Lepton-pair production at hadron colliders at N$^3$LO in QCD

We compute for the first time the complete corrections at N$^3$LO in the strong coupling constant to the inclusive neutral-current Drell-Yan process including contributions from both photon and $Z$-boson exchange. Our main result is the computation of the QCD corrections to the inclusive production cross section of an axial-vector boson to third order in the strong coupling in a variant of QCD with five massless quark flavours. Since the axial anomaly does not cancel for an odd number of flavours, we also consistently include non-decoupling effects in the top-quark mass through three loops. We perform a phenomenological study of our results, and we present for the first time predictions for the inclusive Drell-Yan process at the LHC at this order in QCD perturbation theory.

==> anc/SV_Axial.txt <==
{{delta[zb], (2*delta[zb])/nc - 2*nc*delta[zb] - (Pi^2*delta[zb])/(6*nc) + (nc*Pi^2*delta[zb])/6 - (3*delta[zb]*Log[Q2/muf2])/(4*nc) + (3*nc*delta[zb]*Log[Q2/muf2])/4 - (Log[Q2/muf2]*PlusD[zb, 0])/nc + nc*Log[Q2/muf2]*PlusD[zb, 0] - (2*PlusD[zb, 1])/nc + 2*nc*PlusD[zb, 1], delta[zb]/192 + (511*delta[zb])/(256*nc^2) - (1537*nc^2*delta[zb])/768 - (127*nf*delta[zb])/(192*nc) + (127*nc*nf*delta[zb])/192 + (19*Pi^2*delta[zb])/864 - (35*Pi^2*delta[zb])/(192*nc^2) + (277*nc^2*Pi^2*delta[zb])/1728 + (7*nf*Pi^2*delta[zb])/(108*nc) - (7*nc*nf*Pi^2*delta[zb])/108 + (Pi^4*delta[zb])/1440 + (Pi^4*delta[zb])/(1440*nc^2) - (nc^2*Pi^4*delta[zb])/720 + (43*delta[zb]*Log[Q2/muf2])/48 - (93*delta[zb]*Log[Q2/muf2])/(64*nc^2) + (107*nc^2*delta[zb]*Log[Q2/muf2])/192 + (17*nf*delta[zb]*Log[Q2/muf2])/(48*nc) - (17*nc*nf*delta[zb]*Log[Q2/muf2])/48 - (Pi^2*delta[zb]*Log[Q2/muf2])/8 + (Pi^2*delta[zb]*Log[Q2/muf2])/(16*nc^2) + (nc^2*Pi^2*delta[zb]*Log[Q2/muf2])/16 - (7*delta[zb]*Log[Q2/muf2]^2)/32 + (9*delta[zb]*Log[Q2/muf2]^2)/(32*nc^2) - (nc^2*delta[zb]*Log[Q2/muf2]^2)/16 - (nf*delta[zb]*Log[Q2/muf2]^2)/(16*nc) + (nc*nf*delta[zb]*Log[Q2/muf2]^2)/16 + (Pi^2*delta[zb]*Log[Q2/muf2]^2)/6 - (Pi^2*delta[zb]*Log[Q2/muf2]^2)/(12*nc^2) - (nc^2*Pi^2*delta[zb]*Log[Q2/muf2]^2)/12 + (101*PlusD[zb, 0])/54 - (101*nc^2*PlusD[zb, 0])/54 - (7*nf*PlusD[zb, 0])/(27*nc) + (7*nc*nf*PlusD[zb, 0])/27 - (11*Pi^2*PlusD[zb, 0])/36 + (11*nc^2*Pi^2*PlusD[zb, 0])/36 + (nf*Pi^2*PlusD[zb, 0])/(18*nc) - (nc*nf*Pi^2*PlusD[zb, 0])/18 + (77*Log[Q2/muf2]*PlusD[zb, 0])/36 - (2*Log[Q2/muf2]*PlusD[zb, 0])/nc^2 - (5*nc^2*Log[Q2/muf2]*PlusD[zb, 0])/36 + (5*nf*Log[Q2/muf2]*PlusD[zb, 0])/(18*nc) - (5*nc*nf*Log[Q2/muf2]*PlusD[zb, 0])/18 + (5*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/12 - (Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(6*nc^2) - (nc^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/4 - (25*Log[Q2/muf2]^2*PlusD[zb, 0])/24 + (3*Log[Q2/muf2]^2*PlusD[zb, 0])/(4*nc^2) + (7*nc^2*Log[Q2/muf2]^2*PlusD[zb, 0])/24 - (nf*Log[Q2/muf2]^2*PlusD[zb, 0])/(12*nc) + (nc*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/12 + (77*PlusD[zb, 1])/18 - (4*PlusD[zb, 1])/nc^2 - (5*nc^2*PlusD[zb, 1])/18 + (5*nf*PlusD[zb, 1])/(9*nc) - (5*nc*nf*PlusD[zb, 1])/9 + (5*Pi^2*PlusD[zb, 1])/6 - (Pi^2*PlusD[zb, 1])/(3*nc^2) - (nc^2*Pi^2*PlusD[zb, 1])/2 - (7*Log[Q2/muf2]*PlusD[zb, 1])/6 + (3*Log[Q2/muf2]*PlusD[zb, 1])/(2*nc^2) - (nc^2*Log[Q2/muf2]*PlusD[zb, 1])/3 - (nf*Log[Q2/muf2]*PlusD[zb, 1])/(3*nc) + (nc*nf*Log[Q2/muf2]*PlusD[zb, 1])/3 - 2*Log[Q2/muf2]^2*PlusD[zb, 1] + (Log[Q2/muf2]^2*PlusD[zb, 1])/nc^2 + nc^2*Log[Q2/muf2]^2*PlusD[zb, 1] + (11*PlusD[zb, 2])/6 - (11*nc^2*PlusD[zb, 2])/6 - (nf*PlusD[zb, 2])/(3*nc) + (nc*nf*PlusD[zb, 2])/3 - 6*Log[Q2/muf2]*PlusD[zb, 2] + (3*Log[Q2/muf2]*PlusD[zb, 2])/nc^2 + 3*nc^2*Log[Q2/muf2]*PlusD[zb, 2] - 4*PlusD[zb, 3] + (2*PlusD[zb, 3])/nc^2 + 2*nc^2*PlusD[zb, 3] + delta[zb]*Zeta[3] - (15*delta[zb]*Zeta[3])/(16*nc^2) - (nc^2*delta[zb]*Zeta[3])/16 - (nf*delta[zb]*Zeta[3])/(4*nc) + (nc*nf*delta[zb]*Zeta[3])/4 - (19*delta[zb]*Log[Q2/muf2]*Zeta[3])/4 + (11*delta[zb]*Log[Q2/muf2]*Zeta[3])/(4*nc^2) + 2*nc^2*delta[zb]*Log[Q2/muf2]*Zeta[3] - (39*PlusD[zb, 0]*Zeta[3])/4 + (4*PlusD[zb, 0]*Zeta[3])/nc^2 + (23*nc^2*PlusD[zb, 0]*Zeta[3])/4, (5599*delta[zb])/(3072*nc^3) + (11965*delta[zb])/(4608*nc) + (358985*nc*delta[zb])/248832 - (729307*nc^3*delta[zb])/124416 - (38275*nf*delta[zb])/15552 - (421*nf*delta[zb])/(768*nc^2) + (187201*nc^2*nf*delta[zb])/62208 + (7081*nf^2*delta[zb])/(31104*nc) - (7081*nc*nf^2*delta[zb])/31104 + (65*Pi^2*delta[zb])/(4608*nc^3) - (14941*Pi^2*delta[zb])/(41472*nc) - (17395*nc*Pi^2*delta[zb])/41472 + (31751*nc^3*Pi^2*delta[zb])/41472 + (5059*nf*Pi^2*delta[zb])/15552 + (329*nf*Pi^2*delta[zb])/(5184*nc^2) - (3023*nc^2*nf*Pi^2*delta[zb])/7776 - (151*nf^2*Pi^2*delta[zb])/(3888*nc) + (151*nc*nf^2*Pi^2*delta[zb])/3888 - (103*Pi^4*delta[zb])/(23040*nc^3) + (7511*Pi^4*delta[zb])/(622080*nc) - (2129*nc*Pi^4*delta[zb])/62208 + (23*nc^3*Pi^4*delta[zb])/864 + (457*nf*Pi^4*delta[zb])/51840 + (17*nf*Pi^4*delta[zb])/(77760*nc^2) - (281*nc^2*nf*Pi^4*delta[zb])/31104 - (nf^2*Pi^4*delta[zb])/(972*nc) + (nc*nf^2*Pi^4*delta[zb])/972 + (5773*Pi^6*delta[zb])/(1088640*nc^3) - (133*Pi^6*delta[zb])/(7776*nc) + (2609*nc*Pi^6*delta[zb])/155520 - (677*nc^3*Pi^6*delta[zb])/136080 - (1495*delta[zb]*Log[Q2/muf2])/(1024*nc^3) - (2393*delta[zb]*Log[Q2/muf2])/(1024*nc) + (3157*nc*delta[zb]*Log[Q2/muf2])/3072 + (8507*nc^3*delta[zb]*Log[Q2/muf2])/3072 + (491*nf*delta[zb]*Log[Q2/muf2])/576 + (115*nf*delta[zb]*Log[Q2/muf2])/(128*nc^2) - (2017*nc^2*nf*delta[zb]*Log[Q2/muf2])/1152 - (55*nf^2*delta[zb]*Log[Q2/muf2])/(288*nc) + (55*nc*nf^2*delta[zb]*Log[Q2/muf2])/288 - (Pi^2*delta[zb]*Log[Q2/muf2])/(128*nc^3) + (4897*Pi^2*delta[zb]*Log[Q2/muf2])/(10368*nc) - (6311*nc*Pi^2*delta[zb]*Log[Q2/muf2])/10368 + (1495*nc^3*Pi^2*delta[zb]*Log[Q2/muf2])/10368 + (31*nf*Pi^2*delta[zb]*Log[Q2/muf2])/1296 - (211*nf*Pi^2*delta[zb]*Log[Q2/muf2])/(2592*nc^2) + (149*nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2])/2592 + (nf^2*Pi^2*delta[zb]*Log[Q2/muf2])/(72*nc) - (nc*nf^2*Pi^2*delta[zb]*Log[Q2/muf2])/72 + (7*Pi^4*delta[zb]*Log[Q2/muf2])/(1920*nc^3) - (221*Pi^4*delta[zb]*Log[Q2/muf2])/(17280*nc) + (101*nc*Pi^4*delta[zb]*Log[Q2/muf2])/8640 - (11*nc^3*Pi^4*delta[zb]*Log[Q2/muf2])/4320 - (11*nf*Pi^4*delta[zb]*Log[Q2/muf2])/8640 + (7*nf*Pi^4*delta[zb]*Log[Q2/muf2])/(8640*nc^2) + (nc^2*nf*Pi^4*delta[zb]*Log[Q2/muf2])/2160 + (135*delta[zb]*Log[Q2/muf2]^2)/(256*nc^3) + (73*delta[zb]*Log[Q2/muf2]^2)/(128*nc) - (1415*nc*delta[zb]*Log[Q2/muf2]^2)/2304 - (557*nc^3*delta[zb]*Log[Q2/muf2]^2)/1152 - (11*nf*delta[zb]*Log[Q2/muf2]^2)/576 - (23*nf*delta[zb]*Log[Q2/muf2]^2)/(64*nc^2) + (109*nc^2*nf*delta[zb]*Log[Q2/muf2]^2)/288 + (17*nf^2*delta[zb]*Log[Q2/muf2]^2)/(288*nc) - (17*nc*nf^2*delta[zb]*Log[Q2/muf2]^2)/288 - (Pi^2*delta[zb]*Log[Q2/muf2]^2)/(6*nc^3) + (41*Pi^2*delta[zb]*Log[Q2/muf2]^2)/(216*nc) + (13*nc*Pi^2*delta[zb]*Log[Q2/muf2]^2)/108 - (31*nc^3*Pi^2*delta[zb]*Log[Q2/muf2]^2)/216 - (5*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/54 + (5*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/(108*nc^2) + (5*nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/108 + (7*Pi^4*delta[zb]*Log[Q2/muf2]^2)/(360*nc^3) - (2*Pi^4*delta[zb]*Log[Q2/muf2]^2)/(45*nc) + (11*nc*Pi^4*delta[zb]*Log[Q2/muf2]^2)/360 - (nc^3*Pi^4*delta[zb]*Log[Q2/muf2]^2)/180 - (9*delta[zb]*Log[Q2/muf2]^3)/(128*nc^3) - (3*delta[zb]*Log[Q2/muf2]^3)/(64*nc) + (109*nc*delta[zb]*Log[Q2/muf2]^3)/1152 + (13*nc^3*delta[zb]*Log[Q2/muf2]^3)/576 - (5*nf*delta[zb]*Log[Q2/muf2]^3)/288 + (3*nf*delta[zb]*Log[Q2/muf2]^3)/(64*nc^2) - (17*nc^2*nf*delta[zb]*Log[Q2/muf2]^3)/576 - (nf^2*delta[zb]*Log[Q2/muf2]^3)/(144*nc) + (nc*nf^2*delta[zb]*Log[Q2/muf2]^3)/144 + (Pi^2*delta[zb]*Log[Q2/muf2]^3)/(16*nc^3) - (Pi^2*delta[zb]*Log[Q2/muf2]^3)/(9*nc) + (5*nc*Pi^2*delta[zb]*Log[Q2/muf2]^3)/144 + (nc^3*Pi^2*delta[zb]*Log[Q2/muf2]^3)/72 + (nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/36 - (nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/(72*nc^2) - (nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/72 + (101*PlusD[zb, 0])/(27*nc) - (52027*nc*PlusD[zb, 0])/46656 - (122501*nc^3*PlusD[zb, 0])/46656 - (60439*nf*PlusD[zb, 0])/46656 - (3*nf*PlusD[zb, 0])/(128*nc^2) + (123065*nc^2*nf*PlusD[zb, 0])/93312 + (29*nf^2*PlusD[zb, 0])/(729*nc) - (29*nc*nf^2*PlusD[zb, 0])/729 - (97*Pi^2*PlusD[zb, 0])/(324*nc) - (3811*nc*Pi^2*PlusD[zb, 0])/3888 + (4975*nc^3*Pi^2*PlusD[zb, 0])/3888 + (1471*nf*Pi^2*PlusD[zb, 0])/3888 + (61*nf*Pi^2*PlusD[zb, 0])/(1296*nc^2) - (827*nc^2*nf*Pi^2*PlusD[zb, 0])/1944 - (5*nf^2*Pi^2*PlusD[zb, 0])/(162*nc) + (5*nc*nf^2*Pi^2*PlusD[zb, 0])/162 + (11*Pi^4*PlusD[zb, 0])/(216*nc) - (253*nc*Pi^4*PlusD[zb, 0])/4320 + (11*nc^3*Pi^4*PlusD[zb, 0])/1440 + (23*nf*Pi^4*PlusD[zb, 0])/2160 - (23*nf*Pi^4*PlusD[zb, 0])/(2160*nc^2) - (511*Log[Q2/muf2]*PlusD[zb, 0])/(256*nc^3) - (2407*Log[Q2/muf2]*PlusD[zb, 0])/(768*nc) + (130127*nc*Log[Q2/muf2]*PlusD[zb, 0])/20736 - (23747*nc^3*Log[Q2/muf2]*PlusD[zb, 0])/20736 - (865*nf*Log[Q2/muf2]*PlusD[zb, 0])/1296 + (9*nf*Log[Q2/muf2]*PlusD[zb, 0])/(8*nc^2) - (593*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 0])/1296 - (25*nf^2*Log[Q2/muf2]*PlusD[zb, 0])/(324*nc) + (25*nc*nf^2*Log[Q2/muf2]*PlusD[zb, 0])/324 - (31*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(64*nc^3) + (2179*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(1728*nc) - (343*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/1728 - (37*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/64 - (17*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/54 + (7*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(216*nc^2) + (61*nc^2*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/216 + (nf^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(54*nc) - (nc*nf^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/54 + (37*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/(480*nc^3) - (23*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/(120*nc) + (197*nc*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/1440 - (nc^3*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/45 + (93*Log[Q2/muf2]^2*PlusD[zb, 0])/(64*nc^3) - (7*Log[Q2/muf2]^2*PlusD[zb, 0])/(192*nc) - (3847*nc*Log[Q2/muf2]^2*PlusD[zb, 0])/1728 + (1399*nc^3*Log[Q2/muf2]^2*PlusD[zb, 0])/1728 + (157*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/216 - (67*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/(96*nc^2) - (25*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/864 + (5*nf^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(108*nc) - (5*nc*nf^2*Log[Q2/muf2]^2*PlusD[zb, 0])/108 + (3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(16*nc^3) - (35*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(144*nc) - (11*nc*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/72 + (5*nc^3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/24 + (11*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/72 - (5*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(72*nc^2) - (nc^2*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/12 - (9*Log[Q2/muf2]^3*PlusD[zb, 0])/(32*nc^3) + (5*Log[Q2/muf2]^3*PlusD[zb, 0])/(32*nc) + (217*nc*Log[Q2/muf2]^3*PlusD[zb, 0])/864 - (109*nc^3*Log[Q2/muf2]^3*PlusD[zb, 0])/864 - (4*nf*Log[Q2/muf2]^3*PlusD[zb, 0])/27 + (nf*Log[Q2/muf2]^3*PlusD[zb, 0])/(8*nc^2) + (5*nc^2*nf*Log[Q2/muf2]^3*PlusD[zb, 0])/216 - (nf^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(108*nc) + (nc*nf^2*Log[Q2/muf2]^3*PlusD[zb, 0])/108 + (Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(12*nc^3) - (Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(4*nc) + (nc*Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/4 - (nc^3*Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/12 - (511*PlusD[zb, 1])/(128*nc^3) - (3989*PlusD[zb, 1])/(1152*nc) + (71951*nc*PlusD[zb, 1])/10368 + (5341*nc^3*PlusD[zb, 1])/10368 - (361*nf*PlusD[zb, 1])/648 + (67*nf*PlusD[zb, 1])/(36*nc^2) - (845*nc^2*nf*PlusD[zb, 1])/648 - (25*nf^2*PlusD[zb, 1])/(162*nc) + (25*nc*nf^2*PlusD[zb, 1])/162 - (31*Pi^2*PlusD[zb, 1])/(32*nc^3) + (1783*Pi^2*PlusD[zb, 1])/(864*nc) + (449*nc*Pi^2*PlusD[zb, 1])/864 - (155*nc^3*Pi^2*PlusD[zb, 1])/96 - (43*nf*Pi^2*PlusD[zb, 1])/54 + (4*nf*Pi^2*PlusD[zb, 1])/(27*nc^2) + (35*nc^2*nf*Pi^2*PlusD[zb, 1])/54 + (nf^2*Pi^2*PlusD[zb, 1])/(27*nc) - (nc*nf^2*Pi^2*PlusD[zb, 1])/27 + (37*Pi^4*PlusD[zb, 1])/(240*nc^3) - (23*Pi^4*PlusD[zb, 1])/(60*nc) + (197*nc*Pi^4*PlusD[zb, 1])/720 - (2*nc^3*Pi^4*PlusD[zb, 1])/45 + (93*Log[Q2/muf2]*PlusD[zb, 1])/(32*nc^3) - (1711*Log[Q2/muf2]*PlusD[zb, 1])/(864*nc) + (1003*nc*Log[Q2/muf2]*PlusD[zb, 1])/288 - (3809*nc^3*Log[Q2/muf2]*PlusD[zb, 1])/864 - (41*nf*Log[Q2/muf2]*PlusD[zb, 1])/108 - (31*nf*Log[Q2/muf2]*PlusD[zb, 1])/(27*nc^2) + (55*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 1])/36 + (5*nf^2*Log[Q2/muf2]*PlusD[zb, 1])/(27*nc) - (5*nc*nf^2*Log[Q2/muf2]*PlusD[zb, 1])/27 + (3*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(8*nc^3) + (8*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(9*nc) - (77*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/24 + (35*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/18 + (5*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/6 - (7*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(18*nc^2) - (4*nc^2*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/9 + (23*Log[Q2/muf2]^2*PlusD[zb, 1])/(16*nc^3) - (191*Log[Q2/muf2]^2*PlusD[zb, 1])/(72*nc) - (11*nc*Log[Q2/muf2]^2*PlusD[zb, 1])/16 + (137*nc^3*Log[Q2/muf2]^2*PlusD[zb, 1])/72 + (35*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/36 - (13*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/(72*nc^2) - (19*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/24 - (nf^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(18*nc) + (nc*nf^2*Log[Q2/muf2]^2*PlusD[zb, 1])/18 + (2*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(3*nc^3) - (13*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(6*nc) + (7*nc*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/3 - (5*nc^3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/6 - (3*Log[Q2/muf2]^3*PlusD[zb, 1])/(4*nc^3) + (4*Log[Q2/muf2]^3*PlusD[zb, 1])/(3*nc) - (5*nc*Log[Q2/muf2]^3*PlusD[zb, 1])/12 - (nc^3*Log[Q2/muf2]^3*PlusD[zb, 1])/6 - (nf*Log[Q2/muf2]^3*PlusD[zb, 1])/3 + (nf*Log[Q2/muf2]^3*PlusD[zb, 1])/(6*nc^2) + (nc^2*nf*Log[Q2/muf2]^3*PlusD[zb, 1])/6 - (35*PlusD[zb, 2])/(18*nc) + (655*nc*PlusD[zb, 2])/54 - (275*nc^3*PlusD[zb, 2])/27 - (85*nf*PlusD[zb, 2])/27 + (17*nf*PlusD[zb, 2])/(72*nc^2) + (629*nc^2*nf*PlusD[zb, 2])/216 + (5*nf^2*PlusD[zb, 2])/(27*nc) - (5*nc*nf^2*PlusD[zb, 2])/27 + (22*Pi^2*PlusD[zb, 2])/(9*nc) - (187*nc*Pi^2*PlusD[zb, 2])/36 + (11*nc^3*Pi^2*PlusD[zb, 2])/4 + (17*nf*Pi^2*PlusD[zb, 2])/18 - (4*nf*Pi^2*PlusD[zb, 2])/(9*nc^2) - (nc^2*nf*Pi^2*PlusD[zb, 2])/2 + (6*Log[Q2/muf2]*PlusD[zb, 2])/nc^3 - (197*Log[Q2/muf2]*PlusD[zb, 2])/(24*nc) - (89*nc*Log[Q2/muf2]*PlusD[zb, 2])/18 + (515*nc^3*Log[Q2/muf2]*PlusD[zb, 2])/72 + (73*nf*Log[Q2/muf2]*PlusD[zb, 2])/18 - (17*nf*Log[Q2/muf2]*PlusD[zb, 2])/(12*nc^2) - (95*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 2])/36 - (nf^2*Log[Q2/muf2]*PlusD[zb, 2])/(9*nc) + (nc*nf^2*Log[Q2/muf2]*PlusD[zb, 2])/9 + (3*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/(2*nc^3) - (5*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/nc + (11*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/2 - 2*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 2] - (9*Log[Q2/muf2]^2*PlusD[zb, 2])/(4*nc^3) + (21*Log[Q2/muf2]^2*PlusD[zb, 2])/(8*nc) + (3*nc*Log[Q2/muf2]^2*PlusD[zb, 2])/2 - (15*nc^3*Log[Q2/muf2]^2*PlusD[zb, 2])/8 - (3*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/2 + (3*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/(4*nc^2) + (3*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/4 - (Log[Q2/muf2]^3*PlusD[zb, 2])/(2*nc^3) + (3*Log[Q2/muf2]^3*PlusD[zb, 2])/(2*nc) - (3*nc*Log[Q2/muf2]^3*PlusD[zb, 2])/2 + (nc^3*Log[Q2/muf2]^3*PlusD[zb, 2])/2 + (4*PlusD[zb, 3])/nc^3 - (41*PlusD[zb, 3])/(9*nc) - (277*nc*PlusD[zb, 3])/54 + (307*nc^3*PlusD[zb, 3])/54 + (82*nf*PlusD[zb, 3])/27 - (10*nf*PlusD[zb, 3])/(9*nc^2) - (52*nc^2*nf*PlusD[zb, 3])/27 - (2*nf^2*PlusD[zb, 3])/(27*nc) + (2*nc*nf^2*PlusD[zb, 3])/27 + (Pi^2*PlusD[zb, 3])/nc^3 - (10*Pi^2*PlusD[zb, 3])/(3*nc) + (11*nc*Pi^2*PlusD[zb, 3])/3 - (4*nc^3*Pi^2*PlusD[zb, 3])/3 - (3*Log[Q2/muf2]*PlusD[zb, 3])/(2*nc^3) - (29*Log[Q2/muf2]*PlusD[zb, 3])/(18*nc) + (139*nc*Log[Q2/muf2]*PlusD[zb, 3])/18 - (83*nc^3*Log[Q2/muf2]*PlusD[zb, 3])/18 - (20*nf*Log[Q2/muf2]*PlusD[zb, 3])/9 + (10*nf*Log[Q2/muf2]*PlusD[zb, 3])/(9*nc^2) + (10*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 3])/9 - (2*Log[Q2/muf2]^2*PlusD[zb, 3])/nc^3 + (6*Log[Q2/muf2]^2*PlusD[zb, 3])/nc - 6*nc*Log[Q2/muf2]^2*PlusD[zb, 3] + 2*nc^3*Log[Q2/muf2]^2*PlusD[zb, 3] - (55*PlusD[zb, 4])/(18*nc) + (55*nc*PlusD[zb, 4])/9 - (55*nc^3*PlusD[zb, 4])/18 - (10*nf*PlusD[zb, 4])/9 + (5*nf*PlusD[zb, 4])/(9*nc^2) + (5*nc^2*nf*PlusD[zb, 4])/9 - (5*Log[Q2/muf2]*PlusD[zb, 4])/(2*nc^3) + (15*Log[Q2/muf2]*PlusD[zb, 4])/(2*nc) - (15*nc*Log[Q2/muf2]*PlusD[zb, 4])/2 + (5*nc^3*Log[Q2/muf2]*PlusD[zb, 4])/2 - PlusD[zb, 5]/nc^3 + (3*PlusD[zb, 5])/nc - 3*nc*PlusD[zb, 5] + nc^3*PlusD[zb, 5] + (115*delta[zb]*Zeta[3])/(128*nc^3) - (13183*delta[zb]*Zeta[3])/(1152*nc) + (31741*nc*delta[zb]*Zeta[3])/2592 - (551*nc^3*delta[zb]*Zeta[3])/324 - (3199*nf*delta[zb]*Zeta[3])/1296 + (439*nf*delta[zb]*Zeta[3])/(288*nc^2) + (2447*nc^2*nf*delta[zb]*Zeta[3])/2592 + (79*nf^2*delta[zb]*Zeta[3])/(648*nc) - (79*nc*nf^2*delta[zb]*Zeta[3])/648 - (5*Pi^2*delta[zb]*Zeta[3])/(192*nc^3) + (3727*Pi^2*delta[zb]*Zeta[3])/(1728*nc) - (104*nc*Pi^2*delta[zb]*Zeta[3])/27 + (1487*nc^3*Pi^2*delta[zb]*Zeta[3])/864 + (305*nf*Pi^2*delta[zb]*Zeta[3])/432 - (43*nf*Pi^2*delta[zb]*Zeta[3])/(108*nc^2) - (133*nc^2*nf*Pi^2*delta[zb]*Zeta[3])/432 + (95*delta[zb]*Log[Q2/muf2]*Zeta[3])/(16*nc^3) - (1237*delta[zb]*Log[Q2/muf2]*Zeta[3])/(288*nc) - (709*nc*delta[zb]*Log[Q2/muf2]*Zeta[3])/144 + (105*nc^3*delta[zb]*Log[Q2/muf2]*Zeta[3])/32 + 3*nf*delta[zb]*Log[Q2/muf2]*Zeta[3] - (229*nf*delta[zb]*Log[Q2/muf2]*Zeta[3])/(144*nc^2) - (203*nc^2*nf*delta[zb]*Log[Q2/muf2]*Zeta[3])/144 - (nf^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(18*nc) + (nc*nf^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/18 + (43*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(48*nc^3) - (41*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(12*nc) + (199*nc*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/48 - (13*nc^3*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/8 - (33*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(16*nc^3) + (35*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(16*nc) + (9*nc*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/8 - (5*nc^3*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/4 - (9*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/8 + (5*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(8*nc^2) + (nc^2*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/2 - (delta[zb]*Log[Q2/muf2]^3*Zeta[3])/(3*nc^3) + (delta[zb]*Log[Q2/muf2]^3*Zeta[3])/nc - nc*delta[zb]*Log[Q2/muf2]^3*Zeta[3] + (nc^3*delta[zb]*Log[Q2/muf2]^3*Zeta[3])/3 + (8*PlusD[zb, 0]*Zeta[3])/nc^3 - (227*PlusD[zb, 0]*Zeta[3])/(18*nc) - (2245*nc*PlusD[zb, 0]*Zeta[3])/216 + (3241*nc^3*PlusD[zb, 0]*Zeta[3])/216 + (57*nf*PlusD[zb, 0]*Zeta[3])/8 - (179*nf*PlusD[zb, 0]*Zeta[3])/(72*nc^2) - (167*nc^2*nf*PlusD[zb, 0]*Zeta[3])/36 - (5*nf^2*PlusD[zb, 0]*Zeta[3])/(54*nc) + (5*nc*nf^2*PlusD[zb, 0]*Zeta[3])/54 + (2*Pi^2*PlusD[zb, 0]*Zeta[3])/nc^3 - (167*Pi^2*PlusD[zb, 0]*Zeta[3])/(24*nc) + (581*nc*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (28*nc^3*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (33*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(16*nc^3) - (21*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(8*nc) + (227*nc*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/16 - (19*nc^3*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/2 - 5*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3] + (5*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(2*nc^2) + (5*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/2 - (19*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/(4*nc^3) + (27*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/(2*nc) - (51*nc*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/4 + 4*nc^3*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3] + (15*PlusD[zb, 1]*Zeta[3])/(8*nc^3) - (207*PlusD[zb, 1]*Zeta[3])/(8*nc) + (413*nc*PlusD[zb, 1]*Zeta[3])/8 - (221*nc^3*PlusD[zb, 1]*Zeta[3])/8 - 10*nf*PlusD[zb, 1]*Zeta[3] + (5*nf*PlusD[zb, 1]*Zeta[3])/nc^2 + 5*nc^2*nf*PlusD[zb, 1]*Zeta[3] - (43*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/(2*nc^3) + (133*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/(2*nc) - (137*nc*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/2 + (47*nc^3*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/2 - (20*PlusD[zb, 2]*Zeta[3])/nc^3 + (261*PlusD[zb, 2]*Zeta[3])/(4*nc) - (141*nc*PlusD[zb, 2]*Zeta[3])/2 + (101*nc^3*PlusD[zb, 2]*Zeta[3])/4 - (323*delta[zb]*Zeta[3]^2)/(48*nc^3) + (587*delta[zb]*Zeta[3]^2)/(24*nc) - (443*nc*delta[zb]*Zeta[3]^2)/16 + (239*nc^3*delta[zb]*Zeta[3]^2)/24 - (83*delta[zb]*Zeta[5])/(32*nc^3) - (167*delta[zb]*Zeta[5])/(18*nc) + (2011*nc*delta[zb]*Zeta[5])/72 - (4625*nc^3*delta[zb]*Zeta[5])/288 - (683*nf*delta[zb]*Zeta[5])/144 + (173*nf*delta[zb]*Zeta[5])/(72*nc^2) + (337*nc^2*nf*delta[zb]*Zeta[5])/144 - (177*delta[zb]*Log[Q2/muf2]*Zeta[5])/(16*nc^3) + (273*delta[zb]*Log[Q2/muf2]*Zeta[5])/(8*nc) - (571*nc*delta[zb]*Log[Q2/muf2]*Zeta[5])/16 + (101*nc^3*delta[zb]*Log[Q2/muf2]*Zeta[5])/8 - (24*PlusD[zb, 0]*Zeta[5])/nc^3 + (72*PlusD[zb, 0]*Zeta[5])/nc - 69*nc*PlusD[zb, 0]*Zeta[5] + 21*nc^3*PlusD[zb, 0]*Zeta[5]}, {0, 0, (9*delta[zb])/(8*nc) - (9*nc*delta[zb])/8 - (Pi^2*delta[zb])/(24*nc) + (nc*Pi^2*delta[zb])/24 - (3*delta[zb]*Log[Q2/muf2])/(8*nc) + (3*nc*delta[zb]*Log[Q2/muf2])/8, (565*delta[zb])/576 + (697*delta[zb])/(256*nc^2) - (8533*nc^2*delta[zb])/2304 - (469*nf*delta[zb])/(576*nc) + (469*nc*nf*delta[zb])/576 - (43*Pi^2*delta[zb])/1728 - (13*Pi^2*delta[zb])/(48*nc^2) + (511*nc^2*Pi^2*delta[zb])/1728 + (37*nf*Pi^2*delta[zb])/(432*nc) - (37*nc*nf*Pi^2*delta[zb])/432 - (Pi^4*delta[zb])/384 + (Pi^4*delta[zb])/(360*nc^2) - (nc^2*Pi^4*delta[zb])/5760 + (2*delta[zb]*Log[Q2/muf2])/3 - (111*delta[zb]*Log[Q2/muf2])/(64*nc^2) + (205*nc^2*delta[zb]*Log[Q2/muf2])/192 + (19*nf*delta[zb]*Log[Q2/muf2])/(48*nc) - (19*nc*nf*delta[zb]*Log[Q2/muf2])/48 - (Pi^2*delta[zb]*Log[Q2/muf2])/9 + (3*Pi^2*delta[zb]*Log[Q2/muf2])/(32*nc^2) + (5*nc^2*Pi^2*delta[zb]*Log[Q2/muf2])/288 - (nf*Pi^2*delta[zb]*Log[Q2/muf2])/(72*nc) + (nc*nf*Pi^2*delta[zb]*Log[Q2/muf2])/72 - (7*delta[zb]*Log[Q2/muf2]^2)/32 + (9*delta[zb]*Log[Q2/muf2]^2)/(32*nc^2) - (nc^2*delta[zb]*Log[Q2/muf2]^2)/16 - (nf*delta[zb]*Log[Q2/muf2]^2)/(16*nc) + (nc*nf*delta[zb]*Log[Q2/muf2]^2)/16 + (9*Log[Q2/muf2]*PlusD[zb, 0])/4 - (9*Log[Q2/muf2]*PlusD[zb, 0])/(8*nc^2) - (9*nc^2*Log[Q2/muf2]*PlusD[zb, 0])/8 - (Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/12 + (Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(24*nc^2) + (nc^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/24 - (3*Log[Q2/muf2]^2*PlusD[zb, 0])/4 + (3*Log[Q2/muf2]^2*PlusD[zb, 0])/(8*nc^2) + (3*nc^2*Log[Q2/muf2]^2*PlusD[zb, 0])/8 + (9*PlusD[zb, 1])/2 - (9*PlusD[zb, 1])/(4*nc^2) - (9*nc^2*PlusD[zb, 1])/4 - (Pi^2*PlusD[zb, 1])/6 + (Pi^2*PlusD[zb, 1])/(12*nc^2) + (nc^2*Pi^2*PlusD[zb, 1])/12 - (3*Log[Q2/muf2]*PlusD[zb, 1])/2 + (3*Log[Q2/muf2]*PlusD[zb, 1])/(4*nc^2) + (3*nc^2*Log[Q2/muf2]*PlusD[zb, 1])/4 - (31*delta[zb]*Zeta[3])/32 + (31*nc^2*delta[zb]*Zeta[3])/32}}

==> anc/SV_Vector.txt <==
{{delta[zb], (2*delta[zb])/nc - 2*nc*delta[zb] - (Pi^2*delta[zb])/(6*nc) + (nc*Pi^2*delta[zb])/6 - (3*delta[zb]*Log[Q2/muf2])/(4*nc) + (3*nc*delta[zb]*Log[Q2/muf2])/4 - (Log[Q2/muf2]*PlusD[zb, 0])/nc + nc*Log[Q2/muf2]*PlusD[zb, 0] - (2*PlusD[zb, 1])/nc + 2*nc*PlusD[zb, 1], delta[zb]/192 + (511*delta[zb])/(256*nc^2) - (1537*nc^2*delta[zb])/768 - (127*nf*delta[zb])/(192*nc) + (127*nc*nf*delta[zb])/192 + (19*Pi^2*delta[zb])/864 - (35*Pi^2*delta[zb])/(192*nc^2) + (277*nc^2*Pi^2*delta[zb])/1728 + (7*nf*Pi^2*delta[zb])/(108*nc) - (7*nc*nf*Pi^2*delta[zb])/108 + (Pi^4*delta[zb])/1440 + (Pi^4*delta[zb])/(1440*nc^2) - (nc^2*Pi^4*delta[zb])/720 + (43*delta[zb]*Log[Q2/muf2])/48 - (93*delta[zb]*Log[Q2/muf2])/(64*nc^2) + (107*nc^2*delta[zb]*Log[Q2/muf2])/192 + (17*nf*delta[zb]*Log[Q2/muf2])/(48*nc) - (17*nc*nf*delta[zb]*Log[Q2/muf2])/48 - (Pi^2*delta[zb]*Log[Q2/muf2])/8 + (Pi^2*delta[zb]*Log[Q2/muf2])/(16*nc^2) + (nc^2*Pi^2*delta[zb]*Log[Q2/muf2])/16 - (7*delta[zb]*Log[Q2/muf2]^2)/32 + (9*delta[zb]*Log[Q2/muf2]^2)/(32*nc^2) - (nc^2*delta[zb]*Log[Q2/muf2]^2)/16 - (nf*delta[zb]*Log[Q2/muf2]^2)/(16*nc) + (nc*nf*delta[zb]*Log[Q2/muf2]^2)/16 + (Pi^2*delta[zb]*Log[Q2/muf2]^2)/6 - (Pi^2*delta[zb]*Log[Q2/muf2]^2)/(12*nc^2) - (nc^2*Pi^2*delta[zb]*Log[Q2/muf2]^2)/12 + (101*PlusD[zb, 0])/54 - (101*nc^2*PlusD[zb, 0])/54 - (7*nf*PlusD[zb, 0])/(27*nc) + (7*nc*nf*PlusD[zb, 0])/27 - (11*Pi^2*PlusD[zb, 0])/36 + (11*nc^2*Pi^2*PlusD[zb, 0])/36 + (nf*Pi^2*PlusD[zb, 0])/(18*nc) - (nc*nf*Pi^2*PlusD[zb, 0])/18 + (77*Log[Q2/muf2]*PlusD[zb, 0])/36 - (2*Log[Q2/muf2]*PlusD[zb, 0])/nc^2 - (5*nc^2*Log[Q2/muf2]*PlusD[zb, 0])/36 + (5*nf*Log[Q2/muf2]*PlusD[zb, 0])/(18*nc) - (5*nc*nf*Log[Q2/muf2]*PlusD[zb, 0])/18 + (5*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/12 - (Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(6*nc^2) - (nc^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/4 - (25*Log[Q2/muf2]^2*PlusD[zb, 0])/24 + (3*Log[Q2/muf2]^2*PlusD[zb, 0])/(4*nc^2) + (7*nc^2*Log[Q2/muf2]^2*PlusD[zb, 0])/24 - (nf*Log[Q2/muf2]^2*PlusD[zb, 0])/(12*nc) + (nc*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/12 + (77*PlusD[zb, 1])/18 - (4*PlusD[zb, 1])/nc^2 - (5*nc^2*PlusD[zb, 1])/18 + (5*nf*PlusD[zb, 1])/(9*nc) - (5*nc*nf*PlusD[zb, 1])/9 + (5*Pi^2*PlusD[zb, 1])/6 - (Pi^2*PlusD[zb, 1])/(3*nc^2) - (nc^2*Pi^2*PlusD[zb, 1])/2 - (7*Log[Q2/muf2]*PlusD[zb, 1])/6 + (3*Log[Q2/muf2]*PlusD[zb, 1])/(2*nc^2) - (nc^2*Log[Q2/muf2]*PlusD[zb, 1])/3 - (nf*Log[Q2/muf2]*PlusD[zb, 1])/(3*nc) + (nc*nf*Log[Q2/muf2]*PlusD[zb, 1])/3 - 2*Log[Q2/muf2]^2*PlusD[zb, 1] + (Log[Q2/muf2]^2*PlusD[zb, 1])/nc^2 + nc^2*Log[Q2/muf2]^2*PlusD[zb, 1] + (11*PlusD[zb, 2])/6 - (11*nc^2*PlusD[zb, 2])/6 - (nf*PlusD[zb, 2])/(3*nc) + (nc*nf*PlusD[zb, 2])/3 - 6*Log[Q2/muf2]*PlusD[zb, 2] + (3*Log[Q2/muf2]*PlusD[zb, 2])/nc^2 + 3*nc^2*Log[Q2/muf2]*PlusD[zb, 2] - 4*PlusD[zb, 3] + (2*PlusD[zb, 3])/nc^2 + 2*nc^2*PlusD[zb, 3] + delta[zb]*Zeta[3] - (15*delta[zb]*Zeta[3])/(16*nc^2) - (nc^2*delta[zb]*Zeta[3])/16 - (nf*delta[zb]*Zeta[3])/(4*nc) + (nc*nf*delta[zb]*Zeta[3])/4 - (19*delta[zb]*Log[Q2/muf2]*Zeta[3])/4 + (11*delta[zb]*Log[Q2/muf2]*Zeta[3])/(4*nc^2) + 2*nc^2*delta[zb]*Log[Q2/muf2]*Zeta[3] - (39*PlusD[zb, 0]*Zeta[3])/4 + (4*PlusD[zb, 0]*Zeta[3])/nc^2 + (23*nc^2*PlusD[zb, 0]*Zeta[3])/4, (5599*delta[zb])/(3072*nc^3) + (11965*delta[zb])/(4608*nc) + (358985*nc*delta[zb])/248832 - (729307*nc^3*delta[zb])/124416 - (38275*nf*delta[zb])/15552 - (421*nf*delta[zb])/(768*nc^2) + (187201*nc^2*nf*delta[zb])/62208 + (7081*nf^2*delta[zb])/(31104*nc) - (7081*nc*nf^2*delta[zb])/31104 + (65*Pi^2*delta[zb])/(4608*nc^3) - (14941*Pi^2*delta[zb])/(41472*nc) - (17395*nc*Pi^2*delta[zb])/41472 + (31751*nc^3*Pi^2*delta[zb])/41472 + (5059*nf*Pi^2*delta[zb])/15552 + (329*nf*Pi^2*delta[zb])/(5184*nc^2) - (3023*nc^2*nf*Pi^2*delta[zb])/7776 - (151*nf^2*Pi^2*delta[zb])/(3888*nc) + (151*nc*nf^2*Pi^2*delta[zb])/3888 - (103*Pi^4*delta[zb])/(23040*nc^3) + (7511*Pi^4*delta[zb])/(622080*nc) - (2129*nc*Pi^4*delta[zb])/62208 + (23*nc^3*Pi^4*delta[zb])/864 + (457*nf*Pi^4*delta[zb])/51840 + (17*nf*Pi^4*delta[zb])/(77760*nc^2) - (281*nc^2*nf*Pi^4*delta[zb])/31104 - (nf^2*Pi^4*delta[zb])/(972*nc) + (nc*nf^2*Pi^4*delta[zb])/972 + (5773*Pi^6*delta[zb])/(1088640*nc^3) - (133*Pi^6*delta[zb])/(7776*nc) + (2609*nc*Pi^6*delta[zb])/155520 - (677*nc^3*Pi^6*delta[zb])/136080 - (1495*delta[zb]*Log[Q2/muf2])/(1024*nc^3) - (2393*delta[zb]*Log[Q2/muf2])/(1024*nc) + (3157*nc*delta[zb]*Log[Q2/muf2])/3072 + (8507*nc^3*delta[zb]*Log[Q2/muf2])/3072 + (491*nf*delta[zb]*Log[Q2/muf2])/576 + (115*nf*delta[zb]*Log[Q2/muf2])/(128*nc^2) - (2017*nc^2*nf*delta[zb]*Log[Q2/muf2])/1152 - (55*nf^2*delta[zb]*Log[Q2/muf2])/(288*nc) + (55*nc*nf^2*delta[zb]*Log[Q2/muf2])/288 - (Pi^2*delta[zb]*Log[Q2/muf2])/(128*nc^3) + (4897*Pi^2*delta[zb]*Log[Q2/muf2])/(10368*nc) - (6311*nc*Pi^2*delta[zb]*Log[Q2/muf2])/10368 + (1495*nc^3*Pi^2*delta[zb]*Log[Q2/muf2])/10368 + (31*nf*Pi^2*delta[zb]*Log[Q2/muf2])/1296 - (211*nf*Pi^2*delta[zb]*Log[Q2/muf2])/(2592*nc^2) + (149*nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2])/2592 + (nf^2*Pi^2*delta[zb]*Log[Q2/muf2])/(72*nc) - (nc*nf^2*Pi^2*delta[zb]*Log[Q2/muf2])/72 + (7*Pi^4*delta[zb]*Log[Q2/muf2])/(1920*nc^3) - (221*Pi^4*delta[zb]*Log[Q2/muf2])/(17280*nc) + (101*nc*Pi^4*delta[zb]*Log[Q2/muf2])/8640 - (11*nc^3*Pi^4*delta[zb]*Log[Q2/muf2])/4320 - (11*nf*Pi^4*delta[zb]*Log[Q2/muf2])/8640 + (7*nf*Pi^4*delta[zb]*Log[Q2/muf2])/(8640*nc^2) + (nc^2*nf*Pi^4*delta[zb]*Log[Q2/muf2])/2160 + (135*delta[zb]*Log[Q2/muf2]^2)/(256*nc^3) + (73*delta[zb]*Log[Q2/muf2]^2)/(128*nc) - (1415*nc*delta[zb]*Log[Q2/muf2]^2)/2304 - (557*nc^3*delta[zb]*Log[Q2/muf2]^2)/1152 - (11*nf*delta[zb]*Log[Q2/muf2]^2)/576 - (23*nf*delta[zb]*Log[Q2/muf2]^2)/(64*nc^2) + (109*nc^2*nf*delta[zb]*Log[Q2/muf2]^2)/288 + (17*nf^2*delta[zb]*Log[Q2/muf2]^2)/(288*nc) - (17*nc*nf^2*delta[zb]*Log[Q2/muf2]^2)/288 - (Pi^2*delta[zb]*Log[Q2/muf2]^2)/(6*nc^3) + (41*Pi^2*delta[zb]*Log[Q2/muf2]^2)/(216*nc) + (13*nc*Pi^2*delta[zb]*Log[Q2/muf2]^2)/108 - (31*nc^3*Pi^2*delta[zb]*Log[Q2/muf2]^2)/216 - (5*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/54 + (5*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/(108*nc^2) + (5*nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2]^2)/108 + (7*Pi^4*delta[zb]*Log[Q2/muf2]^2)/(360*nc^3) - (2*Pi^4*delta[zb]*Log[Q2/muf2]^2)/(45*nc) + (11*nc*Pi^4*delta[zb]*Log[Q2/muf2]^2)/360 - (nc^3*Pi^4*delta[zb]*Log[Q2/muf2]^2)/180 - (9*delta[zb]*Log[Q2/muf2]^3)/(128*nc^3) - (3*delta[zb]*Log[Q2/muf2]^3)/(64*nc) + (109*nc*delta[zb]*Log[Q2/muf2]^3)/1152 + (13*nc^3*delta[zb]*Log[Q2/muf2]^3)/576 - (5*nf*delta[zb]*Log[Q2/muf2]^3)/288 + (3*nf*delta[zb]*Log[Q2/muf2]^3)/(64*nc^2) - (17*nc^2*nf*delta[zb]*Log[Q2/muf2]^3)/576 - (nf^2*delta[zb]*Log[Q2/muf2]^3)/(144*nc) + (nc*nf^2*delta[zb]*Log[Q2/muf2]^3)/144 + (Pi^2*delta[zb]*Log[Q2/muf2]^3)/(16*nc^3) - (Pi^2*delta[zb]*Log[Q2/muf2]^3)/(9*nc) + (5*nc*Pi^2*delta[zb]*Log[Q2/muf2]^3)/144 + (nc^3*Pi^2*delta[zb]*Log[Q2/muf2]^3)/72 + (nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/36 - (nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/(72*nc^2) - (nc^2*nf*Pi^2*delta[zb]*Log[Q2/muf2]^3)/72 + (101*PlusD[zb, 0])/(27*nc) - (52027*nc*PlusD[zb, 0])/46656 - (122501*nc^3*PlusD[zb, 0])/46656 - (60439*nf*PlusD[zb, 0])/46656 - (3*nf*PlusD[zb, 0])/(128*nc^2) + (123065*nc^2*nf*PlusD[zb, 0])/93312 + (29*nf^2*PlusD[zb, 0])/(729*nc) - (29*nc*nf^2*PlusD[zb, 0])/729 - (97*Pi^2*PlusD[zb, 0])/(324*nc) - (3811*nc*Pi^2*PlusD[zb, 0])/3888 + (4975*nc^3*Pi^2*PlusD[zb, 0])/3888 + (1471*nf*Pi^2*PlusD[zb, 0])/3888 + (61*nf*Pi^2*PlusD[zb, 0])/(1296*nc^2) - (827*nc^2*nf*Pi^2*PlusD[zb, 0])/1944 - (5*nf^2*Pi^2*PlusD[zb, 0])/(162*nc) + (5*nc*nf^2*Pi^2*PlusD[zb, 0])/162 + (11*Pi^4*PlusD[zb, 0])/(216*nc) - (253*nc*Pi^4*PlusD[zb, 0])/4320 + (11*nc^3*Pi^4*PlusD[zb, 0])/1440 + (23*nf*Pi^4*PlusD[zb, 0])/2160 - (23*nf*Pi^4*PlusD[zb, 0])/(2160*nc^2) - (511*Log[Q2/muf2]*PlusD[zb, 0])/(256*nc^3) - (2407*Log[Q2/muf2]*PlusD[zb, 0])/(768*nc) + (130127*nc*Log[Q2/muf2]*PlusD[zb, 0])/20736 - (23747*nc^3*Log[Q2/muf2]*PlusD[zb, 0])/20736 - (865*nf*Log[Q2/muf2]*PlusD[zb, 0])/1296 + (9*nf*Log[Q2/muf2]*PlusD[zb, 0])/(8*nc^2) - (593*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 0])/1296 - (25*nf^2*Log[Q2/muf2]*PlusD[zb, 0])/(324*nc) + (25*nc*nf^2*Log[Q2/muf2]*PlusD[zb, 0])/324 - (31*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(64*nc^3) + (2179*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(1728*nc) - (343*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/1728 - (37*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/64 - (17*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/54 + (7*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(216*nc^2) + (61*nc^2*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/216 + (nf^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/(54*nc) - (nc*nf^2*Pi^2*Log[Q2/muf2]*PlusD[zb, 0])/54 + (37*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/(480*nc^3) - (23*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/(120*nc) + (197*nc*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/1440 - (nc^3*Pi^4*Log[Q2/muf2]*PlusD[zb, 0])/45 + (93*Log[Q2/muf2]^2*PlusD[zb, 0])/(64*nc^3) - (7*Log[Q2/muf2]^2*PlusD[zb, 0])/(192*nc) - (3847*nc*Log[Q2/muf2]^2*PlusD[zb, 0])/1728 + (1399*nc^3*Log[Q2/muf2]^2*PlusD[zb, 0])/1728 + (157*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/216 - (67*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/(96*nc^2) - (25*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 0])/864 + (5*nf^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(108*nc) - (5*nc*nf^2*Log[Q2/muf2]^2*PlusD[zb, 0])/108 + (3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(16*nc^3) - (35*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(144*nc) - (11*nc*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/72 + (5*nc^3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/24 + (11*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/72 - (5*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/(72*nc^2) - (nc^2*nf*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 0])/12 - (9*Log[Q2/muf2]^3*PlusD[zb, 0])/(32*nc^3) + (5*Log[Q2/muf2]^3*PlusD[zb, 0])/(32*nc) + (217*nc*Log[Q2/muf2]^3*PlusD[zb, 0])/864 - (109*nc^3*Log[Q2/muf2]^3*PlusD[zb, 0])/864 - (4*nf*Log[Q2/muf2]^3*PlusD[zb, 0])/27 + (nf*Log[Q2/muf2]^3*PlusD[zb, 0])/(8*nc^2) + (5*nc^2*nf*Log[Q2/muf2]^3*PlusD[zb, 0])/216 - (nf^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(108*nc) + (nc*nf^2*Log[Q2/muf2]^3*PlusD[zb, 0])/108 + (Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(12*nc^3) - (Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/(4*nc) + (nc*Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/4 - (nc^3*Pi^2*Log[Q2/muf2]^3*PlusD[zb, 0])/12 - (511*PlusD[zb, 1])/(128*nc^3) - (3989*PlusD[zb, 1])/(1152*nc) + (71951*nc*PlusD[zb, 1])/10368 + (5341*nc^3*PlusD[zb, 1])/10368 - (361*nf*PlusD[zb, 1])/648 + (67*nf*PlusD[zb, 1])/(36*nc^2) - (845*nc^2*nf*PlusD[zb, 1])/648 - (25*nf^2*PlusD[zb, 1])/(162*nc) + (25*nc*nf^2*PlusD[zb, 1])/162 - (31*Pi^2*PlusD[zb, 1])/(32*nc^3) + (1783*Pi^2*PlusD[zb, 1])/(864*nc) + (449*nc*Pi^2*PlusD[zb, 1])/864 - (155*nc^3*Pi^2*PlusD[zb, 1])/96 - (43*nf*Pi^2*PlusD[zb, 1])/54 + (4*nf*Pi^2*PlusD[zb, 1])/(27*nc^2) + (35*nc^2*nf*Pi^2*PlusD[zb, 1])/54 + (nf^2*Pi^2*PlusD[zb, 1])/(27*nc) - (nc*nf^2*Pi^2*PlusD[zb, 1])/27 + (37*Pi^4*PlusD[zb, 1])/(240*nc^3) - (23*Pi^4*PlusD[zb, 1])/(60*nc) + (197*nc*Pi^4*PlusD[zb, 1])/720 - (2*nc^3*Pi^4*PlusD[zb, 1])/45 + (93*Log[Q2/muf2]*PlusD[zb, 1])/(32*nc^3) - (1711*Log[Q2/muf2]*PlusD[zb, 1])/(864*nc) + (1003*nc*Log[Q2/muf2]*PlusD[zb, 1])/288 - (3809*nc^3*Log[Q2/muf2]*PlusD[zb, 1])/864 - (41*nf*Log[Q2/muf2]*PlusD[zb, 1])/108 - (31*nf*Log[Q2/muf2]*PlusD[zb, 1])/(27*nc^2) + (55*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 1])/36 + (5*nf^2*Log[Q2/muf2]*PlusD[zb, 1])/(27*nc) - (5*nc*nf^2*Log[Q2/muf2]*PlusD[zb, 1])/27 + (3*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(8*nc^3) + (8*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(9*nc) - (77*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/24 + (35*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/18 + (5*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/6 - (7*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/(18*nc^2) - (4*nc^2*nf*Pi^2*Log[Q2/muf2]*PlusD[zb, 1])/9 + (23*Log[Q2/muf2]^2*PlusD[zb, 1])/(16*nc^3) - (191*Log[Q2/muf2]^2*PlusD[zb, 1])/(72*nc) - (11*nc*Log[Q2/muf2]^2*PlusD[zb, 1])/16 + (137*nc^3*Log[Q2/muf2]^2*PlusD[zb, 1])/72 + (35*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/36 - (13*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/(72*nc^2) - (19*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 1])/24 - (nf^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(18*nc) + (nc*nf^2*Log[Q2/muf2]^2*PlusD[zb, 1])/18 + (2*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(3*nc^3) - (13*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/(6*nc) + (7*nc*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/3 - (5*nc^3*Pi^2*Log[Q2/muf2]^2*PlusD[zb, 1])/6 - (3*Log[Q2/muf2]^3*PlusD[zb, 1])/(4*nc^3) + (4*Log[Q2/muf2]^3*PlusD[zb, 1])/(3*nc) - (5*nc*Log[Q2/muf2]^3*PlusD[zb, 1])/12 - (nc^3*Log[Q2/muf2]^3*PlusD[zb, 1])/6 - (nf*Log[Q2/muf2]^3*PlusD[zb, 1])/3 + (nf*Log[Q2/muf2]^3*PlusD[zb, 1])/(6*nc^2) + (nc^2*nf*Log[Q2/muf2]^3*PlusD[zb, 1])/6 - (35*PlusD[zb, 2])/(18*nc) + (655*nc*PlusD[zb, 2])/54 - (275*nc^3*PlusD[zb, 2])/27 - (85*nf*PlusD[zb, 2])/27 + (17*nf*PlusD[zb, 2])/(72*nc^2) + (629*nc^2*nf*PlusD[zb, 2])/216 + (5*nf^2*PlusD[zb, 2])/(27*nc) - (5*nc*nf^2*PlusD[zb, 2])/27 + (22*Pi^2*PlusD[zb, 2])/(9*nc) - (187*nc*Pi^2*PlusD[zb, 2])/36 + (11*nc^3*Pi^2*PlusD[zb, 2])/4 + (17*nf*Pi^2*PlusD[zb, 2])/18 - (4*nf*Pi^2*PlusD[zb, 2])/(9*nc^2) - (nc^2*nf*Pi^2*PlusD[zb, 2])/2 + (6*Log[Q2/muf2]*PlusD[zb, 2])/nc^3 - (197*Log[Q2/muf2]*PlusD[zb, 2])/(24*nc) - (89*nc*Log[Q2/muf2]*PlusD[zb, 2])/18 + (515*nc^3*Log[Q2/muf2]*PlusD[zb, 2])/72 + (73*nf*Log[Q2/muf2]*PlusD[zb, 2])/18 - (17*nf*Log[Q2/muf2]*PlusD[zb, 2])/(12*nc^2) - (95*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 2])/36 - (nf^2*Log[Q2/muf2]*PlusD[zb, 2])/(9*nc) + (nc*nf^2*Log[Q2/muf2]*PlusD[zb, 2])/9 + (3*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/(2*nc^3) - (5*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/nc + (11*nc*Pi^2*Log[Q2/muf2]*PlusD[zb, 2])/2 - 2*nc^3*Pi^2*Log[Q2/muf2]*PlusD[zb, 2] - (9*Log[Q2/muf2]^2*PlusD[zb, 2])/(4*nc^3) + (21*Log[Q2/muf2]^2*PlusD[zb, 2])/(8*nc) + (3*nc*Log[Q2/muf2]^2*PlusD[zb, 2])/2 - (15*nc^3*Log[Q2/muf2]^2*PlusD[zb, 2])/8 - (3*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/2 + (3*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/(4*nc^2) + (3*nc^2*nf*Log[Q2/muf2]^2*PlusD[zb, 2])/4 - (Log[Q2/muf2]^3*PlusD[zb, 2])/(2*nc^3) + (3*Log[Q2/muf2]^3*PlusD[zb, 2])/(2*nc) - (3*nc*Log[Q2/muf2]^3*PlusD[zb, 2])/2 + (nc^3*Log[Q2/muf2]^3*PlusD[zb, 2])/2 + (4*PlusD[zb, 3])/nc^3 - (41*PlusD[zb, 3])/(9*nc) - (277*nc*PlusD[zb, 3])/54 + (307*nc^3*PlusD[zb, 3])/54 + (82*nf*PlusD[zb, 3])/27 - (10*nf*PlusD[zb, 3])/(9*nc^2) - (52*nc^2*nf*PlusD[zb, 3])/27 - (2*nf^2*PlusD[zb, 3])/(27*nc) + (2*nc*nf^2*PlusD[zb, 3])/27 + (Pi^2*PlusD[zb, 3])/nc^3 - (10*Pi^2*PlusD[zb, 3])/(3*nc) + (11*nc*Pi^2*PlusD[zb, 3])/3 - (4*nc^3*Pi^2*PlusD[zb, 3])/3 - (3*Log[Q2/muf2]*PlusD[zb, 3])/(2*nc^3) - (29*Log[Q2/muf2]*PlusD[zb, 3])/(18*nc) + (139*nc*Log[Q2/muf2]*PlusD[zb, 3])/18 - (83*nc^3*Log[Q2/muf2]*PlusD[zb, 3])/18 - (20*nf*Log[Q2/muf2]*PlusD[zb, 3])/9 + (10*nf*Log[Q2/muf2]*PlusD[zb, 3])/(9*nc^2) + (10*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 3])/9 - (2*Log[Q2/muf2]^2*PlusD[zb, 3])/nc^3 + (6*Log[Q2/muf2]^2*PlusD[zb, 3])/nc - 6*nc*Log[Q2/muf2]^2*PlusD[zb, 3] + 2*nc^3*Log[Q2/muf2]^2*PlusD[zb, 3] - (55*PlusD[zb, 4])/(18*nc) + (55*nc*PlusD[zb, 4])/9 - (55*nc^3*PlusD[zb, 4])/18 - (10*nf*PlusD[zb, 4])/9 + (5*nf*PlusD[zb, 4])/(9*nc^2) + (5*nc^2*nf*PlusD[zb, 4])/9 - (5*Log[Q2/muf2]*PlusD[zb, 4])/(2*nc^3) + (15*Log[Q2/muf2]*PlusD[zb, 4])/(2*nc) - (15*nc*Log[Q2/muf2]*PlusD[zb, 4])/2 + (5*nc^3*Log[Q2/muf2]*PlusD[zb, 4])/2 - PlusD[zb, 5]/nc^3 + (3*PlusD[zb, 5])/nc - 3*nc*PlusD[zb, 5] + nc^3*PlusD[zb, 5] + (115*delta[zb]*Zeta[3])/(128*nc^3) - (13183*delta[zb]*Zeta[3])/(1152*nc) + (31741*nc*delta[zb]*Zeta[3])/2592 - (551*nc^3*delta[zb]*Zeta[3])/324 - (3199*nf*delta[zb]*Zeta[3])/1296 + (439*nf*delta[zb]*Zeta[3])/(288*nc^2) + (2447*nc^2*nf*delta[zb]*Zeta[3])/2592 + (79*nf^2*delta[zb]*Zeta[3])/(648*nc) - (79*nc*nf^2*delta[zb]*Zeta[3])/648 - (5*Pi^2*delta[zb]*Zeta[3])/(192*nc^3) + (3727*Pi^2*delta[zb]*Zeta[3])/(1728*nc) - (104*nc*Pi^2*delta[zb]*Zeta[3])/27 + (1487*nc^3*Pi^2*delta[zb]*Zeta[3])/864 + (305*nf*Pi^2*delta[zb]*Zeta[3])/432 - (43*nf*Pi^2*delta[zb]*Zeta[3])/(108*nc^2) - (133*nc^2*nf*Pi^2*delta[zb]*Zeta[3])/432 + (95*delta[zb]*Log[Q2/muf2]*Zeta[3])/(16*nc^3) - (1237*delta[zb]*Log[Q2/muf2]*Zeta[3])/(288*nc) - (709*nc*delta[zb]*Log[Q2/muf2]*Zeta[3])/144 + (105*nc^3*delta[zb]*Log[Q2/muf2]*Zeta[3])/32 + 3*nf*delta[zb]*Log[Q2/muf2]*Zeta[3] - (229*nf*delta[zb]*Log[Q2/muf2]*Zeta[3])/(144*nc^2) - (203*nc^2*nf*delta[zb]*Log[Q2/muf2]*Zeta[3])/144 - (nf^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(18*nc) + (nc*nf^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/18 + (43*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(48*nc^3) - (41*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/(12*nc) + (199*nc*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/48 - (13*nc^3*Pi^2*delta[zb]*Log[Q2/muf2]*Zeta[3])/8 - (33*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(16*nc^3) + (35*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(16*nc) + (9*nc*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/8 - (5*nc^3*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/4 - (9*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/8 + (5*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/(8*nc^2) + (nc^2*nf*delta[zb]*Log[Q2/muf2]^2*Zeta[3])/2 - (delta[zb]*Log[Q2/muf2]^3*Zeta[3])/(3*nc^3) + (delta[zb]*Log[Q2/muf2]^3*Zeta[3])/nc - nc*delta[zb]*Log[Q2/muf2]^3*Zeta[3] + (nc^3*delta[zb]*Log[Q2/muf2]^3*Zeta[3])/3 + (8*PlusD[zb, 0]*Zeta[3])/nc^3 - (227*PlusD[zb, 0]*Zeta[3])/(18*nc) - (2245*nc*PlusD[zb, 0]*Zeta[3])/216 + (3241*nc^3*PlusD[zb, 0]*Zeta[3])/216 + (57*nf*PlusD[zb, 0]*Zeta[3])/8 - (179*nf*PlusD[zb, 0]*Zeta[3])/(72*nc^2) - (167*nc^2*nf*PlusD[zb, 0]*Zeta[3])/36 - (5*nf^2*PlusD[zb, 0]*Zeta[3])/(54*nc) + (5*nc*nf^2*PlusD[zb, 0]*Zeta[3])/54 + (2*Pi^2*PlusD[zb, 0]*Zeta[3])/nc^3 - (167*Pi^2*PlusD[zb, 0]*Zeta[3])/(24*nc) + (581*nc*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (28*nc^3*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (33*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(16*nc^3) - (21*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(8*nc) + (227*nc*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/16 - (19*nc^3*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/2 - 5*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3] + (5*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/(2*nc^2) + (5*nc^2*nf*Log[Q2/muf2]*PlusD[zb, 0]*Zeta[3])/2 - (19*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/(4*nc^3) + (27*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/(2*nc) - (51*nc*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3])/4 + 4*nc^3*Log[Q2/muf2]^2*PlusD[zb, 0]*Zeta[3] + (15*PlusD[zb, 1]*Zeta[3])/(8*nc^3) - (207*PlusD[zb, 1]*Zeta[3])/(8*nc) + (413*nc*PlusD[zb, 1]*Zeta[3])/8 - (221*nc^3*PlusD[zb, 1]*Zeta[3])/8 - 10*nf*PlusD[zb, 1]*Zeta[3] + (5*nf*PlusD[zb, 1]*Zeta[3])/nc^2 + 5*nc^2*nf*PlusD[zb, 1]*Zeta[3] - (43*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/(2*nc^3) + (133*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/(2*nc) - (137*nc*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/2 + (47*nc^3*Log[Q2/muf2]*PlusD[zb, 1]*Zeta[3])/2 - (20*PlusD[zb, 2]*Zeta[3])/nc^3 + (261*PlusD[zb, 2]*Zeta[3])/(4*nc) - (141*nc*PlusD[zb, 2]*Zeta[3])/2 + (101*nc^3*PlusD[zb, 2]*Zeta[3])/4 - (323*delta[zb]*Zeta[3]^2)/(48*nc^3) + (587*delta[zb]*Zeta[3]^2)/(24*nc) - (443*nc*delta[zb]*Zeta[3]^2)/16 + (239*nc^3*delta[zb]*Zeta[3]^2)/24 - (83*delta[zb]*Zeta[5])/(32*nc^3) - (167*delta[zb]*Zeta[5])/(18*nc) + (2011*nc*delta[zb]*Zeta[5])/72 - (4625*nc^3*delta[zb]*Zeta[5])/288 - (683*nf*delta[zb]*Zeta[5])/144 + (173*nf*delta[zb]*Zeta[5])/(72*nc^2) + (337*nc^2*nf*delta[zb]*Zeta[5])/144 - (177*delta[zb]*Log[Q2/muf2]*Zeta[5])/(16*nc^3) + (273*delta[zb]*Log[Q2/muf2]*Zeta[5])/(8*nc) - (571*nc*delta[zb]*Log[Q2/muf2]*Zeta[5])/16 + (101*nc^3*delta[zb]*Log[Q2/muf2]*Zeta[5])/8 - (24*PlusD[zb, 0]*Zeta[5])/nc^3 + (72*PlusD[zb, 0]*Zeta[5])/nc - 69*nc*PlusD[zb, 0]*Zeta[5] + 21*nc^3*PlusD[zb, 0]*Zeta[5]}, {0, 0, 0, (-5*delta[zb])/16 + delta[zb]/(4*nc^2) + (nc^2*delta[zb])/16 - (25*Pi^2*delta[zb])/192 + (5*Pi^2*delta[zb])/(48*nc^2) + (5*nc^2*Pi^2*delta[zb])/192 + (Pi^4*delta[zb])/1152 - (Pi^4*delta[zb])/(1440*nc^2) - (nc^2*Pi^4*delta[zb])/5760 - (35*delta[zb]*Zeta[3])/96 + (7*delta[zb]*Zeta[3])/(24*nc^2) + (7*nc^2*delta[zb]*Zeta[3])/96 + (25*delta[zb]*Zeta[5])/12 - (5*delta[zb]*Zeta[5])/(3*nc^2) - (5*nc^2*delta[zb]*Zeta[5])/12}}

==> anc/XSReg_Axial.txt <==
{{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ((-1 + nc)*(1 + nc)*(-2 + zb)*G[0, zb])/nc - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, zb])/(2*nc*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[μ])/(2*nc), 0, 0}, {0, (-5*(-1 + nc)*(1 + nc)*(-2 + zb)*zb)/(24*nc) + ((-1 + nc)*(1 + nc)*(10 - 10*zb + 3*zb^2)*G[1, zb])/(24*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[1, 1, zb])/(12*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, zb])/(6*nc), 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, -1/144*((-1 + nc)*(1 + nc)*(567 - 49*nc^2 - 80*nc*nf + 48*Pi^2 - 72*nc^2*Pi^2 - 279*zb - 451*nc^2*zb + 88*nc*nf*zb - 24*Pi^2*zb + 36*nc^2*Pi^2*zb)*G[0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(-120 - 20*nc^2 + 20*nc*nf - 16*Pi^2 + 20*nc^2*Pi^2 - 81*zb + 93*nc^2*zb - 24*nc*nf*zb + 24*Pi^2*zb - 28*nc^2*Pi^2*zb + 57*zb^2 - 145*nc^2*zb^2 + 22*nc*nf*zb^2 - 12*Pi^2*zb^2 + 14*nc^2*Pi^2*zb^2)*G[1, zb])/(48*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-22*nc^2 + 4*nc*nf - 12*zb + 23*nc^2*zb - 2*nc*nf*zb)*G[0, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 68*nc^2 + 14*nc*nf + 9*zb + 63*nc^2*zb - 12*nc*nf*zb - 27*zb^2 - 60*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*zb^3)*G[0, 1, zb])/(24*nc^2*zb) + ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 - 8*nc*nf + 21*zb - 53*nc^2*zb + 8*nc*nf*zb - 27*zb^2 + 43*nc^2*zb^2 - 4*nc*nf*zb^2)*G[1, 0, zb])/(12*nc^2*zb) - ((-1 + nc)*(1 + nc)*(45 + 87*nc^2 - 24*nc*nf - 54*zb - 134*nc^2*zb + 20*nc*nf*zb + 180*zb^2 + 91*nc^2*zb^2 - 10*nc*nf*zb^2 - 90*zb^3)*G[1, 1, zb])/(48*nc^2*zb) - (3*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, zb])/(4*nc^2) + (6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(-64 + 58*nc^2 + 70*zb - 58*nc^2*zb - 35*zb^2 + 29*nc^2*zb^2)*G[0, 0, 1, zb])/(8*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-15 + 16*nc^2 + 16*zb - 16*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*G[0, 1, 0, zb])/(2*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-26 + 30*nc^2 + 38*zb - 30*nc^2*zb - 19*zb^2 + 15*nc^2*zb^2)*G[0, 1, 1, zb])/(8*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*(62 - 78*zb + 39*zb^2)*G[1, 0, 0, zb])/(8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-40 + 38*nc^2 + 74*zb - 50*nc^2*zb - 47*zb^2 + 25*nc^2*zb^2 + 4*zb^3)*G[1, 0, 1, zb])/(8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-7 + 9*nc^2 + 10*zb - 12*nc^2*zb - 5*zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/(2*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-20 + 36*nc^2 + 62*zb - 50*nc^2*zb - 43*zb^2 + 25*nc^2*zb^2 + 4*zb^3)*G[1, 1, 1, zb])/(16*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[1, 2, 1, zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 2, 1, zb])/(2*nc^2) + (-1/72*((-1 + nc)*(1 + nc)*(144 - 10*nc^2 - 20*nc*nf + 12*Pi^2 - 18*nc^2*Pi^2 - 81*zb - 106*nc^2*zb + 22*nc*nf*zb - 6*Pi^2*zb + 9*nc^2*Pi^2*zb))/nc^2 - ((-1 + nc)*(1 + nc)*(-18 - 4*nc^2 + 4*nc*nf - 3*zb + 14*nc^2*zb - 2*nc*nf*zb)*G[0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(27 + 17*nc^2 - 8*nc*nf - 32*nc^2*zb + 8*nc*nf*zb - 15*zb^2 + 31*nc^2*zb^2 - 4*nc*nf*zb^2)*G[1, zb])/(24*nc^2*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, zb])/nc^2 - (7*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*(14 - 18*zb + 9*zb^2)*G[1, 0, zb])/(4*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-8 + 12*nc^2 + 14*zb - 18*nc^2*zb - 7*zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(8*nc^2*zb))*Log[μ] + (-1/48*((-1 + nc)*(1 + nc)*(-36 + 14*nc^2 + 4*nc*nf + 6*zb + 5*nc^2*zb - 2*nc*nf*zb))/nc^2 + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, zb])/(8*nc^2*zb))*Log[μ]^2 + ((-1 + nc)*(1 + nc)*(-54 + 754*nc^2 - 112*nc*nf - 132*nc^2*Pi^2 + 24*nc*nf*Pi^2 - 1809*zb - 1463*nc^2*zb + 206*nc*nf*zb - 72*Pi^2*zb + 147*nc^2*Pi^2*zb - 12*nc*nf*Pi^2*zb + 351*zb^2 + 1728*Zeta[3] - 2484*nc^2*Zeta[3] - 864*zb*Zeta[3] + 1242*nc^2*zb*Zeta[3]))/(432*nc^2), -1/2*((-1 + nc)*(1 + nc)*zb)/nc - ((-1 + nc)*(1 + nc)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*G[0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 3*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-7 + 5*zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 1, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 2, 1, zb])/(2*nc), ((-1 + nc)*(1 + nc)*zb)/(2*nc) - ((-1 + nc)*(1 + nc)*(-3 + 2*zb)*G[1, zb])/(4*nc)}, {(5*zb)/(12*nc*(-1 + zb)) - (5*nc*zb)/(12*(-1 + zb)) - zb^2/(2*nc*(-1 + zb)) + (nc*zb^2)/(2*(-1 + zb)) + (5*zb^3)/(48*nc*(-1 + zb)) - (5*nc*zb^3)/(48*(-1 + zb)) + (zb*G[0, zb])/(2*nc) - (nc*zb*G[0, zb])/2 - (zb^2*G[0, zb])/(4*nc) + (nc*zb^2*G[0, zb])/4 + G[1, zb]/(8*nc) - (nc*G[1, zb])/8 - (zb*G[1, zb])/(2*nc) + (nc*zb*G[1, zb])/2 + (zb^2*G[1, zb])/(4*nc) - (nc*zb^2*G[1, zb])/4 + G[1, 0, zb]/(2*nc) - (nc*G[1, 0, zb])/2 - (zb*G[1, 0, zb])/(2*nc) + (nc*zb*G[1, 0, zb])/2 + (zb^2*G[1, 0, zb])/(12*nc) - (nc*zb^2*G[1, 0, zb])/12 - (3*G[1, 1, zb])/(8*nc) + (3*nc*G[1, 1, zb])/8 + G[1, 1, zb]/(12*nc*zb) - (nc*G[1, 1, zb])/(12*zb) + (3*zb*G[1, 1, zb])/(8*nc) - (3*nc*zb*G[1, 1, zb])/8 - (zb^2*G[1, 1, zb])/(12*nc) + (nc*zb^2*G[1, 1, zb])/12, (10291*zb)/(1728*(-1 + zb)) - (11*zb)/(8*nc^2*(-1 + zb)) - (7915*nc^2*zb)/(1728*(-1 + zb)) - (25*nf*zb)/(108*nc*(-1 + zb)) + (25*nc*nf*zb)/(108*(-1 + zb)) - (115*Pi^2*zb)/(288*(-1 + zb)) - (5*Pi^2*zb)/(72*nc^2*(-1 + zb)) + (15*nc^2*Pi^2*zb)/(32*(-1 + zb)) - (4913*zb^2)/(576*(-1 + zb)) + (59*zb^2)/(32*nc^2*(-1 + zb)) + (3851*nc^2*zb^2)/(576*(-1 + zb)) + (25*nf*zb^2)/(72*nc*(-1 + zb)) - (25*nc*nf*zb^2)/(72*(-1 + zb)) + (115*Pi^2*zb^2)/(192*(-1 + zb)) + (5*Pi^2*zb^2)/(48*nc^2*(-1 + zb)) - (45*nc^2*Pi^2*zb^2)/(64*(-1 + zb)) + (139*zb^3)/(54*(-1 + zb)) - (15*zb^3)/(32*nc^2*(-1 + zb)) - (1819*nc^2*zb^3)/(864*(-1 + zb)) - (25*nf*zb^3)/(216*nc*(-1 + zb)) + (25*nc*nf*zb^3)/(216*(-1 + zb)) - (115*Pi^2*zb^3)/(576*(-1 + zb)) - (5*Pi^2*zb^3)/(144*nc^2*(-1 + zb)) + (15*nc^2*Pi^2*zb^3)/(64*(-1 + zb)) + (2117*zb*G[0, zb])/288 - (10*zb*G[0, zb])/(3*nc^2) - (1157*nc^2*zb*G[0, zb])/288 - (2069*zb^2*G[0, zb])/576 + (37*zb^2*G[0, zb])/(24*nc^2) + (1181*nc^2*zb^2*G[0, zb])/576 + (2411*G[1, zb])/1728 - (47*G[1, zb])/(24*nc^2) + (973*nc^2*G[1, zb])/1728 + (25*nf*G[1, zb])/(108*nc) - (25*nc*nf*G[1, zb])/108 + (115*Pi^2*G[1, zb])/288 + (5*Pi^2*G[1, zb])/(72*nc^2) - (15*nc^2*Pi^2*G[1, zb])/32 - (355*zb*G[1, zb])/54 + (97*zb*G[1, zb])/(24*nc^2) + (547*nc^2*zb*G[1, zb])/216 - (5*nf*zb*G[1, zb])/(54*nc) + (5*nc*nf*zb*G[1, zb])/54 - (115*Pi^2*zb*G[1, zb])/288 - (5*Pi^2*zb*G[1, zb])/(72*nc^2) + (15*nc^2*Pi^2*zb*G[1, zb])/32 + (419*zb^2*G[1, zb])/144 - (37*zb^2*G[1, zb])/(24*nc^2) - (197*nc^2*zb^2*G[1, zb])/144 + (19*Pi^2*zb^2*G[1, zb])/192 + (Pi^2*zb^2*G[1, zb])/(48*nc^2) - (23*nc^2*Pi^2*zb^2*G[1, zb])/192 - (23*zb*G[0, 0, zb])/8 + (5*zb*G[0, 0, zb])/(6*nc^2) + (49*nc^2*zb*G[0, 0, zb])/24 + (23*zb^2*G[0, 0, zb])/16 - (5*zb^2*G[0, 0, zb])/(12*nc^2) - (49*nc^2*zb^2*G[0, 0, zb])/48 + (39*zb*G[0, 1, zb])/16 - (5*zb*G[0, 1, zb])/(12*nc^2) - (97*nc^2*zb*G[0, 1, zb])/48 - (39*zb^2*G[0, 1, zb])/32 + (5*zb^2*G[0, 1, zb])/(24*nc^2) + (97*nc^2*zb^2*G[0, 1, zb])/96 + (1289*G[1, 0, zb])/288 - (5*G[1, 0, zb])/(2*nc^2) - (569*nc^2*G[1, 0, zb])/288 - (22*zb*G[1, 0, zb])/9 + (37*zb*G[1, 0, zb])/(24*nc^2) + (65*nc^2*zb*G[1, 0, zb])/72 + (zb^2*G[1, 0, zb])/6 - (7*zb^2*G[1, 0, zb])/(48*nc^2) - (nc^2*zb^2*G[1, 0, zb])/48 - (3853*G[1, 1, zb])/864 + (67*G[1, 1, zb])/(48*nc^2) + (2647*nc^2*G[1, 1, zb])/864 + (25*nf*G[1, 1, zb])/(54*nc) - (25*nc*nf*G[1, 1, zb])/54 + (7*Pi^2*G[1, 1, zb])/36 + (Pi^2*G[1, 1, zb])/(18*nc^2) - (nc^2*Pi^2*G[1, 1, zb])/4 + (871*zb*G[1, 1, zb])/216 - (19*zb*G[1, 1, zb])/(12*nc^2) - (529*nc^2*zb*G[1, 1, zb])/216 - (25*nf*zb*G[1, 1, zb])/(54*nc) + (25*nc*nf*zb*G[1, 1, zb])/54 - (7*Pi^2*zb*G[1, 1, zb])/36 - (Pi^2*zb*G[1, 1, zb])/(18*nc^2) + (nc^2*Pi^2*zb*G[1, 1, zb])/4 - (413*zb^2*G[1, 1, zb])/432 + (5*zb^2*G[1, 1, zb])/(12*nc^2) + (233*nc^2*zb^2*G[1, 1, zb])/432 + (7*nf*zb^2*G[1, 1, zb])/(54*nc) - (7*nc*nf*zb^2*G[1, 1, zb])/54 + (7*Pi^2*zb^2*G[1, 1, zb])/144 + (Pi^2*zb^2*G[1, 1, zb])/(72*nc^2) - (nc^2*Pi^2*zb^2*G[1, 1, zb])/16 + (295*G[2, 1, zb])/108 + G[2, 1, zb]/(6*nc^2) - (313*nc^2*G[2, 1, zb])/108 - (10*nf*G[2, 1, zb])/(27*nc) + (10*nc*nf*G[2, 1, zb])/27 - (7*Pi^2*G[2, 1, zb])/18 - (Pi^2*G[2, 1, zb])/(9*nc^2) + (nc^2*Pi^2*G[2, 1, zb])/2 - (527*zb*G[2, 1, zb])/216 - (zb*G[2, 1, zb])/(4*nc^2) + (581*nc^2*zb*G[2, 1, zb])/216 + (10*nf*zb*G[2, 1, zb])/(27*nc) - (10*nc*nf*zb*G[2, 1, zb])/27 + (7*Pi^2*zb*G[2, 1, zb])/18 + (Pi^2*zb*G[2, 1, zb])/(9*nc^2) - (nc^2*Pi^2*zb*G[2, 1, zb])/2 + (29*zb^2*G[2, 1, zb])/54 + (zb^2*G[2, 1, zb])/(12*nc^2) - (67*nc^2*zb^2*G[2, 1, zb])/108 - (5*nf*zb^2*G[2, 1, zb])/(54*nc) + (5*nc*nf*zb^2*G[2, 1, zb])/54 - (7*Pi^2*zb^2*G[2, 1, zb])/72 - (Pi^2*zb^2*G[2, 1, zb])/(36*nc^2) + (nc^2*Pi^2*zb^2*G[2, 1, zb])/8 - (3*zb*G[0, 1, 1, zb])/4 + (3*zb*G[0, 1, 1, zb])/(4*nc^2) + (3*zb^2*G[0, 1, 1, zb])/8 - (3*zb^2*G[0, 1, 1, zb])/(8*nc^2) - (23*G[1, 0, 0, zb])/8 + (5*G[1, 0, 0, zb])/(6*nc^2) + (49*nc^2*G[1, 0, 0, zb])/24 + (23*zb*G[1, 0, 0, zb])/8 - (5*zb*G[1, 0, 0, zb])/(6*nc^2) - (49*nc^2*zb*G[1, 0, 0, zb])/24 - (13*zb^2*G[1, 0, 0, zb])/16 + (zb^2*G[1, 0, 0, zb])/(4*nc^2) + (9*nc^2*zb^2*G[1, 0, 0, zb])/16 + (39*G[1, 0, 1, zb])/16 - (5*G[1, 0, 1, zb])/(12*nc^2) - (97*nc^2*G[1, 0, 1, zb])/48 - (39*zb*G[1, 0, 1, zb])/16 + (5*zb*G[1, 0, 1, zb])/(12*nc^2) + (97*nc^2*zb*G[1, 0, 1, zb])/48 + (21*zb^2*G[1, 0, 1, zb])/32 - (zb^2*G[1, 0, 1, zb])/(8*nc^2) - (17*nc^2*zb^2*G[1, 0, 1, zb])/32 + (307*G[1, 1, 0, zb])/72 - (17*G[1, 1, 0, zb])/(12*nc^2) - (205*nc^2*G[1, 1, 0, zb])/72 - (67*zb*G[1, 1, 0, zb])/18 + (5*zb*G[1, 1, 0, zb])/(6*nc^2) + (26*nc^2*zb*G[1, 1, 0, zb])/9 + (125*zb^2*G[1, 1, 0, zb])/144 - (zb^2*G[1, 1, 0, zb])/(8*nc^2) - (107*nc^2*zb^2*G[1, 1, 0, zb])/144 - (1133*G[1, 1, 1, zb])/288 + (11*G[1, 1, 1, zb])/(12*nc^2) + (869*nc^2*G[1, 1, 1, zb])/288 + (nf*G[1, 1, 1, zb])/(3*nc) - (nc*nf*G[1, 1, 1, zb])/3 + (643*zb*G[1, 1, 1, zb])/144 - (7*zb*G[1, 1, 1, zb])/(6*nc^2) - (475*nc^2*zb*G[1, 1, 1, zb])/144 - (nf*zb*G[1, 1, 1, zb])/(3*nc) + (nc*nf*zb*G[1, 1, 1, zb])/3 - (365*zb^2*G[1, 1, 1, zb])/288 + (3*zb^2*G[1, 1, 1, zb])/(8*nc^2) + (257*nc^2*zb^2*G[1, 1, 1, zb])/288 + (nf*zb^2*G[1, 1, 1, zb])/(12*nc) - (nc*nf*zb^2*G[1, 1, 1, zb])/12 + (185*G[1, 2, 1, zb])/72 - G[1, 2, 1, zb]/(4*nc^2) - (167*nc^2*G[1, 2, 1, zb])/72 - (2*nf*G[1, 2, 1, zb])/(9*nc) + (2*nc*nf*G[1, 2, 1, zb])/9 - (25*zb*G[1, 2, 1, zb])/9 + (zb*G[1, 2, 1, zb])/(6*nc^2) + (47*nc^2*zb*G[1, 2, 1, zb])/18 + (2*nf*zb*G[1, 2, 1, zb])/(9*nc) - (2*nc*nf*zb*G[1, 2, 1, zb])/9 + (53*zb^2*G[1, 2, 1, zb])/72 - (53*nc^2*zb^2*G[1, 2, 1, zb])/72 - (nf*zb^2*G[1, 2, 1, zb])/(18*nc) + (nc*nf*zb^2*G[1, 2, 1, zb])/18 - (65*G[2, 1, 0, zb])/18 + G[2, 1, 0, zb]/(3*nc^2) + (59*nc^2*G[2, 1, 0, zb])/18 + (59*zb*G[2, 1, 0, zb])/18 - (zb*G[2, 1, 0, zb])/(6*nc^2) - (28*nc^2*zb*G[2, 1, 0, zb])/9 - (53*zb^2*G[2, 1, 0, zb])/72 + (53*nc^2*zb^2*G[2, 1, 0, zb])/72 + (161*G[2, 1, 1, zb])/36 - (2*G[2, 1, 1, zb])/(3*nc^2) - (137*nc^2*G[2, 1, 1, zb])/36 - (4*nf*G[2, 1, 1, zb])/(9*nc) + (4*nc*nf*G[2, 1, 1, zb])/9 - (137*zb*G[2, 1, 1, zb])/36 + (zb*G[2, 1, 1, zb])/(3*nc^2) + (125*nc^2*zb*G[2, 1, 1, zb])/36 + (4*nf*zb*G[2, 1, 1, zb])/(9*nc) - (4*nc*nf*zb*G[2, 1, 1, zb])/9 + (113*zb^2*G[2, 1, 1, zb])/144 - (113*nc^2*zb^2*G[2, 1, 1, zb])/144 - (nf*zb^2*G[2, 1, 1, zb])/(9*nc) + (nc*nf*zb^2*G[2, 1, 1, zb])/9 - (19*G[2, 2, 1, zb])/9 + G[2, 2, 1, zb]/(3*nc^2) + (16*nc^2*G[2, 2, 1, zb])/9 + (16*zb*G[2, 2, 1, zb])/9 - (zb*G[2, 2, 1, zb])/(6*nc^2) - (29*nc^2*zb*G[2, 2, 1, zb])/18 - (13*zb^2*G[2, 2, 1, zb])/36 + (13*nc^2*zb^2*G[2, 2, 1, zb])/36 - (5*G[1, 0, 1, 1, zb])/6 + (5*G[1, 0, 1, 1, zb])/(6*nc^2) + (5*zb*G[1, 0, 1, 1, zb])/6 - (5*zb*G[1, 0, 1, 1, zb])/(6*nc^2) - (zb^2*G[1, 0, 1, 1, zb])/6 + (zb^2*G[1, 0, 1, 1, zb])/(6*nc^2) - 2*G[1, 1, 0, 0, zb] + (2*G[1, 1, 0, 0, zb])/(3*nc^2) + (4*nc^2*G[1, 1, 0, 0, zb])/3 + 2*zb*G[1, 1, 0, 0, zb] - (2*zb*G[1, 1, 0, 0, zb])/(3*nc^2) - (4*nc^2*zb*G[1, 1, 0, 0, zb])/3 - (zb^2*G[1, 1, 0, 0, zb])/2 + (zb^2*G[1, 1, 0, 0, zb])/(6*nc^2) + (nc^2*zb^2*G[1, 1, 0, 0, zb])/3 + (3*G[1, 1, 0, 1, zb])/2 - G[1, 1, 0, 1, zb]/(3*nc^2) - (7*nc^2*G[1, 1, 0, 1, zb])/6 - (3*zb*G[1, 1, 0, 1, zb])/2 + (zb*G[1, 1, 0, 1, zb])/(3*nc^2) + (7*nc^2*zb*G[1, 1, 0, 1, zb])/6 + (3*zb^2*G[1, 1, 0, 1, zb])/8 - (zb^2*G[1, 1, 0, 1, zb])/(12*nc^2) - (7*nc^2*zb^2*G[1, 1, 0, 1, zb])/24 + (10*G[1, 1, 1, 0, zb])/3 - (23*G[1, 1, 1, 0, zb])/(12*nc^2) - (17*nc^2*G[1, 1, 1, 0, zb])/12 - (7*zb*G[1, 1, 1, 0, zb])/2 + (2*zb*G[1, 1, 1, 0, zb])/nc^2 + (3*nc^2*zb*G[1, 1, 1, 0, zb])/2 + (11*zb^2*G[1, 1, 1, 0, zb])/12 - (zb^2*G[1, 1, 1, 0, zb])/(2*nc^2) - (5*nc^2*zb^2*G[1, 1, 1, 0, zb])/12 - (5*G[1, 1, 1, 1, zb])/3 + (5*G[1, 1, 1, 1, zb])/(6*nc^2) + (5*nc^2*G[1, 1, 1, 1, zb])/6 + 2*zb*G[1, 1, 1, 1, zb] - (zb*G[1, 1, 1, 1, zb])/nc^2 - nc^2*zb*G[1, 1, 1, 1, zb] - (2*zb^2*G[1, 1, 1, 1, zb])/3 + (zb^2*G[1, 1, 1, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 1, 1, 1, zb])/3 + (5*G[1, 1, 2, 1, zb])/3 - (5*G[1, 1, 2, 1, zb])/(6*nc^2) - (5*nc^2*G[1, 1, 2, 1, zb])/6 - 2*zb*G[1, 1, 2, 1, zb] + (zb*G[1, 1, 2, 1, zb])/nc^2 + nc^2*zb*G[1, 1, 2, 1, zb] + (2*zb^2*G[1, 1, 2, 1, zb])/3 - (zb^2*G[1, 1, 2, 1, zb])/(3*nc^2) - (nc^2*zb^2*G[1, 1, 2, 1, zb])/3 - (7*G[1, 2, 1, 0, zb])/3 + (5*G[1, 2, 1, 0, zb])/(6*nc^2) + (3*nc^2*G[1, 2, 1, 0, zb])/2 + (8*zb*G[1, 2, 1, 0, zb])/3 - (zb*G[1, 2, 1, 0, zb])/nc^2 - (5*nc^2*zb*G[1, 2, 1, 0, zb])/3 - (5*zb^2*G[1, 2, 1, 0, zb])/6 + (zb^2*G[1, 2, 1, 0, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 2, 1, 0, zb])/2 + 3*G[1, 2, 1, 1, zb] - (5*G[1, 2, 1, 1, zb])/(3*nc^2) - (4*nc^2*G[1, 2, 1, 1, zb])/3 - (11*zb*G[1, 2, 1, 1, zb])/3 + (2*zb*G[1, 2, 1, 1, zb])/nc^2 + (5*nc^2*zb*G[1, 2, 1, 1, zb])/3 + (5*zb^2*G[1, 2, 1, 1, zb])/4 - (2*zb^2*G[1, 2, 1, 1, zb])/(3*nc^2) - (7*nc^2*zb^2*G[1, 2, 1, 1, zb])/12 - (5*G[1, 2, 2, 1, zb])/3 + (5*G[1, 2, 2, 1, zb])/(6*nc^2) + (5*nc^2*G[1, 2, 2, 1, zb])/6 + 2*zb*G[1, 2, 2, 1, zb] - (zb*G[1, 2, 2, 1, zb])/nc^2 - nc^2*zb*G[1, 2, 2, 1, zb] - (2*zb^2*G[1, 2, 2, 1, zb])/3 + (zb^2*G[1, 2, 2, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 2, 2, 1, zb])/3 + 4*G[2, 1, 0, 0, zb] - (4*G[2, 1, 0, 0, zb])/(3*nc^2) - (8*nc^2*G[2, 1, 0, 0, zb])/3 - 4*zb*G[2, 1, 0, 0, zb] + (4*zb*G[2, 1, 0, 0, zb])/(3*nc^2) + (8*nc^2*zb*G[2, 1, 0, 0, zb])/3 + zb^2*G[2, 1, 0, 0, zb] - (zb^2*G[2, 1, 0, 0, zb])/(3*nc^2) - (2*nc^2*zb^2*G[2, 1, 0, 0, zb])/3 - 3*G[2, 1, 0, 1, zb] + (2*G[2, 1, 0, 1, zb])/(3*nc^2) + (7*nc^2*G[2, 1, 0, 1, zb])/3 + 3*zb*G[2, 1, 0, 1, zb] - (2*zb*G[2, 1, 0, 1, zb])/(3*nc^2) - (7*nc^2*zb*G[2, 1, 0, 1, zb])/3 - (3*zb^2*G[2, 1, 0, 1, zb])/4 + (zb^2*G[2, 1, 0, 1, zb])/(6*nc^2) + (7*nc^2*zb^2*G[2, 1, 0, 1, zb])/12 - 4*G[2, 1, 1, 0, zb] + (2*G[2, 1, 1, 0, zb])/nc^2 + 2*nc^2*G[2, 1, 1, 0, zb] + 4*zb*G[2, 1, 1, 0, zb] - (2*zb*G[2, 1, 1, 0, zb])/nc^2 - 2*nc^2*zb*G[2, 1, 1, 0, zb] - zb^2*G[2, 1, 1, 0, zb] + (zb^2*G[2, 1, 1, 0, zb])/(2*nc^2) + (nc^2*zb^2*G[2, 1, 1, 0, zb])/2 + (10*G[2, 1, 1, 1, zb])/3 - (5*G[2, 1, 1, 1, zb])/(3*nc^2) - (5*nc^2*G[2, 1, 1, 1, zb])/3 - (10*zb*G[2, 1, 1, 1, zb])/3 + (5*zb*G[2, 1, 1, 1, zb])/(3*nc^2) + (5*nc^2*zb*G[2, 1, 1, 1, zb])/3 + (5*zb^2*G[2, 1, 1, 1, zb])/6 - (5*zb^2*G[2, 1, 1, 1, zb])/(12*nc^2) - (5*nc^2*zb^2*G[2, 1, 1, 1, zb])/12 - G[2, 1, 2, 1, zb] + nc^2*G[2, 1, 2, 1, zb] + zb*G[2, 1, 2, 1, zb] - nc^2*zb*G[2, 1, 2, 1, zb] - (zb^2*G[2, 1, 2, 1, zb])/4 + (nc^2*zb^2*G[2, 1, 2, 1, zb])/4 + (4*G[2, 2, 1, 0, zb])/3 - (4*nc^2*G[2, 2, 1, 0, zb])/3 - (4*zb*G[2, 2, 1, 0, zb])/3 + (4*nc^2*zb*G[2, 2, 1, 0, zb])/3 + (zb^2*G[2, 2, 1, 0, zb])/3 - (nc^2*zb^2*G[2, 2, 1, 0, zb])/3 - 2*G[2, 2, 1, 1, zb] + (4*G[2, 2, 1, 1, zb])/(3*nc^2) + (2*nc^2*G[2, 2, 1, 1, zb])/3 + 2*zb*G[2, 2, 1, 1, zb] - (4*zb*G[2, 2, 1, 1, zb])/(3*nc^2) - (2*nc^2*zb*G[2, 2, 1, 1, zb])/3 - (zb^2*G[2, 2, 1, 1, zb])/2 + (zb^2*G[2, 2, 1, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[2, 2, 1, 1, zb])/6 + (109*zb*Log[μ])/72 - (3*zb*Log[μ])/(8*nc^2) - (41*nc^2*zb*Log[μ])/36 - (5*nf*zb*Log[μ])/(36*nc) + (5*nc*nf*zb*Log[μ])/36 - (91*zb^2*Log[μ])/144 + (zb^2*Log[μ])/(8*nc^2) + (73*nc^2*zb^2*Log[μ])/144 + (5*nf*zb^2*Log[μ])/(72*nc) - (5*nc*nf*zb^2*Log[μ])/72 - (5*zb*G[0, zb]*Log[μ])/6 + (5*zb*G[0, zb]*Log[μ])/(12*nc^2) + (5*nc^2*zb*G[0, zb]*Log[μ])/12 + (5*zb^2*G[0, zb]*Log[μ])/12 - (5*zb^2*G[0, zb]*Log[μ])/(24*nc^2) - (5*nc^2*zb^2*G[0, zb]*Log[μ])/24 + (49*G[1, zb]*Log[μ])/72 + (G[1, zb]*Log[μ])/(24*nc^2) - (13*nc^2*G[1, zb]*Log[μ])/18 - (5*nf*G[1, zb]*Log[μ])/(36*nc) + (5*nc*nf*G[1, zb]*Log[μ])/36 - (5*zb*G[1, zb]*Log[μ])/36 - (5*zb*G[1, zb]*Log[μ])/(16*nc^2) + (65*nc^2*zb*G[1, zb]*Log[μ])/144 + (5*nf*zb*G[1, zb]*Log[μ])/(36*nc) - (5*nc*nf*zb*G[1, zb]*Log[μ])/36 - (zb^2*G[1, zb]*Log[μ])/12 + (5*zb^2*G[1, zb]*Log[μ])/(32*nc^2) - (7*nc^2*zb^2*G[1, zb]*Log[μ])/96 - (nf*zb^2*G[1, zb]*Log[μ])/(24*nc) + (nc*nf*zb^2*G[1, zb]*Log[μ])/24 - (5*G[1, 0, zb]*Log[μ])/6 + (5*G[1, 0, zb]*Log[μ])/(12*nc^2) + (5*nc^2*G[1, 0, zb]*Log[μ])/12 + (5*zb*G[1, 0, zb]*Log[μ])/6 - (5*zb*G[1, 0, zb]*Log[μ])/(12*nc^2) - (5*nc^2*zb*G[1, 0, zb]*Log[μ])/12 - (zb^2*G[1, 0, zb]*Log[μ])/4 + (zb^2*G[1, 0, zb]*Log[μ])/(8*nc^2) + (nc^2*zb^2*G[1, 0, zb]*Log[μ])/8 + (43*G[1, 1, zb]*Log[μ])/36 - (7*G[1, 1, zb]*Log[μ])/(24*nc^2) - (65*nc^2*G[1, 1, zb]*Log[μ])/72 - (nf*G[1, 1, zb]*Log[μ])/(9*nc) + (nc*nf*G[1, 1, zb]*Log[μ])/9 - (49*zb*G[1, 1, zb]*Log[μ])/36 + (3*zb*G[1, 1, zb]*Log[μ])/(8*nc^2) + (71*nc^2*zb*G[1, 1, zb]*Log[μ])/72 + (nf*zb*G[1, 1, zb]*Log[μ])/(9*nc) - (nc*nf*zb*G[1, 1, zb]*Log[μ])/9 + (29*zb^2*G[1, 1, zb]*Log[μ])/72 - (zb^2*G[1, 1, zb]*Log[μ])/(8*nc^2) - (5*nc^2*zb^2*G[1, 1, zb]*Log[μ])/18 - (nf*zb^2*G[1, 1, zb]*Log[μ])/(36*nc) + (nc*nf*zb^2*G[1, 1, zb]*Log[μ])/36 - (14*G[2, 1, zb]*Log[μ])/9 + (G[2, 1, zb]*Log[μ])/(6*nc^2) + (25*nc^2*G[2, 1, zb]*Log[μ])/18 + (2*nf*G[2, 1, zb]*Log[μ])/(9*nc) - (2*nc*nf*G[2, 1, zb]*Log[μ])/9 + (25*zb*G[2, 1, zb]*Log[μ])/18 - (zb*G[2, 1, zb]*Log[μ])/(12*nc^2) - (47*nc^2*zb*G[2, 1, zb]*Log[μ])/36 - (2*nf*zb*G[2, 1, zb]*Log[μ])/(9*nc) + (2*nc*nf*zb*G[2, 1, zb]*Log[μ])/9 - (11*zb^2*G[2, 1, zb]*Log[μ])/36 + (11*nc^2*zb^2*G[2, 1, zb]*Log[μ])/36 + (nf*zb^2*G[2, 1, zb]*Log[μ])/(18*nc) - (nc*nf*zb^2*G[2, 1, zb]*Log[μ])/18 - (2*G[1, 1, 0, zb]*Log[μ])/3 + (G[1, 1, 0, zb]*Log[μ])/(3*nc^2) + (nc^2*G[1, 1, 0, zb]*Log[μ])/3 + (2*zb*G[1, 1, 0, zb]*Log[μ])/3 - (zb*G[1, 1, 0, zb]*Log[μ])/(3*nc^2) - (nc^2*zb*G[1, 1, 0, zb]*Log[μ])/3 - (zb^2*G[1, 1, 0, zb]*Log[μ])/6 + (zb^2*G[1, 1, 0, zb]*Log[μ])/(12*nc^2) + (nc^2*zb^2*G[1, 1, 0, zb]*Log[μ])/12 + (5*G[1, 1, 1, zb]*Log[μ])/12 - (5*G[1, 1, 1, zb]*Log[μ])/(24*nc^2) - (5*nc^2*G[1, 1, 1, zb]*Log[μ])/24 - (zb*G[1, 1, 1, zb]*Log[μ])/2 + (zb*G[1, 1, 1, zb]*Log[μ])/(4*nc^2) + (nc^2*zb*G[1, 1, 1, zb]*Log[μ])/4 + (zb^2*G[1, 1, 1, zb]*Log[μ])/6 - (zb^2*G[1, 1, 1, zb]*Log[μ])/(12*nc^2) - (nc^2*zb^2*G[1, 1, 1, zb]*Log[μ])/12 - (5*G[1, 2, 1, zb]*Log[μ])/6 + (5*G[1, 2, 1, zb]*Log[μ])/(12*nc^2) + (5*nc^2*G[1, 2, 1, zb]*Log[μ])/12 + zb*G[1, 2, 1, zb]*Log[μ] - (zb*G[1, 2, 1, zb]*Log[μ])/(2*nc^2) - (nc^2*zb*G[1, 2, 1, zb]*Log[μ])/2 - (zb^2*G[1, 2, 1, zb]*Log[μ])/3 + (zb^2*G[1, 2, 1, zb]*Log[μ])/(6*nc^2) + (nc^2*zb^2*G[1, 2, 1, zb]*Log[μ])/6 + (4*G[2, 1, 0, zb]*Log[μ])/3 - (2*G[2, 1, 0, zb]*Log[μ])/(3*nc^2) - (2*nc^2*G[2, 1, 0, zb]*Log[μ])/3 - (4*zb*G[2, 1, 0, zb]*Log[μ])/3 + (2*zb*G[2, 1, 0, zb]*Log[μ])/(3*nc^2) + (2*nc^2*zb*G[2, 1, 0, zb]*Log[μ])/3 + (zb^2*G[2, 1, 0, zb]*Log[μ])/3 - (zb^2*G[2, 1, 0, zb]*Log[μ])/(6*nc^2) - (nc^2*zb^2*G[2, 1, 0, zb]*Log[μ])/6 - (4*G[2, 1, 1, zb]*Log[μ])/3 + (2*G[2, 1, 1, zb]*Log[μ])/(3*nc^2) + (2*nc^2*G[2, 1, 1, zb]*Log[μ])/3 + (4*zb*G[2, 1, 1, zb]*Log[μ])/3 - (2*zb*G[2, 1, 1, zb]*Log[μ])/(3*nc^2) - (2*nc^2*zb*G[2, 1, 1, zb]*Log[μ])/3 - (zb^2*G[2, 1, 1, zb]*Log[μ])/3 + (zb^2*G[2, 1, 1, zb]*Log[μ])/(6*nc^2) + (nc^2*zb^2*G[2, 1, 1, zb]*Log[μ])/6 + (4*G[2, 2, 1, zb]*Log[μ])/3 - (2*G[2, 2, 1, zb]*Log[μ])/(3*nc^2) - (2*nc^2*G[2, 2, 1, zb]*Log[μ])/3 - (4*zb*G[2, 2, 1, zb]*Log[μ])/3 + (2*zb*G[2, 2, 1, zb]*Log[μ])/(3*nc^2) + (2*nc^2*zb*G[2, 2, 1, zb]*Log[μ])/3 + (zb^2*G[2, 2, 1, zb]*Log[μ])/3 - (zb^2*G[2, 2, 1, zb]*Log[μ])/(6*nc^2) - (nc^2*zb^2*G[2, 2, 1, zb]*Log[μ])/6, -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15392 - 44480*nc^2 - 1112*nc*nf + 1008*Pi^2 - 3216*nc^2*Pi^2 - 23875*zb + 56239*nc^2*zb - 200*nc*nf*zb - 624*Pi^2*zb + 2112*nc^2*Pi^2*zb - 2212*zb^2 - 26152*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(4327 - 78135*nc^2 - 832*nc*nf + 3192*Pi^2 - 3024*nc^2*Pi^2 + 9493*zb + 78327*nc^2*zb - 2824*nc*nf*zb - 1824*Pi^2*zb + 2640*nc^2*Pi^2*zb - 13424*zb^2 - 43096*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15392 - 44480*nc^2 - 1112*nc*nf + 1008*Pi^2 - 3216*nc^2*Pi^2 - 23875*zb + 56239*nc^2*zb - 200*nc*nf*zb - 624*Pi^2*zb + 2112*nc^2*Pi^2*zb - 2212*zb^2 - 26152*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(4327 - 78135*nc^2 - 832*nc*nf + 3192*Pi^2 - 3024*nc^2*Pi^2 + 9493*zb + 78327*nc^2*zb - 2824*nc*nf*zb - 1824*Pi^2*zb + 2640*nc^2*Pi^2*zb - 13424*zb^2 - 43096*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*(10386 - 5574*nc^2 + 936*nc*nf - 272*Pi^2 + 366*nc^2*Pi^2 - 30*nc^4*Pi^2 - 31257*zb + 15987*nc^2*zb - 2808*nc*nf*zb + 673*Pi^2*zb - 1044*nc^2*Pi^2*zb + 75*nc^4*Pi^2*zb + 34014*zb^2 - 16308*nc^2*zb^2 + 3042*nc*nf*zb^2 - 644*Pi^2*zb^2 + 1062*nc^2*Pi^2*zb^2 - 60*nc^4*Pi^2*zb^2 - 15819*zb^3 + 6942*nc^2*zb^3 - 1404*nc*nf*zb^3 + 292*Pi^2*zb^3 - 456*nc^2*Pi^2*zb^3 + 15*nc^4*Pi^2*zb^3 + 2688*zb^4 - 1050*nc^2*zb^4 + 234*nc*nf*zb^4 - 54*Pi^2*zb^4 + 72*nc^2*Pi^2*zb^4 - 12*zb^5 + 3*nc^2*zb^5)*G[2, 1, zb])/(288*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-3402 + 480*nc^2 + 4858*nc^4 + 960*nc*nf - 1664*nc^3*nf + 64*nc^2*nf^2 - 864*Pi^2 + 2016*nc^2*Pi^2 - 1152*nc^4*Pi^2 + 945*zb + 5925*nc^2*zb - 7730*nc^4*zb - 1056*nc*nf*zb + 1408*nc^3*nf*zb - 32*nc^2*nf^2*zb + 432*Pi^2*zb - 1008*nc^2*Pi^2*zb + 576*nc^4*Pi^2*zb)*G[0, 0, 0, zb])/(144*nc^3) - ((-1 + nc)*(1 + nc)*(9792 - 748*nc^2 - 13728*nc^4 - 2648*nc*nf + 4696*nc^3*nf - 208*nc^2*nf^2 + 2304*Pi^2 - 5592*nc^2*Pi^2 + 3324*nc^4*Pi^2 - 20136*zb + 626*nc^2*zb + 27126*nc^4*zb + 5584*nc*nf*zb - 9292*nc^3*nf*zb + 400*nc^2*nf^2*zb - 4512*Pi^2*zb + 11472*nc^2*Pi^2*zb - 6648*nc^4*Pi^2*zb + 21210*zb^2 + 15353*nc^2*zb^2 - 33038*nc^4*zb^2 - 6116*nc*nf*zb^2 + 8372*nc^3*nf*zb^2 - 288*nc^2*nf^2*zb^2 + 3402*Pi^2*zb^2 - 8820*nc^2*Pi^2*zb^2 + 4986*nc^4*Pi^2*zb^2 - 13962*zb^3 - 14628*nc^2*zb^3 + 19640*nc^4*zb^3 + 3180*nc*nf*zb^3 - 3776*nc^3*nf*zb^3 + 96*nc^2*nf^2*zb^3 - 1194*Pi^2*zb^3 + 2940*nc^2*Pi^2*zb^3 - 1662*nc^4*Pi^2*zb^3 + 3144*zb^4 - 639*nc^2*zb^4)*G[0, 0, 1, zb])/(576*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-9204 + 2432*nc^2 + 14548*nc^4 + 2416*nc*nf - 5040*nc^3*nf + 224*nc^2*nf^2 - 2392*Pi^2 + 5588*nc^2*Pi^2 - 3204*nc^4*Pi^2 + 18264*zb - 5268*nc^2*zb - 28406*nc^4*zb - 5040*nc*nf*zb + 9796*nc^3*nf*zb - 416*nc^2*nf^2*zb + 4652*Pi^2*zb - 11404*nc^2*Pi^2*zb + 6408*nc^4*Pi^2*zb - 19803*zb^2 - 8289*nc^2*zb^2 + 34725*nc^4*zb^2 + 5364*nc*nf*zb^2 - 8748*nc^3*nf*zb^2 + 288*nc^2*nf^2*zb^2 - 3534*Pi^2*zb^2 + 8724*nc^2*Pi^2*zb^2 - 4806*nc^4*Pi^2*zb^2 + 14241*zb^3 + 9109*nc^2*zb^3 - 20867*nc^4*zb^3 - 2632*nc*nf*zb^3 + 3992*nc^3*nf*zb^3 - 96*nc^2*nf^2*zb^3 + 1274*Pi^2*zb^3 - 2908*nc^2*Pi^2*zb^3 + 1602*nc^4*Pi^2*zb^3 - 3474*zb^4 + 1980*nc^2*zb^4 - 108*nc*nf*zb^4)*G[0, 1, 0, zb])/(576*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-14121 + 4948*nc^2 + 25493*nc^4 + 3164*nc*nf - 9212*nc^3*nf + 528*nc^2*nf^2 - 4698*Pi^2 + 9786*nc^2*Pi^2 - 6336*nc^4*Pi^2 + 30483*zb - 7448*nc^2*zb - 48709*nc^4*zb - 8236*nc*nf*zb + 17380*nc^3*nf*zb - 912*nc^2*nf^2*zb + 8874*Pi^2*zb - 20976*nc^2*Pi^2*zb + 12672*nc^4*Pi^2*zb - 54207*zb^2 - 12444*nc^2*zb^2 + 54291*nc^4*zb^2 + 8376*nc*nf*zb^2 - 14664*nc^3*nf*zb^2 + 576*nc^2*nf^2*zb^2 - 6696*Pi^2*zb^2 + 16785*nc^2*Pi^2*zb^2 - 9504*nc^4*Pi^2*zb^2 + 50490*zb^3 + 9625*nc^2*zb^3 - 31075*nc^4*zb^3 - 2116*nc*nf*zb^3 + 6496*nc^3*nf*zb^3 - 192*nc^2*nf^2*zb^3 + 2520*Pi^2*zb^3 - 5595*nc^2*Pi^2*zb^3 + 3168*nc^4*Pi^2*zb^3 - 12681*zb^4 + 5319*nc^2*zb^4 - 1188*nc*nf*zb^4)*G[0, 1, 1, zb])/(1728*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-19032 + 5520*nc^2 + 29000*nc^4 + 4704*nc*nf - 10336*nc^3*nf + 512*nc^2*nf^2 - 4848*Pi^2 + 11176*nc^2*Pi^2 - 6344*nc^4*Pi^2 + 24108*zb + 31664*nc^2*zb - 93048*nc^4*zb - 15584*nc*nf*zb + 28832*nc^3*nf*zb - 1280*nc^2*nf^2*zb + 13656*Pi^2*zb - 31572*nc^2*Pi^2*zb + 17780*nc^4*Pi^2*zb + 10542*zb^2 - 114144*nc^2*zb^2 + 144174*nc^4*zb^2 + 22896*nc*nf*zb^2 - 35384*nc^3*nf*zb^2 + 1280*nc^2*nf^2*zb^2 - 15192*Pi^2*zb^2 + 35204*nc^2*Pi^2*zb^2 - 19700*nc^4*Pi^2*zb^2 - 25011*zb^3 + 105418*nc^2*zb^3 - 107784*nc^4*zb^3 - 15892*nc*nf*zb^3 + 22000*nc^3*nf*zb^3 - 640*nc^2*nf^2*zb^3 + 7980*Pi^2*zb^3 - 18510*nc^2*Pi^2*zb^3 + 10330*nc^4*Pi^2*zb^3 + 10773*zb^4 - 28458*nc^2*zb^4 + 27658*nc^4*zb^4 + 3876*nc*nf*zb^4 - 5112*nc^3*nf*zb^4 + 128*nc^2*nf^2*zb^4 - 1596*Pi^2*zb^4 + 3702*nc^2*Pi^2*zb^4 - 2066*nc^4*Pi^2*zb^4 - 1368*zb^5)*G[1, 0, 0, zb])/(576*nc^3*(-2 + zb)*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-76248 + 20780*nc^2 + 123640*nc^4 + 18592*nc*nf - 44800*nc^3*nf + 2496*nc^2*nf^2 - 18336*Pi^2 + 44736*nc^2*Pi^2 - 26592*nc^4*Pi^2 + 104940*zb + 174442*nc^2*zb - 397360*nc^4*zb - 77824*nc*nf*zb + 125872*nc^3*nf*zb - 6048*nc^2*nf^2*zb + 48696*Pi^2*zb - 134256*nc^2*Pi^2*zb + 75312*nc^4*Pi^2*zb - 2952*zb^2 - 530032*nc^2*zb^2 + 598672*nc^4*zb^2 + 125416*nc*nf*zb^2 - 153616*nc^3*nf*zb^2 + 5856*nc^2*nf^2*zb^2 - 49932*Pi^2*zb^2 + 159192*nc^2*Pi^2*zb^2 - 84144*nc^4*Pi^2*zb^2 - 32976*zb^3 + 442832*nc^2*zb^3 - 434345*nc^4*zb^3 - 87416*nc*nf*zb^3 + 94148*nc^3*nf*zb^3 - 2880*nc^2*nf^2*zb^3 + 23484*Pi^2*zb^3 - 88872*nc^2*Pi^2*zb^3 + 44280*nc^4*Pi^2*zb^3 + 5868*zb^4 - 104140*nc^2*zb^4 + 109393*nc^4*zb^4 + 21544*nc*nf*zb^4 - 21604*nc^3*nf*zb^4 + 576*nc^2*nf^2*zb^4 - 3624*Pi^2*zb^4 + 19776*nc^2*Pi^2*zb^4 - 8856*nc^4*Pi^2*zb^4 + 1476*zb^5 - 3882*nc^2*zb^5 - 312*nc*nf*zb^5 - 288*Pi^2*zb^5 - 576*nc^2*Pi^2*zb^5)*G[1, 0, 1, zb])/(3456*nc^3*(-2 + zb)*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-24894 + 24250*nc^2 + 59664*nc^4 + 5480*nc*nf - 22272*nc^3*nf + 1344*nc^2*nf^2 - 8304*Pi^2 + 19536*nc^2*Pi^2 - 11424*nc^4*Pi^2 + 73305*zb + 59049*nc^2*zb - 142296*nc^4*zb - 18828*nc*nf*zb + 40728*nc^3*nf*zb - 1824*nc^2*nf^2*zb + 16536*Pi^2*zb - 38928*nc^2*Pi^2*zb + 22152*nc^4*Pi^2*zb - 151947*zb^2 - 95903*nc^2*zb^2 + 163002*nc^4*zb^2 + 19820*nc*nf*zb^2 - 36012*nc^3*nf*zb^2 + 1152*nc^2*nf^2*zb^2 - 12384*Pi^2*zb^2 + 29160*nc^2*Pi^2*zb^2 - 16440*nc^4*Pi^2*zb^2 + 105660*zb^3 + 15200*nc^2*zb^3 - 53304*nc^4*zb^3 - 4808*nc*nf*zb^3 + 10608*nc^3*nf*zb^3 - 288*nc^2*nf^2*zb^3 + 3096*Pi^2*zb^3 - 7290*nc^2*Pi^2*zb^3 + 4110*nc^4*Pi^2*zb^3 - 22410*zb^4 + 7398*nc^2*zb^4 - 540*nc*nf*zb^4)*G[1, 1, 0, zb])/(1728*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-13104 + 39400*nc^2 + 70154*nc^4 + 1040*nc*nf - 27832*nc^3*nf + 2048*nc^2*nf^2 - 7920*Pi^2 + 21048*nc^2*Pi^2 - 13512*nc^4*Pi^2 + 77076*zb - 92652*nc^2*zb - 167481*nc^4*zb - 11496*nc*nf*zb + 51420*nc^3*nf*zb - 2496*nc^2*nf^2*zb + 19584*Pi^2*zb - 46572*nc^2*Pi^2*zb + 27132*nc^4*Pi^2*zb - 146718*zb^2 + 212416*nc^2*zb^2 + 175232*nc^4*zb^2 - 6160*nc*nf*zb^2 - 43288*nc^3*nf*zb^2 + 1472*nc^2*nf^2*zb^2 - 17640*Pi^2*zb^2 + 37776*nc^2*Pi^2*zb^2 - 20376*nc^4*Pi^2*zb^2 + 87714*zb^3 - 176038*nc^2*zb^3 - 54353*nc^4*zb^3 + 17392*nc*nf*zb^3 + 12268*nc^3*nf*zb^3 - 368*nc^2*nf^2*zb^3 + 5346*Pi^2*zb^3 - 10452*nc^2*Pi^2*zb^3 + 5094*nc^4*Pi^2*zb^3 - 15912*zb^4 + 43872*nc^2*zb^4 - 5784*nc*nf*zb^4 - 216*Pi^2*zb^4 + 288*nc^2*Pi^2*zb^4)*G[1, 1, 1, zb])/(3456*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(42 + 66*nc^2 + 224*Pi^2 - 132*nc^2*Pi^2 + 60*nc^4*Pi^2 - 525*zb - 7775*nc^2*zb + 896*nc*nf*zb - 248*Pi^2*zb + 264*nc^2*Pi^2*zb - 60*nc^4*Pi^2*zb + 2478*zb^2 + 9374*nc^2*zb^2 - 968*nc*nf*zb^2 + 196*Pi^2*zb^2 - 228*nc^2*Pi^2*zb^2 + 30*nc^4*Pi^2*zb^2 - 1323*zb^3 - 2714*nc^2*zb^3 + 260*nc*nf*zb^3 - 36*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)*G[1, 2, 1, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2040 - 588*nc^2 + 24*nc*nf - 2938*zb + 669*nc^2*zb - 36*nc*nf*zb + 894*zb^2 - 81*nc^2*zb^2 + 12*nc*nf*zb^2)*G[2, 1, 0, zb])/(96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(7482 - 18080*nc^2 + 2024*nc*nf + 480*nc^2*Pi^2 - 10533*zb + 25179*nc^2*zb - 3036*nc*nf*zb - 720*nc^2*Pi^2*zb + 3015*zb^2 - 7099*nc^2*zb^2 + 1012*nc*nf*zb^2 + 240*nc^2*Pi^2*zb^2)*G[2, 1, 1, zb])/(576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(62 + 2596*nc^2 - 304*nc*nf + 32*Pi^2 - 96*nc^2*Pi^2 - 159*zb - 1166*nc^2*zb + 152*nc*nf*zb - 16*Pi^2*zb + 48*nc^2*Pi^2*zb)*G[2, 2, 1, zb])/(96*nc^3) + (2*(-1 + nc)^2*(1 + nc)^2*(110*nc^2 - 20*nc*nf + 36*zb - 91*nc^2*zb + 10*nc*nf*zb)*G[0, 0, 0, 0, zb])/(3*nc^3) - ((-1 + nc)*(1 + nc)*(648 + 14578*nc^2 - 13620*nc^4 - 2896*nc*nf + 2604*nc^3*nf - 2028*zb - 44442*nc^2*zb + 40692*nc^4*zb + 8784*nc*nf*zb - 7776*nc^3*nf*zb + 342*zb^2 + 61361*nc^2*zb^2 - 51594*nc^4*zb^2 - 10376*nc*nf*zb^2 + 9024*nc^3*nf*zb^2 + 1485*zb^3 - 47384*nc^2*zb^3 + 35592*nc^4*zb^3 + 5984*nc*nf*zb^3 - 5136*nc^3*nf*zb^3 + 801*zb^4 + 15563*nc^2*zb^4 - 11070*nc^4*zb^4 - 1496*nc*nf*zb^4 + 1284*nc^3*nf*zb^4 - 1257*zb^5 + 324*nc^2*zb^5 + 3*zb^6)*G[0, 0, 0, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(864 + 13938*nc^2 - 14758*nc^4 - 2832*nc*nf + 2824*nc^3*nf - 2280*zb - 42348*nc^2*zb + 44136*nc^4*zb + 8640*nc*nf*zb - 8424*nc^3*nf*zb + 114*zb^2 + 58158*nc^2*zb^2 - 55790*nc^4*zb^2 - 10272*nc*nf*zb^2 + 9764*nc^3*nf*zb^2 + 1869*zb^3 - 44376*nc^2*zb^3 + 38204*nc^4*zb^3 + 5952*nc*nf*zb^3 - 5552*nc^3*nf*zb^3 + 642*zb^4 + 13980*nc^2*zb^4 - 11792*nc^4*zb^4 - 1488*nc*nf*zb^4 + 1388*nc^3*nf*zb^4 - 1215*zb^5 + 648*nc^2*zb^5)*G[0, 0, 1, 0, zb])/(288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(1620 + 8050*nc^2 - 7646*nc^4 - 1912*nc*nf + 1544*nc^3*nf - 5184*zb - 25716*nc^2*zb + 22698*nc^4*zb + 5976*nc*nf*zb - 4584*nc^3*nf*zb + 7881*zb^2 + 36080*nc^2*zb^2 - 28306*nc^4*zb^2 - 7292*nc*nf*zb^2 + 5284*nc^3*nf*zb^2 - 8670*zb^3 - 26699*nc^2*zb^3 + 19102*nc^4*zb^3 + 4304*nc*nf*zb^3 - 2992*nc^3*nf*zb^3 + 6270*zb^4 + 7772*nc^2*zb^4 - 5848*nc^4*zb^4 - 1076*nc*nf*zb^4 + 748*nc^3*nf*zb^4 - 1938*zb^5 + 513*nc^2*zb^5 + 15*zb^6)*G[0, 0, 1, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(1080 + 13292*nc^2 - 15296*nc^4 - 2816*nc*nf + 2984*nc^3*nf - 3252*zb - 40242*nc^2*zb + 45684*nc^4*zb + 8520*nc*nf*zb - 8904*nc^3*nf*zb + 354*zb^2 + 54967*nc^2*zb^2 - 57763*nc^4*zb^2 - 10036*nc*nf*zb^2 + 10324*nc^3*nf*zb^2 + 4008*zb^3 - 41404*nc^2*zb^3 + 39658*nc^4*zb^3 + 5776*nc*nf*zb^3 - 5872*nc^3*nf*zb^3 - 1548*zb^4 + 12415*nc^2*zb^4 - 12283*nc^4*zb^4 - 1444*nc*nf*zb^4 + 1468*nc^3*nf*zb^4 - 648*zb^5 + 972*nc^2*zb^5)*G[0, 1, 0, 0, zb])/(288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(1143 + 9206*nc^2 - 9947*nc^4 - 2060*nc*nf + 2000*nc^3*nf - 3432*zb - 28302*nc^2*zb + 29568*nc^4*zb + 6312*nc*nf*zb - 5952*nc^3*nf*zb + 2313*zb^2 + 38161*nc^2*zb^2 - 37045*nc^4*zb^2 - 7540*nc*nf*zb^2 + 6880*nc^3*nf*zb^2 + 18*zb^3 - 27268*nc^2*zb^3 + 25174*nc^4*zb^3 + 4384*nc*nf*zb^3 - 3904*nc^3*nf*zb^3 + 846*zb^4 + 7231*nc^2*zb^4 - 7750*nc^4*zb^4 - 1096*nc*nf*zb^4 + 976*nc^3*nf*zb^4 - 906*zb^5 + 972*nc^2*zb^5 + 3*zb^6)*G[0, 1, 0, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(1260 + 7034*nc^2 - 9314*nc^4 - 1760*nc*nf + 1952*nc^3*nf - 1740*zb - 8036*nc^2*zb + 8990*nc^4*zb + 2024*nc*nf*zb - 1832*nc^3*nf*zb + 3870*zb^2 + 6379*nc^2*zb^2 - 6898*nc^4*zb^2 - 1012*nc*nf*zb^2 + 916*nc^3*nf*zb^2 - 2457*zb^3 + 1242*nc^2*zb^3)*G[0, 1, 1, 0, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1188 + 3374*nc^2 - 4534*nc^4 - 980*nc*nf + 952*nc^3*nf - 4050*zb - 11808*nc^2*zb + 13386*nc^4*zb + 3312*nc*nf*zb - 2784*nc^3*nf*zb + 8130*zb^2 + 17332*nc^2*zb^2 - 16175*nc^4*zb^2 - 4360*nc*nf*zb^2 + 3152*nc^3*nf*zb^2 - 10806*zb^3 - 12385*nc^2*zb^3 + 10328*nc^4*zb^3 + 2704*nc*nf*zb^3 - 1760*nc^3*nf*zb^3 + 7341*zb^4 + 3136*nc^2*zb^4 - 3005*nc^4*zb^4 - 676*nc*nf*zb^4 + 440*nc^3*nf*zb^4 - 1830*zb^5 + 351*nc^2*zb^5 + 15*zb^6)*G[0, 1, 1, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(30*nc^2 - 50*zb - 116*nc^2*zb + 101*zb^2 + 113*nc^2*zb^2 - 31*zb^3 + 20*nc^2*zb^3 - 28*zb^4 - 65*nc^2*zb^4 + 9*zb^5 + 18*nc^2*zb^5)*G[0, 1, 2, 1, zb])/(24*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(1296 + 13600*nc^2 - 14896*nc^4 - 2944*nc*nf + 2944*nc^3*nf + 4806*zb - 27298*nc^2*zb + 22384*nc^4*zb + 3520*nc*nf*zb - 3520*nc^3*nf*zb - 7371*zb^2 + 23369*nc^2*zb^2 - 16052*nc^4*zb^2 - 1760*nc*nf*zb^2 + 1760*nc^3*nf*zb^2)*G[1, 0, 0, 0, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1377 + 9303*nc^2 - 9670*nc^4 - 2148*nc*nf + 1984*nc^3*nf + 3288*zb - 19380*nc^2*zb + 14734*nc^4*zb + 2688*nc*nf*zb - 2428*nc^3*nf*zb - 3609*zb^2 + 15633*nc^2*zb^2 - 10427*nc^4*zb^2 - 1344*nc*nf*zb^2 + 1220*nc^3*nf*zb^2 - 873*zb^3 + 243*nc^2*zb^3 + 3*zb^4)*G[1, 0, 0, 1, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1395 + 8701*nc^2 - 10431*nc^4 - 2140*nc*nf + 2160*nc^3*nf + 4020*zb - 19471*nc^2*zb + 15600*nc^4*zb + 2800*nc*nf*zb - 2580*nc^3*nf*zb - 4011*zb^2 + 15710*nc^2*zb^2 - 10920*nc^4*zb^2 - 1460*nc*nf*zb^2 + 1284*nc^3*nf*zb^2 - 864*zb^3 + 300*nc^2*zb^3 + 24*nc*nf*zb^3)*G[1, 0, 1, 0, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1629 + 4892*nc^2 - 5425*nc^4 - 1292*nc*nf + 1168*nc^3*nf + 1008*zb - 12509*nc^2*zb + 8368*nc^4*zb + 2264*nc*nf*zb - 1480*nc^3*nf*zb - 240*zb^2 + 9472*nc^2*zb^2 - 5687*nc^4*zb^2 - 1348*nc*nf*zb^2 + 740*nc^3*nf*zb^2 - 1395*zb^3 + 213*nc^2*zb^3 + 84*nc*nf*zb^3 + 15*zb^4)*G[1, 0, 1, 1, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1449 - 6740*nc^2 + 9558*nc^4 + 1880*nc*nf - 2160*nc^3*nf - 1674*zb + 15524*nc^2*zb - 15966*nc^4*zb - 2408*nc*nf*zb + 2688*nc^3*nf*zb + 441*zb^2 - 9568*nc^2*zb^2 + 10962*nc^4*zb^2 + 1204*nc*nf*zb^2 - 1344*nc^3*nf*zb^2 + 1566*zb^3 - 1620*nc^2*zb^3)*G[1, 1, 0, 0, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2511 - 9098*nc^2 + 12428*nc^4 + 2600*nc*nf - 2888*nc^3*nf - 258*zb + 23924*nc^2*zb - 21260*nc^4*zb - 4304*nc*nf*zb + 3752*nc^3*nf*zb - 2787*zb^2 - 14908*nc^2*zb^2 + 14392*nc^4*zb^2 + 2560*nc*nf*zb^2 - 1888*nc^3*nf*zb^2 + 3582*zb^3 - 1884*nc^2*zb^3 - 168*nc*nf*zb^3 - 6*zb^4)*G[1, 1, 0, 1, zb])/(576*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2502 - 5274*nc^2 + 11422*nc^4 + 2088*nc*nf - 2800*nc^3*nf + 1284*zb + 12729*nc^2*zb - 19240*nc^4*zb - 3024*nc*nf*zb + 3448*nc^3*nf*zb - 7782*zb^2 - 1584*nc^2*zb^2 + 12386*nc^4*zb^2 + 1584*nc*nf*zb^2 - 1712*nc^3*nf*zb^2 + 4968*zb^3 - 4512*nc^2*zb^3 - 24*nc*nf*zb^3)*G[1, 1, 1, 0, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1080 - 1428*nc^2 + 5780*nc^4 + 888*nc*nf - 1424*nc^3*nf + 9426*zb + 10927*nc^2*zb - 10164*nc^4*zb - 2560*nc*nf*zb + 1920*nc^3*nf*zb - 15336*zb^2 - 7358*nc^2*zb^2 + 6126*nc^4*zb^2 + 1784*nc*nf*zb^2 - 960*nc^3*nf*zb^2 + 5598*zb^3 - 318*nc^2*zb^3 - 168*nc*nf*zb^3 - 30*zb^4)*G[1, 1, 1, 1, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-126 - 222*nc^2 - 1140*zb + 657*nc^2*zb - 128*nc*nf*zb + 1554*zb^2 - 356*nc^2*zb^2 + 128*nc*nf*zb^2 - 378*zb^3 + 86*nc^2*zb^3 - 32*nc*nf*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(18 - 36*nc^2 - 427*zb + 635*nc^2*zb - 16*nc*nf*zb + 121*zb^2 - 672*nc^2*zb^2 + 16*nc*nf*zb^2 + 45*zb^3 + 202*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(24 - 150*nc^2 - 1150*zb + 3416*nc^2*zb - 352*nc*nf*zb + 738*zb^2 - 3347*nc^2*zb^2 + 352*nc*nf*zb^2 - 27*zb^3 + 898*nc^2*zb^3 - 88*nc*nf*zb^3)*G[1, 2, 1, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(54 - 54*nc^2 - 459*zb + 1489*nc^2*zb - 144*nc*nf*zb + 373*zb^2 - 1501*nc^2*zb^2 + 144*nc*nf*zb^2 - 54*zb^3 + 396*nc^2*zb^3 - 36*nc*nf*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-212 + 262*nc^2 + 6*nc^4 + 621*zb - 766*nc^2*zb - 15*nc^4*zb - 672*zb^2 + 800*nc^2*zb^2 + 12*nc^4*zb^2 + 316*zb^3 - 350*nc^2*zb^3 - 3*nc^4*zb^3 - 54*zb^4 + 54*nc^2*zb^4)*G[2, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-428 + 240*nc^2 + 12*nc^4 + 16*nc*nf + 1194*zb - 706*nc^2*zb - 30*nc^4*zb - 48*nc*nf*zb - 1251*zb^2 + 742*nc^2*zb^2 + 24*nc^4*zb^2 + 52*nc*nf*zb^2 + 580*zb^3 - 326*nc^2*zb^3 - 6*nc^4*zb^3 - 24*nc*nf*zb^3 - 99*zb^4 + 50*nc^2*zb^4 + 4*nc*nf*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(982 - 1586*nc^2 - 18*nc^4 + 40*nc*nf - 950*zb + 1488*nc^2*zb + 9*nc^4*zb - 40*nc*nf*zb + 225*zb^2 - 343*nc^2*zb^2 + 10*nc*nf*zb^2)*G[2, 1, 1, 0, zb])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(616 - 1958*nc^2 - 18*nc^4 + 232*nc*nf - 1707*zb + 5740*nc^2*zb + 45*nc^4*zb - 696*nc*nf*zb + 1689*zb^2 - 6024*nc^2*zb^2 - 36*nc^4*zb^2 + 754*nc*nf*zb^2 - 695*zb^3 + 2660*nc^2*zb^3 + 9*nc^4*zb^3 - 348*nc*nf*zb^3 + 99*zb^4 - 418*nc^2*zb^4 + 58*nc*nf*zb^4)*G[2, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-206 + 710*nc^2 - 72*nc*nf + 419*zb - 1735*nc^2*zb + 180*nc*nf*zb - 242*zb^2 + 1340*nc^2*zb^2 - 144*nc*nf*zb^2 + 27*zb^3 - 315*nc^2*zb^3 + 36*nc*nf*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-211 + 384*nc^2 - 12*nc*nf + 513*zb - 927*nc^2*zb + 30*nc*nf*zb - 382*zb^2 + 702*nc^2*zb^2 - 24*nc*nf*zb^2 + 81*zb^3 - 159*nc^2*zb^3 + 6*nc*nf*zb^3)*G[2, 2, 1, 0, zb])/(24*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-654 + 3308*nc^2 - 288*nc*nf + 1494*zb - 8065*nc^2*zb + 720*nc*nf*zb - 960*zb^2 + 6206*nc^2*zb^2 - 576*nc*nf*zb^2 + 126*zb^3 - 1449*nc^2*zb^3 + 144*nc*nf*zb^3)*G[2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-220 + 1188*nc^2 - 72*nc*nf - 549*nc^2*zb + 36*nc*nf*zb)*G[2, 2, 2, 1, zb])/(48*nc^3) + (60*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, 0, zb])/nc^3 - ((-1 + nc)*(1 + nc)*(1344 - 2540*nc^2 + 1210*nc^4 - 1420*zb + 2590*nc^2*zb - 1208*nc^4*zb + 710*zb^2 - 1295*nc^2*zb^2 + 604*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(3888 - 7724*nc^2 + 3796*nc^4 - 4080*zb + 7922*nc^2*zb - 3790*nc^4*zb + 2049*zb^2 - 3961*nc^2*zb^2 + 1895*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1968 - 4060*nc^2 + 1808*nc^4 - 2436*zb + 4204*nc^2*zb - 1796*nc^4*zb + 1227*zb^2 - 2102*nc^2*zb^2 + 898*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(3816 - 7744*nc^2 + 3944*nc^4 - 3960*zb + 7942*nc^2*zb - 3944*nc^4*zb + 1998*zb^2 - 3971*nc^2*zb^2 + 1972*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(872 - 1684*nc^2 + 817*nc^4 - 936*zb + 1752*nc^2*zb - 816*nc^4*zb + 480*zb^2 - 876*nc^2*zb^2 + 408*nc^4*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(996 - 1984*nc^2 + 1070*nc^4 - 1176*zb + 2230*nc^2*zb - 1064*nc^4*zb + 597*zb^2 - 1115*nc^2*zb^2 + 532*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(548 - 1846*nc^2 + 846*nc^4 - 962*zb + 2110*nc^2*zb - 834*nc^4*zb + 508*zb^2 - 1055*nc^2*zb^2 + 417*nc^4*zb^2)*G[0, 0, 1, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(56 + 68*nc^2 - 50*zb - 56*nc^2*zb + 25*zb^2 + 28*nc^2*zb^2)*G[0, 0, 1, 2, 1, zb])/(12*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(424 - 864*nc^2 + 440*nc^4 - 436*zb + 882*nc^2*zb - 440*nc^4*zb + 221*zb^2 - 441*nc^2*zb^2 + 220*nc^4*zb^2)*G[0, 1, 0, 0, 0, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2594 - 5068*nc^2 + 2475*nc^4 - 2744*zb + 5218*nc^2*zb - 2472*nc^4*zb + 1417*zb^2 - 2609*nc^2*zb^2 + 1236*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2478 - 5168*nc^2 + 2584*nc^4 - 2664*zb + 5342*nc^2*zb - 2578*nc^4*zb + 1359*zb^2 - 2671*nc^2*zb^2 + 1289*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1180 - 2626*nc^2 + 1218*nc^4 - 1390*zb + 2764*nc^2*zb - 1212*nc^4*zb + 731*zb^2 - 1382*nc^2*zb^2 + 606*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2030 - 4066*nc^2 + 2388*nc^4 - 2312*zb + 4420*nc^2*zb - 2388*nc^4*zb + 1183*zb^2 - 2210*nc^2*zb^2 + 1194*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2698 - 5034*nc^2 + 2952*nc^4 - 3028*zb + 5490*nc^2*zb - 2952*nc^4*zb + 1622*zb^2 - 2745*nc^2*zb^2 + 1476*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/(96*nc^3*zb) - ((-1 + nc)*(1 + nc)*(810 - 1840*nc^2 + 1192*nc^4 - 1050*zb + 2218*nc^2*zb - 1180*nc^4*zb + 543*zb^2 - 1109*nc^2*zb^2 + 590*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(156 - 808*nc^2 + 456*nc^4 - 288*zb + 964*nc^2*zb - 450*nc^4*zb + 171*zb^2 - 482*nc^2*zb^2 + 225*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(52 + 140*nc^2 - 52*zb - 110*nc^2*zb + 26*zb^2 + 55*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(30 + 64*nc^2 - 54*zb - 58*nc^2*zb + 27*zb^2 + 29*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(12*nc^3*zb) + ((-1 + nc)*(1 + nc)*(23 + 84*nc^2 - 56*zb - 78*nc^2*zb + 28*zb^2 + 39*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-8 + 44*nc^2 - 34*zb - 50*nc^2*zb + 17*zb^2 + 25*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(12*nc^3*zb) - (3*(-1 + nc)^3*(1 + nc)^3*(54 - 70*zb + 35*zb^2)*G[1, 0, 0, 0, 0, zb])/(2*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2682 - 5020*nc^2 + 2417*nc^4 - 4080*zb + 6802*nc^2*zb - 3158*nc^4*zb + 2268*zb^2 - 3458*nc^2*zb^2 + 1579*nc^4*zb^2 - 84*zb^3 + 24*nc^2*zb^3)*G[1, 0, 0, 0, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2570 - 5080*nc^2 + 2538*nc^4 - 3899*zb + 7060*nc^2*zb - 3330*nc^4*zb + 2176*zb^2 - 3644*nc^2*zb^2 + 1665*nc^4*zb^2 - 84*zb^3 + 48*nc^2*zb^3)*G[1, 0, 0, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1276 - 2522*nc^2 + 1178*nc^4 - 2621*zb + 3732*nc^2*zb - 1580*nc^4*zb + 1630*zb^2 - 1956*nc^2*zb^2 + 790*nc^4*zb^2 - 120*zb^3 + 42*nc^2*zb^3)*G[1, 0, 0, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2524 - 5146*nc^2 + 2626*nc^4 - 3610*zb + 7210*nc^2*zb - 3454*nc^4*zb + 1922*zb^2 - 3779*nc^2*zb^2 + 1727*nc^4*zb^2 - 48*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1679 - 3270*nc^2 + 1609*nc^4 - 2629*zb + 4808*nc^2*zb - 2130*nc^4*zb + 1469*zb^2 - 2575*nc^2*zb^2 + 1065*nc^4*zb^2 - 60*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1292 - 2586*nc^2 + 1410*nc^4 - 2813*zb + 4228*nc^2*zb - 1870*nc^4*zb + 1867*zb^2 - 2345*nc^2*zb^2 + 935*nc^4*zb^2 - 162*zb^3 + 96*nc^2*zb^3)*G[1, 0, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(696 - 2278*nc^2 + 1086*nc^4 - 2760*zb + 3684*nc^2*zb - 1458*nc^4*zb + 2007*zb^2 - 1962*nc^2*zb^2 + 729*nc^4*zb^2 - 240*zb^3 + 48*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(29 + 41*nc^2 - 14*zb - 24*nc^2*zb - 2*zb^2 + 6*zb^3 + 6*nc^2*zb^3)*G[1, 0, 1, 2, 1, zb])/(12*nc^3*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-112 + 128*nc^2 + 166*zb - 182*nc^2*zb - 83*zb^2 + 91*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1308 - 2710*nc^2 + 1390*nc^4 - 2385*zb + 4166*nc^2*zb - 2018*nc^4*zb + 1392*zb^2 - 2164*nc^2*zb^2 + 1009*nc^4*zb^2 - 84*zb^3 + 42*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1274 - 2758*nc^2 + 1478*nc^4 - 2355*zb + 4370*nc^2*zb - 2144*nc^4*zb + 1392*zb^2 - 2332*nc^2*zb^2 + 1072*nc^4*zb^2 - 90*zb^3 + 72*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(269 - 664*nc^2 + 330*nc^4 - 748*zb + 1113*nc^2*zb - 500*nc^4*zb + 524*zb^2 - 612*nc^2*zb^2 + 250*nc^4*zb^2 - 69*zb^3 + 33*nc^2*zb^3)*G[1, 1, 0, 1, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(902 - 2136*nc^2 + 1322*nc^4 - 1650*zb + 3572*nc^2*zb - 1968*nc^4*zb + 945*zb^2 - 1894*nc^2*zb^2 + 984*nc^4*zb^2 - 36*zb^3 + 36*nc^2*zb^3)*G[1, 1, 1, 0, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1110 - 2536*nc^2 + 1570*nc^4 - 2516*zb + 4520*nc^2*zb - 2394*nc^4*zb + 1675*zb^2 - 2530*nc^2*zb^2 + 1197*nc^4*zb^2 - 156*zb^3 + 120*nc^2*zb^3)*G[1, 1, 1, 0, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(306 - 936*nc^2 + 642*nc^4 - 989*zb + 2028*nc^2*zb - 990*nc^4*zb + 727*zb^2 - 1242*nc^2*zb^2 + 495*nc^4*zb^2 - 87*zb^3 + 87*nc^2*zb^3)*G[1, 1, 1, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(28 - 220*nc^2 + 152*nc^4 - 256*zb + 524*nc^2*zb - 254*nc^4*zb + 227*zb^2 - 344*nc^2*zb^2 + 127*nc^4*zb^2 - 46*zb^3 + 38*nc^2*zb^3)*G[1, 1, 1, 1, 1, zb])/(32*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-17 + 29*nc^2 - 32*zb - 12*nc^2*zb + 58*zb^2 - 24*nc^2*zb^2 - 21*zb^3 + 21*nc^2*zb^3)*G[1, 1, 1, 2, 1, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(8 + 98*nc^2 - 257*zb - 44*nc^2*zb + 262*zb^2 - 23*nc^2*zb^2 - 48*zb^3 + 30*nc^2*zb^3)*G[1, 1, 2, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-30 + 126*nc^2 - 811*zb + 351*nc^2*zb + 887*zb^2 - 531*nc^2*zb^2 - 216*zb^3 + 204*nc^2*zb^3)*G[1, 1, 2, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-18 + 4*nc^2 - 60*zb + 83*nc^2*zb + 77*zb^2 - 102*nc^2*zb^2 - 24*zb^3 + 34*nc^2*zb^3)*G[1, 1, 2, 2, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-6 - 44*nc^2 + 6*nc^4 + 78*zb - 34*nc^2*zb - 6*nc^4*zb - 75*zb^2 + 53*nc^2*zb^2 + 3*nc^4*zb^2 + 18*zb^3 - 18*nc^2*zb^3)*G[1, 2, 1, 0, 0, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-24 - 56*nc^2 + 12*nc^4 + 180*zb - 43*nc^2*zb - 12*nc^4*zb - 174*zb^2 + 68*nc^2*zb^2 + 6*nc^4*zb^2 + 42*zb^3 - 24*nc^2*zb^3)*G[1, 2, 1, 0, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(64 - 220*nc^2 + 36*nc^4 + 701*zb - 548*nc^2*zb - 36*nc^4*zb - 760*zb^2 + 700*nc^2*zb^2 + 18*nc^4*zb^2 + 216*zb^3 - 228*nc^2*zb^3)*G[1, 2, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(24 - 100*nc^2 + 36*nc^4 + 966*zb - 704*nc^2*zb - 36*nc^4*zb - 1074*zb^2 + 892*nc^2*zb^2 + 18*nc^4*zb^2 + 321*zb^3 - 309*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-30 - 14*nc^2 - 63*zb + 161*nc^2*zb + 96*zb^2 - 181*nc^2*zb^2 - 36*zb^3 + 57*nc^2*zb^3)*G[1, 2, 1, 2, 1, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-76 + 60*nc^2 - 191*zb + 312*nc^2*zb + 250*zb^2 - 378*nc^2*zb^2 - 84*zb^3 + 120*nc^2*zb^3)*G[1, 2, 2, 1, 0, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-240 + 20*nc^2 - 585*zb + 1267*nc^2*zb + 816*zb^2 - 1472*nc^2*zb^2 - 294*zb^3 + 468*nc^2*zb^3)*G[1, 2, 2, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-148 - 48*nc^2 + 40*zb + 561*nc^2*zb + 70*zb^2 - 606*nc^2*zb^2 - 54*zb^3 + 180*nc^2*zb^3)*G[1, 2, 2, 2, 1, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-7 - 2*nc^2 + 2*zb + nc^2*zb)*G[2, 1, 0, 0, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(27 + 16*nc^2 - 26*zb - 16*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(7 + 4*nc^2 - 6*zb - 4*nc^2*zb + zb^2 + nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(4*nc^3) - (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-80 + 84*nc^2 + 73*zb - 84*nc^2*zb - 17*zb^2 + 21*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(-330 + 284*nc^2 + 328*zb - 284*nc^2*zb - 81*zb^2 + 71*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-396 + 20*nc^2 + 370*zb - 20*nc^2*zb - 87*zb^2 + 5*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(129 + 12*nc^2 - 118*zb - 12*nc^2*zb + 27*zb^2 + 3*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-83 + 120*nc^2 + 82*zb - 120*nc^2*zb - 20*zb^2 + 30*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(-285 + 392*nc^2 + 286*zb - 392*nc^2*zb - 72*zb^2 + 98*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(-2 + zb)^2*G[2, 1, 2, 2, 1, zb])/(2*nc^3) + ((-1 + nc)*(1 + nc)*(-8 + 9*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 0, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(-13 + 12*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*(-5 + 8*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 0, zb])/(8*nc^3) + (11*(-1 + nc)*(1 + nc)*(-11 + 9*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 4*nc)*(3 + 4*nc)*(-2 + zb)^2*G[2, 2, 1, 2, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-11 + 30*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(-32 + 91*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 1, zb])/(8*nc^3) + (7*(-1 + nc)*(1 + nc)*(1 + 5*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*Pi^2*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^3*Sqrt[3 + zb]) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-107 + 64*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(48*nc^3) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-107 + 64*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(192*nc^3) - (5*(-1 + nc)*(1 + nc)*Pi^2*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc^3*zb) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^3*zb) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^3) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^3) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*Sqrt[1 - zb]*zb) - (15*(-1 + nc)*(1 + nc)*Pi^2*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*Sqrt[3 + zb]) - ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*Sqrt[3 + zb]) - (9*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*Sqrt[3 + zb]) - (3*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^3*Sqrt[3 + zb]) + (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) - (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) + (20*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) + (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3) + (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3) - (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) + (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc^3*zb) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^3 + (6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^3*zb) + (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^3 - (18*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (50*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^3) - (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) - (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*zb) + (27*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc^3*zb) + (-1/1728*((-1 + nc)*(1 + nc)*(486 + 216*nc^2 - 218*nc^4 - 216*nc*nf + 40*nc^3*nf + 16*nc^2*nf^2 - 144*Pi^2 + 288*nc^2*Pi^2 - 144*nc^4*Pi^2 - 135*zb + 72*nc^2*zb - 179*nc^4*zb + 36*nc*nf*zb + 52*nc^3*nf*zb - 8*nc^2*nf^2*zb + 72*Pi^2*zb - 144*nc^2*Pi^2*zb + 72*nc^4*Pi^2*zb))/nc^3 - ((-1 + nc)^2*(1 + nc)^2*(-18 - 4*nc^2 + 4*nc*nf + 3*zb + 8*nc^2*zb - 2*nc*nf*zb)*G[0, zb])/(24*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(-36 - 8*nc^2 + 8*nc*nf + 42*zb + 24*nc^2*zb - 12*nc*nf*zb - 9*zb^2 - 24*nc^2*zb^2 + 6*nc*nf*zb^2)*G[1, zb])/(96*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, zb])/(2*nc^3) - ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^3*zb) - ((-1 + nc)^3*(1 + nc)^3*(4 - 6*zb + 3*zb^2)*G[1, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(8 - 14*zb + 7*zb^2)*G[1, 1, zb])/(48*nc^3*zb))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(17955 + 17906*nc^2 + 151687*nc^4 - 7820*nc*nf - 49324*nc^3*nf + 3840*nc^2*nf^2 + 1728*Pi^2 + 33594*nc^2*Pi^2 - 40074*nc^4*Pi^2 - 6864*nc*nf*Pi^2 + 7728*nc^3*nf*Pi^2 - 15120*zb + 253900*nc^2*zb - 328414*nc^4*zb - 35440*nc*nf*zb + 78496*nc^3*nf*zb - 4416*nc^2*nf^2*zb + 8856*Pi^2*zb - 67092*nc^2*Pi^2*zb + 60144*nc^4*Pi^2*zb + 8592*nc*nf*Pi^2*zb - 9528*nc^3*nf*Pi^2*zb - 231633*zb^2 - 167192*nc^2*zb^2 + 438557*nc^4*zb^2 + 44372*nc*nf*zb^2 - 95204*nc^3*nf*zb^2 + 4224*nc^2*nf^2*zb^2 - 15876*Pi^2*zb^2 + 56226*nc^2*Pi^2*zb^2 - 42762*nc^4*Pi^2*zb^2 - 4296*nc*nf*Pi^2*zb^2 + 4800*nc^3*nf*Pi^2*zb^2 + 72576*zb^3 - 26568*nc^2*zb^3 - 285120*Zeta[3] + 630288*nc^2*Zeta[3] - 347760*nc^4*Zeta[3] + 368064*zb*Zeta[3] - 817776*nc^2*zb*Zeta[3] + 448848*nc^4*zb*Zeta[3] - 184032*zb^2*Zeta[3] + 408888*nc^2*zb^2*Zeta[3] - 224424*nc^4*zb^2*Zeta[3]))/(10368*nc^3*zb) + ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(-540 + 7272*nc^2 - 34096*nc^4 - 936*nc*nf + 9932*nc^3*nf - 640*nc^2*nf^2 - 8454*nc^2*Pi^2 + 9516*nc^4*Pi^2 + 1536*nc*nf*Pi^2 - 1728*nc^3*nf*Pi^2 - 42426*zb - 22440*nc^2*zb + 115854*nc^4*zb + 7536*nc*nf*zb - 27180*nc^3*nf*zb + 1344*nc^2*nf^2*zb - 2292*Pi^2*zb + 17943*nc^2*Pi^2*zb - 17223*nc^4*Pi^2*zb - 2304*nc*nf*Pi^2*zb + 2592*nc^3*nf*Pi^2*zb + 55026*zb^2 + 10740*nc^2*zb^2 - 81758*nc^4*zb^2 - 6600*nc*nf*zb^2 + 17248*nc^3*nf*zb^2 - 704*nc^2*nf^2*zb^2 + 2292*Pi^2*zb^2 - 9489*nc^2*Pi^2*zb^2 + 7707*nc^4*Pi^2*zb^2 + 768*nc*nf*Pi^2*zb^2 - 864*nc^3*nf*Pi^2*zb^2 - 12096*zb^3 + 4428*nc^2*zb^3 + 69120*Zeta[3] - 156384*nc^2*Zeta[3] + 87264*nc^4*Zeta[3] - 103680*zb*Zeta[3] + 234576*nc^2*zb*Zeta[3] - 130896*nc^4*zb*Zeta[3] + 34560*zb^2*Zeta[3] - 78192*nc^2*zb^2*Zeta[3] + 43632*nc^4*zb^2*Zeta[3]))/(1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[0, zb]*(-385020 - 621900*nc^2 + 19040*nc^4 + 171000*nc*nf + 117560*nc^3*nf - 16000*nc^2*nf^2 - 101160*Pi^2 + 112440*nc^2*Pi^2 + 168960*nc^4*Pi^2 + 15360*nc*nf*Pi^2 - 68040*nc^3*nf*Pi^2 + 3840*nc^2*nf^2*Pi^2 + 15984*Pi^4 - 23760*nc^2*Pi^4 + 4608*nc^4*Pi^4 - 2064015*zb + 3232200*nc^2*zb + 3227355*nc^4*zb - 292080*nc*nf*zb - 990000*nc^3*nf*zb + 60480*nc^2*nf^2*zb + 141390*Pi^2*zb + 89370*nc^2*Pi^2*zb - 508380*nc^4*Pi^2*zb - 46080*nc*nf*Pi^2*zb + 129480*nc^3*nf*Pi^2*zb - 5760*nc^2*nf^2*Pi^2*zb - 23976*Pi^4*zb + 35640*nc^2*Pi^4*zb - 6912*nc^4*Pi^4*zb + 2973105*zb^2 - 3117630*nc^2*zb^2 - 3246395*nc^4*zb^2 + 135120*nc*nf*zb^2 + 872440*nc^3*nf*zb^2 - 44480*nc^2*nf^2*zb^2 - 41310*Pi^2*zb^2 - 200730*nc^2*Pi^2*zb^2 + 339420*nc^4*Pi^2*zb^2 + 30720*nc*nf*Pi^2*zb^2 - 61440*nc^3*nf*Pi^2*zb^2 + 1920*nc^2*nf^2*Pi^2*zb^2 + 7992*Pi^4*zb^2 - 11880*nc^2*Pi^4*zb^2 + 2304*nc^4*Pi^4*zb^2 - 524070*zb^3 + 507330*nc^2*zb^3 - 14040*nc*nf*zb^3 + 194400*Zeta[3] - 2501280*nc^2*Zeta[3] + 2890080*nc^4*Zeta[3] + 518400*nc*nf*Zeta[3] - 518400*nc^3*nf*Zeta[3] - 1095120*zb*Zeta[3] + 5605200*nc^2*zb*Zeta[3] - 5339520*nc^4*zb*Zeta[3] - 777600*nc*nf*zb*Zeta[3] + 777600*nc^3*nf*zb*Zeta[3] + 900720*zb^2*Zeta[3] - 3103920*nc^2*zb^2*Zeta[3] + 2449440*nc^4*zb^2*Zeta[3] + 259200*nc*nf*zb^2*Zeta[3] - 259200*nc^3*nf*zb^2*Zeta[3]))/(103680*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-1296 - 1296*nc^2 + 27648*zb + 63606*nc^2*zb + 87978*nc^4*zb - 15348*nc*nf*zb - 34124*nc^3*nf*zb + 3200*nc^2*nf^2*zb + 4941*Pi^2*zb + 15438*nc^2*Pi^2*zb - 22308*nc^4*Pi^2*zb - 3936*nc*nf*Pi^2*zb + 5352*nc^3*nf*Pi^2*zb + 374328*zb^2 + 33494*nc^2*zb^2 - 228524*nc^4*zb^2 - 17252*nc*nf*zb^2 + 56464*nc^3*nf*zb^2 - 3296*nc^2*nf^2*zb^2 + 1332*Pi^2*zb^2 - 32088*nc^2*Pi^2*zb^2 + 39228*nc^4*Pi^2*zb^2 + 5808*nc*nf*Pi^2*zb^2 - 7224*nc^3*nf*Pi^2*zb^2 - 659745*zb^3 + 91700*nc^2*zb^3 + 253969*nc^4*zb^3 - 9812*nc*nf*zb^3 - 58916*nc^3*nf*zb^3 + 2992*nc^2*nf^2*zb^3 - 1791*Pi^2*zb^3 + 16728*nc^2*Pi^2*zb^3 - 28578*nc^4*Pi^2*zb^3 - 2904*nc*nf*Pi^2*zb^3 + 3648*nc^3*nf*Pi^2*zb^3 + 224046*zb^4 - 87264*nc^2*zb^4 + 16956*nc*nf*zb^4 - 4050*Pi^2*zb^4 + 6480*nc^2*Pi^2*zb^4 - 648*zb^5 + 162*nc^2*zb^5 - 153792*zb*Zeta[3] + 348192*nc^2*zb*Zeta[3] - 196128*nc^4*zb*Zeta[3] + 218592*zb^2*Zeta[3] - 508896*nc^2*zb^2*Zeta[3] + 281232*nc^4*zb^2*Zeta[3] - 109296*zb^3*Zeta[3] + 254448*nc^2*zb^3*Zeta[3] - 140616*nc^4*zb^3*Zeta[3]))/(10368*nc^3*zb^2) - ((-1 + nc)*(1 + nc)*G[0, 1, zb]*(-6885 + 3280*nc^2 - 145555*nc^4 + 2888*nc*nf + 45952*nc^3*nf - 3360*nc^2*nf^2 - 2160*Pi^2 - 30816*nc^2*Pi^2 + 41772*nc^4*Pi^2 + 6624*nc*nf*Pi^2 - 8184*nc^3*nf*Pi^2 + 20304*zb - 30882*nc^2*zb + 424584*nc^4*zb - 5712*nc*nf*zb - 132720*nc^3*nf*zb + 9600*nc^2*nf^2*zb + 7524*Pi^2*zb + 91656*nc^2*Pi^2*zb - 124416*nc^4*Pi^2*zb - 19872*nc*nf*Pi^2*zb + 24624*nc^3*nf*Pi^2*zb + 290061*zb^2 + 29708*nc^2*zb^2 - 721451*nc^4*zb^2 - 5060*nc*nf*zb^2 + 197252*nc^3*nf*zb^2 - 12288*nc^2*nf^2*zb^2 + 6282*Pi^2*zb^2 - 123372*nc^2*Pi^2*zb^2 + 156840*nc^4*Pi^2*zb^2 + 23184*nc*nf*Pi^2*zb^2 - 28824*nc^3*nf*Pi^2*zb^2 - 741312*zb^3 + 69790*nc^2*zb^3 + 751370*nc^4*zb^3 + 7172*nc*nf*zb^3 - 180152*nc^3*nf*zb^3 + 9216*nc^2*nf^2*zb^3 - 27360*Pi^2*zb^3 + 91152*nc^2*Pi^2*zb^3 - 107520*nc^4*Pi^2*zb^3 - 13248*nc*nf*Pi^2*zb^3 + 16512*nc^3*nf*Pi^2*zb^3 + 566190*zb^4 - 121630*nc^2*zb^4 - 308948*nc^4*zb^4 + 9244*nc*nf*zb^4 + 69668*nc^3*nf*zb^4 - 3168*nc^2*nf^2*zb^4 + 17748*Pi^2*zb^4 - 24732*nc^2*Pi^2*zb^4 + 33324*nc^4*Pi^2*zb^4 + 3312*nc*nf*Pi^2*zb^4 - 4128*nc^3*nf*Pi^2*zb^4 - 128574*zb^5 + 49788*nc^2*zb^5 - 8532*nc*nf*zb^5 - 1944*Pi^2*zb^5 - 3888*nc^2*Pi^2*zb^5 + 216*zb^6 - 54*nc^2*zb^6 + 276048*Zeta[3] - 635472*nc^2*Zeta[3] + 351648*nc^4*Zeta[3] - 843696*zb*Zeta[3] + 1918080*nc^2*zb*Zeta[3] - 1054944*nc^4*zb*Zeta[3] + 1006992*zb^2*Zeta[3] - 2253312*nc^2*zb^2*Zeta[3] + 1230768*nc^4*zb^2*Zeta[3] - 587088*zb^3*Zeta[3] + 1294272*nc^2*zb^3*Zeta[3] - 703296*nc^4*zb^3*Zeta[3] + 147744*zb^4*Zeta[3] - 323568*nc^2*zb^4*Zeta[3] + 175824*nc^4*zb^4*Zeta[3]))/(10368*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-1190160 - 2318160*nc^2 - 1020640*nc^4 + 535440*nc*nf + 713200*nc^3*nf - 65280*nc^2*nf^2 - 321120*Pi^2 + 356440*nc^2*Pi^2 + 583000*nc^4*Pi^2 + 44000*nc*nf*Pi^2 - 236800*nc^3*nf*Pi^2 + 15360*nc^2*nf^2*Pi^2 + 47760*Pi^4 - 66672*nc^2*Pi^4 + 12384*nc^4*Pi^4 - 6343380*zb + 9978160*nc^2*zb + 8763380*nc^4*zb - 36280*nc*nf*zb - 3115880*nc^3*nf*zb + 205440*nc^2*nf^2*zb - 544320*Pi^2*zb + 510380*nc^2*Pi^2*zb - 2115820*nc^4*Pi^2*zb - 206480*nc*nf*Pi^2*zb + 700960*nc^3*nf*Pi^2*zb - 38400*nc^2*nf^2*Pi^2*zb - 135528*Pi^4*zb + 182424*nc^2*Pi^4*zb - 36192*nc^4*Pi^4*zb + 24470100*zb^2 - 23709700*nc^2*zb^2 - 23777880*nc^4*zb^2 - 775640*nc*nf*zb^2 + 6771560*nc^3*nf*zb^2 - 364160*nc^2*nf^2*zb^2 + 2896920*Pi^2*zb^2 - 2953340*nc^2*Pi^2*zb^2 + 3595060*nc^4*Pi^2*zb^2 + 383600*nc*nf*Pi^2*zb^2 - 911200*nc^3*nf*Pi^2*zb^2 + 38400*nc^2*nf^2*Pi^2*zb^2 + 151656*Pi^4*zb^2 - 198168*nc^2*Pi^4*zb^2 + 41424*nc^4*Pi^4*zb^2 - 25477605*zb^3 + 25098560*nc^2*zb^3 + 22244605*nc^4*zb^3 + 54520*nc*nf*zb^3 - 6041800*nc^3*nf*zb^3 + 309120*nc^2*nf^2*zb^3 - 3200220*Pi^2*zb^3 + 2873920*nc^2*Pi^2*zb^3 - 2785730*nc^4*Pi^2*zb^3 - 296560*nc*nf*Pi^2*zb^3 + 584120*nc^3*nf*Pi^2*zb^3 - 19200*nc^2*nf^2*Pi^2*zb^3 - 79860*Pi^4*zb^3 + 103020*nc^2*Pi^4*zb^3 - 22020*nc^4*Pi^4*zb^3 + 9593505*zb^4 - 10373480*nc^2*zb^4 - 6209465*nc^4*zb^4 + 306200*nc*nf*zb^4 + 1672920*nc^3*nf*zb^4 - 85120*nc^2*nf^2*zb^4 + 1375740*Pi^2*zb^4 - 787400*nc^2*Pi^2*zb^4 + 723490*nc^4*Pi^2*zb^4 + 75440*nc*nf*Pi^2*zb^4 - 137080*nc^3*nf*Pi^2*zb^4 + 3840*nc^2*nf^2*Pi^2*zb^4 + 15972*Pi^4*zb^4 - 20604*nc^2*Pi^4*zb^4 + 4404*nc^4*Pi^4*zb^4 - 1052460*zb^5 + 1324620*nc^2*zb^5 - 84240*nc*nf*zb^5 - 205200*Pi^2*zb^5 - 414720*Zeta[3] - 6102720*nc^2*Zeta[3] + 8291520*nc^4*Zeta[3] + 1635840*nc*nf*Zeta[3] - 1612800*nc^3*nf*Zeta[3] - 2393280*zb*Zeta[3] + 22799520*nc^2*zb*Zeta[3] - 25161120*nc^4*zb*Zeta[3] - 4366080*nc*nf*zb*Zeta[3] + 4360320*nc^3*nf*zb*Zeta[3] + 8078400*zb^2*Zeta[3] - 35569440*nc^2*zb^2*Zeta[3] + 32487840*nc^4*zb^2*Zeta[3] + 4642560*nc*nf*zb^2*Zeta[3] - 4714560*nc^3*nf*zb^2*Zeta[3] - 7151760*zb^3*Zeta[3] + 24897600*nc^2*zb^3*Zeta[3] - 20246400*nc^4*zb^3*Zeta[3] - 2390400*nc*nf*zb^3*Zeta[3] + 2465280*nc^3*nf*zb^3*Zeta[3] + 1881360*zb^4*Zeta[3] - 6024960*nc^2*zb^4*Zeta[3] + 4628160*nc^4*zb^4*Zeta[3] + 478080*nc*nf*zb^4*Zeta[3] - 498240*nc^3*nf*zb^4*Zeta[3]))/(207360*nc^3*(-2 + zb)*(-1 + zb)*zb) + Log[μ]^2*(-1/288*((-1 + nc)*(1 + nc)*(-414 + 350*nc^2 + 548*nc^4 + 52*nc*nf - 228*nc^3*nf + 16*nc^2*nf^2 - 192*Pi^2 + 432*nc^2*Pi^2 - 240*nc^4*Pi^2 + 243*zb + 629*nc^2*zb - 1114*nc^4*zb - 146*nc*nf*zb + 234*nc^3*nf*zb - 8*nc^2*nf^2*zb + 96*Pi^2*zb - 216*nc^2*Pi^2*zb + 120*nc^4*Pi^2*zb)*G[0, zb])/nc^3 - ((-1 + nc)*(1 + nc)*(-252 + 620*nc^2 + 600*nc^4 - 56*nc*nf - 296*nc^3*nf + 32*nc^2*nf^2 - 240*Pi^2 + 528*nc^2*Pi^2 - 288*nc^4*Pi^2 + 270*zb + 534*nc^2*zb - 1508*nc^4*zb - 156*nc*nf*zb + 460*nc^3*nf*zb - 32*nc^2*nf^2*zb + 312*Pi^2*zb - 696*nc^2*Pi^2*zb + 384*nc^4*Pi^2*zb - 207*zb^2 - 1197*nc^2*zb^2 + 1756*nc^4*zb^2 + 234*nc*nf*zb^2 - 386*nc^3*nf*zb^2 + 16*nc^2*nf^2*zb^2 - 156*Pi^2*zb^2 + 348*nc^2*Pi^2*zb^2 - 192*nc^4*Pi^2*zb^2)*G[1, zb])/(576*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-36 - 30*nc^2 + 12*nc*nf - 2*zb + 35*nc^2*zb - 6*nc*nf*zb)*G[0, 0, zb])/(8*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(12 + 10*nc^2 - 4*nc*nf - 12*zb - 10*nc^2*zb + 4*nc*nf*zb + 11*nc^2*zb^2 - 2*nc*nf*zb^2)*G[0, 1, zb])/(4*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-48 - 40*nc^2 + 16*nc*nf + 30*zb + 72*nc^2*zb - 20*nc*nf*zb + 9*zb^2 - 60*nc^2*zb^2 + 10*nc*nf*zb^2)*G[1, 0, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(108 - 32*nc^2 - 120*nc^4 - 40*nc*nf + 48*nc^3*nf - 66*zb - 160*nc^2*zb + 270*nc^4*zb + 64*nc*nf*zb - 72*nc^3*nf*zb - 21*zb^2 + 200*nc^2*zb^2 - 201*nc^4*zb^2 - 32*nc*nf*zb^2 + 36*nc^3*nf*zb^2)*G[1, 1, zb])/(96*nc^3*zb) + (6*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, zb])/nc^3 - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 0, 1, zb])/(2*nc^3*zb) - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, 0, zb])/(2*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 6*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 1, zb])/(4*nc^3*zb) - ((-1 + nc)^3*(1 + nc)^3*(28 - 38*zb + 19*zb^2)*G[1, 0, 0, zb])/(4*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(16 - 22*zb + 11*zb^2)*G[1, 0, 1, zb])/(4*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-20 + 24*nc^2 + 34*zb - 38*nc^2*zb - 17*zb^2 + 19*nc^2*zb^2)*G[1, 1, 0, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-4 + 8*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 7*nc^2*zb^2)*G[1, 1, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(5022 + 4896*nc^2 - 2798*nc^4 - 2412*nc*nf + 100*nc^3*nf + 160*nc^2*nf^2 + 648*Pi^2 - 192*nc^2*Pi^2 - 720*nc^4*Pi^2 - 240*nc*nf*Pi^2 + 288*nc^3*nf*Pi^2 + 1269*zb - 3228*nc^2*zb - 6881*nc^4*zb + 510*nc*nf*zb + 2134*nc^3*nf*zb - 176*nc^2*nf^2*zb + 108*Pi^2*zb - 912*nc^2*Pi^2*zb + 936*nc^4*Pi^2*zb + 120*nc*nf*Pi^2*zb - 144*nc^3*nf*Pi^2*zb - 16416*Zeta[3] + 30240*nc^2*Zeta[3] - 13824*nc^4*Zeta[3] + 8208*zb*Zeta[3] - 15120*nc^2*zb*Zeta[3] + 6912*nc^4*zb*Zeta[3]))/(3456*nc^3)) + Log[μ]*(-1/72*((-1 + nc)*(1 + nc)*(-855 + 318*nc^2 + 1021*nc^4 + 204*nc*nf - 380*nc^3*nf + 16*nc^2*nf^2 - 216*Pi^2 + 504*nc^2*Pi^2 - 288*nc^4*Pi^2 + 333*zb + 1137*nc^2*zb - 1712*nc^4*zb - 246*nc*nf*zb + 334*nc^3*nf*zb - 8*nc^2*nf^2*zb + 108*Pi^2*zb - 252*nc^2*Pi^2*zb + 144*nc^4*Pi^2*zb)*G[0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*(2079 - 993*nc^2 - 2780*nc^4 - 438*nc*nf + 1054*nc^3*nf - 56*nc^2*nf^2 + 576*Pi^2 - 1344*nc^2*Pi^2 + 768*nc^4*Pi^2 - 2061*zb + 948*nc^2*zb + 2697*nc^4*zb + 456*nc*nf*zb - 1008*nc^3*nf*zb + 48*nc^2*nf^2*zb - 600*Pi^2*zb + 1368*nc^2*Pi^2*zb - 768*nc^4*Pi^2*zb + 1197*zb^2 + 1137*nc^2*zb^2 - 4248*nc^4*zb^2 - 390*nc*nf*zb^2 + 870*nc^3*nf*zb^2 - 24*nc^2*nf^2*zb^2 + 300*Pi^2*zb^2 - 684*nc^2*Pi^2*zb^2 + 384*nc^4*Pi^2*zb^2 - 90*zb^3 + 684*nc^2*zb^3 - 108*nc*nf*zb^3)*G[0, 1, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-3996 + 2256*nc^2 + 5612*nc^4 + 768*nc*nf - 2176*nc^3*nf + 128*nc^2*nf^2 - 1176*Pi^2 + 2688*nc^2*Pi^2 - 1512*nc^4*Pi^2 + 1260*zb + 6524*nc^2*zb - 10264*nc^4*zb - 1712*nc*nf*zb + 2880*nc^3*nf*zb - 128*nc^2*nf^2*zb + 1560*Pi^2*zb - 3576*nc^2*Pi^2*zb + 1992*nc^4*Pi^2*zb - 171*zb^2 - 10054*nc^2*zb^2 + 11465*nc^4*zb^2 + 1672*nc*nf*zb^2 - 2256*nc^3*nf*zb^2 + 64*nc^2*nf^2*zb^2 - 780*Pi^2*zb^2 + 1788*nc^2*Pi^2*zb^2 - 996*nc^4*Pi^2*zb^2)*G[1, 0, zb])/(576*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-918 + 2306*nc^2 + 3072*nc^4 - 68*nc*nf - 1324*nc^3*nf + 112*nc^2*nf^2 - 636*Pi^2 + 1500*nc^2*Pi^2 - 840*nc^4*Pi^2 + 1818*zb - 130*nc^2*zb - 6756*nc^4*zb - 476*nc*nf*zb + 1884*nc^3*nf*zb - 96*nc^2*nf^2*zb + 948*Pi^2*zb - 2208*nc^2*Pi^2*zb + 1224*nc^4*Pi^2*zb - 2313*zb^2 + 2159*nc^2*zb^2 + 6342*nc^4*zb^2 - 74*nc*nf*zb^2 - 1350*nc^3*nf*zb^2 + 48*nc^2*nf^2*zb^2 - 474*Pi^2*zb^2 + 1104*nc^2*Pi^2*zb^2 - 612*nc^4*Pi^2*zb^2 + 540*zb^3 - 2520*nc^2*zb^3 + 360*nc*nf*zb^3)*G[1, 1, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-16 + 39*nc^2 - 4*nc*nf + 5*zb - 16*nc^2*zb + 2*nc*nf*zb)*G[2, 1, zb])/(8*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(-54 - 166*nc^2 + 40*nc*nf - 45*zb + 155*nc^2*zb - 20*nc*nf*zb)*G[0, 0, 0, zb])/(6*nc^3) - ((-1 + nc)*(1 + nc)*(720 + 1166*nc^2 - 1754*nc^4 - 464*nc*nf + 440*nc^3*nf - 774*zb - 1224*nc^2*zb + 1734*nc^4*zb + 480*nc*nf*zb - 432*nc^3*nf*zb - 147*zb^2 + 1848*nc^2*zb^2 - 1569*nc^4*zb^2 - 240*nc*nf*zb^2 + 216*nc^3*nf*zb^2 - 108*zb^3 + 108*nc^2*zb^3)*G[0, 0, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-180 - 258*nc^2 + 460*nc^4 + 114*nc*nf - 118*nc^3*nf + 189*zb + 266*nc^2*zb - 455*nc^4*zb - 116*nc*nf*zb + 116*nc^3*nf*zb + 33*zb^2 - 445*nc^2*zb^2 + 412*nc^4*zb^2 + 58*nc*nf*zb^2 - 58*nc^3*nf*zb^2 + 27*zb^3 - 27*nc^2*zb^3)*G[0, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-252 - 262*nc^2 + 492*nc^4 + 136*nc*nf - 132*nc^3*nf + 306*zb + 330*nc^2*zb - 482*nc^4*zb - 156*nc*nf*zb + 128*nc^3*nf*zb - 96*zb^2 - 417*nc^2*zb^2 + 412*nc^4*zb^2 + 78*nc*nf*zb^2 - 64*nc^3*nf*zb^2 + 54*zb^3 - 54*nc^2*zb^3)*G[0, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-774 - 1822*nc^2 + 472*nc*nf - 66*zb + 2902*nc^2*zb - 568*nc*nf*zb + 795*zb^2 - 2213*nc^2*zb^2 + 284*nc*nf*zb^2)*G[1, 0, 0, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(288 + 335*nc^2 - 601*nc^4 - 164*nc*nf + 160*nc^3*nf - 105*zb - 1117*nc^2*zb + 958*nc^4*zb + 244*nc*nf*zb - 196*nc^3*nf*zb - 84*zb^2 + 1036*nc^2*zb^2 - 710*nc^4*zb^2 - 142*nc*nf*zb^2 + 98*nc^3*nf*zb^2 - 54*zb^3 + 10*nc^2*zb^3 + 8*nc*nf*zb^3)*G[1, 0, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-243 - 190*nc^2 + 543*nc^4 + 136*nc*nf - 156*nc^3*nf + 66*zb + 780*nc^2*zb - 980*nc^4*zb - 180*nc*nf*zb + 200*nc^3*nf*zb - 39*zb^2 - 561*nc^2*zb^2 + 691*nc^4*zb^2 + 90*nc*nf*zb^2 - 100*nc^3*nf*zb^2 + 90*zb^3 - 90*nc^2*zb^3)*G[1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-432 - 44*nc^2 + 1076*nc^4 + 224*nc*nf - 320*nc^3*nf + 810*zb + 1264*nc^2*zb - 2082*nc^4*zb - 472*nc*nf*zb + 456*nc^3*nf*zb - 945*zb^2 - 770*nc^2*zb^2 + 1383*nc^4*zb^2 + 284*nc*nf*zb^2 - 228*nc^3*nf*zb^2 + 360*zb^3 - 272*nc^2*zb^3 - 16*nc*nf*zb^3)*G[1, 1, 1, zb])/(192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-18*nc^2 - 72*zb + 154*nc^2*zb - 16*nc*nf*zb + 81*zb^2 - 148*nc^2*zb^2 + 16*nc*nf*zb^2 - 18*zb^3 + 40*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 2, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 - 8*nc^2 - 3*zb + 3*nc^2*zb)*G[2, 1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-60 + 164*nc^2 - 20*nc*nf + 18*zb - 73*nc^2*zb + 10*nc*nf*zb)*G[2, 1, 1, zb])/(24*nc^3) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-12 + 30*nc^2 - 4*nc*nf + 3*zb - 14*nc^2*zb + 2*nc*nf*zb)*G[2, 2, 1, zb])/(4*nc^3) + (30*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, zb])/nc^3 - (3*(-1 + nc)^2*(1 + nc)^2*(-104 + 98*nc^2 + 108*zb - 98*nc^2*zb - 54*zb^2 + 49*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-304 + 306*nc^2 + 314*zb - 306*nc^2*zb - 157*zb^2 + 153*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(132 - 290*nc^2 + 142*nc^4 - 150*zb + 308*nc^2*zb - 142*nc^4*zb + 75*zb^2 - 154*nc^2*zb^2 + 71*nc^4*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-302 + 310*nc^2 + 310*zb - 310*nc^2*zb - 155*zb^2 + 155*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-192 + 188*nc^2 + 202*zb - 188*nc^2*zb - 101*zb^2 + 94*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(138 - 284*nc^2 + 162*nc^4 - 154*zb + 300*nc^2*zb - 162*nc^4*zb + 77*zb^2 - 150*nc^2*zb^2 + 81*nc^4*zb^2)*G[0, 1, 1, 0, zb])/(8*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(12 - 38*nc^2 + 22*nc^4 - 16*zb + 42*nc^2*zb - 22*nc^4*zb + 8*zb^2 - 21*nc^2*zb^2 + 11*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 2, 1, zb])/(2*nc^3*zb) - (3*(-1 + nc)^3*(1 + nc)^3*(102 - 134*zb + 67*zb^2)*G[1, 0, 0, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-388 + 372*nc^2 + 566*zb - 494*nc^2*zb - 303*zb^2 + 247*nc^2*zb^2 + 8*zb^3)*G[1, 0, 0, 1, zb])/(16*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-95 + 96*nc^2 + 138*zb - 128*nc^2*zb - 74*zb^2 + 64*nc^2*zb^2 + 2*zb^3)*G[1, 0, 1, 0, zb])/(4*nc^3*zb) - ((-1 + nc)*(1 + nc)*(160 - 352*nc^2 + 176*nc^4 - 280*zb + 532*nc^2*zb - 238*nc^4*zb + 160*zb^2 - 286*nc^2*zb^2 + 119*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(16*nc^3*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-92 + 108*nc^2 + 142*zb - 158*nc^2*zb - 71*zb^2 + 79*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-168 + 192*nc^2 + 290*zb - 286*nc^2*zb - 161*zb^2 + 143*nc^2*zb^2 + 8*zb^3)*G[1, 1, 0, 1, zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(88 - 228*nc^2 + 148*nc^4 - 180*zb + 412*nc^2*zb - 234*nc^4*zb + 102*zb^2 - 218*nc^2*zb^2 + 117*nc^4*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(32 - 152*nc^2 + 104*nc^4 - 102*zb + 300*nc^2*zb - 178*nc^4*zb + 69*zb^2 - 168*nc^2*zb^2 + 89*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(32*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 - 3*zb + nc^2*zb + 5*zb^2 - 4*nc^2*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(4*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 - 4*zb + 2*nc^2*zb + 4*zb^2 - 3*nc^2*zb^2 - zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(2*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 - 35*zb + 39*nc^2*zb + 43*zb^2 - 45*nc^2*zb^2 - 14*zb^3 + 14*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-6 - 2*nc^2 - 17*zb + 25*nc^2*zb + 23*zb^2 - 27*nc^2*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 2, 2, 1, zb])/(4*nc^3*zb) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 0, zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 1, zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 2, 1, zb])/(2*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 0, zb])/(2*nc^3) - (11*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 1, zb])/(4*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 2, 1, zb])/nc^3 + ((-1 + nc)*(1 + nc)*G[0, zb]*(5157 + 1402*nc^2 + 7285*nc^4 - 1948*nc*nf - 2604*nc^3*nf + 320*nc^2*nf^2 + 648*Pi^2 + 2184*nc^2*Pi^2 - 3360*nc^4*Pi^2 - 672*nc*nf*Pi^2 + 768*nc^3*nf*Pi^2 + 11664*zb + 2002*nc^2*zb - 30662*nc^4*zb - 1612*nc*nf*zb + 6972*nc^3*nf*zb - 352*nc^2*nf^2*zb + 828*Pi^2*zb - 3720*nc^2*Pi^2*zb + 3156*nc^4*Pi^2*zb + 336*nc*nf*Pi^2*zb - 384*nc^3*nf*Pi^2*zb - 1404*zb^2 + 1404*nc^2*zb^2 - 37152*Zeta[3] + 77760*nc^2*Zeta[3] - 40608*nc^4*Zeta[3] + 18576*zb*Zeta[3] - 38880*nc^2*zb*Zeta[3] + 20304*nc^4*zb*Zeta[3]))/(1728*nc^3) - ((-1 + nc)*(1 + nc)*(394470 + 1016280*nc^2 - 265550*nc^4 - 224640*nc*nf - 86240*nc^3*nf + 16000*nc^2*nf^2 + 98280*Pi^2 - 161040*nc^2*Pi^2 - 117720*nc^4*Pi^2 - 6720*nc*nf*Pi^2 + 58560*nc^3*nf*Pi^2 - 3840*nc^2*nf^2*Pi^2 - 15984*Pi^4 + 23760*nc^2*Pi^4 - 4608*nc^4*Pi^4 + 1084185*zb - 2530020*nc^2*zb - 2337725*nc^4*zb + 345360*nc*nf*zb + 744160*nc^3*nf*zb - 44480*nc^2*nf^2*zb - 26460*Pi^2*zb - 150960*nc^2*Pi^2*zb + 284940*nc^4*Pi^2*zb + 26400*nc*nf*Pi^2*zb - 56640*nc^3*nf*Pi^2*zb + 1920*nc^2*nf^2*Pi^2*zb + 7992*Pi^4*zb - 11880*nc^2*Pi^4*zb + 2304*nc^4*Pi^4*zb + 308880*nc^2*zb^2 - 56160*nc*nf*zb^2 + 427680*Zeta[3] + 972000*nc^2*Zeta[3] - 1969920*nc^4*Zeta[3] - 518400*nc*nf*Zeta[3] + 518400*nc^3*nf*Zeta[3] + 615600*zb*Zeta[3] - 2326320*nc^2*zb*Zeta[3] + 1995840*nc^4*zb*Zeta[3] + 259200*nc*nf*zb*Zeta[3] - 259200*nc^3*nf*zb*Zeta[3]))/(207360*nc^3) + ((-1 + nc)*(1 + nc)*G[1, zb]*(8829 + 8944*nc^2 + 11499*nc^4 - 4252*nc*nf - 5140*nc^3*nf + 640*nc^2*nf^2 + 1404*Pi^2 + 2412*nc^2*Pi^2 - 4608*nc^4*Pi^2 - 1008*nc*nf*Pi^2 + 1152*nc^3*nf*Pi^2 - 1404*zb + 25464*nc^2*zb - 40012*nc^4*zb - 4368*nc*nf*zb + 10112*nc^3*nf*zb - 736*nc^2*nf^2*zb - 36*Pi^2*zb - 6264*nc^2*Pi^2*zb + 7452*nc^4*Pi^2*zb + 1296*nc*nf*Pi^2*zb - 1440*nc^3*nf*Pi^2*zb - 19791*zb^2 - 12492*nc^2*zb^2 + 56075*nc^4*zb^2 + 5472*nc*nf*zb^2 - 13264*nc^3*nf*zb^2 + 704*nc^2*nf^2*zb^2 - 1566*Pi^2*zb^2 + 6696*nc^2*Pi^2*zb^2 - 5706*nc^4*Pi^2*zb^2 - 648*nc*nf*Pi^2*zb^2 + 720*nc^3*nf*Pi^2*zb^2 + 2808*zb^3 - 2808*nc^2*zb^3 - 47952*Zeta[3] + 98064*nc^2*Zeta[3] - 50112*nc^4*Zeta[3] + 61776*zb*Zeta[3] - 128736*nc^2*zb*Zeta[3] + 66960*nc^4*zb*Zeta[3] - 30888*zb^2*Zeta[3] + 64368*nc^2*zb^2*Zeta[3] - 33480*nc^4*zb^2*Zeta[3]))/(3456*nc^3*zb)) + ((-1 + nc)*(1 + nc)*(328050 - 2687040*nc^2 - 1896790*nc^4 - 91530*nc*nf + 1039490*nc^3*nf - 37120*nc^2*nf^2 + 17820*Pi^2 + 256950*nc^2*Pi^2 + 1138650*nc^4*Pi^2 - 35280*nc*nf*Pi^2 - 382920*nc^3*nf*Pi^2 + 28800*nc^2*nf^2*Pi^2 + 2484*Pi^4 - 49788*nc^2*Pi^4 + 13392*nc^4*Pi^4 + 9936*nc*nf*Pi^4 - 2850390*zb + 16823070*nc^2*zb + 21846120*nc^4*zb - 3152565*nc*nf*zb - 7209255*nc^3*nf*zb + 356640*nc^2*nf^2*zb + 3836160*Pi^2*zb - 1494180*nc^2*Pi^2*zb - 3640410*nc^4*Pi^2*zb - 85320*nc*nf*Pi^2*zb + 991440*nc^3*nf*Pi^2*zb - 60480*nc^2*nf^2*Pi^2*zb - 36234*Pi^4*zb + 124416*nc^2*Pi^4*zb - 26190*nc^4*Pi^4*zb - 14904*nc*nf*Pi^4*zb + 1349865*zb^2 - 15504930*nc^2*zb^2 - 19949330*nc^4*zb^2 + 3665295*nc*nf*zb^2 + 6169765*nc^3*nf*zb^2 - 319520*nc^2*nf^2*zb^2 - 5810940*Pi^2*zb^2 + 1535310*nc^2*Pi^2*zb^2 + 2501760*nc^4*Pi^2*zb^2 + 120600*nc*nf*Pi^2*zb^2 - 608520*nc^3*nf*Pi^2*zb^2 + 31680*nc^2*nf^2*Pi^2*zb^2 + 33750*Pi^4*zb^2 - 74628*nc^2*Pi^4*zb^2 + 12798*nc^4*Pi^4*zb^2 + 4968*nc*nf*Pi^4*zb^2 + 1172475*zb^3 + 1368900*nc^2*zb^3 - 421200*nc*nf*zb^3 + 1963440*Pi^2*zb^3 - 301320*nc^2*Pi^2*zb^3 - 7464960*Zeta[3] + 4331880*nc^2*Zeta[3] + 14341320*nc^4*Zeta[3] + 2319840*nc*nf*Zeta[3] - 4464720*nc^3*nf*Zeta[3] + 86400*nc^2*nf^2*Zeta[3] - 1866240*Pi^2*Zeta[3] + 4626720*nc^2*Pi^2*Zeta[3] - 2903040*nc^4*Pi^2*Zeta[3] + 9569340*zb*Zeta[3] + 6993540*nc^2*zb*Zeta[3] - 35947800*nc^4*zb*Zeta[3] - 4879440*nc*nf*zb*Zeta[3] + 8171280*nc^3*nf*zb*Zeta[3] - 129600*nc^2*nf^2*zb*Zeta[3] + 2799360*Pi^2*zb*Zeta[3] - 6940080*nc^2*Pi^2*zb*Zeta[3] + 4354560*nc^4*Pi^2*zb*Zeta[3] - 2279340*zb^2*Zeta[3] - 11150460*nc^2*zb^2*Zeta[3] + 21606480*nc^4*zb^2*Zeta[3] + 2559600*nc*nf*zb^2*Zeta[3] - 3706560*nc^3*nf*zb^2*Zeta[3] + 43200*nc^2*nf^2*zb^2*Zeta[3] - 933120*Pi^2*zb^2*Zeta[3] + 2313360*nc^2*Pi^2*zb^2*Zeta[3] - 1451520*nc^4*Pi^2*zb^2*Zeta[3] + 22394880*Zeta[5] - 44789760*nc^2*Zeta[5] + 19595520*nc^4*Zeta[5] - 33592320*zb*Zeta[5] + 67184640*nc^2*zb*Zeta[5] - 29393280*nc^4*zb*Zeta[5] + 11197440*zb^2*Zeta[5] - 22394880*nc^2*zb^2*Zeta[5] + 9797760*nc^4*zb^2*Zeta[5]))/(933120*nc^3*(-1 + zb)), ((-1 + nc)*(1 + nc)*zb*(105 - 1136*nc^2 + 224*nc*nf + Pi^2 - 24*nc^2*Pi^2 + 25*Pi^2*zb))/(288*nc^2) + ((-1 + nc)*(1 + nc)*(61 + 77*nc^2 - 8*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-750 + 397*nc^2 - 100*nc*nf + 17*Pi^2 + 12*nc^2*Pi^2 + 858*zb + 327*nc^2*zb - 36*nc*nf*zb - 10*Pi^2*zb + 5*Pi^2*zb^2)*G[1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-31 + 24*nc^2 + 5*zb)*G[0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 173*nc^2 - 32*nc*nf - 9*Pi^2 + 6*nc^2*Pi^2 - 60*zb + 258*nc^2*zb - 12*nc*nf*zb - 75*Pi^2*zb - 45*zb^2 - 18*nc^2*zb^2 - 15*Pi^2*zb^2 + 5*Pi^2*zb^3)*G[0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-132 - 44*nc^2 + 8*nc*nf + 248*zb - 80*nc^2*zb - 4*nc*nf*zb - 105*zb^2 + 51*nc^2*zb^2 + 10*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1890 + 270*nc^2 + 15465*zb - 32933*nc^2*zb + 1160*nc*nf*zb + 540*Pi^2*zb - 60*nc^2*Pi^2*zb - 21960*zb^2 + 37035*nc^2*zb^2 - 1260*nc*nf*zb^2 - 510*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 + 8070*zb^3 - 10858*nc^2*zb^3 + 340*nc*nf*zb^3 - 330*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 225*zb^4 + 270*nc^2*zb^4 + 375*Pi^2*zb^4 - 75*Pi^2*zb^5)*G[1, 1, zb])/(1440*nc^2*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(18 + 18*nc^2 - 1674*zb + 2098*nc^2*zb - 88*nc*nf*zb - 38*Pi^2*zb + 12*nc^2*Pi^2*zb + 963*zb^2 - 1085*nc^2*zb^2 + 44*nc*nf*zb^2 - 6*Pi^2*zb^2 - 6*nc^2*Pi^2*zb^2 - 45*zb^3 + 18*nc^2*zb^3 + 15*Pi^2*zb^3 - 5*Pi^2*zb^4)*G[2, 1, zb])/(144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-80*nc^2 + 20*nc*nf + 9*Pi^2 - 6*nc^2*Pi^2 - 159*zb - 362*nc^2*zb + 8*nc*nf*zb + 9*Pi^2*zb - 6*nc^2*Pi^2*zb - 30*zb^2 + 69*nc^2*zb^2)*G[0, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-63 - nc^2 + 4*nc*nf + 37*zb - 27*nc^2*zb + 2*zb^2)*G[0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 103*nc^2 + 28*nc*nf - 12*Pi^2 - 12*nc^2*Pi^2 - 402*zb - 427*nc^2*zb + 16*nc*nf*zb - 12*Pi^2*zb - 12*nc^2*Pi^2*zb - 48*zb^2 + 129*nc^2*zb^2)*G[0, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(19 - 12*nc^2 - 2*zb + zb^2)*G[1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(306 + 1069*nc^2 - 112*nc*nf - 90*Pi^2 + 30*nc^2*Pi^2 - 132*zb - 702*nc^2*zb + 48*nc*nf*zb + 42*Pi^2*zb - 18*nc^2*Pi^2*zb - 12*zb^2 + 69*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(214 - 152*nc^2 + 8*nc*nf - 135*zb + 83*nc^2*zb - 8*nc*nf*zb - 4*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 - 450*zb - 450*nc^2*zb - 3030*zb^2 - 24770*nc^2*zb^2 + 1760*nc*nf*zb^2 - 840*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 3195*zb^3 + 20141*nc^2*zb^3 - 1760*nc*nf*zb^3 + 840*Pi^2*zb^3 + 240*nc^2*Pi^2*zb^3 - 660*zb^4 + 1290*nc^2*zb^4)*G[1, 1, 1, zb])/(2880*nc^2*zb^2) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 - 36*zb - 36*nc^2*zb - 570*zb^2 - 4156*nc^2*zb^2 + 400*nc*nf*zb^2 - 204*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 681*zb^3 + 2951*nc^2*zb^3 - 272*nc*nf*zb^3 + 60*Pi^2*zb^3 + 60*nc^2*Pi^2*zb^3 - 12*zb^4)*G[1, 2, 1, zb])/(288*nc^2*zb^2) + ((-1 + nc)*(1 + nc)*(59 - 47*nc^2 + 8*nc*nf - 27*zb + 25*nc^2*zb - 4*nc*nf*zb - 2*zb^2)*G[2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-405 - 8523*nc^2 + 792*nc*nf + 90*Pi^2 - 180*nc^2*Pi^2 - 243*zb + 3893*nc^2*zb - 296*nc*nf*zb - 30*Pi^2*zb + 60*nc^2*Pi^2*zb - 36*zb^2)*G[2, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-44 - 738*nc^2 + 72*nc*nf - 3*Pi^2 - 18*nc^2*Pi^2 - 30*zb + 332*nc^2*zb - 26*nc*nf*zb + Pi^2*zb + 6*nc^2*Pi^2*zb - zb^2)*G[2, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(48 + 4*nc^2 - 4*nc*nf - 18*zb + 76*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 0, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(51 - 5*nc^2 - 4*nc*nf - 45*zb + 61*nc^2*zb - 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[0, 0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(93 + 21*nc^2 - 12*nc*nf + 21*zb + 129*nc^2*zb - 12*nc*nf*zb + 24*zb^2 - 15*nc^2*zb^2 - 8*zb^3 + 5*nc^2*zb^3)*G[0, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(6 - 6*nc^2 - 15*zb - 3*zb^2 + zb^3)*G[0, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(36 + 2*nc^2 - 8*nc*nf - 120*zb + 62*nc^2*zb - 8*nc*nf*zb - 12*zb^2 - 3*nc^2*zb^2 + 4*zb^3 + nc^2*zb^3)*G[0, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(39 - 11*nc^2 - 4*nc*nf - 27*zb + 70*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(117 + 253*nc^2 - 40*nc*nf - 111*zb + 193*nc^2*zb - 40*nc*nf*zb - 15*nc^2*zb^2 + 5*nc^2*zb^3)*G[0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-9 - 43*nc^2 + 4*nc*nf + 21*zb + 5*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 2*zb^3)*G[0, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(101 - 40*nc^2 + 12*nc*nf - 69*zb + 34*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(53 - 103*nc^2 + 10*nc*nf - 24*zb + 60*nc^2*zb - 6*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(53 - 166*nc^2 + 44*nc*nf - 39*zb + 110*nc^2*zb - 20*nc*nf*zb + 24*zb^2 - 15*nc^2*zb^2 - 8*zb^3 + 5*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*(1 + 2*nc^2 + 2*zb - zb^2)*G[1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(104 - 213*nc^2 + 32*nc*nf - 84*zb + 97*nc^2*zb - 16*nc*nf*zb - 48*zb^2 - 3*nc^2*zb^2 + 16*zb^3 + nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(785 - 809*nc^2 + 32*nc*nf - 747*zb + 749*nc^2*zb - 32*nc*nf*zb - 12*zb^2 + 4*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-3545 + 10763*nc^2 - 400*nc*nf + 3315*zb - 8947*nc^2*zb + 400*nc*nf*zb - 60*zb^2 - 150*nc^2*zb^2 + 20*zb^3 + 50*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) - ((-1 + nc)*(1 + nc)*(231 - 1199*nc^2 + 80*nc*nf - 261*zb + 843*nc^2*zb - 48*nc*nf*zb + 36*zb^2 - 12*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(137 - 206*nc^2 + 14*nc*nf - 108*zb + 163*nc^2*zb - 10*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(405 - 1292*nc^2 + 92*nc*nf - 321*zb + 822*nc^2*zb - 60*nc*nf*zb - 18*zb^2 + 6*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(140 - 504*nc^2 + 30*nc*nf - 105*zb + 285*nc^2*zb - 18*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 2, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 12*nc^2 + 9*zb - 6*nc^2*zb - 3*zb^2 + zb^3)*G[2, 1, 0, 0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 99*nc^2 + 12*nc*nf + 39*zb + 37*nc^2*zb - 4*nc*nf*zb - 18*zb^2 + 6*zb^3)*G[2, 1, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(463 - 777*nc^2 + 60*nc*nf - 210*zb + 320*nc^2*zb - 20*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 1, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(401 - 1467*nc^2 + 138*nc*nf - 195*zb + 601*nc^2*zb - 46*nc*nf*zb + 3*zb^2 - zb^3)*G[2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(307 - 1071*nc^2 + 84*nc*nf - 135*zb + 433*nc^2*zb - 28*nc*nf*zb + 6*zb^2 - 2*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(205 - 411*nc^2 + 36*nc*nf - 96*zb + 168*nc^2*zb - 12*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 2, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(236 - 773*nc^2 + 66*nc*nf - 91*zb + 314*nc^2*zb - 22*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(295 - 822*nc^2 + 54*nc*nf - 99*zb + 330*nc^2*zb - 18*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-19 + 13*nc^2)*(1 + zb)*G[0, 0, 0, 0, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + zb)*G[0, 0, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + zb)*G[0, 0, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-22 + 15*nc^2)*(1 + zb)*G[0, 0, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-10 + 11*nc^2)*(1 + zb)*G[0, 0, 1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-47 + 31*nc^2)*(1 + zb)*G[0, 0, 1, 1, 1, zb])/(16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-11 + 7*nc^2)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(1 + zb)*G[0, 1, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-19 + 11*nc^2)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 13*nc^2)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-123 + 25*nc^2)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(20*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + nc^2)*(1 + zb)*G[0, 1, 1, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(2 + 3*nc^2)*(1 + zb)*G[0, 1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(13 + 2*nc^2)*(1 + zb)*G[0, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(4 + nc^2)*(1 + zb)*G[0, 1, 2, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(59 - 28*nc^2 - 37*zb + 24*nc^2*zb)*G[1, 0, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(44 - 25*nc^2 - 24*zb + 19*nc^2*zb)*G[1, 0, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(29 - 14*nc^2 - 20*zb + 12*nc^2*zb)*G[1, 0, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(7 - 10*nc^2 - 5*zb + 6*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 - 14*nc^2 - 17*zb + 11*nc^2*zb)*G[1, 0, 1, 0, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(66 - 51*nc^2 - 38*zb + 41*nc^2*zb)*G[1, 0, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(55 - 11*nc^2 - 49*zb + 21*nc^2*zb)*G[1, 0, 1, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 4*nc^2 - 7*zb)*G[1, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(9 - 11*nc^2 - 3*zb + 9*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(5 - 19*nc^2 + 5*zb + 9*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(8 - 7*nc^2 - 6*zb + 6*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(26 + 11*nc^2 - 30*zb + 3*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 49*nc^2 - 32*zb + 59*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(260 + 133*nc^2 - 260*zb + 57*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(-16 + 35*nc^2 + 8*zb + 7*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(7 - 25*nc^2 + 3*zb + 15*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(20 - 81*nc^2 + 4*zb + 31*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(17 - 69*nc^2 + 5*zb + 19*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(25 - 14*nc^2 - 15*zb + 10*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(25 - 5*nc^2 - 13*zb + 5*nc^2*zb)*G[1, 2, 1, 0, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(85 - 139*nc^2 - 19*zb + 57*nc^2*zb)*G[1, 2, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(80 - 115*nc^2 - 46*zb + 41*nc^2*zb)*G[1, 2, 1, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(23 - 66*nc^2 - 13*zb + 14*nc^2*zb)*G[1, 2, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-7 - 41*nc^2 + 17*zb + 3*nc^2*zb)*G[1, 2, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(1 - 297*nc^2 + 17*zb + 79*nc^2*zb)*G[1, 2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-31 - 47*nc^2 + 29*zb + 7*nc^2*zb)*G[1, 2, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*G[2, 1, 0, 0, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-14 + 5*nc^2)*(-3 + zb)*G[2, 1, 0, 1, 0, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 0, zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-12 + 7*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-87 + 83*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-631 + 208*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/(80*nc^2) + (3*(-1 + nc)*(1 + nc)*(-15 + 2*nc^2)*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 43*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 23*nc^2)*(-3 + zb)*G[2, 1, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(-28 + 11*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 1, zb])/(8*nc^2) - (13*(-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-139 + 108*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-8 + 7*nc^2)*(-3 + zb)*G[2, 2, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(2 + 5*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-13 + 59*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(23 + 12*nc^2)*(-3 + zb)*G[2, 2, 2, 2, 1, zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/96 - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/96 - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/96 + ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/96 - (5*(-1 + nc)*(1 + nc)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) + (-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb] - (3*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (5*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - (3*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 + ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(110*nc^2) - (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(110*nc^2) + (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(40*nc^2) + (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(40*nc^2) - (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^2 - (18*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (110*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (100*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (((-1 + nc)*(1 + nc)*(-15 + 59*nc^2 - 8*nc*nf)*zb)/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf - 9*zb + 9*nc^2*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 30*zb + 30*nc^2*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(87 - 109*nc^2 + 4*nc*nf - 75*zb + 97*nc^2*zb - 4*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 43*nc^2 - 4*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 113*nc^2 + 20*nc*nf - 3*zb + 69*nc^2*zb - 12*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-45 + 89*nc^2 - 8*nc*nf)*(-1 + zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(63 - 217*nc^2 + 28*nc*nf - 63*zb + 173*nc^2*zb - 20*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(69 - 399*nc^2 + 60*nc*nf - 57*zb + 167*nc^2*zb - 20*nc*nf*zb)*G[2, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(13 - 79*nc^2 + 12*nc*nf - 11*zb + 33*nc^2*zb - 4*nc*nf*zb)*G[2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, zb])/(8*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 7*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-29 + 15*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 1, zb])/(4*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 2, 1, zb])/(2*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 0, zb])/(2*nc^2) - (11*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 2, 1, zb])/nc^2)*Log[μ] - (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 1])/(3520*nc^2) - (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/220) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 1])/(7040*nc^2) + (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/440) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 2])/(7040*nc^2) - (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/440) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 2])/(3520*nc^2) + (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/220), -1/192*((-1 + nc)*(1 + nc)*(-504 - 144*LmtQ + 328*nc^2 + 144*LmtQ*nc^2 + 32*nc*nf + 16*Pi^2 - 16*nc^2*Pi^2 + 1080*zb + 216*LmtQ*zb - 1606*nc^2*zb - 216*LmtQ*nc^2*zb + 16*nc*nf*zb - 24*Pi^2*zb + 40*nc^2*Pi^2*zb - 576*zb^2 - 72*LmtQ*zb^2 + 1278*nc^2*zb^2 + 72*LmtQ*nc^2*zb^2 - 48*nc*nf*zb^2 + 8*Pi^2*zb^2 - 29*nc^2*Pi^2*zb^2)*G[0, zb])/(nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(12 - 14*nc^2 - 3*zb + nc^2*zb)*G[0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(88*nc^2 - 16*nc*nf - 54*zb + 345*nc^2*zb - 24*nc*nf*zb - 6*nc^2*Pi^2*zb - 126*zb^2 - 186*nc^2*zb^2 + 24*nc*nf*zb^2 + 6*nc^2*Pi^2*zb^2 + 36*zb^3 - 12*nc^2*zb^3)*G[1, 0, zb])/(96*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-160*nc^2 + 16*nc*nf - 330*zb - 963*nc^2*zb + 96*nc*nf*zb - 10*nc^2*Pi^2*zb + 630*zb^2 + 875*nc^2*zb^2 - 80*nc*nf*zb^2 + 10*nc^2*Pi^2*zb^2 - 234*zb^3 + 9*nc^2*zb^3 + 6*zb^4 - 9*nc^2*zb^4)*G[1, 1, zb])/(192*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-80 + 38*zb + 15*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 16*nc^2 - 4*zb + 38*nc^2*zb - 65*nc^2*zb^2 + 6*nc^2*zb^3)*G[0, 0, 1, zb])/(32*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(24*nc^2 + 36*zb + 12*nc^2*zb - 2*nc^2*Pi^2*zb - 36*zb^2 + 66*nc^2*zb^2 - 111*nc^2*zb^3 + 2*nc^2*Pi^2*zb^3 + 24*nc^2*zb^4)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-8 - 10*nc^2 + 4*zb - 9*nc^2*zb - 4*zb^2 - 41*nc^2*zb^2 + 6*nc^2*zb^3)*G[0, 1, 1, zb])/(16*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-28 + 36*nc^2 + 22*zb - 25*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(18*nc^2 - 144*zb + 160*nc^2*zb + 8*nc*nf*zb + 126*zb^2 - 145*nc^2*zb^2 - 8*nc*nf*zb^2 - 18*zb^3 + 21*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*zb) - ((-1 + nc)*(1 + nc)*(8 + 44*nc^2 - 72*zb + 39*nc^2*zb + 36*zb^2 - 81*nc^2*zb^2 + 4*zb^3 + 22*nc^2*zb^3)*G[1, 1, 0, zb])/(32*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-30 + 27*nc^2 + 103*nc^2*zb + 8*nc*nf*zb - 169*nc^2*zb^2 - 8*nc*nf*zb^2 + 18*zb^3 + 51*nc^2*zb^3)*G[1, 1, 1, zb])/(96*nc^2*zb) + ((-1 + nc)*(1 + nc)*(8*nc^2 - 6*zb - 15*nc^2*zb + 2*zb^2 + 9*nc^2*zb^2)*G[1, 2, 1, zb])/(16*nc^2*zb) + ((-1 + nc)*(1 + nc)*(2 + 3*nc^2)*(-2 + zb)^2*G[2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 2*nc^2)*(-2 + zb)^2*G[2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 2, 1, zb])/8 - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[0, 0, 1, 0, zb])/16 - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[0, 1, 0, 0, zb])/8 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[0, 1, 0, 1, zb])/16 + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[0, 1, 1, 1, zb])/16 + ((-1 + nc)*(1 + nc)*(1 + 10*nc^2)*(-1 + zb)*G[1, 0, 0, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(6 + 19*nc^2)*(-1 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(4 + 25*nc^2)*(-1 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/8 - (9*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/16 - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(-1 + zb)*G[1, 1, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 7*nc^2)*(-1 + zb)*G[1, 1, 1, 1, zb])/(16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/4 - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/8 + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/4 + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/8 + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/8 - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/8 - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 0, 0, 1, zb])/8 - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 0, 1, 0, zb])/8 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 0, 1, 1, zb])/4 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 1, 0, 1, zb])/8 + (9*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 1, 1, 0, zb])/8 - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, 1, 1, 1, zb])/2 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, 1, zb])/8 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, 1, zb])/8 - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 2, 1, 0, zb])/4 + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 2, 1, 1, zb])/2 - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 2, 2, 1, zb])/4 - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 2*zb + zb^2)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 2*zb + zb^2)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 2*zb + zb^2)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 2*zb + zb^2)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*Sqrt[1 - zb]*zb) + (-1/96*((-1 + nc)*(1 + nc)*(126 + 36*LmtQ - 126*nc^2 - 36*LmtQ*nc^2 - 4*Pi^2 + 4*nc^2*Pi^2 - 111*zb - 18*LmtQ*zb + 199*nc^2*zb + 18*LmtQ*nc^2*zb - 16*nc*nf*zb + 2*Pi^2*zb - 2*nc^2*Pi^2*zb))/nc^2 + ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(-9*zb - 57*nc^2*zb + 12*nc*nf*zb + 18*zb^2 + 26*nc^2*zb^2 - 8*nc*nf*zb^2)*G[1, zb])/(48*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*(-3 + 2*zb)*G[1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-3 + 2*zb)*G[1, 1, zb])/(8*nc^2))*Log[μ] + ((-1 + nc)*(1 + nc)*zb*(-258 - 1939*nc^2 + 280*nc*nf - 60*Pi^2 + 213*nc^2*Pi^2 + 252*zb + 1948*nc^2*zb - 280*nc*nf*zb + 150*Pi^2*zb - 243*nc^2*Pi^2*zb + 6*zb^2 - 9*nc^2*zb^2 - 90*Pi^2*zb^2 + 30*nc^2*Pi^2*zb^2 + 864*nc^2*Zeta[3] - 1134*nc^2*zb*Zeta[3]))/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[0, 1, zb]*(-24*nc^2 + 12*nc^2*Pi^2 - 324*zb - 12*nc^2*Pi^2*zb + 150*zb^2 - 27*nc^2*zb^2 - 2*zb^3 + 3*nc^2*zb^3 + 72*nc^2*Zeta[3] + 72*nc^2*zb*Zeta[3]))/(192*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(756 + 216*LmtQ - 228*nc^2 - 216*LmtQ*nc^2 - 96*nc*nf - 24*Pi^2 + 24*nc^2*Pi^2 - 2238*zb - 216*LmtQ*zb + 993*nc^2*zb + 216*LmtQ*nc^2*zb + 312*nc*nf*zb + 60*Pi^2*zb + 87*nc^2*Pi^2*zb + 1794*zb^2 + 108*LmtQ*zb^2 - 2660*nc^2*zb^2 - 108*LmtQ*nc^2*zb^2 + 8*nc*nf*zb^2 + 18*Pi^2*zb^2 - 78*nc^2*Pi^2*zb^2 - 6*zb^3 + 9*nc^2*zb^3 - 30*Pi^2*zb^3 + 15*nc^2*Pi^2*zb^3 + 648*nc^2*zb*Zeta[3] - 648*nc^2*zb^2*Zeta[3]))/(576*nc^2*zb)}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/8*(zb*(-8 + 7*zb)) + ((1 - 2*zb + 2*zb^2)*G[0, zb])/2 + ((-1 + 2*zb - 2*zb^2)*G[1, zb])/4 + ((1 - 2*zb + 2*zb^2)*Log[μ])/4, 0, 0, 0, 0}, {0, 0, zb/4 + ((-1 + zb)*zb*G[0, zb])/2 - ((-1 + zb)*zb*G[1, zb])/2 + ((-1 + zb)*G[1, 0, zb])/4 - ((-1 + zb)*G[1, 1, zb])/4, 0, -1/288*((189 - 135*nc^2 + 12*Pi^2 - 48*nc^2*Pi^2 + 180*zb - 504*nc^2*zb - 36*Pi^2*zb + 144*nc^2*Pi^2*zb - 1161*zb^2 + 1755*nc^2*zb^2 + 48*Pi^2*zb^2 - 192*nc^2*Pi^2*zb^2 + 792*zb^3 - 940*nc^2*zb^3 - 24*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3)*G[0, zb])/(nc*(-1 + zb)) + ((36 - 640*nc^2 - 96*Pi^2 - 108*nc^2*Pi^2 - 1323*zb + 5171*nc^2*zb + 192*Pi^2*zb - 72*nc^2*Pi^2*zb + 1566*zb^2 - 3394*nc^2*zb^2 - 120*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc) - ((18 - 18*nc^2 - 156*zb + 552*nc^2*zb + 327*zb^2 - 999*nc^2*zb^2 - 189*zb^3 + 497*nc^2*zb^3)*G[0, 0, zb])/(48*nc*(-1 + zb)) + ((21 - 9*nc^2 - 141*zb + 921*nc^2*zb + 288*zb^2 - 1620*nc^2*zb^2 - 168*zb^3 + 772*nc^2*zb^3)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-7 + 131*nc^2 + 48*zb - 292*nc^2*zb - 48*zb^2 + 178*nc^2*zb^2)*G[1, 0, zb])/(16*nc) - ((135 + 1357*nc^2 - 156*zb - 2660*nc^2*zb - 12*zb^2 + 1396*nc^2*zb^2)*G[1, 1, zb])/(192*nc) + ((-2 + zb)*(-2 - 3*nc^2 + 3*zb + nc^2*zb)*G[2, 1, zb])/(4*nc) + ((-35 + 61*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(16*nc) - ((-9 + 22*nc^2 + 18*zb - 44*nc^2*zb - 16*zb^2 + 44*nc^2*zb^2)*G[0, 0, 1, zb])/(8*nc) - ((-11 + 21*nc^2 + 22*zb - 42*nc^2*zb - 20*zb^2 + 42*nc^2*zb^2)*G[0, 1, 0, zb])/(8*nc) + ((-7 + 23*nc^2 + 14*zb - 46*nc^2*zb - 6*zb^2 + 46*nc^2*zb^2)*G[0, 1, 1, zb])/(16*nc) - ((-45 - 23*nc^2 + 90*zb - 50*nc^2*zb - 66*zb^2 + 90*nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc) + ((-29 - 51*nc^2 + 58*zb - 6*nc^2*zb - 40*zb^2 + 56*nc^2*zb^2)*G[1, 0, 1, zb])/(16*nc) + ((-7 - 8*nc^2 + 14*zb - 4*nc^2*zb - 10*zb^2 + 12*nc^2*zb^2)*G[1, 1, 0, zb])/(4*nc) - ((-35 - 81*nc^2 + 70*zb + 10*nc^2*zb - 52*zb^2 + 52*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + ((-1 + 6*nc^2 + 2*zb - 8*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*G[1, 2, 1, zb])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/2 + (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/4 - (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/2 + (-1/288*(99 - 63*nc^2 + 6*Pi^2 - 24*nc^2*Pi^2 - 207*zb - 9*nc^2*zb - 18*Pi^2*zb + 72*nc^2*Pi^2*zb + 9*zb^2 + 405*nc^2*zb^2 + 24*Pi^2*zb^2 - 96*nc^2*Pi^2*zb^2 + 99*zb^3 - 245*nc^2*zb^3 - 12*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)/(nc*(-1 + zb)) - ((-9 + 9*nc^2 - 27*zb + 219*nc^2*zb + 105*zb^2 - 423*nc^2*zb^2 - 69*zb^3 + 211*nc^2*zb^3)*G[0, zb])/(48*nc*(-1 + zb)) + ((-11 + 127*nc^2 + 52*zb - 268*nc^2*zb - 46*zb^2 + 158*nc^2*zb^2)*G[1, zb])/(32*nc) + (3*(-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/(8*nc) - ((-5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(8*nc) - ((-11 - 7*nc^2 + 22*zb - 10*nc^2*zb - 16*zb^2 + 20*nc^2*zb^2)*G[1, 0, zb])/(8*nc) + ((-3 - 5*nc^2 + 6*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 1, zb])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, zb])/4)*Log[μ] + (-1/192*(-27 + 27*nc^2 + 63*zb + 105*nc^2*zb - 36*zb^2 - 240*nc^2*zb^2 + 124*nc^2*zb^3)/(nc*(-1 + zb)) + ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, zb])/(16*nc) - ((-9 - 11*nc^2 + 18*zb - 2*nc^2*zb - 12*zb^2 + 12*nc^2*zb^2)*G[1, zb])/(32*nc))*Log[μ]^2 + (-540 + 972*nc^2 + 108*Pi^2 - 108*nc^2*Pi^2 + 5076*zb - 5988*nc^2*zb + 108*Pi^2*zb + 2268*nc^2*Pi^2*zb - 12771*zb^2 + 5439*nc^2*zb^2 - 432*Pi^2*zb^2 - 4032*nc^2*Pi^2*zb^2 + 8235*zb^3 - 887*nc^2*zb^3 + 216*Pi^2*zb^3 + 2064*nc^2*Pi^2*zb^3 + 4104*Zeta[3] - 4320*nc^2*Zeta[3] - 12312*zb*Zeta[3] + 12960*nc^2*zb*Zeta[3] + 16416*zb^2*Zeta[3] - 17280*nc^2*zb^2*Zeta[3] - 8208*zb^3*Zeta[3] + 8640*nc^2*zb^3*Zeta[3])/(3456*nc*(-1 + zb)), 0, 0, 0, 0}, {0, (95615*zb)/(20736*nc*(-1 + zb)) - (140417*nc*zb)/(20736*(-1 + zb)) - (575*Pi^2*zb)/(1728*nc*(-1 + zb)) + (239*nc*Pi^2*zb)/(864*(-1 + zb)) - (123427*zb^2)/(41472*nc*(-1 + zb)) + (350113*nc*zb^2)/(41472*(-1 + zb)) + (889*Pi^2*zb^2)/(3456*nc*(-1 + zb)) - (379*nc*Pi^2*zb^2)/(1728*(-1 + zb)) - (102203*zb^3)/(41472*nc*(-1 + zb)) - (69271*nc*zb^3)/(41472*(-1 + zb)) + (557*Pi^2*zb^3)/(10368*nc*(-1 + zb)) - (113*nc*Pi^2*zb^3)/(5184*(-1 + zb)) - (nc*zb^4)/(1728*(-1 + zb)) - (8063*zb*G[0, zb])/(576*nc*(-1 + zb)) + (775*nc*zb*G[0, zb])/(64*(-1 + zb)) + (Pi^2*zb*G[0, zb])/(48*nc*(-1 + zb)) - (nc*Pi^2*zb*G[0, zb])/(48*(-1 + zb)) + (21073*zb^2*G[0, zb])/(1152*nc*(-1 + zb)) - (5011*nc*zb^2*G[0, zb])/(384*(-1 + zb)) + (17*Pi^2*zb^2*G[0, zb])/(48*nc*(-1 + zb)) - (17*nc*Pi^2*zb^2*G[0, zb])/(48*(-1 + zb)) - (49007*zb^3*G[0, zb])/(10368*nc*(-1 + zb)) + (8567*nc*zb^3*G[0, zb])/(10368*(-1 + zb)) - (31*Pi^2*zb^3*G[0, zb])/(72*nc*(-1 + zb)) + (31*nc*Pi^2*zb^3*G[0, zb])/(72*(-1 + zb)) + (194653*G[1, zb])/(20736*nc) - (110683*nc*G[1, zb])/20736 + (539*Pi^2*G[1, zb])/(1728*nc) - (221*nc*Pi^2*G[1, zb])/864 - (219649*zb*G[1, zb])/(10368*nc) + (99523*nc*zb*G[1, zb])/10368 - (413*Pi^2*zb*G[1, zb])/(864*nc) + (397*nc*Pi^2*zb*G[1, zb])/864 + (142657*zb^2*G[1, zb])/(20736*nc) + (32381*nc*zb^2*G[1, zb])/20736 + (97*Pi^2*zb^2*G[1, zb])/(216*nc) - (205*nc*Pi^2*zb^2*G[1, zb])/432 - (nc*zb^3*G[1, zb])/1728 + (239*zb*G[0, 0, zb])/(72*nc*(-1 + zb)) - (239*nc*zb*G[0, 0, zb])/(72*(-1 + zb)) - (379*zb^2*G[0, 0, zb])/(144*nc*(-1 + zb)) + (379*nc*zb^2*G[0, 0, zb])/(144*(-1 + zb)) - (113*zb^3*G[0, 0, zb])/(432*nc*(-1 + zb)) + (113*nc*zb^3*G[0, 0, zb])/(432*(-1 + zb)) - (49*zb*G[0, 1, zb])/(16*nc*(-1 + zb)) + (13*nc*zb*G[0, 1, zb])/(4*(-1 + zb)) + (203*zb^2*G[0, 1, zb])/(96*nc*(-1 + zb)) - (491*nc*zb^2*G[0, 1, zb])/(288*(-1 + zb)) + (415*zb^3*G[0, 1, zb])/(864*nc*(-1 + zb)) - (1057*nc*zb^3*G[0, 1, zb])/(864*(-1 + zb)) + (5*nc*zb^4*G[0, 1, zb])/(1728*(-1 + zb)) - (nc*zb^5*G[0, 1, zb])/(1728*(-1 + zb)) + (6151*G[1, 0, zb])/(576*nc) - (5063*nc*G[1, 0, zb])/576 - (Pi^2*G[1, 0, zb])/(48*nc) + (nc*Pi^2*G[1, 0, zb])/48 - (869*zb*G[1, 0, zb])/(96*nc) + (1267*nc*zb*G[1, 0, zb])/288 - (Pi^2*zb*G[1, 0, zb])/(3*nc) + (nc*Pi^2*zb*G[1, 0, zb])/3 + (1241*zb^2*G[1, 0, zb])/(288*nc) - (571*nc*zb^2*G[1, 0, zb])/288 + (Pi^2*zb^2*G[1, 0, zb])/(6*nc) - (nc*Pi^2*zb^2*G[1, 0, zb])/6 - (30161*G[1, 1, zb])/(3456*nc) + (3581*nc*G[1, 1, zb])/1152 + (Pi^2*G[1, 1, zb])/(288*nc) + (nc*Pi^2*G[1, 1, zb])/144 + (16487*zb*G[1, 1, zb])/(1728*nc) - (7*nc*zb*G[1, 1, zb])/192 + (61*Pi^2*zb*G[1, 1, zb])/(288*nc) - (2*nc*Pi^2*zb*G[1, 1, zb])/9 - (10261*zb^2*G[1, 1, zb])/(1728*nc) + (71*nc*zb^2*G[1, 1, zb])/64 - (7*Pi^2*zb^2*G[1, 1, zb])/(36*nc) + (7*nc*Pi^2*zb^2*G[1, 1, zb])/36 - (nc*zb^3*G[1, 1, zb])/144 + (nc*zb^4*G[1, 1, zb])/576 + (589*G[2, 1, zb])/(108*nc*(-1 + zb)) - (53*nc*G[2, 1, zb])/(9*(-1 + zb)) + (Pi^2*G[2, 1, zb])/(18*nc*(-1 + zb)) - (1361*zb*G[2, 1, zb])/(144*nc*(-1 + zb)) + (1057*nc*zb*G[2, 1, zb])/(108*(-1 + zb)) - (Pi^2*zb*G[2, 1, zb])/(12*nc*(-1 + zb)) + (1465*zb^2*G[2, 1, zb])/(288*nc*(-1 + zb)) - (997*nc*zb^2*G[2, 1, zb])/(216*(-1 + zb)) - (745*zb^3*G[2, 1, zb])/(864*nc*(-1 + zb)) + (85*nc*zb^3*G[2, 1, zb])/(144*(-1 + zb)) + (Pi^2*zb^3*G[2, 1, zb])/(72*nc*(-1 + zb)) + (5*nc*zb^4*G[2, 1, zb])/(864*(-1 + zb)) - (nc*zb^5*G[2, 1, zb])/(864*(-1 + zb)) - (zb*G[0, 0, 0, zb])/(4*nc*(-1 + zb)) + (nc*zb*G[0, 0, 0, zb])/(4*(-1 + zb)) - (17*zb^2*G[0, 0, 0, zb])/(4*nc*(-1 + zb)) + (17*nc*zb^2*G[0, 0, 0, zb])/(4*(-1 + zb)) + (31*zb^3*G[0, 0, 0, zb])/(6*nc*(-1 + zb)) - (31*nc*zb^3*G[0, 0, 0, zb])/(6*(-1 + zb)) + (37*zb*G[0, 0, 1, zb])/(48*nc*(-1 + zb)) - (37*nc*zb*G[0, 0, 1, zb])/(48*(-1 + zb)) + (149*zb^2*G[0, 0, 1, zb])/(48*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 0, 1, zb])/(48*(-1 + zb)) - (319*zb^3*G[0, 0, 1, zb])/(72*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 0, 1, zb])/(72*(-1 + zb)) + (37*zb*G[0, 1, 0, zb])/(48*nc*(-1 + zb)) - (37*nc*zb*G[0, 1, 0, zb])/(48*(-1 + zb)) + (149*zb^2*G[0, 1, 0, zb])/(48*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 1, 0, zb])/(48*(-1 + zb)) - (319*zb^3*G[0, 1, 0, zb])/(72*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 1, 0, zb])/(72*(-1 + zb)) - (13*zb*G[0, 1, 1, zb])/(8*nc*(-1 + zb)) + (31*nc*zb*G[0, 1, 1, zb])/(24*(-1 + zb)) - (13*zb^2*G[0, 1, 1, zb])/(8*nc*(-1 + zb)) + (47*nc*zb^2*G[0, 1, 1, zb])/(24*(-1 + zb)) + (133*zb^3*G[0, 1, 1, zb])/(36*nc*(-1 + zb)) - (133*nc*zb^3*G[0, 1, 1, zb])/(36*(-1 + zb)) - (221*G[1, 0, 0, zb])/(72*nc) + (221*nc*G[1, 0, 0, zb])/72 + (397*zb*G[1, 0, 0, zb])/(72*nc) - (397*nc*zb*G[1, 0, 0, zb])/72 - (205*zb^2*G[1, 0, 0, zb])/(36*nc) + (205*nc*zb^2*G[1, 0, 0, zb])/36 + (55*G[1, 0, 1, zb])/(24*nc) - (119*nc*G[1, 0, 1, zb])/48 - (383*zb*G[1, 0, 1, zb])/(96*nc) + (1037*nc*zb*G[1, 0, 1, zb])/288 + (235*zb^2*G[1, 0, 1, zb])/(48*nc) - (643*nc*zb^2*G[1, 0, 1, zb])/144 + (197*G[1, 1, 0, zb])/(144*nc) - (251*nc*G[1, 1, 0, zb])/144 + (Pi^2*G[1, 1, 0, zb])/(8*nc) - (nc*Pi^2*G[1, 1, 0, zb])/8 + (127*zb*G[1, 1, 0, zb])/(288*nc) + (149*nc*zb*G[1, 1, 0, zb])/288 - (Pi^2*zb*G[1, 1, 0, zb])/(4*nc) + (nc*Pi^2*zb*G[1, 1, 0, zb])/4 + (329*zb^2*G[1, 1, 0, zb])/(144*nc) - (533*nc*zb^2*G[1, 1, 0, zb])/144 - (7*G[1, 1, 1, zb])/(6*nc) + (241*nc*G[1, 1, 1, zb])/144 - (5*Pi^2*G[1, 1, 1, zb])/(48*nc) + (5*nc*Pi^2*G[1, 1, 1, zb])/48 - (349*zb*G[1, 1, 1, zb])/(192*nc) - (221*nc*zb*G[1, 1, 1, zb])/576 + (5*Pi^2*zb*G[1, 1, 1, zb])/(24*nc) - (5*nc*Pi^2*zb*G[1, 1, 1, zb])/24 + (zb^2*G[1, 1, 1, zb])/(16*nc) + (421*nc*zb^2*G[1, 1, 1, zb])/144 + (389*G[1, 2, 1, zb])/(144*nc) - (37*nc*G[1, 2, 1, zb])/36 - (28*zb*G[1, 2, 1, zb])/(9*nc) + 2*nc*zb*G[1, 2, 1, zb] - (Pi^2*zb*G[1, 2, 1, zb])/(24*nc) + (5*zb^2*G[1, 2, 1, zb])/(36*nc) - (5*nc*zb^2*G[1, 2, 1, zb])/36 - (2*G[2, 1, 0, zb])/nc + (4*nc*G[2, 1, 0, zb])/3 + (zb*G[2, 1, 0, zb])/(4*nc) - (5*nc*zb*G[2, 1, 0, zb])/12 + (3*zb^2*G[2, 1, 0, zb])/(8*nc) - (nc*zb^2*G[2, 1, 0, zb])/8 + (6*G[2, 1, 1, zb])/nc - (8*nc*G[2, 1, 1, zb])/3 - (3*zb*G[2, 1, 1, zb])/(2*nc) + (5*nc*zb*G[2, 1, 1, zb])/6 - (3*zb^2*G[2, 1, 1, zb])/(4*nc) + (nc*zb^2*G[2, 1, 1, zb])/4 - (10*G[2, 2, 1, zb])/(3*nc) + (4*nc*G[2, 2, 1, zb])/3 + (11*zb*G[2, 2, 1, zb])/(12*nc) - (5*nc*zb*G[2, 2, 1, zb])/12 + (3*zb^2*G[2, 2, 1, zb])/(8*nc) - (nc*zb^2*G[2, 2, 1, zb])/8 + (zb*G[0, 0, 1, 1, zb])/(nc*(-1 + zb)) - (zb^2*G[0, 0, 1, 1, zb])/(nc*(-1 + zb)) + (zb^3*G[0, 0, 1, 1, zb])/(6*nc*(-1 + zb)) + (zb*G[0, 1, 1, 0, zb])/(nc*(-1 + zb)) - (zb^2*G[0, 1, 1, 0, zb])/(nc*(-1 + zb)) + (zb^3*G[0, 1, 1, 0, zb])/(6*nc*(-1 + zb)) - (2*zb*G[0, 1, 1, 1, zb])/(nc*(-1 + zb)) + (2*zb^2*G[0, 1, 1, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[0, 1, 1, 1, zb])/(3*nc*(-1 + zb)) - (zb*G[0, 1, 2, 1, zb])/(nc*(-1 + zb)) + (zb^2*G[0, 1, 2, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[0, 1, 2, 1, zb])/(6*nc*(-1 + zb)) + G[1, 0, 0, 0, zb]/(4*nc) - (nc*G[1, 0, 0, 0, zb])/4 + (4*zb*G[1, 0, 0, 0, zb])/nc - 4*nc*zb*G[1, 0, 0, 0, zb] - (2*zb^2*G[1, 0, 0, 0, zb])/nc + 2*nc*zb^2*G[1, 0, 0, 0, zb] - (37*G[1, 0, 0, 1, zb])/(48*nc) + (37*nc*G[1, 0, 0, 1, zb])/48 - (37*zb*G[1, 0, 0, 1, zb])/(12*nc) + (37*nc*zb*G[1, 0, 0, 1, zb])/12 + (5*zb^2*G[1, 0, 0, 1, zb])/(3*nc) - (5*nc*zb^2*G[1, 0, 0, 1, zb])/3 - (37*G[1, 0, 1, 0, zb])/(48*nc) + (37*nc*G[1, 0, 1, 0, zb])/48 - (37*zb*G[1, 0, 1, 0, zb])/(12*nc) + (37*nc*zb*G[1, 0, 1, 0, zb])/12 + (5*zb^2*G[1, 0, 1, 0, zb])/(3*nc) - (5*nc*zb^2*G[1, 0, 1, 0, zb])/3 + (5*G[1, 0, 1, 1, zb])/(8*nc) - (31*nc*G[1, 0, 1, 1, zb])/24 + (3*zb*G[1, 0, 1, 1, zb])/nc - (13*nc*zb*G[1, 0, 1, 1, zb])/6 - (3*zb^2*G[1, 0, 1, 1, zb])/(2*nc) + (4*nc*zb^2*G[1, 0, 1, 1, zb])/3 + G[1, 1, 0, 0, zb]/(12*nc) - (nc*G[1, 1, 0, 0, zb])/12 - (8*zb*G[1, 1, 0, 0, zb])/(3*nc) + (8*nc*zb*G[1, 1, 0, 0, zb])/3 + (7*zb^2*G[1, 1, 0, 0, zb])/(3*nc) - (7*nc*zb^2*G[1, 1, 0, 0, zb])/3 - (7*G[1, 1, 0, 1, zb])/(48*nc) + (nc*G[1, 1, 0, 1, zb])/24 + (29*zb*G[1, 1, 0, 1, zb])/(12*nc) - (37*nc*zb*G[1, 1, 0, 1, zb])/16 - (11*zb^2*G[1, 1, 0, 1, zb])/(6*nc) + (11*nc*zb^2*G[1, 1, 0, 1, zb])/6 + (29*G[1, 1, 1, 0, zb])/(32*nc) - (21*nc*G[1, 1, 1, 0, zb])/32 + (37*zb*G[1, 1, 1, 0, zb])/(24*nc) - (47*nc*zb*G[1, 1, 1, 0, zb])/24 - (7*zb^2*G[1, 1, 1, 0, zb])/(4*nc) + (7*nc*zb^2*G[1, 1, 1, 0, zb])/4 - (59*G[1, 1, 1, 1, zb])/(96*nc) - (19*nc*G[1, 1, 1, 1, zb])/96 - (17*zb*G[1, 1, 1, 1, zb])/(12*nc) + (115*nc*zb*G[1, 1, 1, 1, zb])/48 + (17*zb^2*G[1, 1, 1, 1, zb])/(12*nc) - (17*nc*zb^2*G[1, 1, 1, 1, zb])/12 - (7*G[1, 1, 2, 1, zb])/(24*nc) + (11*nc*G[1, 1, 2, 1, zb])/8 + (zb*G[1, 1, 2, 1, zb])/(24*nc) - (9*nc*zb*G[1, 1, 2, 1, zb])/8 - (zb^2*G[1, 1, 2, 1, zb])/(6*nc) + (nc*zb^2*G[1, 1, 2, 1, zb])/6 - (7*G[1, 2, 1, 0, zb])/(12*nc) + (nc*G[1, 2, 1, 0, zb])/12 + (zb*G[1, 2, 1, 0, zb])/(12*nc) + (3*nc*zb*G[1, 2, 1, 0, zb])/4 + (zb^2*G[1, 2, 1, 0, zb])/(6*nc) - (nc*zb^2*G[1, 2, 1, 0, zb])/6 + (13*G[1, 2, 1, 1, zb])/(6*nc) - (nc*G[1, 2, 1, 1, zb])/6 - (2*zb*G[1, 2, 1, 1, zb])/(3*nc) - (3*nc*zb*G[1, 2, 1, 1, zb])/2 - (5*zb^2*G[1, 2, 1, 1, zb])/(6*nc) + (nc*zb^2*G[1, 2, 1, 1, zb])/3 - (5*G[1, 2, 2, 1, zb])/(4*nc) + (nc*G[1, 2, 2, 1, zb])/12 + (5*zb*G[1, 2, 2, 1, zb])/(12*nc) + (3*nc*zb*G[1, 2, 2, 1, zb])/4 + (zb^2*G[1, 2, 2, 1, zb])/(2*nc) - (nc*zb^2*G[1, 2, 2, 1, zb])/6 - (2*G[2, 1, 0, 1, zb])/(3*nc*(-1 + zb)) + (zb*G[2, 1, 0, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 1, 0, 1, zb])/(6*nc*(-1 + zb)) + (2*G[2, 1, 1, 0, zb])/(nc*(-1 + zb)) - (3*zb*G[2, 1, 1, 0, zb])/(nc*(-1 + zb)) + (zb^3*G[2, 1, 1, 0, zb])/(2*nc*(-1 + zb)) - (4*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) + (6*zb*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) + (4*G[2, 1, 2, 1, zb])/(3*nc*(-1 + zb)) - (2*zb*G[2, 1, 2, 1, zb])/(nc*(-1 + zb)) + (zb^3*G[2, 1, 2, 1, zb])/(3*nc*(-1 + zb)) - (4*G[2, 2, 1, 0, zb])/(3*nc*(-1 + zb)) + (2*zb*G[2, 2, 1, 0, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 2, 1, 0, zb])/(3*nc*(-1 + zb)) + (14*G[2, 2, 1, 1, zb])/(3*nc*(-1 + zb)) - (7*zb*G[2, 2, 1, 1, zb])/(nc*(-1 + zb)) + (7*zb^3*G[2, 2, 1, 1, zb])/(6*nc*(-1 + zb)) - (8*G[2, 2, 2, 1, zb])/(3*nc*(-1 + zb)) + (4*zb*G[2, 2, 2, 1, zb])/(nc*(-1 + zb)) - (2*zb^3*G[2, 2, 2, 1, zb])/(3*nc*(-1 + zb)) - G[1, 0, 0, 1, 1, zb]/nc + (zb*G[1, 0, 0, 1, 1, zb])/(2*nc) - G[1, 0, 1, 1, 0, zb]/nc + (zb*G[1, 0, 1, 1, 0, zb])/(2*nc) + (2*G[1, 0, 1, 1, 1, zb])/nc - (zb*G[1, 0, 1, 1, 1, zb])/nc + G[1, 0, 1, 2, 1, zb]/nc - (zb*G[1, 0, 1, 2, 1, zb])/(2*nc) - (3*G[1, 1, 0, 0, 0, zb])/(2*nc) + (3*nc*G[1, 1, 0, 0, 0, zb])/2 + (3*zb*G[1, 1, 0, 0, 0, zb])/nc - 3*nc*zb*G[1, 1, 0, 0, 0, zb] + (11*G[1, 1, 0, 0, 1, zb])/(8*nc) - (11*nc*G[1, 1, 0, 0, 1, zb])/8 - (11*zb*G[1, 1, 0, 0, 1, zb])/(4*nc) + (11*nc*zb*G[1, 1, 0, 0, 1, zb])/4 + (11*G[1, 1, 0, 1, 0, zb])/(8*nc) - (11*nc*G[1, 1, 0, 1, 0, zb])/8 - (11*zb*G[1, 1, 0, 1, 0, zb])/(4*nc) + (11*nc*zb*G[1, 1, 0, 1, 0, zb])/4 - (3*G[1, 1, 0, 1, 1, zb])/(4*nc) + (5*nc*G[1, 1, 0, 1, 1, zb])/4 + (9*zb*G[1, 1, 0, 1, 1, zb])/(4*nc) - (5*nc*zb*G[1, 1, 0, 1, 1, zb])/2 + (5*G[1, 1, 1, 0, 0, zb])/(4*nc) - (5*nc*G[1, 1, 1, 0, 0, zb])/4 - (5*zb*G[1, 1, 1, 0, 0, zb])/(2*nc) + (5*nc*zb*G[1, 1, 1, 0, 0, zb])/2 - (19*G[1, 1, 1, 0, 1, zb])/(16*nc) + (19*nc*G[1, 1, 1, 0, 1, zb])/16 + (9*zb*G[1, 1, 1, 0, 1, zb])/(4*nc) - (9*nc*zb*G[1, 1, 1, 0, 1, zb])/4 - (15*G[1, 1, 1, 1, 0, zb])/(16*nc) + (15*nc*G[1, 1, 1, 1, 0, zb])/16 + (19*zb*G[1, 1, 1, 1, 0, zb])/(8*nc) - (19*nc*zb*G[1, 1, 1, 1, 0, zb])/8 + (19*G[1, 1, 1, 1, 1, zb])/(32*nc) - (19*nc*G[1, 1, 1, 1, 1, zb])/32 - (33*zb*G[1, 1, 1, 1, 1, zb])/(16*nc) + (33*nc*zb*G[1, 1, 1, 1, 1, zb])/16 + G[1, 1, 1, 2, 1, zb]/(4*nc) - (nc*G[1, 1, 1, 2, 1, zb])/4 - (zb*G[1, 1, 2, 1, 0, zb])/(2*nc) + (nc*zb*G[1, 1, 2, 1, 0, zb])/2 + (7*zb*G[1, 1, 2, 1, 1, zb])/(4*nc) - nc*zb*G[1, 1, 2, 1, 1, zb] - (zb*G[1, 1, 2, 2, 1, zb])/nc + (nc*zb*G[1, 1, 2, 2, 1, zb])/2 + (zb*G[1, 2, 1, 0, 1, zb])/(2*nc) - (3*zb*G[1, 2, 1, 1, 0, zb])/(2*nc) + (3*zb*G[1, 2, 1, 1, 1, zb])/nc - (zb*G[1, 2, 1, 2, 1, zb])/nc + (zb*G[1, 2, 2, 1, 0, zb])/nc - (7*zb*G[1, 2, 2, 1, 1, zb])/(2*nc) + (2*zb*G[1, 2, 2, 2, 1, zb])/nc - (8063*zb*Log[μ])/(1152*nc*(-1 + zb)) + (775*nc*zb*Log[μ])/(128*(-1 + zb)) + (Pi^2*zb*Log[μ])/(96*nc*(-1 + zb)) - (nc*Pi^2*zb*Log[μ])/(96*(-1 + zb)) + (21073*zb^2*Log[μ])/(2304*nc*(-1 + zb)) - (5011*nc*zb^2*Log[μ])/(768*(-1 + zb)) + (17*Pi^2*zb^2*Log[μ])/(96*nc*(-1 + zb)) - (17*nc*Pi^2*zb^2*Log[μ])/(96*(-1 + zb)) - (49007*zb^3*Log[μ])/(20736*nc*(-1 + zb)) + (8567*nc*zb^3*Log[μ])/(20736*(-1 + zb)) - (31*Pi^2*zb^3*Log[μ])/(144*nc*(-1 + zb)) + (31*nc*Pi^2*zb^3*Log[μ])/(144*(-1 + zb)) + (239*zb*G[0, zb]*Log[μ])/(144*nc*(-1 + zb)) - (239*nc*zb*G[0, zb]*Log[μ])/(144*(-1 + zb)) - (379*zb^2*G[0, zb]*Log[μ])/(288*nc*(-1 + zb)) + (379*nc*zb^2*G[0, zb]*Log[μ])/(288*(-1 + zb)) - (113*zb^3*G[0, zb]*Log[μ])/(864*nc*(-1 + zb)) + (113*nc*zb^3*G[0, zb]*Log[μ])/(864*(-1 + zb)) + (6151*G[1, zb]*Log[μ])/(1152*nc) - (5063*nc*G[1, zb]*Log[μ])/1152 - (Pi^2*G[1, zb]*Log[μ])/(96*nc) + (nc*Pi^2*G[1, zb]*Log[μ])/96 - (869*zb*G[1, zb]*Log[μ])/(192*nc) + (1267*nc*zb*G[1, zb]*Log[μ])/576 - (Pi^2*zb*G[1, zb]*Log[μ])/(6*nc) + (nc*Pi^2*zb*G[1, zb]*Log[μ])/6 + (1241*zb^2*G[1, zb]*Log[μ])/(576*nc) - (571*nc*zb^2*G[1, zb]*Log[μ])/576 + (Pi^2*zb^2*G[1, zb]*Log[μ])/(12*nc) - (nc*Pi^2*zb^2*G[1, zb]*Log[μ])/12 - (zb*G[0, 0, zb]*Log[μ])/(8*nc*(-1 + zb)) + (nc*zb*G[0, 0, zb]*Log[μ])/(8*(-1 + zb)) - (17*zb^2*G[0, 0, zb]*Log[μ])/(8*nc*(-1 + zb)) + (17*nc*zb^2*G[0, 0, zb]*Log[μ])/(8*(-1 + zb)) + (31*zb^3*G[0, 0, zb]*Log[μ])/(12*nc*(-1 + zb)) - (31*nc*zb^3*G[0, 0, zb]*Log[μ])/(12*(-1 + zb)) + (37*zb*G[0, 1, zb]*Log[μ])/(96*nc*(-1 + zb)) - (37*nc*zb*G[0, 1, zb]*Log[μ])/(96*(-1 + zb)) + (149*zb^2*G[0, 1, zb]*Log[μ])/(96*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 1, zb]*Log[μ])/(96*(-1 + zb)) - (319*zb^3*G[0, 1, zb]*Log[μ])/(144*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 1, zb]*Log[μ])/(144*(-1 + zb)) - (221*G[1, 0, zb]*Log[μ])/(144*nc) + (221*nc*G[1, 0, zb]*Log[μ])/144 + (397*zb*G[1, 0, zb]*Log[μ])/(144*nc) - (397*nc*zb*G[1, 0, zb]*Log[μ])/144 - (205*zb^2*G[1, 0, zb]*Log[μ])/(72*nc) + (205*nc*zb^2*G[1, 0, zb]*Log[μ])/72 + (197*G[1, 1, zb]*Log[μ])/(288*nc) - (251*nc*G[1, 1, zb]*Log[μ])/288 + (Pi^2*G[1, 1, zb]*Log[μ])/(16*nc) - (nc*Pi^2*G[1, 1, zb]*Log[μ])/16 + (127*zb*G[1, 1, zb]*Log[μ])/(576*nc) + (149*nc*zb*G[1, 1, zb]*Log[μ])/576 - (Pi^2*zb*G[1, 1, zb]*Log[μ])/(8*nc) + (nc*Pi^2*zb*G[1, 1, zb]*Log[μ])/8 + (329*zb^2*G[1, 1, zb]*Log[μ])/(288*nc) - (533*nc*zb^2*G[1, 1, zb]*Log[μ])/288 - (G[2, 1, zb]*Log[μ])/nc + (2*nc*G[2, 1, zb]*Log[μ])/3 + (zb*G[2, 1, zb]*Log[μ])/(8*nc) - (5*nc*zb*G[2, 1, zb]*Log[μ])/24 + (3*zb^2*G[2, 1, zb]*Log[μ])/(16*nc) - (nc*zb^2*G[2, 1, zb]*Log[μ])/16 + (zb*G[0, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) - (zb^2*G[0, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) + (zb^3*G[0, 1, 1, zb]*Log[μ])/(12*nc*(-1 + zb)) + (G[1, 0, 0, zb]*Log[μ])/(8*nc) - (nc*G[1, 0, 0, zb]*Log[μ])/8 + (2*zb*G[1, 0, 0, zb]*Log[μ])/nc - 2*nc*zb*G[1, 0, 0, zb]*Log[μ] - (zb^2*G[1, 0, 0, zb]*Log[μ])/nc + nc*zb^2*G[1, 0, 0, zb]*Log[μ] - (37*G[1, 0, 1, zb]*Log[μ])/(96*nc) + (37*nc*G[1, 0, 1, zb]*Log[μ])/96 - (37*zb*G[1, 0, 1, zb]*Log[μ])/(24*nc) + (37*nc*zb*G[1, 0, 1, zb]*Log[μ])/24 + (5*zb^2*G[1, 0, 1, zb]*Log[μ])/(6*nc) - (5*nc*zb^2*G[1, 0, 1, zb]*Log[μ])/6 + (G[1, 1, 0, zb]*Log[μ])/(24*nc) - (nc*G[1, 1, 0, zb]*Log[μ])/24 - (4*zb*G[1, 1, 0, zb]*Log[μ])/(3*nc) + (4*nc*zb*G[1, 1, 0, zb]*Log[μ])/3 + (7*zb^2*G[1, 1, 0, zb]*Log[μ])/(6*nc) - (7*nc*zb^2*G[1, 1, 0, zb]*Log[μ])/6 + (29*G[1, 1, 1, zb]*Log[μ])/(64*nc) - (21*nc*G[1, 1, 1, zb]*Log[μ])/64 + (37*zb*G[1, 1, 1, zb]*Log[μ])/(48*nc) - (47*nc*zb*G[1, 1, 1, zb]*Log[μ])/48 - (7*zb^2*G[1, 1, 1, zb]*Log[μ])/(8*nc) + (7*nc*zb^2*G[1, 1, 1, zb]*Log[μ])/8 - (7*G[1, 2, 1, zb]*Log[μ])/(24*nc) + (nc*G[1, 2, 1, zb]*Log[μ])/24 + (zb*G[1, 2, 1, zb]*Log[μ])/(24*nc) + (3*nc*zb*G[1, 2, 1, zb]*Log[μ])/8 + (zb^2*G[1, 2, 1, zb]*Log[μ])/(12*nc) - (nc*zb^2*G[1, 2, 1, zb]*Log[μ])/12 + (G[2, 1, 1, zb]*Log[μ])/(nc*(-1 + zb)) - (3*zb*G[2, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) + (zb^3*G[2, 1, 1, zb]*Log[μ])/(4*nc*(-1 + zb)) - (2*G[2, 2, 1, zb]*Log[μ])/(3*nc*(-1 + zb)) + (zb*G[2, 2, 1, zb]*Log[μ])/(nc*(-1 + zb)) - (zb^3*G[2, 2, 1, zb]*Log[μ])/(6*nc*(-1 + zb)) - (G[1, 0, 1, 1, zb]*Log[μ])/(2*nc) + (zb*G[1, 0, 1, 1, zb]*Log[μ])/(4*nc) - (3*G[1, 1, 0, 0, zb]*Log[μ])/(4*nc) + (3*nc*G[1, 1, 0, 0, zb]*Log[μ])/4 + (3*zb*G[1, 1, 0, 0, zb]*Log[μ])/(2*nc) - (3*nc*zb*G[1, 1, 0, 0, zb]*Log[μ])/2 + (11*G[1, 1, 0, 1, zb]*Log[μ])/(16*nc) - (11*nc*G[1, 1, 0, 1, zb]*Log[μ])/16 - (11*zb*G[1, 1, 0, 1, zb]*Log[μ])/(8*nc) + (11*nc*zb*G[1, 1, 0, 1, zb]*Log[μ])/8 + (5*G[1, 1, 1, 0, zb]*Log[μ])/(8*nc) - (5*nc*G[1, 1, 1, 0, zb]*Log[μ])/8 - (5*zb*G[1, 1, 1, 0, zb]*Log[μ])/(4*nc) + (5*nc*zb*G[1, 1, 1, 0, zb]*Log[μ])/4 - (15*G[1, 1, 1, 1, zb]*Log[μ])/(32*nc) + (15*nc*G[1, 1, 1, 1, zb]*Log[μ])/32 + (19*zb*G[1, 1, 1, 1, zb]*Log[μ])/(16*nc) - (19*nc*zb*G[1, 1, 1, 1, zb]*Log[μ])/16 - (zb*G[1, 1, 2, 1, zb]*Log[μ])/(4*nc) + (nc*zb*G[1, 1, 2, 1, zb]*Log[μ])/4 - (3*zb*G[1, 2, 1, 1, zb]*Log[μ])/(4*nc) + (zb*G[1, 2, 2, 1, zb]*Log[μ])/(2*nc) + (239*zb*Log[μ]^2)/(576*nc*(-1 + zb)) - (239*nc*zb*Log[μ]^2)/(576*(-1 + zb)) - (379*zb^2*Log[μ]^2)/(1152*nc*(-1 + zb)) + (379*nc*zb^2*Log[μ]^2)/(1152*(-1 + zb)) - (113*zb^3*Log[μ]^2)/(3456*nc*(-1 + zb)) + (113*nc*zb^3*Log[μ]^2)/(3456*(-1 + zb)) - (zb*G[0, zb]*Log[μ]^2)/(32*nc*(-1 + zb)) + (nc*zb*G[0, zb]*Log[μ]^2)/(32*(-1 + zb)) - (17*zb^2*G[0, zb]*Log[μ]^2)/(32*nc*(-1 + zb)) + (17*nc*zb^2*G[0, zb]*Log[μ]^2)/(32*(-1 + zb)) + (31*zb^3*G[0, zb]*Log[μ]^2)/(48*nc*(-1 + zb)) - (31*nc*zb^3*G[0, zb]*Log[μ]^2)/(48*(-1 + zb)) - (221*G[1, zb]*Log[μ]^2)/(576*nc) + (221*nc*G[1, zb]*Log[μ]^2)/576 + (397*zb*G[1, zb]*Log[μ]^2)/(576*nc) - (397*nc*zb*G[1, zb]*Log[μ]^2)/576 - (205*zb^2*G[1, zb]*Log[μ]^2)/(288*nc) + (205*nc*zb^2*G[1, zb]*Log[μ]^2)/288 + (G[1, 0, zb]*Log[μ]^2)/(32*nc) - (nc*G[1, 0, zb]*Log[μ]^2)/32 + (zb*G[1, 0, zb]*Log[μ]^2)/(2*nc) - (nc*zb*G[1, 0, zb]*Log[μ]^2)/2 - (zb^2*G[1, 0, zb]*Log[μ]^2)/(4*nc) + (nc*zb^2*G[1, 0, zb]*Log[μ]^2)/4 + (G[1, 1, zb]*Log[μ]^2)/(96*nc) - (nc*G[1, 1, zb]*Log[μ]^2)/96 - (zb*G[1, 1, zb]*Log[μ]^2)/(3*nc) + (nc*zb*G[1, 1, zb]*Log[μ]^2)/3 + (7*zb^2*G[1, 1, zb]*Log[μ]^2)/(24*nc) - (7*nc*zb^2*G[1, 1, zb]*Log[μ]^2)/24 - (3*G[1, 1, 0, zb]*Log[μ]^2)/(16*nc) + (3*nc*G[1, 1, 0, zb]*Log[μ]^2)/16 + (3*zb*G[1, 1, 0, zb]*Log[μ]^2)/(8*nc) - (3*nc*zb*G[1, 1, 0, zb]*Log[μ]^2)/8 + (5*G[1, 1, 1, zb]*Log[μ]^2)/(32*nc) - (5*nc*G[1, 1, 1, zb]*Log[μ]^2)/32 - (5*zb*G[1, 1, 1, zb]*Log[μ]^2)/(16*nc) + (5*nc*zb*G[1, 1, 1, zb]*Log[μ]^2)/16 - (zb*Log[μ]^3)/(192*nc*(-1 + zb)) + (nc*zb*Log[μ]^3)/(192*(-1 + zb)) - (17*zb^2*Log[μ]^3)/(192*nc*(-1 + zb)) + (17*nc*zb^2*Log[μ]^3)/(192*(-1 + zb)) + (31*zb^3*Log[μ]^3)/(288*nc*(-1 + zb)) - (31*nc*zb^3*Log[μ]^3)/(288*(-1 + zb)) + (G[1, zb]*Log[μ]^3)/(192*nc) - (nc*G[1, zb]*Log[μ]^3)/192 + (zb*G[1, zb]*Log[μ]^3)/(12*nc) - (nc*zb*G[1, zb]*Log[μ]^3)/12 - (zb^2*G[1, zb]*Log[μ]^3)/(24*nc) + (nc*zb^2*G[1, zb]*Log[μ]^3)/24 - (G[1, 1, zb]*Log[μ]^3)/(32*nc) + (nc*G[1, 1, zb]*Log[μ]^3)/32 + (zb*G[1, 1, zb]*Log[μ]^3)/(16*nc) - (nc*zb*G[1, 1, zb]*Log[μ]^3)/16 - (zb*Zeta[3])/(12*nc*(-1 + zb)) + (nc*zb*Zeta[3])/(12*(-1 + zb)) - (17*zb^2*Zeta[3])/(12*nc*(-1 + zb)) + (17*nc*zb^2*Zeta[3])/(12*(-1 + zb)) + (31*zb^3*Zeta[3])/(18*nc*(-1 + zb)) - (31*nc*zb^3*Zeta[3])/(18*(-1 + zb)) + (G[1, zb]*Zeta[3])/(12*nc) - (nc*G[1, zb]*Zeta[3])/12 + (4*zb*G[1, zb]*Zeta[3])/(3*nc) - (4*nc*zb*G[1, zb]*Zeta[3])/3 - (2*zb^2*G[1, zb]*Zeta[3])/(3*nc) + (2*nc*zb^2*G[1, zb]*Zeta[3])/3 - (G[1, 1, zb]*Zeta[3])/(2*nc) + (nc*G[1, 1, zb]*Zeta[3])/2 + (zb*G[1, 1, zb]*Zeta[3])/nc - nc*zb*G[1, 1, zb]*Zeta[3], ((1584 + 432*LmtQ - 1440*nc^2 - 432*LmtQ*nc^2 - 48*Pi^2 + 48*nc^2*Pi^2 - 10512*zb - 1512*LmtQ*zb + 240*nc*zb + 3904*nc^2*zb + 1512*LmtQ*nc^2*zb + 416*nc*nf*zb - 600*Pi^2*zb - 396*nc^2*Pi^2*zb + 21744*zb^2 + 2376*LmtQ*zb^2 - 216*nc*zb^2 - 5776*nc^2*zb^2 - 2376*LmtQ*nc^2*zb^2 - 944*nc*nf*zb^2 + 1464*Pi^2*zb^2 + 264*nc^2*Pi^2*zb^2 - 17208*zb^3 - 1728*LmtQ*zb^3 + 48*nc*zb^3 + 5382*nc^2*zb^3 + 1728*LmtQ*nc^2*zb^3 + 688*nc*nf*zb^3 - 1056*Pi^2*zb^3 + 237*nc^2*Pi^2*zb^3 + 4392*zb^4 + 432*LmtQ*zb^4 - 1654*nc^2*zb^4 - 432*LmtQ*nc^2*zb^4 - 160*nc*nf*zb^4 + 240*Pi^2*zb^4 - 138*nc^2*Pi^2*zb^4)*G[0, zb])/(1152*nc*(-2 + zb)*(-1 + zb)) + (zb*(768 + 48*nc - 6320*nc^2 + 128*nc*nf - 2076*zb - 240*nc*zb + 18240*nc^2*zb - 384*nc*nf*zb + 2052*zb^2 + 268*nc*zb^2 - 19272*nc^2*zb^2 + 416*nc*nf*zb^2 - 888*zb^3 - 112*nc*zb^3 + 8819*nc^2*zb^3 - 192*nc*nf*zb^3 + 144*zb^4 + 16*nc*zb^4 - 1504*nc^2*zb^4 + 32*nc*nf*zb^4 + 13*nc^2*zb^5)*G[0, 0, zb])/(192*nc*(-2 + zb)^2*(-1 + zb)) - ((-144 - 144*nc^2 + 7128*zb - 96*nc*zb - 18080*nc^2*zb + 32*nc*nf*zb + 384*Pi^2*zb + 108*nc^2*Pi^2*zb - 15444*zb^2 - 288*nc*zb^2 + 56920*nc^2*zb^2 - 448*nc*nf*zb^2 - 768*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 11736*zb^3 + 552*nc*zb^3 - 64510*nc^2*zb^3 + 808*nc*nf*zb^3 + 480*Pi^2*zb^3 + 135*nc^2*Pi^2*zb^3 - 3726*zb^4 - 288*nc*zb^4 + 31169*nc^2*zb^4 - 488*nc*nf*zb^4 - 96*Pi^2*zb^4 - 27*nc^2*Pi^2*zb^4 + 432*zb^5 + 48*nc*zb^5 - 5529*nc^2*zb^5 + 96*nc*nf*zb^5 + 39*nc^2*zb^6)*G[1, 0, zb])/(576*nc*(-2 + zb)^2*zb) + ((-2160 - 2160*nc^2 + 79632*zb - 960*nc*zb - 64424*nc^2*zb + 320*nc*nf*zb + 720*Pi^2*zb + 19860*nc^2*Pi^2*zb - 147564*zb^2 - 2880*nc*zb^2 + 386164*nc^2*zb^2 - 4480*nc*nf*zb^2 - 1440*Pi^2*zb^2 - 39720*nc^2*Pi^2*zb^2 + 62676*zb^3 + 5520*nc*zb^3 - 512290*nc^2*zb^3 + 8080*nc*nf*zb^3 + 900*Pi^2*zb^3 + 24825*nc^2*Pi^2*zb^3 + 8316*zb^4 - 2880*nc*zb^4 + 258794*nc^2*zb^4 - 4880*nc*nf*zb^4 - 180*Pi^2*zb^4 - 4965*nc^2*Pi^2*zb^4 - 6156*zb^5 + 480*nc*zb^5 - 46716*nc^2*zb^5 + 960*nc*nf*zb^5 + 540*nc^2*zb^6)*G[1, 1, zb])/(5760*nc*(-2 + zb)^2*zb) + ((-192 - 1280*nc^2 + 20*Pi^2 - 178*nc^2*Pi^2 - 96*zb + 426*nc^2*zb - 20*Pi^2*zb + 98*nc^2*Pi^2*zb + 96*zb^2 + 105*nc^2*zb^2 + nc^2*zb^3)*G[2, 1, zb])/(192*nc) + (3*zb*(16 - 45*nc^2 - 20*zb + 52*nc^2*zb)*G[0, 0, 0, zb])/(32*nc) - ((12 - 12*nc^2 - 10*nc^2*Pi^2 + 120*zb + 354*nc^2*zb - 48*zb^2 - 831*nc^2*zb^2 + 10*nc^2*Pi^2*zb^2 - 84*zb^3 + 474*nc^2*zb^3)*G[0, 0, 1, zb])/(192*nc*(-1 + zb)) - ((-12 + 12*nc^2 - 16*nc^2*Pi^2 - 108*zb + 516*nc^2*zb + 168*zb^2 - 1017*nc^2*zb^2 + 16*nc^2*Pi^2*zb^2 - 48*zb^3 + 504*nc^2*zb^3)*G[0, 1, 0, zb])/(192*nc*(-1 + zb)) + ((12*nc^2 - 2*nc^2*Pi^2 - 120*zb - 57*nc^2*zb + 58*nc^2*Pi^2*zb + 78*zb^2 + 66*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc) + ((-336 + 48*nc - 2752*nc^2 + 64*nc*nf + 2244*zb - 120*nc*zb + 3196*nc^2*zb - 160*nc*nf*zb - 4296*zb^2 + 108*nc*zb^2 + 2820*nc^2*zb^2 + 144*nc*nf*zb^2 + 3510*zb^3 - 42*nc*zb^3 - 5572*nc^2*zb^3 - 56*nc*nf*zb^3 - 1302*zb^4 + 6*nc*zb^4 + 2713*nc^2*zb^4 + 8*nc*nf*zb^4 + 180*zb^5 - 429*nc^2*zb^5)*G[1, 0, 0, zb])/(96*nc*(-2 + zb)^3) - ((48 + 48*nc^2 - 216*zb + 24*nc^2*zb + 1740*zb^2 + 96*nc*zb^2 - 4652*nc^2*zb^2 + 128*nc*nf*zb^2 + 240*nc^2*Pi^2*zb^2 - 2562*zb^3 - 240*nc*zb^3 + 8594*nc^2*zb^3 - 320*nc*nf*zb^3 - 440*nc^2*Pi^2*zb^3 + 606*zb^4 + 216*nc*zb^4 - 3168*nc^2*zb^4 + 288*nc*nf*zb^4 + 300*nc^2*Pi^2*zb^4 + 954*zb^5 - 84*nc*zb^5 - 2354*nc^2*zb^5 - 112*nc*nf*zb^5 - 90*nc^2*Pi^2*zb^5 - 630*zb^6 + 12*nc*zb^6 + 1865*nc^2*zb^6 + 16*nc*nf*zb^6 + 10*nc^2*Pi^2*zb^6 + 108*zb^7 - 339*nc^2*zb^7)*G[1, 0, 1, zb])/(192*nc*(-2 + zb)^3*zb^2) - ((96 + 96*nc^2 - 432*zb + 48*nc^2*zb - 5736*zb^2 + 96*nc*zb^2 + 4192*nc^2*zb^2 + 128*nc*nf*zb^2 + 16512*zb^3 - 240*nc*zb^3 - 12508*nc^2*zb^3 - 320*nc*nf*zb^3 - 16848*zb^4 + 216*nc*zb^4 + 15318*nc^2*zb^4 + 288*nc*nf*zb^4 + 8052*zb^5 - 84*nc*zb^5 - 9527*nc^2*zb^5 - 112*nc*nf*zb^5 - 1800*zb^6 + 12*nc*zb^6 + 2945*nc^2*zb^6 + 16*nc*nf*zb^6 + 144*zb^7 - 354*nc^2*zb^7)*G[1, 1, 0, zb])/(192*nc*(-2 + zb)^3*zb^2) + ((360 + 360*nc^2 - 1620*zb + 180*nc^2*zb - 17046*zb^2 + 240*nc*zb^2 + 10462*nc^2*zb^2 + 320*nc*nf*zb^2 - 800*nc^2*Pi^2*zb^2 + 48087*zb^3 - 600*nc*zb^3 - 30703*nc^2*zb^3 - 800*nc*nf*zb^3 + 2000*nc^2*Pi^2*zb^3 - 42909*zb^4 + 540*nc*zb^4 + 29124*nc^2*zb^4 + 720*nc*nf*zb^4 - 1800*nc^2*Pi^2*zb^4 + 14913*zb^5 - 210*nc*zb^5 - 11024*nc^2*zb^5 - 280*nc*nf*zb^5 + 700*nc^2*Pi^2*zb^5 - 1161*zb^6 + 30*nc*zb^6 + 1145*nc^2*zb^6 + 40*nc*nf*zb^6 - 100*nc^2*Pi^2*zb^6 - 240*zb^7 + 135*nc^2*zb^7)*G[1, 1, 1, zb])/(480*nc*(-2 + zb)^3*zb^2) - ((168 + 3*nc^2 - 132*zb + 159*nc^2*zb + 20*nc^2*Pi^2*zb - 36*zb^2)*G[1, 2, 1, zb])/(96*nc) - ((192 - 396*nc^2 - 3*nc^2*Pi^2 - 336*zb + 633*nc^2*zb + 4*nc^2*Pi^2*zb + 168*zb^2 - 306*nc^2*zb^2 - nc^2*Pi^2*zb^2 - 24*zb^3 + 45*nc^2*zb^3)*G[2, 1, 0, zb])/(48*nc*(-1 + zb)) + ((388 - 300*nc^2 - 3*nc^2*Pi^2 - 594*zb + 499*nc^2*zb + 4*nc^2*Pi^2*zb + 212*zb^2 - 273*nc^2*zb^2 - nc^2*Pi^2*zb^2 - 6*zb^3 + 50*nc^2*zb^3)*G[2, 1, 1, zb])/(32*nc*(-1 + zb)) - ((-2 + zb)*(54 - 4*nc^2 + 6*zb + 7*nc^2*zb)*G[2, 2, 1, zb])/(16*nc) + ((-nc^2 - 9*zb + 3*nc^2*zb)*G[0, 0, 0, 1, zb])/(16*nc) - ((-nc^2 + 12*zb + 11*nc^2*zb)*G[0, 0, 1, 0, zb])/(32*nc) + ((-3*nc^2 + 28*zb + 17*nc^2*zb)*G[0, 0, 1, 1, zb])/(32*nc) - (nc*(-1 + 5*zb)*G[0, 1, 0, 0, zb])/8 + ((-21*nc^2 + 12*zb + 31*nc^2*zb)*G[0, 1, 0, 1, zb])/(32*nc) + ((-11*nc^2 + 12*zb + 5*nc^2*zb)*G[0, 1, 1, 0, zb])/(16*nc) - ((-43*nc^2 + 48*zb + 17*nc^2*zb)*G[0, 1, 1, 1, zb])/(32*nc) - (3*(-1 + nc)*(1 + nc)*zb*G[0, 1, 2, 1, zb])/(4*nc) + (3*(-4 + 11*nc^2)*(-1 + zb)*G[1, 0, 0, 0, zb])/(16*nc) - (3*(-1 - 4*nc^2 + 4*nc^2*zb)*G[1, 0, 0, 1, zb])/(16*nc) - ((7 - 9*nc^2 - 4*zb + 6*nc^2*zb)*G[1, 0, 1, 0, zb])/(8*nc) - ((-2 - 16*nc^2 - 2*zb + 21*nc^2*zb)*G[1, 0, 1, 1, zb])/(16*nc) - (3*(-8 + 19*nc^2)*(-1 + zb)*G[1, 1, 0, 0, zb])/(32*nc) - ((-20 - 95*nc^2 + 12*zb + 83*nc^2*zb)*G[1, 1, 0, 1, zb])/(64*nc) - ((176 - 53*nc^2 - 176*zb + 3*nc^2*zb)*G[1, 1, 1, 0, zb])/(64*nc) + ((1360 - 969*nc^2 - 1584*zb + 1023*nc^2*zb)*G[1, 1, 1, 1, zb])/(320*nc) - ((60 - 21*nc^2 - 68*zb + 39*nc^2*zb)*G[1, 1, 2, 1, zb])/(32*nc) + ((20 - 14*nc^2 - 17*zb + 11*nc^2*zb)*G[1, 2, 1, 0, zb])/(4*nc) - ((348 - 185*nc^2 - 278*zb + 125*nc^2*zb)*G[1, 2, 1, 1, zb])/(32*nc) + ((100 - 63*nc^2 - 86*zb + 47*nc^2*zb)*G[1, 2, 2, 1, zb])/(16*nc) - ((-1 - 7*nc^2 + zb + 3*nc^2*zb)*G[2, 1, 0, 0, zb])/(4*nc) + ((-16 - 59*nc^2 + 10*zb + 29*nc^2*zb)*G[2, 1, 0, 1, zb])/(16*nc) + ((57 - 58*nc^2 - 27*zb + 27*nc^2*zb)*G[2, 1, 1, 0, zb])/(8*nc) - ((262 - 173*nc^2 - 128*zb + 83*nc^2*zb)*G[2, 1, 1, 1, zb])/(16*nc) + ((192 - 117*nc^2 - 96*zb + 59*nc^2*zb)*G[2, 1, 2, 1, zb])/(16*nc) - ((36 - 33*nc^2 - 18*zb + 16*nc^2*zb)*G[2, 2, 1, 0, zb])/(4*nc) + (3*(130 - 62*nc^2 - 65*zb + 30*nc^2*zb)*G[2, 2, 1, 1, zb])/(16*nc) - (3*(-23 + 10*nc^2)*(-2 + zb)*G[2, 2, 2, 1, zb])/(8*nc) + (nc*(1 + zb)*G[0, 0, 0, 1, 0, zb])/16 - (nc*(1 + zb)*G[0, 0, 0, 1, 1, zb])/16 + (nc*(1 + zb)*G[0, 0, 1, 0, 0, zb])/8 - (nc*(1 + zb)*G[0, 0, 1, 0, 1, zb])/4 - (nc*(1 + zb)*G[0, 0, 1, 1, 0, zb])/8 + (3*nc*(1 + zb)*G[0, 0, 1, 1, 1, zb])/16 + (3*nc*(1 + zb)*G[0, 1, 0, 0, 0, zb])/16 - (3*nc*G[0, 1, 0, 0, 1, zb])/8 - (3*nc*(1 + zb)*G[0, 1, 0, 1, 0, zb])/16 - (nc*(-5 + zb)*G[0, 1, 0, 1, 1, zb])/16 - (nc*(-1 + 23*zb)*G[0, 1, 1, 0, 0, zb])/16 + (9*nc*zb*G[0, 1, 1, 0, 1, zb])/4 - (nc*(1 + 7*zb)*G[0, 1, 1, 1, 0, zb])/16 + (nc*(1 + 4*zb)*G[0, 1, 1, 1, 1, zb])/8 + (nc*(-2 + zb)*G[0, 1, 1, 2, 1, zb])/4 + (nc*(1 + zb)*G[0, 1, 2, 1, 0, zb])/2 - (nc*(1 + 10*zb)*G[0, 1, 2, 1, 1, zb])/4 + (3*nc*zb*G[0, 1, 2, 2, 1, zb])/2 - ((12 - 5*nc^2 - 6*zb + 3*nc^2*zb)*G[1, 0, 0, 0, 1, zb])/(16*nc) - ((4 + nc^2 - 2*zb)*G[1, 0, 0, 1, 0, zb])/(8*nc) + ((20 + nc^2 - 10*zb + nc^2*zb)*G[1, 0, 0, 1, 1, zb])/(16*nc) + (nc*(-3 + zb)*G[1, 0, 1, 0, 0, zb])/8 + ((8 + nc^2 - 4*zb + nc^2*zb)*G[1, 0, 1, 0, 1, zb])/(16*nc) + ((16 - 9*nc^2 - 8*zb + 5*nc^2*zb)*G[1, 0, 1, 1, 0, zb])/(16*nc) - ((36 - 21*nc^2 - 18*zb + 11*nc^2*zb)*G[1, 0, 1, 1, 1, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(2*nc) + ((5 - 3*nc^2 - 4*zb + 4*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(8*nc) + ((8 - 5*nc^2 - 12*zb + 9*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc) - ((16 - 9*nc^2 - 18*zb + 15*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(16*nc) + (nc*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/2 - ((4 - 12*nc^2 - 5*zb + 12*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(8*nc) + ((16 - 8*nc^2 - 16*zb + 13*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(16*nc) - ((176 - 96*nc^2 - 148*zb + 85*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(80*nc) + ((16 - 12*nc^2 - 16*zb + 11*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(8*nc) - ((16 - 11*nc^2 - 20*zb + 15*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc) + ((60 - 69*nc^2 - 88*zb + 85*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(16*nc) - ((5 - 7*nc^2 - 7*zb + 8*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(2*nc) + (nc*zb*G[1, 2, 1, 0, 0, zb])/2 - ((-nc^2 + 2*zb + 9*nc^2*zb)*G[1, 2, 1, 0, 1, zb])/(8*nc) - ((-20 + 19*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(8*nc) + ((-2*nc^2 - 44*zb + 29*nc^2*zb)*G[1, 2, 1, 1, 1, zb])/(8*nc) - ((-nc^2 - 32*zb + 19*nc^2*zb)*G[1, 2, 1, 2, 1, zb])/(8*nc) + ((-12 + 11*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(4*nc) - ((-65 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(8*nc) + ((-23 + 10*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(4*nc) + (nc*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/4 + (5*nc*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/32 - (9*nc*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/32 - (3*nc*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/16 - (nc*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/8 + (3*nc*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/16 - (5*nc*Pi^2*Sqrt[1 - zb]*(-9 + 5*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*Sqrt[3 + zb]) + (15*nc*Pi^2*(-1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/128 - (9*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-5 + 4*zb)) - (5*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-5 + 4*zb)) + (3*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-5 + 4*zb)) + (9*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-5 + 4*zb)) + (5*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*(-5 + 4*zb)) - (3*nc*Sqrt[5 - 4*zb]*(27 - 22*zb + 2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-5 + 4*zb)) + (nc*Sqrt[1 - zb]*(-9 + 5*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*Sqrt[3 + zb]) + (nc*Sqrt[1 - zb]*(-9 + 5*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*Sqrt[3 + zb]) + (9*nc*Sqrt[1 - zb]*(-9 + 5*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*Sqrt[3 + zb]) + (3*nc*Sqrt[1 - zb]*(-9 + 5*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*Sqrt[3 + zb]) + (9*(-45 + 45*nc^2 - 83*zb)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(176*nc) - (21*(-45 + 45*nc^2 - 83*zb)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) - (3*(10 + nc^2 - 14*zb + 8*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc) + (7*(10 + nc^2 - 14*zb + 8*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc) - (9*(-45 + 45*nc^2 - 83*zb)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(176*nc) + (21*(-45 + 45*nc^2 - 83*zb)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) + (3*(10 + nc^2 - 14*zb + 8*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc) - (7*(10 + nc^2 - 14*zb + 8*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc) + (3*(-681 + 685*nc^2 - 1263*zb + 12*nc^2*zb)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc) - (7*(-681 + 685*nc^2 - 1263*zb + 12*nc^2*zb)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc) - (3*(-681 + 685*nc^2 - 1263*zb + 12*nc^2*zb)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc) + (7*(-681 + 685*nc^2 - 1263*zb + 12*nc^2*zb)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc) - (9*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (5*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/4 + (3*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/2 + (9*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (5*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/16 - (3*nc*(-21 + 11*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (3*(-2 + 2*nc^2 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc) - (7*(-2 + 2*nc^2 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-2 + 2*nc^2 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc) + (7*(-2 + 2*nc^2 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-3 + 3*nc^2 - zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc) + (7*(-3 + 3*nc^2 - zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) + (3*(-3 + 3*nc^2 - zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc) - (7*(-3 + 3*nc^2 - zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) + (9*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (5*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/16 - (3*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - (9*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/64 - (5*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/64 + (3*nc*(-21 + 11*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/32 - (3*nc*(-1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 - (3*nc*(-1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/32 - (27*nc*(-1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/64 - (9*nc*(-1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/32 - (9*(-21 + 21*nc^2 - 29*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(176*nc) + (21*(-21 + 21*nc^2 - 29*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) - (27*(-4 + 4*nc^2 - 9*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(44*nc) + (63*(-4 + 4*nc^2 - 9*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(22*nc) + (9*(-21 + 21*nc^2 - 29*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(176*nc) - (21*(-21 + 21*nc^2 - 29*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) + (27*(-4 + 4*nc^2 - 9*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(88*nc) - (63*(-4 + 4*nc^2 - 9*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(44*nc) + (9*(-21 + 21*nc^2 - 29*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(176*nc) - (21*(-21 + 21*nc^2 - 29*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) + (27*(-4 + 4*nc^2 - 9*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(44*nc) - (63*(-4 + 4*nc^2 - 9*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(22*nc) - (9*(-21 + 21*nc^2 - 29*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(176*nc) + (21*(-21 + 21*nc^2 - 29*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) - (27*(-4 + 4*nc^2 - 9*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(88*nc) + (63*(-4 + 4*nc^2 - 9*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(44*nc) - (9*(-45 + 45*nc^2 - 83*zb)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(176*nc) + (21*(-45 + 45*nc^2 - 83*zb)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) + (9*(-45 + 45*nc^2 - 83*zb)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(176*nc) - (21*(-45 + 45*nc^2 - 83*zb)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*nc) + 9*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb] + 5*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb] - 6*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb] - (9*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (5*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/4 + (3*nc*(-2 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/2 - (9*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (5*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/4 + (3*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/2 + (9*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (5*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/16 - (3*nc*(-2 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - (27*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/2 - (15*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/2 + 9*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb] + (27*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (15*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/8 - (9*nc*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/4 + (27*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (15*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/8 - (9*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (27*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/32 - (15*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/32 + (9*nc*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (-1/192*(63 + 18*LmtQ - 63*nc^2 - 18*LmtQ*nc^2 - 2*Pi^2 + 2*nc^2*Pi^2 - 435*zb - 54*LmtQ*zb + 363*nc^2*zb + 54*LmtQ*nc^2*zb + 8*nc*nf*zb - 2*Pi^2*zb + 18*nc^2*Pi^2*zb + 708*zb^2 + 72*LmtQ*zb^2 - 504*nc^2*zb^2 - 72*LmtQ*nc^2*zb^2 - 8*nc*nf*zb^2 + 8*Pi^2*zb^2 - 40*nc^2*Pi^2*zb^2 - 336*zb^3 - 36*LmtQ*zb^3 + 216*nc^2*zb^3 + 36*LmtQ*nc^2*zb^3 - 4*Pi^2*zb^3 + 20*nc^2*Pi^2*zb^3)/(nc*(-1 + zb)) - ((-6*zb + 118*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 221*nc^2*zb^2 + 8*nc*nf*zb^2 + 102*nc^2*zb^3 - 4*nc*nf*zb^3)*G[0, zb])/(48*nc*(-1 + zb)) + ((-144 + 310*nc^2 - 2*Pi^2 + 6*nc^2*Pi^2 + 132*zb - 478*nc^2*zb + 8*nc*nf*zb + 2*Pi^2*zb - 6*nc^2*Pi^2*zb + 204*nc^2*zb^2 - 8*nc*nf*zb^2)*G[1, zb])/(96*nc) + ((-1 + 3*nc^2)*(-1 + zb)*zb*G[0, 0, zb])/(2*nc) - (zb*(2 - 6*nc^2 + zb + 3*nc^2*zb)*G[0, 1, zb])/(8*nc) + ((-1 + zb)*(-15 - 115*nc^2 + 4*nc*nf + 48*zb - 96*nc^2*zb)*G[1, 0, zb])/(96*nc) - ((207 - 77*nc^2 - 4*nc*nf - 213*zb + 83*nc^2*zb + 4*nc*nf*zb + 12*zb^2 - 12*nc^2*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-4 + zb)*(-2 + zb)*G[2, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*zb*G[0, 0, 1, zb])/(16*nc) - (3*(-1 + nc)*(1 + nc)*zb*G[0, 1, 1, zb])/(8*nc) + ((-1 + 3*nc^2)*(-1 + zb)*G[1, 0, 0, zb])/(4*nc) - ((6 - 10*nc^2 - 3*zb + 7*nc^2*zb)*G[1, 0, 1, zb])/(16*nc) - (3*(-1 + 5*nc^2)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) - ((-25 + 17*nc^2)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-20 + 17*zb)*G[1, 2, 1, zb])/(8*nc) + (15*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, 1, zb])/(8*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + 3*zb)*G[1, 1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-4 + 5*zb)*G[1, 1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*zb*G[1, 2, 2, 1, zb])/(2*nc))*Log[μ] + (9*(-45 + 45*nc^2 - 83*zb)*(-1 + zb)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(176*nc) - (21*(-45 + 45*nc^2 - 83*zb)*(-1 + zb)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(88*nc) - (9*(-45 + 45*nc^2 - 83*zb)*(-1 + zb)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(176*nc) + (21*(-45 + 45*nc^2 - 83*zb)*(-1 + zb)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(88*nc) + J[t[1, 2], (1 - zb)^(-1), zb]*((-3*(2944 - 3455*nc^2 + 2192*zb + 3266*nc^2*zb - 5108*zb^2 + 122*nc^2*zb^2 - 4*zb^3 + nc^2*zb^3)*t[1, 1])/(3520*nc) - (3*(-24 + 108*nc^2 - 4*zb + nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc)) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((7*(2944 - 3455*nc^2 + 2192*zb + 3266*nc^2*zb - 5108*zb^2 + 122*nc^2*zb^2 - 4*zb^3 + nc^2*zb^3)*t[1, 1])/(1760*nc) + (7*(-24 + 108*nc^2 - 4*zb + nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*nc)) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(2944 - 3455*nc^2 + 2192*zb + 3266*nc^2*zb - 5108*zb^2 + 122*nc^2*zb^2 - 4*zb^3 + nc^2*zb^3)*t[1, 2])/(1760*nc) - (7*(-24 + 108*nc^2 - 4*zb + nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*nc)) + J[t[1, 1], (1 - zb)^(-1), zb]*((3*(2944 - 3455*nc^2 + 2192*zb + 3266*nc^2*zb - 5108*zb^2 + 122*nc^2*zb^2 - 4*zb^3 + nc^2*zb^3)*t[1, 2])/(3520*nc) + (3*(-24 + 108*nc^2 - 4*zb + nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc)) - (G[0, 1, zb]*(24 + 24*nc^2 - 72*zb + 96*nc^2*zb - 36*nc^2*Pi^2*zb + 414*zb^2 + 48*nc*zb^2 - 4790*nc^2*zb^2 + 128*nc*nf*zb^2 + 268*nc^2*Pi^2*zb^2 - 264*zb^3 - 240*nc*zb^3 + 13122*nc^2*zb^3 - 384*nc*nf*zb^3 - 437*nc^2*Pi^2*zb^3 - 450*zb^4 + 268*nc*zb^4 - 13745*nc^2*zb^4 + 416*nc*nf*zb^4 + 254*nc^2*Pi^2*zb^4 + 450*zb^5 - 112*nc*zb^5 + 6355*nc^2*zb^5 - 192*nc*nf*zb^5 - 49*nc^2*Pi^2*zb^5 - 102*zb^6 + 16*nc*zb^6 - 1125*nc^2*zb^6 + 32*nc*nf*zb^6 + 19*nc^2*zb^7 + 48*nc^2*zb*Zeta[3] - 48*nc^2*zb^2*Zeta[3] - 36*nc^2*zb^3*Zeta[3] + 48*nc^2*zb^4*Zeta[3] - 12*nc^2*zb^5*Zeta[3]))/(192*nc*(-2 + zb)^2*(-1 + zb)*zb) + (288 + 288*nc^2 - 50832*zb - 3456*LmtQ*zb + 960*nc*zb + 28864*nc^2*zb + 3456*LmtQ*nc^2*zb + 1024*nc*nf*zb - 288*Pi^2*zb + 288*nc*Pi^2*zb - 2160*nc^2*Pi^2*zb + 142776*zb^2 + 9936*LmtQ*zb^2 - 1680*nc*zb^2 - 98168*nc^2*zb^2 - 9936*LmtQ*nc^2*zb^2 - 2048*nc*nf*zb^2 + 1140*Pi^2*zb^2 - 1440*nc*Pi^2*zb^2 + 5928*nc^2*Pi^2*zb^2 - 146700*zb^3 - 10368*LmtQ*zb^3 + 960*nc*zb^3 + 115160*nc^2*zb^3 + 10368*LmtQ*nc^2*zb^3 + 1280*nc*nf*zb^3 - 1428*Pi^2*zb^3 + 1608*nc*Pi^2*zb^3 - 5040*nc^2*Pi^2*zb^3 + 64944*zb^4 + 4644*LmtQ*zb^4 - 180*nc*zb^4 - 56056*nc^2*zb^4 - 4644*LmtQ*nc^2*zb^4 - 256*nc*nf*zb^4 + 672*Pi^2*zb^4 - 672*nc*Pi^2*zb^4 + 1489*nc^2*Pi^2*zb^4 - 10476*zb^5 - 756*LmtQ*zb^5 + 9696*nc^2*zb^5 + 756*LmtQ*nc^2*zb^5 - 96*Pi^2*zb^5 + 96*nc*Pi^2*zb^5 + 32*nc^2*Pi^2*zb^5 - 65*nc^2*Pi^2*zb^6 - 11520*zb*Zeta[3] + 14688*nc^2*zb*Zeta[3] + 32256*zb^2*Zeta[3] - 43920*nc^2*zb^2*Zeta[3] - 32832*zb^3*Zeta[3] + 49608*nc^2*zb^3*Zeta[3] + 14400*zb^4*Zeta[3] - 24012*nc^2*zb^4*Zeta[3] - 2304*zb^5*Zeta[3] + 4176*nc^2*zb^5*Zeta[3])/(2304*nc*(-2 + zb)^2*(-1 + zb)) + (G[1, zb]*(-288 - 288*nc^2 + 18576*zb - 864*LmtQ*zb - 14720*nc^2*zb + 864*LmtQ*nc^2*zb - 1488*Pi^2*zb - 288*nc*Pi^2*zb + 2280*nc^2*Pi^2*zb - 34056*zb^2 + 3888*LmtQ*zb^2 - 960*nc*zb^2 + 52208*nc^2*zb^2 - 3888*LmtQ*nc^2*zb^2 - 1664*nc*nf*zb^2 + 6348*Pi^2*zb^2 + 1008*nc*Pi^2*zb^2 - 11256*nc^2*Pi^2*zb^2 - 15156*zb^3 - 7992*LmtQ*zb^3 + 1824*nc*zb^3 - 64192*nc^2*zb^3 + 7992*LmtQ*nc^2*zb^3 + 5440*nc*nf*zb^3 - 11868*Pi^2*zb^3 - 1368*nc*Pi^2*zb^3 + 21366*nc^2*Pi^2*zb^3 + 78444*zb^4 + 8964*LmtQ*zb^4 - 1296*nc*zb^4 + 30638*nc^2*zb^4 - 8964*LmtQ*nc^2*zb^4 - 6944*nc*nf*zb^4 + 12030*Pi^2*zb^4 + 900*nc*Pi^2*zb^4 - 20421*nc^2*Pi^2*zb^4 - 69624*zb^5 - 5508*LmtQ*zb^5 + 408*nc*zb^5 - 904*nc^2*zb^5 + 5508*LmtQ*nc^2*zb^5 + 4336*nc*nf*zb^5 - 6768*Pi^2*zb^5 - 288*nc*Pi^2*zb^5 + 10575*nc^2*Pi^2*zb^5 + 25560*zb^6 + 1728*LmtQ*zb^6 - 48*nc*zb^6 - 3502*nc^2*zb^6 - 1728*LmtQ*nc^2*zb^6 - 1328*nc*nf*zb^6 + 1986*Pi^2*zb^6 + 36*nc*Pi^2*zb^6 - 2871*nc^2*Pi^2*zb^6 - 3456*zb^7 - 216*LmtQ*zb^7 + 760*nc^2*zb^7 + 216*LmtQ*nc^2*zb^7 + 160*nc*nf*zb^7 - 240*Pi^2*zb^7 + 327*nc^2*Pi^2*zb^7 + 5760*zb*Zeta[3] - 7200*nc^2*zb*Zeta[3] - 20160*zb^2*Zeta[3] + 25200*nc^2*zb^2*Zeta[3] + 27360*zb^3*Zeta[3] - 34200*nc^2*zb^3*Zeta[3] - 18000*zb^4*Zeta[3] + 22500*nc^2*zb^4*Zeta[3] + 5760*zb^5*Zeta[3] - 7200*nc^2*zb^5*Zeta[3] - 720*zb^6*Zeta[3] + 900*nc^2*zb^6*Zeta[3]))/(1152*nc*(-2 + zb)^3*(-1 + zb)*zb), 0, -1/3456*((-8676 + 6548*nc^2 + 15800*nc^4 + 2512*nc*nf - 4112*nc^3*nf - 2910*Pi^2 + 9768*nc^2*Pi^2 - 11514*nc^4*Pi^2 - 12888*zb + 165954*nc^2*zb - 528102*nc^4*zb - 9960*nc*nf*zb + 24888*nc^3*nf*zb + 8730*Pi^2*zb - 29304*nc^2*Pi^2*zb + 34542*nc^4*Pi^2*zb + 84447*zb^2 - 431776*nc^2*zb^2 + 1004087*nc^4*zb^2 + 22564*nc*nf*zb^2 - 46484*nc^3*nf*zb^2 - 11640*Pi^2*zb^2 + 39072*nc^2*Pi^2*zb^2 - 46056*nc^4*Pi^2*zb^2 - 62991*zb^3 + 256578*nc^2*zb^3 - 511729*nc^4*zb^3 - 15884*nc*nf*zb^3 + 27244*nc^3*nf*zb^3 + 5820*Pi^2*zb^3 - 19536*nc^2*Pi^2*zb^3 + 23028*nc^4*Pi^2*zb^3 + 108*zb^4)*G[0, 0, 0, zb])/(nc^2*(-1 + zb)) + ((-9180 + 12828*nc^2 + 22328*nc^4 + 2976*nc*nf - 6032*nc^3*nf - 4740*Pi^2 + 13608*nc^2*Pi^2 - 16428*nc^4*Pi^2 + 27882*zb + 149544*nc^2*zb - 848430*nc^4*zb - 10512*nc*nf*zb + 40872*nc^3*nf*zb + 14220*Pi^2*zb - 40824*nc^2*Pi^2*zb + 49284*nc^4*Pi^2*zb - 11547*zb^2 - 417648*nc^2*zb^2 + 1576319*nc^4*zb^2 + 28992*nc*nf*zb^2 - 78392*nc^3*nf*zb^2 - 18168*Pi^2*zb^2 + 53208*nc^2*Pi^2*zb^2 - 65712*nc^4*Pi^2*zb^2 - 7173*zb^3 + 253700*nc^2*zb^3 - 788971*nc^4*zb^3 - 22800*nc*nf*zb^3 + 46240*nc^3*nf*zb^3 + 8688*Pi^2*zb^3 - 25992*nc^2*Pi^2*zb^3 + 32856*nc^4*Pi^2*zb^3 + 234*zb^4 + 18*nc^4*zb^4)*G[0, 0, 1, zb])/(6912*nc^2*(-1 + zb)) - ((12132 - 9828*nc^2 - 20404*nc^4 - 3600*nc*nf + 5632*nc^3*nf + 4080*Pi^2 - 13740*nc^2*Pi^2 + 16560*nc^4*Pi^2 - 17262*zb - 171936*nc^2*zb + 857706*nc^4*zb + 11088*nc*nf*zb - 36960*nc^3*nf*zb - 12456*Pi^2*zb + 41220*nc^2*Pi^2*zb - 49680*nc^4*Pi^2*zb - 12501*zb^2 + 452544*nc^2*zb^2 - 1610965*nc^4*zb^2 - 32568*nc*nf*zb^2 + 75256*nc^3*nf*zb^2 + 15888*Pi^2*zb^2 - 53952*nc^2*Pi^2*zb^2 + 66240*nc^4*Pi^2*zb^2 + 18117*zb^3 - 267476*nc^2*zb^3 + 817389*nc^4*zb^3 + 26616*nc*nf*zb^3 - 47000*nc^3*nf*zb^3 - 7512*Pi^2*zb^3 + 26472*nc^2*Pi^2*zb^3 - 33120*nc^4*Pi^2*zb^3 - 270*zb^4 + 18*nc^4*zb^4)*G[0, 1, 0, zb])/(6912*nc^2*(-1 + zb)) - ((-3006 + 4772*nc^2 + 5600*nc^4 + 796*nc*nf - 1580*nc^3*nf - 1488*Pi^2 + 3843*nc^2*Pi^2 - 5160*nc^4*Pi^2 + 36081*zb - 1758*nc^2*zb - 314673*nc^4*zb - 564*nc*nf*zb + 13368*nc^3*nf*zb + 5112*Pi^2*zb - 11529*nc^2*Pi^2*zb + 15480*nc^4*Pi^2*zb - 79011*zb^2 - 15538*nc^2*zb^2 + 575501*nc^4*zb^2 + 7570*nc*nf*zb^2 - 29246*nc^3*nf*zb^2 - 6240*Pi^2*zb^2 + 14994*nc^2*Pi^2*zb^2 - 20640*nc^4*Pi^2*zb^2 + 45846*zb^3 + 12556*nc^2*zb^3 - 288072*nc^4*zb^3 - 8474*nc*nf*zb^3 + 18802*nc^3*nf*zb^3 + 2616*Pi^2*zb^3 - 7308*nc^2*Pi^2*zb^3 + 10320*nc^4*Pi^2*zb^3 + 90*zb^4 + 36*nc^4*zb^4)*G[0, 1, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-288360 + 709200*nc^2 - 7616888*nc^4 - 243328*nc*nf + 230656*nc^3*nf + 65952*Pi^2 - 113568*nc^2*Pi^2 - 158592*nc^4*Pi^2 + 1703556*zb - 6183480*nc^2*zb + 35000220*nc^4*zb + 876864*nc*nf*zb - 960000*nc^3*nf*zb - 301008*Pi^2*zb + 637392*nc^2*Pi^2*zb + 304320*nc^4*Pi^2*zb - 4033386*zb^2 + 16653532*nc^2*zb^2 - 66903958*nc^4*zb^2 - 1462048*nc*nf*zb^2 + 1853440*nc^3*nf*zb^2 + 585480*Pi^2*zb^2 - 1453896*nc^2*Pi^2*zb^2 + 156384*nc^4*Pi^2*zb^2 + 4784211*zb^3 - 20620978*nc^2*zb^3 + 67118685*nc^4*zb^3 + 1425136*nc*nf*zb^3 - 2004544*nc^3*nf*zb^3 - 605916*Pi^2*zb^3 + 1681404*nc^2*Pi^2*zb^3 - 775632*nc^4*Pi^2*zb^3 - 2986695*zb^4 + 13014942*nc^2*zb^4 - 36931821*nc^4*zb^4 - 812592*nc*nf*zb^4 + 1210416*nc^3*nf*zb^4 + 345084*Pi^2*zb^4 - 1031532*nc^2*Pi^2*zb^4 + 697152*nc^4*Pi^2*zb^4 + 937746*zb^5 - 4076504*nc^2*zb^5 + 10535528*nc^4*zb^5 + 246368*nc*nf*zb^5 - 376976*nc^3*nf*zb^5 - 101688*Pi^2*zb^5 + 319536*nc^2*Pi^2*zb^5 - 258984*nc^4*Pi^2*zb^5 - 117288*zb^6 + 503432*nc^2*zb^6 - 1217962*nc^4*zb^6 - 30400*nc*nf*zb^6 + 47008*nc^3*nf*zb^6 + 12096*Pi^2*zb^6 - 39336*nc^2*Pi^2*zb^6 + 35352*nc^4*Pi^2*zb^6 + 216*zb^7 + 36*nc^4*zb^7)*G[1, 0, 0, zb])/(6912*nc^2*(-2 + zb)^3*(-1 + zb)) - ((-1728 - 182880*zb - 285424*nc^2*zb - 6217544*nc^4*zb - 219360*nc*nf*zb + 189984*nc^3*nf*zb + 42528*Pi^2*zb - 20640*nc^2*Pi^2*zb - 122208*nc^4*Pi^2*zb + 800208*zb^2 - 883320*nc^2*zb^2 + 28026516*nc^4*zb^2 + 748080*nc*nf*zb^2 - 758544*nc^3*nf*zb^2 - 199440*Pi^2*zb^2 + 233616*nc^2*Pi^2*zb^2 + 252528*nc^4*Pi^2*zb^2 - 1465632*zb^3 + 5250636*nc^2*zb^3 - 52805874*nc^4*zb^3 - 1179000*nc*nf*zb^3 + 1439400*nc^3*nf*zb^3 + 391656*Pi^2*zb^3 - 693864*nc^2*Pi^2*zb^3 + 54312*nc^4*Pi^2*zb^3 + 1435284*zb^4 - 8092026*nc^2*zb^4 + 52449927*nc^4*zb^4 + 1106820*nc*nf*zb^4 - 1561740*nc^3*nf*zb^4 - 404652*Pi^2*zb^4 + 908556*nc^2*Pi^2*zb^4 - 504300*nc^4*Pi^2*zb^4 - 783648*zb^5 + 5633118*nc^2*zb^5 - 28670853*nc^4*zb^5 - 621180*nc*nf*zb^5 + 953580*nc^3*nf*zb^5 + 228924*Pi^2*zb^5 - 594708*nc^2*Pi^2*zb^5 + 473892*nc^4*Pi^2*zb^5 + 225297*zb^6 - 1859754*nc^2*zb^6 + 8144136*nc^4*zb^6 + 187920*nc*nf*zb^6 - 300552*nc^3*nf*zb^6 - 66912*Pi^2*zb^6 + 191088*nc^2*Pi^2*zb^6 - 178824*nc^4*Pi^2*zb^6 - 27135*zb^7 + 236986*nc^2*zb^7 - 939052*nc^4*zb^7 - 23280*nc*nf*zb^7 + 37872*nc^3*nf*zb^7 + 7896*Pi^2*zb^7 - 24048*nc^2*Pi^2*zb^7 + 24600*nc^4*Pi^2*zb^7 + 234*zb^8 + 72*nc^4*zb^8)*G[1, 0, 1, zb])/(6912*nc^2*(-2 + zb)^3*(-1 + zb)*zb) - ((3456 + 590400*zb - 320424*nc^2*zb + 7334608*nc^4*zb + 201600*nc*nf*zb - 218304*nc^3*nf*zb - 54528*Pi^2*zb + 82080*nc^2*Pi^2*zb + 218496*nc^4*Pi^2*zb + 2304*nc*nf*Pi^2*zb - 2304*nc^3*nf*Pi^2*zb - 1472904*zb^2 + 2358132*nc^2*zb^2 - 25786856*nc^4*zb^2 - 448704*nc*nf*zb^2 + 622944*nc^3*nf*zb^2 + 195648*Pi^2*zb^2 - 386544*nc^2*Pi^2*zb^2 - 382272*nc^4*Pi^2*zb^2 - 8064*nc*nf*Pi^2*zb^2 + 8064*nc^3*nf*Pi^2*zb^2 + 1341108*zb^3 - 4518570*nc^2*zb^3 + 36077404*nc^4*zb^3 + 561696*nc*nf*zb^3 - 915888*nc^3*nf*zb^3 - 284640*Pi^2*zb^3 + 672120*nc^2*Pi^2*zb^3 + 80160*nc^4*Pi^2*zb^3 + 8640*nc*nf*Pi^2*zb^3 - 8640*nc^3*nf*Pi^2*zb^3 - 545022*zb^4 + 3639567*nc^2*zb^4 - 24603938*nc^4*zb^4 - 421488*nc*nf*zb^4 + 712296*nc^3*nf*zb^4 + 201648*Pi^2*zb^4 - 530964*nc^2*Pi^2*zb^4 + 180048*nc^4*Pi^2*zb^4 - 3744*nc*nf*Pi^2*zb^4 + 3744*nc^3*nf*Pi^2*zb^4 + 91638*zb^5 - 1329330*nc^2*zb^5 + 8147176*nc^4*zb^5 + 161568*nc*nf*zb^5 - 268632*nc^3*nf*zb^5 - 68952*Pi^2*zb^5 + 194496*nc^2*Pi^2*zb^5 - 117312*nc^4*Pi^2*zb^5 + 576*nc*nf*Pi^2*zb^5 - 576*nc^3*nf*Pi^2*zb^5 - 4221*zb^6 + 182184*nc^2*zb^6 - 1049771*nc^4*zb^6 - 23880*nc*nf*zb^6 + 38616*nc^3*nf*zb^6 + 9120*Pi^2*zb^6 - 26928*nc^2*Pi^2*zb^6 + 20688*nc^4*Pi^2*zb^6 + 306*zb^7 - 18*nc^4*zb^7)*G[1, 1, 0, zb])/(6912*nc^2*(-2 + zb)^3*zb) + ((25920 + 1884456*zb + 6098200*nc^2*zb + 27892560*nc^4*zb + 701120*nc*nf*zb - 824640*nc^3*nf*zb - 195360*Pi^2*zb + 108960*nc^2*Pi^2*zb + 562080*nc^4*Pi^2*zb + 17280*nc*nf*Pi^2*zb - 17280*nc^3*nf*Pi^2*zb - 1865340*zb^2 - 18011996*nc^2*zb^2 - 93360080*nc^4*zb^2 - 1180480*nc*nf*zb^2 + 2101760*nc^3*nf*zb^2 + 691440*Pi^2*zb^2 - 865200*nc^2*Pi^2*zb^2 - 949680*nc^4*Pi^2*zb^2 - 60480*nc*nf*Pi^2*zb^2 + 60480*nc^3*nf*Pi^2*zb^2 - 3662514*zb^3 + 22073982*nc^2*zb^3 + 127165480*nc^4*zb^3 + 1349280*nc*nf*zb^3 - 3074560*nc^3*nf*zb^3 - 988920*Pi^2*zb^3 + 1792920*nc^2*Pi^2*zb^3 + 39000*nc^4*Pi^2*zb^3 + 64800*nc*nf*Pi^2*zb^3 - 64800*nc^3*nf*Pi^2*zb^3 + 5905251*zb^4 - 13723829*nc^2*zb^4 - 85574520*nc^4*zb^4 - 1129600*nc*nf*zb^4 + 2490000*nc^3*nf*zb^4 + 690420*Pi^2*zb^4 - 1527780*nc^2*Pi^2*zb^4 + 663420*nc^4*Pi^2*zb^4 - 28080*nc*nf*Pi^2*zb^4 + 28080*nc^3*nf*Pi^2*zb^4 - 2814093*zb^5 + 4269868*nc^2*zb^5 + 28164385*nc^4*zb^5 + 488780*nc*nf*zb^5 - 977260*nc^3*nf*zb^5 - 233400*Pi^2*zb^5 + 581640*nc^2*Pi^2*zb^5 - 393480*nc^4*Pi^2*zb^5 + 4320*nc*nf*Pi^2*zb^5 - 4320*nc^3*nf*Pi^2*zb^5 + 443160*zb^6 - 528246*nc^2*zb^6 - 3621065*nc^4*zb^6 - 78780*nc*nf*zb^6 + 144860*nc^3*nf*zb^6 + 30600*Pi^2*zb^6 - 82320*nc^2*Pi^2*zb^6 + 67800*nc^4*Pi^2*zb^6 + 1440*zb^7 + 90*nc^4*zb^7)*G[1, 1, 1, zb])/(34560*nc^2*(-2 + zb)^3*zb) - ((1116 - 11445*nc^2 + 4142*nc^4 + 768*nc*nf + 1536*nc^3*nf + 894*Pi^2 + 1386*nc^2*Pi^2 + 4872*nc^4*Pi^2 - 18666*zb + 36498*nc^2*zb - 2116*nc^4*zb - 1248*nc*nf*zb - 1584*nc^3*nf*zb - 1392*Pi^2*zb - 576*nc^2*Pi^2*zb - 7056*nc^4*Pi^2*zb + 9459*zb^2 - 16812*nc^2*zb^2 + 3713*nc^4*zb^2 - 48*nc*nf*zb^2 + 960*nc^3*nf*zb^2 + 264*Pi^2*zb^2 + 336*nc^2*Pi^2*zb^2 + 1800*nc^4*Pi^2*zb^2 + 18*zb^3 - 18*nc^4*zb^3)*G[1, 2, 1, zb])/(3456*nc^2) - ((-21888 + 37920*nc^2 + 3272*nc^4 + 1152*nc*nf + 3552*nc^3*nf - 180*Pi^2 - 780*nc^2*Pi^2 + 3000*nc^4*Pi^2 + 25434*zb - 33624*nc^2*zb - 1590*nc^4*zb - 3456*nc*nf*zb - 7008*nc^3*nf*zb + 396*Pi^2*zb + 1716*nc^2*Pi^2*zb - 6600*nc^4*Pi^2*zb + 63*zb^2 - 18126*nc^2*zb^2 + 8775*nc^4*zb^2 + 3168*nc*nf*zb^2 + 4416*nc^3*nf*zb^2 - 288*Pi^2*zb^2 - 1248*nc^2*Pi^2*zb^2 + 4800*nc^4*Pi^2*zb^2 - 3591*zb^3 + 13062*nc^2*zb^3 - 4267*nc^4*zb^3 - 864*nc*nf*zb^3 - 960*nc^3*nf*zb^3 + 72*Pi^2*zb^3 + 312*nc^2*Pi^2*zb^3 - 1200*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*G[2, 1, 0, zb])/(3456*nc^2*(-1 + zb)) + ((-5472 + 13566*nc^2 + 16894*nc^4 + 2304*nc*nf + 6496*nc^3*nf + 678*Pi^2 - 2340*nc^2*Pi^2 + 7290*nc^4*Pi^2 - 36990*zb + 24696*nc^2*zb - 18962*nc^4*zb - 6912*nc*nf*zb - 12736*nc^3*nf*zb - 1578*Pi^2*zb + 5292*nc^2*Pi^2*zb - 16038*nc^4*Pi^2*zb + 64881*zb^2 - 65511*nc^2*zb^2 + 14078*nc^4*zb^2 + 6336*nc*nf*zb^2 + 7936*nc^3*nf*zb^2 + 1236*Pi^2*zb^2 - 3996*nc^2*Pi^2*zb^2 + 11664*nc^4*Pi^2*zb^2 - 22365*zb^3 + 25473*nc^2*zb^3 - 4224*nc^4*zb^3 - 1728*nc*nf*zb^3 - 1696*nc^3*nf*zb^3 - 336*Pi^2*zb^3 + 1044*nc^2*Pi^2*zb^3 - 2916*nc^4*Pi^2*zb^3 - 54*zb^4 + 54*nc^4*zb^4)*G[2, 1, 1, zb])/(3456*nc^2*(-1 + zb)) - ((11232 + 2580*nc^2 + 11692*nc^4 + 1152*nc*nf + 3552*nc^3*nf + 1632*Pi^2 + 2220*nc^2*Pi^2 + 5220*nc^4*Pi^2 - 61470*zb + 11160*nc^2*zb - 28278*nc^4*zb - 3456*nc*nf*zb - 7008*nc^3*nf*zb - 3648*Pi^2*zb - 4020*nc^2*Pi^2*zb - 11484*nc^4*Pi^2*zb + 72423*zb^2 - 24588*nc^2*zb^2 + 31101*nc^4*zb^2 + 3168*nc*nf*zb^2 + 4416*nc^3*nf*zb^2 + 2712*Pi^2*zb^2 + 2040*nc^2*Pi^2*zb^2 + 8352*nc^4*Pi^2*zb^2 - 22167*zb^3 + 9600*nc^2*zb^3 - 9797*nc^4*zb^3 - 864*nc*nf*zb^3 - 960*nc^3*nf*zb^3 - 696*Pi^2*zb^3 - 240*nc^2*Pi^2*zb^3 - 2088*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*G[2, 2, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-3015 + 16814*nc^2 - 17803*nc^4 - 1172*nc*nf + 1900*nc^3*nf + 26235*zb - 147234*nc^2*zb + 229731*nc^4*zb + 3516*nc*nf*zb - 5700*nc^3*nf*zb - 59880*zb^2 + 271952*nc^2*zb^2 - 394876*nc^4*zb^2 - 4688*nc*nf*zb^2 + 7600*nc^3*nf*zb^2 + 36372*zb^3 - 146892*nc^2*zb^3 + 196020*nc^4*zb^3 + 2344*nc*nf*zb^3 - 3800*nc^3*nf*zb^3 + 324*zb^4 - 36*zb^5)*G[0, 0, 0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1080 + 9960*nc^2 - 12728*nc^4 - 816*nc*nf + 1568*nc^3*nf + 13116*zb - 93396*nc^2*zb + 184688*nc^4*zb + 3264*nc*nf*zb - 6272*nc^3*nf*zb - 42348*zb^2 + 238092*nc^2*zb^2 - 465224*nc^4*zb^2 - 5616*nc*nf*zb^2 + 10976*nc^3*nf*zb^2 + 49332*zb^3 - 238588*nc^2*zb^3 + 437372*nc^4*zb^3 + 4704*nc*nf*zb^3 - 9408*nc^3*nf*zb^3 - 18645*zb^4 + 83956*nc^2*zb^4 - 144069*nc^4*zb^4 - 1536*nc*nf*zb^4 + 3136*nc^3*nf*zb^4 - 414*zb^5 - 42*nc^4*zb^5 + 39*zb^6 + 3*nc^4*zb^6)*G[0, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)^2) + ((1440 - 10716*nc^2 + 12196*nc^4 + 888*nc*nf - 1504*nc^3*nf - 15216*zb + 101448*nc^2*zb - 186664*nc^4*zb - 3552*nc*nf*zb + 6016*nc^3*nf*zb + 46140*zb^2 - 255510*nc^2*zb^2 + 471994*nc^4*zb^2 + 6072*nc*nf*zb^2 - 10528*nc^3*nf*zb^2 - 52032*zb^3 + 252676*nc^2*zb^3 - 443168*nc^4*zb^3 - 5040*nc*nf*zb^3 + 9024*nc^3*nf*zb^3 + 19263*zb^4 - 87922*nc^2*zb^4 + 145633*nc^4*zb^4 + 1632*nc*nf*zb^4 - 3008*nc^3*nf*zb^4 + 450*zb^5 + 6*nc^4*zb^5 - 45*zb^6 + 3*nc^4*zb^6)*G[0, 0, 1, 0, zb])/(1152*nc^2*(-1 + zb)^2) + ((-72 + 2175*nc^2 - 3497*nc^4 - 240*nc*nf + 572*nc^3*nf + 552*zb - 17424*nc^2*zb + 60332*nc^4*zb + 960*nc*nf*zb - 2288*nc^3*nf*zb - 3285*zb^2 + 42816*nc^2*zb^2 - 152417*nc^4*zb^2 - 1560*nc*nf*zb^2 + 4004*nc^3*nf*zb^2 + 5022*zb^3 - 42364*nc^2*zb^3 + 141338*nc^4*zb^3 + 1200*nc*nf*zb^3 - 3432*nc^3*nf*zb^3 - 2022*zb^4 + 14809*nc^2*zb^4 - 45654*nc^4*zb^4 - 360*nc*nf*zb^4 + 1144*nc^3*nf*zb^4 - 210*zb^5 - 108*nc^4*zb^5 + 15*zb^6 + 6*nc^4*zb^6)*G[0, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)^2) + ((648 - 5460*nc^2 + 5846*nc^4 + 492*nc*nf - 716*nc^3*nf - 8124*zb + 52644*nc^2*zb - 91520*nc^4*zb - 1968*nc*nf*zb + 2864*nc^3*nf*zb + 25059*zb^2 - 133203*nc^2*zb^2 + 232211*nc^4*zb^2 + 3420*nc*nf*zb^2 - 5012*nc^3*nf*zb^2 - 28194*zb^3 + 131994*nc^2*zb^3 - 218418*nc^4*zb^3 - 2904*nc*nf*zb^3 + 4296*nc^3*nf*zb^3 + 10449*zb^4 - 45987*nc^2*zb^4 + 71872*nc^4*zb^4 + 960*nc*nf*zb^4 - 1432*nc^3*nf*zb^4 + 180*zb^5 + 6*nc^4*zb^5 - 18*zb^6 + 3*nc^4*zb^6)*G[0, 1, 0, 0, zb])/(576*nc^2*(-1 + zb)^2) - ((720 - 6654*nc^2 + 8200*nc^4 + 696*nc*nf - 1144*nc^3*nf - 8580*zb + 59256*nc^2*zb - 132112*nc^4*zb - 2784*nc*nf*zb + 4576*nc^3*nf*zb + 26934*zb^2 - 148404*nc^2*zb^2 + 334618*nc^4*zb^2 + 4680*nc*nf*zb^2 - 8008*nc^3*nf*zb^2 - 30624*zb^3 + 147016*nc^2*zb^3 - 313324*nc^4*zb^3 - 3792*nc*nf*zb^3 + 6864*nc^3*nf*zb^3 + 11121*zb^4 - 51274*nc^2*zb^4 + 102552*nc^4*zb^4 + 1200*nc*nf*zb^4 - 2288*nc^3*nf*zb^4 + 474*zb^5 + 60*nc^4*zb^5 - 45*zb^6 + 6*nc^4*zb^6)*G[0, 1, 0, 1, zb])/(1152*nc^2*(-1 + zb)^2) - ((36 + 2484*nc^2 - 3235*nc^4 - 324*nc*nf + 508*nc^3*nf + 1140*zb - 18744*nc^2*zb + 57411*nc^4*zb + 972*nc*nf*zb - 1524*nc^3*nf*zb - 4014*zb^2 + 33027*nc^2*zb^2 - 96532*nc^4*zb^2 - 1200*nc*nf*zb^2 + 2032*nc^3*nf*zb^2 + 2718*zb^3 - 17455*nc^2*zb^3 + 46036*nc^4*zb^3 + 552*nc*nf*zb^3 - 1016*nc^3*nf*zb^3 + 135*zb^4 - 15*zb^5)*G[0, 1, 1, 0, zb])/(576*nc^2*(-1 + zb)) + ((-1906*nc^2 + 3112*nc^4 + 304*nc*nf - 664*nc^3*nf + 3360*zb + 652*nc^2*zb - 65548*nc^4*zb - 1216*nc*nf*zb + 2656*nc^3*nf*zb - 7422*zb^2 + 6212*nc^2*zb^2 + 165304*nc^4*zb^2 + 1792*nc*nf*zb^2 - 4648*nc^3*nf*zb^2 + 5148*zb^3 - 7732*nc^2*zb^3 - 150364*nc^4*zb^3 - 1152*nc*nf*zb^3 + 3984*nc^3*nf*zb^3 - 1503*zb^4 + 2726*nc^2*zb^4 + 47256*nc^4*zb^4 + 272*nc*nf*zb^4 - 1328*nc^3*nf*zb^4 + 450*zb^5 + 240*nc^4*zb^5 - 33*zb^6)*G[0, 1, 1, 1, zb])/(1152*nc^2*(-1 + zb)^2) - ((-36 - 54*nc^2 - 18*nc^4 + 630*zb - 942*nc^2*zb + 396*nc^4*zb - 1356*zb^2 + 3066*nc^2*zb^2 - 942*nc^4*zb^2 + 990*zb^3 - 3234*nc^2*zb^3 + 812*nc^4*zb^3 - 255*zb^4 + 1152*nc^2*zb^4 - 257*nc^4*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[0, 1, 2, 1, zb])/(288*nc^2*(-1 + zb)^2) + ((-11085 + 73386*nc^2 - 57681*nc^4 - 1724*nc*nf + 140*nc^3*nf + 49263*zb - 277014*nc^2*zb + 290031*nc^4*zb + 3444*nc*nf*zb - 996*nc^3*nf*zb - 72570*zb^2 + 354932*nc^2*zb^2 - 410918*nc^4*zb^2 - 3248*nc*nf*zb^2 + 3056*nc^3*nf*zb^2 + 34104*zb^3 - 151304*nc^2*zb^3 + 181864*nc^4*zb^3 + 1528*nc*nf*zb^3 - 2200*nc^3*nf*zb^3 + 324*zb^4 - 36*zb^5)*G[1, 0, 0, 0, zb])/(1152*nc^2*(-1 + zb)) + ((11301 - 45558*nc^2 + 33647*nc^4 + 1608*nc*nf + 24*nc^3*nf - 42261*zb + 169446*nc^2*zb - 195651*nc^4*zb - 2808*nc*nf*zb + 264*nc^3*nf*zb + 53970*zb^2 - 213738*nc^2*zb^2 + 288882*nc^4*zb^2 + 2160*nc*nf*zb^2 - 1968*nc^3*nf*zb^2 - 22674*zb^3 + 89850*nc^2*zb^3 - 129530*nc^4*zb^3 - 960*nc*nf*zb^3 + 1680*nc^3*nf*zb^3 - 375*zb^4 - 39*nc^4*zb^4 + 39*zb^5 + 3*nc^4*zb^5)*G[1, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-2925 + 16656*nc^2 - 11111*nc^4 - 664*nc*nf + 32*nc^3*nf + 12449*zb - 60928*nc^2*zb + 64651*nc^4*zb + 1080*nc*nf*zb - 48*nc^3*nf*zb - 16974*zb^2 + 75874*nc^2*zb^2 - 95504*nc^4*zb^2 - 736*nc*nf*zb^2 + 496*nc^3*nf*zb^2 + 7330*zb^3 - 31602*nc^2*zb^3 + 42920*nc^4*zb^3 + 320*nc*nf*zb^3 - 480*nc^3*nf*zb^3 + 135*zb^4 + 3*nc^4*zb^4 - 15*zb^5 + nc^4*zb^5)*G[1, 0, 1, 0, zb])/(384*nc^2*(-1 + zb)) - ((5088 - 12858*nc^2 + 5134*nc^4 + 918*nc*nf + 54*nc^3*nf - 16854*zb + 43422*nc^2*zb - 48480*nc^4*zb - 1242*nc*nf*zb - 354*nc^3*nf*zb + 18123*zb^2 - 50058*nc^2*zb^2 + 79281*nc^4*zb^2 + 480*nc*nf*zb^2 - 120*nc^3*nf*zb^2 - 6177*zb^3 + 19494*nc^2*zb^3 - 36895*nc^4*zb^3 - 156*nc*nf*zb^3 + 420*nc^3*nf*zb^3 - 195*zb^4 - 102*nc^4*zb^4 + 15*zb^5 + 6*nc^4*zb^5)*G[1, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)) - ((11949 - 63628*nc^2 + 75257*nc^4 + 528*nc*nf + 1056*nc^3*nf - 28302*zb + 151364*nc^2*zb - 193054*nc^4*zb + 96*nc*nf*zb - 1344*nc^3*nf*zb + 19242*zb^2 - 97636*nc^2*zb^2 + 126050*nc^4*zb^2 + 768*nc*nf*zb^2 - 1056*nc^3*nf*zb^2 + 288*zb^3 + 72*nc^4*zb^3 - 36*zb^4 + 18*nc^4*zb^4)*G[1, 1, 0, 0, zb])/(1152*nc^2) + ((9222 - 44141*nc^2 + 41849*nc^4 + 540*nc*nf + 1164*nc^3*nf - 19968*zb + 99526*nc^2*zb - 118354*nc^4*zb + 504*nc*nf*zb - 1968*nc^3*nf*zb + 11556*zb^2 - 60629*nc^2*zb^2 + 80972*nc^4*zb^2 + 336*nc*nf*zb^2 - 528*nc^3*nf*zb^2 + 432*zb^3 + 144*nc^4*zb^3 - 51*zb^4 + 24*nc^4*zb^4)*G[1, 1, 0, 1, zb])/(1152*nc^2) - ((-12150 + 45092*nc^2 - 53550*nc^4 - 576*nc*nf - 1152*nc^3*nf + 21222*zb - 93958*nc^2*zb + 129972*nc^4*zb - 792*nc*nf*zb + 2232*nc^3*nf*zb - 9654*zb^2 + 53546*nc^2*zb^2 - 76458*nc^4*zb^2 - 144*nc*nf*zb^2 + 240*nc^3*nf*zb^2 - 72*zb^3 + 12*nc^4*zb^3 + 9*zb^4 + 3*nc^4*zb^4)*G[1, 1, 1, 0, zb])/(1152*nc^2) - ((142665 - 323716*nc^2 + 233165*nc^4 + 6380*nc*nf + 10740*nc^3*nf - 256350*zb + 595988*nc^2*zb - 612590*nc^4*zb + 9560*nc*nf*zb - 24680*nc^3*nf*zb + 92940*zb^2 - 283332*nc^2*zb^2 + 354660*nc^4*zb^2 - 1520*nc*nf*zb^2 + 1520*nc^3*nf*zb^2 + 2640*zb^3 + 2520*nc^4*zb^3 - 180*zb^4 + 30*nc^4*zb^4)*G[1, 1, 1, 1, zb])/(11520*nc^2) + ((2469 - 5946*nc^2 + 10633*nc^4 + 48*nc*nf - 168*nc^3*nf - 3648*zb + 9630*nc^2*zb - 17954*nc^4*zb - 96*nc*nf*zb + 240*nc^3*nf*zb + 1506*zb^2 - 4362*nc^2*zb^2 + 8410*nc^4*zb^2 + 96*nc*nf*zb^2 - 144*nc^3*nf*zb^2 + 72*zb^3 + 36*nc^4*zb^3 - 9*zb^4 + 9*nc^4*zb^4)*G[1, 1, 2, 1, zb])/(576*nc^2) + ((-1739 + 3364*nc^2 - 6831*nc^4 - 16*nc*nf + 96*nc^3*nf + 2068*zb - 4264*nc^2*zb + 10340*nc^4*zb + 32*nc*nf*zb - 128*nc^3*nf*zb - 678*zb^2 + 1870*nc^2*zb^2 - 4354*nc^4*zb^2 - 32*nc*nf*zb^2 + 64*nc^3*nf*zb^2 + 8*zb^3 + 4*nc^4*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 1, 0, zb])/(192*nc^2) - ((-8052 + 12891*nc^2 - 26951*nc^4 - 96*nc*nf + 576*nc^3*nf + 10230*zb - 19890*nc^2*zb + 43306*nc^4*zb + 192*nc*nf*zb - 768*nc^3*nf*zb - 4089*zb^2 + 10032*nc^2*zb^2 - 19103*nc^4*zb^2 - 192*nc*nf*zb^2 + 384*nc^3*nf*zb^2 + 72*zb^3 + 36*nc^4*zb^3 - 9*zb^4 + 9*nc^4*zb^4)*G[1, 2, 1, 1, zb])/(576*nc^2) + ((-1797 + 3682*nc^2 - 5143*nc^4 - 16*nc*nf + 96*nc^3*nf + 2264*zb - 6060*nc^2*zb + 8208*nc^4*zb + 32*nc*nf*zb - 128*nc^3*nf*zb - 960*zb^2 + 2910*nc^2*zb^2 - 3708*nc^4*zb^2 - 32*nc*nf*zb^2 + 64*nc^3*nf*zb^2 + 8*zb^3 + 4*nc^4*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 2, 1, zb])/(192*nc^2) + ((1512 - 3930*nc^2 + 14014*nc^4 - 240*nc^3*nf - 3960*zb + 10812*nc^2*zb - 44596*nc^4*zb + 768*nc^3*nf*zb + 3438*zb^2 - 10344*nc^2*zb^2 + 53094*nc^4*zb^2 - 912*nc^3*nf*zb^2 - 1044*zb^3 + 3924*nc^2*zb^3 - 27884*nc^4*zb^3 + 480*nc^3*nf*zb^3 + 54*zb^4 - 474*nc^2*zb^4 + 5363*nc^4*zb^4 - 96*nc^3*nf*zb^4 + 6*nc^4*zb^5 + 3*nc^4*zb^6)*G[2, 1, 0, 0, zb])/(288*nc^2*(-1 + zb)^2) - ((20 - 1082*nc^2 + 6354*nc^4 - 120*nc^3*nf + 688*zb + 2732*nc^2*zb - 20372*nc^4*zb + 384*nc^3*nf*zb - 1844*zb^2 - 2264*nc^2*zb^2 + 24462*nc^4*zb^2 - 456*nc^3*nf*zb^2 + 1552*zb^3 + 596*nc^2*zb^3 - 12940*nc^4*zb^3 + 240*nc^3*nf*zb^3 - 425*zb^4 + 2*nc^2*zb^4 + 2487*nc^4*zb^4 - 48*nc^3*nf*zb^4 + 10*zb^5 + 6*nc^4*zb^5 - zb^6 + 3*nc^4*zb^6)*G[2, 1, 0, 1, zb])/(192*nc^2*(-1 + zb)^2) + ((4000 - 8748*nc^2 + 29344*nc^4 - 640*nc^3*nf - 5280*zb + 15708*nc^2*zb - 64236*nc^4*zb + 1408*nc^3*nf*zb + 932*zb^2 - 8166*nc^2*zb^2 + 47384*nc^4*zb^2 - 1024*nc^3*nf*zb^2 + 292*zb^3 + 1206*nc^2*zb^3 - 11408*nc^4*zb^3 + 256*nc^3*nf*zb^3 + 63*zb^4 + 3*nc^4*zb^4 - 7*zb^5 + nc^4*zb^5)*G[2, 1, 1, 0, zb])/(384*nc^2*(-1 + zb)) + ((12132 - 18324*nc^2 + 72428*nc^4 - 2240*nc^3*nf - 27192*zb + 54960*nc^2*zb - 236296*nc^4*zb + 7168*nc^3*nf*zb + 16374*zb^2 - 59346*nc^2*zb^2 + 289312*nc^4*zb^2 - 8512*nc^3*nf*zb^2 + 180*zb^3 + 26916*nc^2*zb^3 - 156508*nc^4*zb^3 + 4480*nc^3*nf*zb^3 - 1359*zb^4 - 4254*nc^2*zb^4 + 31055*nc^4*zb^4 - 896*nc^3*nf*zb^4 - 150*zb^5 + 6*nc^4*zb^5 + 15*zb^6 + 3*nc^4*zb^6)*G[2, 1, 1, 1, zb])/(1152*nc^2*(-1 + zb)^2) - ((5364 - 9678*nc^2 + 14282*nc^4 - 360*nc^3*nf - 14016*zb + 31632*nc^2*zb - 45872*nc^4*zb + 1152*nc^3*nf*zb + 12198*zb^2 - 38076*nc^2*zb^2 + 54780*nc^4*zb^2 - 1368*nc^3*nf*zb^2 - 3780*zb^3 + 19872*nc^2*zb^3 - 28708*nc^4*zb^3 + 720*nc^3*nf*zb^3 + 207*zb^4 - 3774*nc^2*zb^4 + 5509*nc^4*zb^4 - 144*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 1, 2, 1, zb])/(576*nc^2*(-1 + zb)^2) - ((-6960 + 15504*nc^2 - 29036*nc^4 + 480*nc^3*nf + 18480*zb - 45648*nc^2*zb + 90164*nc^4*zb - 1536*nc^3*nf*zb - 16656*zb^2 + 48186*nc^2*zb^2 - 103728*nc^4*zb^2 + 1824*nc^3*nf*zb^2 + 5736*zb^3 - 21540*nc^2*zb^3 + 52384*nc^4*zb^3 - 960*nc^3*nf*zb^3 - 627*zb^4 + 3474*nc^2*zb^4 - 9793*nc^4*zb^4 + 192*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 2, 1, 0, zb])/(576*nc^2*(-1 + zb)^2) + ((-3968 + 7302*nc^2 - 12760*nc^4 + 320*nc^3*nf + 10336*zb - 22690*nc^2*zb + 40692*nc^4*zb - 1024*nc^3*nf*zb - 9012*zb^2 + 25663*nc^2*zb^2 - 48361*nc^4*zb^2 + 1216*nc^3*nf*zb^2 + 2912*zb^3 - 12512*nc^2*zb^3 + 25346*nc^4*zb^3 - 640*nc^3*nf*zb^3 - 295*zb^4 + 2225*nc^2*zb^4 - 4926*nc^4*zb^4 + 128*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 2, 1, 1, zb])/(192*nc^2*(-1 + zb)^2) - ((8976 - 18900*nc^2 + 20380*nc^4 - 480*nc^3*nf - 14400*zb + 42624*nc^2*zb - 44424*nc^4*zb + 1056*nc^3*nf*zb + 5928*zb^2 - 30924*nc^2*zb^2 + 32034*nc^4*zb^2 - 768*nc^3*nf*zb^2 - 528*zb^3 + 7200*nc^2*zb^3 - 7586*nc^4*zb^3 + 192*nc^3*nf*zb^3 + 27*zb^4 + 9*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*G[2, 2, 2, 1, zb])/(576*nc^2*(-1 + zb)) + (5*(115 - 330*nc^2 + 323*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, 0, zb])/(32*nc^2) - ((1093 - 3173*nc^2 + 3453*nc^4 - 2186*zb + 6346*nc^2*zb - 6906*nc^4*zb + 2120*zb^2 - 6130*nc^2*zb^2 + 6906*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb])/(96*nc^2) - ((1106 - 3220*nc^2 + 3489*nc^4 - 2212*zb + 6440*nc^2*zb - 6978*nc^4*zb + 2140*zb^2 - 6194*nc^2*zb^2 + 6978*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb])/(96*nc^2) + ((507 - 1474*nc^2 + 2045*nc^4 - 1014*zb + 2948*nc^2*zb - 4090*nc^4*zb + 954*zb^2 - 2564*nc^2*zb^2 + 4090*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb])/(96*nc^2) - ((1139 - 3271*nc^2 + 3477*nc^4 - 2278*zb + 6542*nc^2*zb - 6954*nc^4*zb + 2218*zb^2 - 6284*nc^2*zb^2 + 6954*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb])/(96*nc^2) + ((703 - 2066*nc^2 + 2412*nc^4 - 1406*zb + 4132*nc^2*zb - 4824*nc^4*zb + 1364*zb^2 - 3814*nc^2*zb^2 + 4824*nc^4*zb^2)*G[0, 0, 1, 0, 1, zb])/(96*nc^2) + ((271 - 809*nc^2 + 1047*nc^4 - 542*zb + 1618*nc^2*zb - 2094*nc^4*zb + 449*zb^2 - 1393*nc^2*zb^2 + 2094*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb])/(48*nc^2) - ((200 - 524*nc^2 + 1001*nc^4 - 400*zb + 1048*nc^2*zb - 2002*nc^4*zb + 376*zb^2 - 550*nc^2*zb^2 + 2002*nc^4*zb^2)*G[0, 0, 1, 1, 1, zb])/(96*nc^2) + ((4 + 6*nc^2 + 5*nc^4 - 8*zb - 12*nc^2*zb - 10*nc^4*zb + 26*zb^2 + 36*nc^2*zb^2 + 10*nc^4*zb^2)*G[0, 0, 1, 2, 1, zb])/(24*nc^2) - ((1171 - 3314*nc^2 + 3444*nc^4 - 2342*zb + 6628*nc^2*zb - 6888*nc^4*zb + 2288*zb^2 - 6376*nc^2*zb^2 + 6888*nc^4*zb^2)*G[0, 1, 0, 0, 0, zb])/(96*nc^2) + ((728 - 2089*nc^2 + 2376*nc^4 - 1402*zb + 4178*nc^2*zb - 4752*nc^4*zb + 1444*zb^2 - 3854*nc^2*zb^2 + 4752*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb])/(96*nc^2) + ((753 - 2119*nc^2 + 2384*nc^4 - 1434*zb + 4238*nc^2*zb - 4768*nc^4*zb + 1464*zb^2 - 3896*nc^2*zb^2 + 4768*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb])/(96*nc^2) - ((337 - 943*nc^2 + 1319*nc^4 - 602*zb + 1886*nc^2*zb - 2638*nc^4*zb + 680*zb^2 - 1532*nc^2*zb^2 + 2638*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb])/(96*nc^2) + ((315 - 853*nc^2 + 1052*nc^4 - 612*zb + 1706*nc^2*zb - 2104*nc^4*zb + 579*zb^2 - 1487*nc^2*zb^2 + 2104*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb])/(48*nc^2) - ((728 - 2091*nc^2 + 2718*nc^4 - 1348*zb + 4182*nc^2*zb - 5436*nc^4*zb + 1420*zb^2 - 3432*nc^2*zb^2 + 5436*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/(192*nc^2) - ((303 - 670*nc^2 + 1074*nc^4 - 516*zb + 1340*nc^2*zb - 2148*nc^4*zb + 450*zb^2 - 950*nc^2*zb^2 + 2148*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb])/(96*nc^2) + ((803 - 1045*nc^2 + 2170*nc^4 - 1336*zb + 2090*nc^2*zb - 4340*nc^4*zb + 1576*zb^2 - 440*nc^2*zb^2 + 4340*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(480*nc^2) - ((26 - 6*nc^2 + 27*nc^4 - 52*zb + 12*nc^2*zb - 54*nc^4*zb + 58*zb^2 + 6*nc^2*zb^2 + 54*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/(48*nc^2) + ((9 + 4*nc^2 + 12*nc^4 - 18*zb - 8*nc^2*zb - 24*nc^4*zb + 18*zb^2 + 2*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 1, 0, zb])/(24*nc^2) - ((61 - 8*nc^2 + 40*nc^4 - 122*zb + 16*nc^2*zb - 80*nc^4*zb + 98*zb^2 - 40*nc^2*zb^2 + 80*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/(48*nc^2) + ((12 - nc^2 + 6*nc^4 - 24*zb + 2*nc^2*zb - 12*nc^4*zb + 12*zb^2 - 11*nc^2*zb^2 + 12*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/(12*nc^2) - ((4759 - 6188*nc^2 - 6915*nc^4 - 9518*zb + 20416*nc^2*zb - 5778*nc^4*zb + 6828*zb^2 - 18864*nc^2*zb^2 + 14628*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb])/(192*nc^2) + ((1669 - 2550*nc^2 - 3235*nc^4 - 3196*zb + 7144*nc^2*zb - 1354*nc^4*zb + 2140*zb^2 - 5998*nc^2*zb^2 + 4990*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/(96*nc^2) + ((1616 - 2237*nc^2 - 3490*nc^4 - 3176*zb + 6882*nc^2*zb - 1138*nc^4*zb + 2140*zb^2 - 5992*nc^2*zb^2 + 4972*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/(96*nc^2) - ((1015 - 1665*nc^2 - 3121*nc^4 - 1780*zb + 3836*nc^2*zb + 340*nc^4*zb + 1006*zb^2 - 2722*nc^2*zb^2 + 2606*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/(96*nc^2) + ((1563 - 2123*nc^2 - 3380*nc^4 - 3150*zb + 6838*nc^2*zb - 1232*nc^4*zb + 2186*zb^2 - 6070*nc^2*zb^2 + 4992*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/(96*nc^2) - ((1081 - 1743*nc^2 - 2821*nc^4 - 2086*zb + 4672*nc^2*zb - 370*nc^4*zb + 1352*zb^2 - 3780*nc^2*zb^2 + 3280*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/(96*nc^2) - ((848 - 1611*nc^2 - 3239*nc^4 - 1640*zb + 4026*nc^2*zb + 390*nc^4*zb + 990*zb^2 - 2958*nc^2*zb^2 + 2656*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/(96*nc^2) + ((589 - 1645*nc^2 - 2216*nc^4 - 906*zb + 2372*nc^2*zb + 822*nc^4*zb + 406*zb^2 - 978*nc^2*zb^2 + 1068*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((115 - 161*nc^2 + 84*nc^4 - 140*zb + 136*nc^2*zb - 108*nc^4*zb + 52*zb^2 + 8*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/(48*nc^2) + ((1779 - 1816*nc^2 - 4807*nc^4 - 48*nc*nf + 48*nc^3*nf - 3558*zb + 6916*nc^2*zb + 658*nc^4*zb + 96*nc*nf*zb - 96*nc^3*nf*zb + 2324*zb^2 - 6048*nc^2*zb^2 + 4156*nc^4*zb^2)*G[1, 1, 0, 0, 0, zb])/(96*nc^2) - ((1285 - 1563*nc^2 - 4274*nc^4 - 48*nc*nf + 48*nc^3*nf - 2378*zb + 4744*nc^2*zb + 1498*nc^4*zb + 96*nc*nf*zb - 96*nc^3*nf*zb + 1368*zb^2 - 3752*nc^2*zb^2 + 2560*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/(96*nc^2) - ((1237 - 1370*nc^2 - 4456*nc^4 - 60*nc*nf + 60*nc^3*nf - 2336*zb + 4624*nc^2*zb + 1726*nc^4*zb + 120*nc*nf*zb - 120*nc^3*nf*zb + 1374*zb^2 - 3772*nc^2*zb^2 + 2594*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/(96*nc^2) + ((1783 - 2316*nc^2 - 6785*nc^4 - 120*nc*nf + 120*nc^3*nf - 2746*zb + 5188*nc^2*zb + 4178*nc^4*zb + 240*nc*nf*zb - 240*nc^3*nf*zb + 1048*zb^2 - 3268*nc^2*zb^2 + 2292*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/(192*nc^2) - ((2529 - 1608*nc^2 - 6495*nc^4 - 144*nc*nf + 144*nc^3*nf - 4818*zb + 7960*nc^2*zb + 1550*nc^4*zb + 288*nc*nf*zb - 288*nc^3*nf*zb + 2924*zb^2 - 7064*nc^2*zb^2 + 4908*nc^4*zb^2)*G[1, 1, 1, 0, 0, zb])/(192*nc^2) + ((1689 - 1002*nc^2 - 4893*nc^4 - 156*nc*nf + 156*nc^3*nf - 3054*zb + 4876*nc^2*zb + 2246*nc^4*zb + 312*nc*nf*zb - 312*nc^3*nf*zb + 1672*zb^2 - 4184*nc^2*zb^2 + 2896*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/(192*nc^2) + ((1878 - 643*nc^2 - 5335*nc^4 - 180*nc*nf + 180*nc^3*nf - 3144*zb + 4150*nc^2*zb + 2962*nc^4*zb + 360*nc*nf*zb - 360*nc^3*nf*zb + 1600*zb^2 - 3594*nc^2*zb^2 + 2282*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/(192*nc^2) - ((11717 + 1068*nc^2 - 29405*nc^4 - 1860*nc*nf + 1860*nc^3*nf - 16418*zb + 12288*nc^2*zb + 27890*nc^4*zb + 3720*nc*nf*zb - 3720*nc^3*nf*zb + 4632*zb^2 - 9732*nc^2*zb^2 + 5700*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/(1920*nc^2) + ((170 - 199*nc^2 + 105*nc^4 - 284*zb + 442*nc^2*zb - 422*nc^4*zb + 172*zb^2 - 258*nc^2*zb^2 + 126*nc^4*zb^2)*G[1, 1, 1, 2, 1, zb])/(96*nc^2) - ((231 - 533*nc^2 + 412*nc^4 - 342*zb + 788*nc^2*zb - 742*nc^4*zb + 174*zb^2 - 380*nc^2*zb^2 + 322*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb])/(48*nc^2) + ((614 - 1191*nc^2 + 847*nc^4 - 974*zb + 1854*nc^2*zb - 1624*nc^4*zb + 616*zb^2 - 898*nc^2*zb^2 + 610*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/(96*nc^2) - ((225 - 442*nc^2 + 377*nc^4 - 364*zb + 702*nc^2*zb - 626*nc^4*zb + 254*zb^2 - 350*nc^2*zb^2 + 236*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/(48*nc^2) + ((132 - 346*nc^2 + 609*nc^4 - 198*zb + 514*nc^2*zb - 814*nc^4*zb + 102*zb^2 - 258*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 2, 1, 0, 0, zb])/(24*nc^2) - ((195 - 266*nc^2 + 804*nc^4 - 306*zb + 486*nc^2*zb - 1100*nc^4*zb + 180*zb^2 - 292*nc^2*zb^2 + 338*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb])/(48*nc^2) - ((441 - 1195*nc^2 + 1914*nc^4 - 669*zb + 1708*nc^2*zb - 2532*nc^4*zb + 402*zb^2 - 815*nc^2*zb^2 + 817*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/(48*nc^2) + ((830 - 1458*nc^2 + 2761*nc^4 - 1222*zb + 2238*nc^2*zb - 3690*nc^4*zb + 750*zb^2 - 1062*nc^2*zb^2 + 1010*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/(96*nc^2) - ((276 - 593*nc^2 + 688*nc^4 - 394*zb + 818*nc^2*zb - 920*nc^4*zb + 226*zb^2 - 306*nc^2*zb^2 + 312*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/(48*nc^2) + ((201 - 595*nc^2 + 735*nc^4 - 285*zb + 806*nc^2*zb - 954*nc^4*zb + 156*zb^2 - 351*nc^2*zb^2 + 359*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/(24*nc^2) - ((1082 - 3282*nc^2 + 3505*nc^4 - 1574*zb + 4366*nc^2*zb - 4550*nc^4*zb + 960*zb^2 - 1720*nc^2*zb^2 + 1542*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/(96*nc^2) + ((412 - 1276*nc^2 + 1077*nc^4 - 608*zb + 1646*nc^2*zb - 1422*nc^4*zb + 376*zb^2 - 578*nc^2*zb^2 + 508*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/(48*nc^2) - ((-53 + 91*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 0, zb])/24 + ((-63 - 249*nc^2 + 535*nc^4 + 66*zb + 294*nc^2*zb - 642*nc^4*zb - 18*zb^2 - 96*nc^2*zb^2 + 214*nc^4*zb^2)*G[2, 1, 0, 0, 1, zb])/(48*nc^2) + ((-60 - 319*nc^2 + 600*nc^4 + 72*zb + 378*nc^2*zb - 720*nc^4*zb - 24*zb^2 - 124*nc^2*zb^2 + 240*nc^4*zb^2)*G[2, 1, 0, 1, 0, zb])/(48*nc^2) - ((-46 - 54*nc^2 + 130*nc^4 + 48*zb + 60*nc^2*zb - 156*nc^4*zb - 13*zb^2 - 18*nc^2*zb^2 + 52*nc^4*zb^2)*G[2, 1, 0, 1, 1, zb])/(24*nc^2) + ((180 - 966*nc^2 + 1885*nc^4 - 216*zb + 1164*nc^2*zb - 2262*nc^4*zb + 72*zb^2 - 390*nc^2*zb^2 + 754*nc^4*zb^2)*G[2, 1, 1, 0, 0, zb])/(48*nc^2) - ((15 - 407*nc^2 + 775*nc^4 - 26*zb + 482*nc^2*zb - 930*nc^4*zb + 12*zb^2 - 158*nc^2*zb^2 + 310*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/(32*nc^2) - ((780 - 3437*nc^2 + 6955*nc^4 - 936*zb + 4134*nc^2*zb - 8346*nc^4*zb + 312*zb^2 - 1382*nc^2*zb^2 + 2782*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/(192*nc^2) + ((1546 - 7865*nc^2 + 18725*nc^4 - 2316*zb + 9390*nc^2*zb - 22470*nc^4*zb + 964*zb^2 - 3110*nc^2*zb^2 + 7490*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/(960*nc^2) - ((212 - 741*nc^2 + 1075*nc^4 - 312*zb + 870*nc^2*zb - 1290*nc^4*zb + 128*zb^2 - 282*nc^2*zb^2 + 430*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/(96*nc^2) + ((110 - 309*nc^2 + 420*nc^4 - 132*zb + 366*nc^2*zb - 504*nc^4*zb + 44*zb^2 - 120*nc^2*zb^2 + 168*nc^4*zb^2)*G[2, 1, 2, 1, 0, zb])/(16*nc^2) - ((1062 - 2120*nc^2 + 2985*nc^4 - 1284*zb + 2544*nc^2*zb - 3582*nc^4*zb + 432*zb^2 - 848*nc^2*zb^2 + 1194*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/(96*nc^2) + ((452 - 853*nc^2 + 915*nc^4 - 552*zb + 1038*nc^2*zb - 1098*nc^4*zb + 188*zb^2 - 352*nc^2*zb^2 + 366*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/(48*nc^2) - ((180 - 453*nc^2 + 860*nc^4 - 216*zb + 558*nc^2*zb - 1032*nc^4*zb + 72*zb^2 - 192*nc^2*zb^2 + 344*nc^4*zb^2)*G[2, 2, 1, 0, 0, zb])/(24*nc^2) + ((123 - 197*nc^2 + 590*nc^4 - 150*zb + 258*nc^2*zb - 708*nc^4*zb + 51*zb^2 - 95*nc^2*zb^2 + 236*nc^4*zb^2)*G[2, 2, 1, 0, 1, zb])/(24*nc^2) + ((1320 - 3241*nc^2 + 5370*nc^4 - 1584*zb + 3894*nc^2*zb - 6444*nc^4*zb + 528*zb^2 - 1300*nc^2*zb^2 + 2148*nc^4*zb^2)*G[2, 2, 1, 1, 0, zb])/(96*nc^2) - ((450 - 703*nc^2 + 1310*nc^4 - 540*zb + 858*nc^2*zb - 1572*nc^4*zb + 180*zb^2 - 292*nc^2*zb^2 + 524*nc^4*zb^2)*G[2, 2, 1, 1, 1, zb])/(32*nc^2) + ((481 - 877*nc^2 + 925*nc^4 - 582*zb + 1062*nc^2*zb - 1110*nc^4*zb + 196*zb^2 - 358*nc^2*zb^2 + 370*nc^4*zb^2)*G[2, 2, 1, 2, 1, zb])/(48*nc^2) - ((200 - 571*nc^2 + 670*nc^4 - 240*zb + 674*nc^2*zb - 804*nc^4*zb + 80*zb^2 - 220*nc^2*zb^2 + 268*nc^4*zb^2)*G[2, 2, 2, 1, 0, zb])/(16*nc^2) + ((1845 - 4609*nc^2 + 4715*nc^4 - 2214*zb + 5430*nc^2*zb - 5658*nc^4*zb + 738*zb^2 - 1768*nc^2*zb^2 + 1886*nc^4*zb^2)*G[2, 2, 2, 1, 1, zb])/(96*nc^2) - ((155 - 342*nc^2 + 271*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 2, 1, zb])/(48*nc^2) + (5*(1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(384*nc^2) - ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(384*nc^2) + (5*Pi^2*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc^2*Sqrt[3 + zb]) + (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(192*nc^2) - (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(768*nc^2) - ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(384*nc^2) + ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(384*nc^2) + (5*Pi^2*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(256*nc^2) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) - (5*Pi^2*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^2) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(32*nc^2) + (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(256*nc^2*(-5 + 4*zb)) + (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(256*nc^2*(-5 + 4*zb)) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(128*nc^2) - (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(128*nc^2*(-5 + 4*zb)) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[1 - zb]) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (3*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (5*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*Pi^2*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/128 + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[1 - zb]) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) - (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*Sqrt[3 + zb]) - (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[3 + zb]) - (9*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[3 + zb]) - (3*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[3 + zb]) + (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (9*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (9*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^2) + (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^2) - (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) + (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) - (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(160*nc^2) - (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(80*nc^2) - (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(160*nc^2) + (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(80*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (9*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(128*nc^2) - (3*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(64*nc^2) - (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (9*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (3*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^2) - (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/4 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/2 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + 10*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb] - (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/2 - (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/2 + (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/8 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/64 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/64 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/32 - 15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb] + (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/4 + (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/4 - (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/16 - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (3*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/32 + (27*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/64 + (9*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/32 + (-1/13824*(567 - 144*nc^2 - 423*nc^4 - 180*nc*nf + 180*nc^3*nf - 168*Pi^2 + 528*nc^2*Pi^2 - 456*nc^4*Pi^2 - 441*zb + 1260*nc^2*zb - 17283*nc^4*zb + 444*nc*nf*zb + 228*nc^3*nf*zb + 504*Pi^2*zb - 1584*nc^2*Pi^2*zb + 1368*nc^4*Pi^2*zb - 126*zb^2 - 2556*nc^2*zb^2 + 32034*nc^4*zb^2 + 168*nc*nf*zb^2 - 1272*nc^3*nf*zb^2 - 672*Pi^2*zb^2 + 2112*nc^2*Pi^2*zb^2 - 1824*nc^4*Pi^2*zb^2 + 1440*nc^2*zb^3 - 16504*nc^4*zb^3 - 496*nc*nf*zb^3 + 992*nc^3*nf*zb^3 + 336*Pi^2*zb^3 - 1056*nc^2*Pi^2*zb^3 + 912*nc^4*Pi^2*zb^3)/(nc^2*(-1 + zb)) - ((63 - 107*nc^2 + 22*nc^4 - 10*nc*nf + 14*nc^3*nf - 147*zb - 123*nc^2*zb + 672*nc^4*zb + 30*nc*nf*zb - 42*nc^3*nf*zb + 84*zb^2 + 556*nc^2*zb^2 - 1280*nc^4*zb^2 - 40*nc*nf*zb^2 + 56*nc^3*nf*zb^2 - 358*nc^2*zb^3 + 650*nc^4*zb^3 + 20*nc*nf*zb^3 - 28*nc^3*nf*zb^3)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((63 + 391*nc^2 + 158*nc^4 - 32*nc*nf - 8*nc^3*nf - 126*zb - 1443*nc^2*zb + 525*nc^4*zb + 60*nc*nf*zb + 12*nc^3*nf*zb + 63*zb^2 + 1768*nc^2*zb^2 - 1439*nc^4*zb^2 - 52*nc*nf*zb^2 + 20*nc^3*nf*zb^2 - 716*nc^2*zb^3 + 788*nc^4*zb^3 + 24*nc*nf*zb^3 - 24*nc^3*nf*zb^3)*G[1, zb])/(1152*nc^2*(-1 + zb)) + ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/(48*nc^2) - ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(96*nc^2) - ((21 - 14*nc^2 - 47*nc^4 - 42*zb + 76*nc^2*zb - 2*nc^4*zb + 28*zb^2 - 72*nc^2*zb^2 + 44*nc^4*zb^2)*G[1, 0, zb])/(96*nc^2) + ((49 - 18*nc^2 - 143*nc^4 - 4*nc*nf + 4*nc^3*nf - 98*zb + 132*nc^2*zb + 94*nc^4*zb + 8*nc*nf*zb - 8*nc^3*nf*zb + 56*zb^2 - 112*nc^2*zb^2 + 56*nc^4*zb^2)*G[1, 1, zb])/(384*nc^2))*Log[μ]^3 + (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) - (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) - (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) + (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1])/(3520*nc^2) - (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2)) + J[t[1, 2], (1 - zb)^(-1), zb]*((-3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1])/(7040*nc^2) + (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(7040*nc^2)) + J[t[1, 1], (1 - zb)^(-1), zb]*((3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2])/(7040*nc^2) - (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(7040*nc^2)) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2])/(3520*nc^2) + (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2)) - (G[2, 1, zb]*(38394 + 234696*nc^2 - 41246*nc^4 + 8064*nc*nf + 7304*nc^3*nf + 5598*Pi^2 + 6174*nc^2*Pi^2 + 24744*nc^4*Pi^2 - 720*nc^3*nf*Pi^2 - 239625*zb - 617628*nc^2*zb + 76489*nc^4*zb - 32688*nc*nf*zb - 17224*nc^3*nf*zb - 17838*Pi^2*zb - 16866*nc^2*Pi^2*zb - 82452*nc^4*Pi^2*zb + 2304*nc^3*nf*Pi^2*zb + 435861*zb^2 + 555345*nc^2*zb^2 - 29749*nc^4*zb^2 + 47448*nc*nf*zb^2 + 12112*nc^3*nf*zb^2 + 20304*Pi^2*zb^2 + 14382*nc^2*Pi^2*zb^2 + 103878*nc^4*Pi^2*zb^2 - 2736*nc^3*nf*Pi^2*zb^2 - 306531*zb^3 - 192426*nc^2*zb^3 - 11393*nc^4*zb^3 - 29088*nc*nf*zb^3 - 1768*nc^3*nf*zb^3 - 8766*Pi^2*zb^3 - 3582*nc^2*Pi^2*zb^3 - 57516*nc^4*Pi^2*zb^3 + 1440*nc^3*nf*Pi^2*zb^3 + 72009*zb^4 + 20121*nc^2*zb^4 + 5899*nc^4*zb^4 + 6264*nc*nf*zb^4 - 424*nc^3*nf*zb^4 - 108*Pi^2*zb^4 - 288*nc^2*Pi^2*zb^4 + 11211*nc^4*Pi^2*zb^4 - 288*nc^3*nf*Pi^2*zb^4 - 108*zb^5 - 108*nc^2*zb^5 + 900*Pi^2*zb^5 + 90*nc^4*Pi^2*zb^5 - 90*Pi^2*zb^6 + 45*nc^4*Pi^2*zb^6 - 3780*Zeta[3] - 54540*nc^2*Zeta[3] + 68040*nc^4*Zeta[3] + 12096*zb*Zeta[3] + 174528*nc^2*zb*Zeta[3] - 217728*nc^4*zb*Zeta[3] - 14364*zb^2*Zeta[3] - 207252*nc^2*zb^2*Zeta[3] + 258552*nc^4*zb^2*Zeta[3] + 7560*zb^3*Zeta[3] + 109080*nc^2*zb^3*Zeta[3] - 136080*nc^4*zb^3*Zeta[3] - 1512*zb^4*Zeta[3] - 21816*nc^2*zb^4*Zeta[3] + 27216*nc^4*zb^4*Zeta[3]))/(10368*nc^2*(-1 + zb)^2) - (G[1, 0, zb]*(1141884 - 6585624*nc^2 - 2467524*nc^4 + 801824*nc*nf - 1045472*nc^3*nf - 33120*Pi^2 + 758304*nc^2*Pi^2 - 349248*nc^4*Pi^2 - 20736*nc*nf*Pi^2 + 3456*nc^3*nf*Pi^2 - 4773816*zb + 29320752*nc^2*zb - 200040*nc^4*zb - 2049344*nc*nf*zb + 3520640*nc^3*nf*zb + 237888*Pi^2*zb - 3310560*nc^2*Pi^2*zb + 2756064*nc^4*Pi^2*zb + 62208*nc*nf*Pi^2*zb - 19008*nc^3*nf*Pi^2*zb + 7997103*zb^2 - 50855678*nc^2*zb^2 + 13200959*nc^4*zb^2 + 2527336*nc*nf*zb^2 - 5498392*nc^3*nf*zb^2 - 557208*Pi^2*zb^2 + 5777784*nc^2*Pi^2*zb^2 - 6264336*nc^4*Pi^2*zb^2 - 85824*nc*nf*Pi^2*zb^2 + 55008*nc^3*nf*Pi^2*zb^2 - 6586947*zb^3 + 42486238*nc^2*zb^3 - 18000063*nc^4*zb^3 - 2024904*nc*nf*zb^3 + 4712808*nc^3*nf*zb^3 + 574776*Pi^2*zb^3 - 4916016*nc^2*Pi^2*zb^3 + 6126024*nc^4*Pi^2*zb^3 + 67968*nc*nf*Pi^2*zb^3 - 68976*nc^3*nf*Pi^2*zb^3 + 2628801*zb^4 - 16950034*nc^2*zb^4 + 8971167*nc^4*zb^4 + 903504*nc*nf*zb^4 - 2022624*nc^3*nf*zb^4 - 273240*Pi^2*zb^4 + 2000988*nc^2*Pi^2*zb^4 - 2696664*nc^4*Pi^2*zb^4 - 28224*nc*nf*Pi^2*zb^4 + 36144*nc^3*nf*Pi^2*zb^4 - 409185*zb^5 + 2584778*nc^2*zb^5 - 1546507*nc^4*zb^5 - 158416*nc*nf*zb^5 + 333040*nc^3*nf*zb^5 + 53496*Pi^2*zb^5 - 310500*nc^2*Pi^2*zb^5 + 438528*nc^4*Pi^2*zb^5 + 4608*nc*nf*Pi^2*zb^5 - 6624*nc^3*nf*Pi^2*zb^5 + 2160*zb^6 - 432*nc^2*zb^6 + 216*nc^4*zb^6 - 2808*Pi^2*zb^6 + 216*Pi^2*zb^7 - 1499904*Zeta[3] + 2106432*nc^2*Zeta[3] + 2496960*nc^4*Zeta[3] + 6089472*zb*Zeta[3] - 10879488*nc^2*zb*Zeta[3] - 3421440*nc^4*zb*Zeta[3] - 10293696*zb^2*Zeta[3] + 22048848*nc^2*zb^2*Zeta[3] - 4696272*nc^4*zb^2*Zeta[3] + 8716032*zb^3*Zeta[3] - 21025008*nc^2*zb^3*Zeta[3] + 10686384*nc^4*zb^3*Zeta[3] - 3571776*zb^4*Zeta[3] + 9269856*nc^2*zb^4*Zeta[3] - 6233760*nc^4*zb^4*Zeta[3] + 559872*zb^5*Zeta[3] - 1520640*nc^2*zb^5*Zeta[3] + 1168128*nc^4*zb^5*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)) + (G[0, 0, zb]*(-17064 - 333776*nc^2 + 626392*nc^4 + 49568*nc*nf - 89440*nc^3*nf - 23760*Pi^2 + 170208*nc^2*Pi^2 - 195024*nc^4*Pi^2 - 13824*nc*nf*Pi^2 + 22656*nc^3*nf*Pi^2 - 68688*zb + 7424288*nc^2*zb - 4573696*nc^4*zb + 144352*nc*nf*zb + 744736*nc^3*nf*zb + 202464*Pi^2*zb - 1363968*nc^2*Pi^2*zb + 2542944*nc^4*Pi^2*zb + 55296*nc*nf*Pi^2*zb - 90624*nc^3*nf*Pi^2*zb + 1608714*zb^2 - 22753276*nc^2*zb^2 + 15982514*nc^4*zb^2 + 316744*nc*nf*zb^2 - 2671352*nc^3*nf*zb^2 - 556164*Pi^2*zb^2 + 3368232*nc^2*Pi^2*zb^2 - 6386820*nc^4*Pi^2*zb^2 - 100224*nc*nf*Pi^2*zb^2 + 164256*nc^3*nf*Pi^2*zb^2 - 2982366*zb^3 + 26184764*nc^2*zb^3 - 19968674*nc^4*zb^3 - 1148544*nc*nf*zb^3 + 3579216*nc^3*nf*zb^3 + 639684*Pi^2*zb^3 - 3579432*nc^2*Pi^2*zb^3 + 6548004*nc^4*Pi^2*zb^3 + 93312*nc*nf*Pi^2*zb^3 - 152928*nc^3*nf*Pi^2*zb^3 + 1824795*zb^4 - 12730670*nc^2*zb^4 + 10073753*nc^4*zb^4 + 823320*nc*nf*zb^4 - 1920120*nc^3*nf*zb^4 - 324144*Pi^2*zb^4 + 1682052*nc^2*Pi^2*zb^4 - 2968416*nc^4*Pi^2*zb^4 - 41472*nc*nf*Pi^2*zb^4 + 67968*nc^3*nf*Pi^2*zb^4 - 367551*zb^5 + 2210742*nc^2*zb^5 - 1776673*nc^4*zb^5 - 174688*nc*nf*zb^5 + 355424*nc^3*nf*zb^5 + 64512*Pi^2*zb^5 - 287268*nc^2*Pi^2*zb^5 + 492720*nc^4*Pi^2*zb^5 + 6912*nc*nf*Pi^2*zb^5 - 11328*nc^3*nf*Pi^2*zb^5 + 2160*zb^6 - 432*nc^2*zb^6 + 216*nc^4*zb^6 - 2808*Pi^2*zb^6 + 216*Pi^2*zb^7 - 1099008*Zeta[3] + 3205440*nc^2*Zeta[3] - 3201984*nc^4*Zeta[3] + 4396032*zb*Zeta[3] - 12821760*nc^2*zb*Zeta[3] + 12807936*nc^4*zb*Zeta[3] - 7967808*zb^2*Zeta[3] + 23239440*nc^2*zb^2*Zeta[3] - 23214384*nc^4*zb^2*Zeta[3] + 7418304*zb^3*Zeta[3] - 21636720*nc^2*zb^3*Zeta[3] + 21613392*nc^4*zb^3*Zeta[3] - 3297024*zb^4*Zeta[3] + 9616320*nc^2*zb^4*Zeta[3] - 9605952*nc^4*zb^4*Zeta[3] + 549504*zb^5*Zeta[3] - 1602720*nc^2*zb^5*Zeta[3] + 1600992*nc^4*zb^5*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)) + (G[1, 1, zb]*(155520*nc^2 - 51840*nc^4 - 6772788*zb + 90993376*nc^2*zb - 4706660*nc^4*zb - 5783600*nc*nf*zb + 9642800*nc^3*nf*zb + 920160*Pi^2*zb - 6963600*nc^2*Pi^2*zb + 5142480*nc^4*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 138240*nc^3*nf*Pi^2*zb + 1371276*zb^2 - 245817072*nc^2*zb^2 + 69319180*nc^4*zb^2 + 5441040*nc*nf*zb^2 - 20287120*nc^3*nf*zb^2 - 2401920*Pi^2*zb^2 + 22293360*nc^2*Pi^2*zb^2 - 20566800*nc^4*Pi^2*zb^2 - 17280*nc*nf*Pi^2*zb^2 - 322560*nc^3*nf*Pi^2*zb^2 + 21434571*zb^3 + 243505728*nc^2*zb^3 - 115717585*nc^4*zb^3 - 4229740*nc*nf*zb^3 + 23319340*nc^3*nf*zb^3 + 2356920*Pi^2*zb^3 - 26264820*nc^2*Pi^2*zb^3 + 28137300*nc^4*Pi^2*zb^3 + 47520*nc*nf*Pi^2*zb^3 + 115200*nc^3*nf*Pi^2*zb^3 - 18963234*zb^4 - 104754632*nc^2*zb^4 + 66105830*nc^4*zb^4 + 3040760*nc*nf*zb^4 - 12925400*nc^3*nf*zb^4 - 854280*Pi^2*zb^4 + 13026600*nc^2*Pi^2*zb^4 - 15240240*nc^4*Pi^2*zb^4 - 60480*nc*nf*Pi^2*zb^4 + 57600*nc^3*nf*Pi^2*zb^4 + 4318164*zb^5 + 16566852*nc^2*zb^5 - 12499110*nc^4*zb^5 - 781600*nc*nf*zb^5 + 2566080*nc^3*nf*zb^5 - 20160*Pi^2*zb^5 - 2298540*nc^2*Pi^2*zb^5 + 2824440*nc^4*Pi^2*zb^5 + 17280*nc*nf*Pi^2*zb^5 - 25920*nc^3*nf*Pi^2*zb^5 + 25920*zb^6 - 12960*nc^2*zb^6 + 3240*nc^4*zb^6 + 60480*Pi^2*zb^6 - 5040*Pi^2*zb^7 + 2700*nc^4*Pi^2*zb^7 + 10938240*zb*Zeta[3] - 11655360*nc^2*zb*Zeta[3] - 32754240*nc^4*zb*Zeta[3] - 276480*nc*nf*zb*Zeta[3] + 276480*nc^3*nf*zb*Zeta[3] - 33661440*zb^2*Zeta[3] + 56237760*nc^2*zb^2*Zeta[3] + 39925440*nc^4*zb^2*Zeta[3] + 829440*nc*nf*zb^2*Zeta[3] - 829440*nc^3*nf*zb^2*Zeta[3] + 40923360*zb^3*Zeta[3] - 86670000*nc^2*zb^3*Zeta[3] + 9903600*nc^4*zb^3*Zeta[3] - 622080*nc*nf*zb^3*Zeta[3] + 622080*nc^3*nf*zb^3*Zeta[3] - 21146400*zb^4*Zeta[3] + 50319360*nc^2*zb^4*Zeta[3] - 23470560*nc^4*zb^4*Zeta[3] + 138240*nc*nf*zb^4*Zeta[3] - 138240*nc^3*nf*zb^4*Zeta[3] + 3866400*zb^5*Zeta[3] - 9793440*nc^2*zb^5*Zeta[3] + 6315840*nc^4*zb^5*Zeta[3]))/(414720*nc^2*(-2 + zb)^2*zb) - (G[0, zb]*(-1206090 - 2406280*nc^2 + 1334930*nc^4 + 646840*nc*nf - 173240*nc^3*nf - 222480*Pi^2 + 637200*nc^2*Pi^2 + 334560*nc^4*Pi^2 + 17280*nc*nf*Pi^2 - 108480*nc^3*nf*Pi^2 + 53784*Pi^4 - 138456*nc^2*Pi^4 + 73872*nc^4*Pi^4 - 11154105*zb + 4802180*nc^2*zb + 84694565*nc^4*zb - 17652260*nc*nf*zb + 7405540*nc^3*nf*zb - 1232280*Pi^2*zb + 2243160*nc^2*Pi^2*zb - 29089680*nc^4*Pi^2*zb - 198720*nc*nf*Pi^2*zb + 1076640*nc^3*nf*Pi^2*zb - 188244*Pi^4*zb + 484596*nc^2*Pi^4*zb - 258552*nc^4*Pi^4*zb + 32963355*zb^2 + 19415000*nc^2*zb^2 - 225460375*nc^4*zb^2 + 18217300*nc*nf*zb^2 + 4073260*nc^3*nf*zb^2 + 4723920*Pi^2*zb^2 - 11369160*nc^2*Pi^2*zb^2 + 69372840*nc^4*Pi^2*zb^2 + 876960*nc*nf*Pi^2*zb^2 - 2663040*nc^3*nf*Pi^2*zb^2 + 295812*Pi^4*zb^2 - 761508*nc^2*Pi^4*zb^2 + 406296*nc^4*Pi^4*zb^2 - 27673650*zb^3 - 31080580*nc^2*zb^3 + 203719200*nc^4*zb^3 + 2771240*nc*nf*zb^3 - 18994360*nc^3*nf*zb^3 - 4512240*Pi^2*zb^3 + 12020340*nc^2*Pi^2*zb^3 - 55434660*nc^4*Pi^2*zb^3 - 1046160*nc*nf*Pi^2*zb^3 + 2406000*nc^3*nf*Pi^2*zb^3 - 215136*Pi^4*zb^3 + 553824*nc^2*Pi^4*zb^3 - 295488*nc^4*Pi^4*zb^3 + 7070490*zb^4 + 10231800*nc^2*zb^4 - 56164760*nc^4*zb^4 - 3773840*nc*nf*zb^4 + 7564000*nc^3*nf*zb^4 + 1230120*Pi^2*zb^4 - 3488100*nc^2*Pi^2*zb^4 + 13989420*nc^4*Pi^2*zb^4 + 327600*nc*nf*Pi^2*zb^4 - 665040*nc^3*nf*Pi^2*zb^4 + 53784*Pi^4*zb^4 - 138456*nc^2*Pi^4*zb^4 + 73872*nc^4*Pi^4*zb^4 + 6480*Pi^2*zb^5 + 4510080*Zeta[3] - 13793760*nc^2*Zeta[3] + 11054880*nc^4*Zeta[3] + 1157760*nc*nf*Zeta[3] - 1140480*nc^3*nf*Zeta[3] - 29833920*zb*Zeta[3] + 124871760*nc^2*zb*Zeta[3] - 188224560*nc^4*zb*Zeta[3] - 4052160*nc*nf*zb*Zeta[3] + 3991680*nc^3*nf*zb*Zeta[3] + 68376960*zb^2*Zeta[3] - 278262000*nc^2*zb^2*Zeta[3] + 407792880*nc^4*zb^2*Zeta[3] + 6367680*nc*nf*zb^2*Zeta[3] - 6272640*nc^3*nf*zb^2*Zeta[3] - 58605120*zb^3*Zeta[3] + 228877920*nc^2*zb^3*Zeta[3] - 313876080*nc^4*zb^3*Zeta[3] - 4631040*nc*nf*zb^3*Zeta[3] + 4561920*nc^3*nf*zb^3*Zeta[3] + 15422400*zb^4*Zeta[3] - 59620320*nc^2*zb^4*Zeta[3] + 77826960*nc^4*zb^4*Zeta[3] + 1157760*nc*nf*zb^4*Zeta[3] - 1140480*nc^3*nf*zb^4*Zeta[3] + 142560*zb^5*Zeta[3] - 12960*zb^6*Zeta[3]))/(1244160*nc^2*(-2 + zb)*(-1 + zb)) - (G[0, 1, zb]*(33804 + 256528*nc^2 - 410620*nc^4 - 26512*nc*nf + 58960*nc^3*nf + 7344*Pi^2 - 111456*nc^2*Pi^2 + 126528*nc^4*Pi^2 + 10368*nc*nf*Pi^2 - 15936*nc^3*nf*Pi^2 - 1120500*zb - 6019904*nc^2*zb + 3206924*nc^4*zb - 306736*nc*nf*zb - 556496*nc^3*nf*zb - 153072*Pi^2*zb + 1200960*nc^2*Pi^2*zb - 1915968*nc^4*Pi^2*zb - 51840*nc*nf*Pi^2*zb + 79680*nc^3*nf*Pi^2*zb + 4050567*zb^2 + 21641484*nc^2*zb^2 - 13578015*nc^4*zb^2 + 529548*nc*nf*zb^2 + 2556516*nc^3*nf*zb^2 + 565020*Pi^2*zb^2 - 3799224*nc^2*Pi^2*zb^2 + 6326064*nc^4*Pi^2*zb^2 + 121248*nc*nf*Pi^2*zb^2 - 179280*nc^3*nf*Pi^2*zb^2 - 6000318*zb^3 - 32745628*nc^2*zb^3 + 24684228*nc^4*zb^3 + 370688*nc*nf*zb^3 - 4994192*nc^3*nf*zb^3 - 876384*Pi^2*zb^3 + 5523288*nc^2*Pi^2*zb^3 - 9198912*nc^4*Pi^2*zb^3 - 158976*nc*nf*Pi^2*zb^3 + 223104*nc^3*nf*Pi^2*zb^3 + 4370031*zb^4 + 24632734*nc^2*zb^4 - 20989880*nc^4*zb^4 - 1106292*nc*nf*zb^4 + 4556532*nc^3*nf*zb^4 + 665100*Pi^2*zb^4 - 4106208*nc^2*Pi^2*zb^4 + 6776208*nc^4*Pi^2*zb^4 + 116064*nc*nf*Pi^2*zb^4 - 155376*nc^3*nf*Pi^2*zb^4 - 1538676*zb^5 - 9065400*nc^2*zb^5 + 8341840*nc^4*zb^5 + 664328*nc*nf*zb^5 - 1926296*nc^3*nf*zb^5 - 238104*Pi^2*zb^5 + 1508952*nc^2*Pi^2*zb^5 - 2464320*nc^4*Pi^2*zb^5 - 43200*nc*nf*Pi^2*zb^5 + 55776*nc^3*nf*Pi^2*zb^5 + 202068*zb^6 + 1301050*nc^2*zb^6 - 1254801*nc^4*zb^6 - 125024*nc*nf*zb^6 + 304976*nc^3*nf*zb^6 + 28224*Pi^2*zb^6 - 216672*nc^2*Pi^2*zb^6 + 350490*nc^4*Pi^2*zb^6 + 6336*nc*nf*Pi^2*zb^6 - 7968*nc^3*nf*Pi^2*zb^6 + 3024*zb^7 - 864*nc^2*zb^7 + 324*nc^4*zb^7 + 2016*Pi^2*zb^7 - 180*nc^4*Pi^2*zb^7 - 144*Pi^2*zb^8 + 90*nc^4*Pi^2*zb^8 + 751680*Zeta[3] - 2165184*nc^2*Zeta[3] + 2239488*nc^4*Zeta[3] - 3851712*zb*Zeta[3] + 10825920*nc^2*zb*Zeta[3] - 11197440*nc^4*zb*Zeta[3] + 8705232*zb^2*Zeta[3] - 24182064*nc^2*zb^2*Zeta[3] + 25194240*nc^4*zb^2*Zeta[3] - 10733472*zb^3*Zeta[3] + 29783808*nc^2*zb^3*Zeta[3] - 31352832*nc^4*zb^3*Zeta[3] + 7367760*zb^4*Zeta[3] - 20537712*nc^2*zb^4*Zeta[3] + 21835008*nc^4*zb^4*Zeta[3] - 2607552*zb^5*Zeta[3] + 7313760*nc^2*zb^5*Zeta[3] - 7838208*nc^4*zb^5*Zeta[3] + 368064*zb^6*Zeta[3] - 1038528*nc^2*zb^6*Zeta[3] + 1119744*nc^4*zb^6*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)^2) + (G[1, zb]*(-81670680 + 268327760*nc^2 - 329635320*nc^4 - 43703360*nc*nf + 55627840*nc^3*nf + 9629280*Pi^2 + 3051840*nc^2*Pi^2 + 115170480*nc^4*Pi^2 + 4066560*nc*nf*Pi^2 - 3294720*nc^3*nf*Pi^2 + 464688*Pi^4 - 226800*nc^2*Pi^4 - 864*nc^4*Pi^4 + 260465220*zb - 1092711720*nc^2*zb + 1341488820*nc^4*zb + 93497280*nc*nf*zb - 170086080*nc^3*nf*zb - 45416160*Pi^2*zb + 20019600*nc^2*Pi^2*zb - 505226520*nc^4*Pi^2*zb - 15016320*nc*nf*Pi^2*zb + 13397760*nc^3*nf*Pi^2*zb - 2033496*Pi^4*zb + 1684152*nc^2*Pi^4*zb - 318672*nc^4*Pi^4*zb - 280818090*zb^2 + 1838501140*nc^2*zb^2 - 2447177570*nc^4*zb^2 - 92768800*nc*nf*zb^2 + 267426080*nc^3*nf*zb^2 + 87918480*Pi^2*zb^2 - 95967000*nc^2*Pi^2*zb^2 + 936954540*nc^4*Pi^2*zb^2 + 25035840*nc*nf*Pi^2*zb^2 - 25447680*nc^3*nf*Pi^2*zb^2 + 3826044*Pi^4*zb^2 - 4447404*nc^2*Pi^4*zb^2 + 1207944*nc^4*Pi^4*zb^2 + 88916535*zb^3 - 1634087830*nc^2*zb^3 + 2479837435*nc^4*zb^3 + 87375520*nc*nf*zb^3 - 280267040*nc^3*nf*zb^3 - 88682040*Pi^2*zb^3 + 143811540*nc^2*Pi^2*zb^3 - 924119370*nc^4*Pi^2*zb^3 - 23873760*nc*nf*Pi^2*zb^3 + 27325440*nc^3*nf*Pi^2*zb^3 - 3870738*Pi^4*zb^3 + 5572602*nc^2*Pi^4*zb^3 - 1740636*nc^4*Pi^4*zb^3 + 38856510*zb^4 + 807692970*nc^2*zb^4 - 1416817710*nc^4*zb^4 - 67809780*nc*nf*zb^4 + 179717940*nc^3*nf*zb^4 + 48864600*Pi^2*zb^4 - 99705060*nc^2*Pi^2*zb^4 + 504329670*nc^4*Pi^2*zb^4 + 13214880*nc*nf*Pi^2*zb^4 - 16475040*nc^3*nf*Pi^2*zb^4 + 2173266*Pi^4*zb^4 - 3580362*nc^2*Pi^4*zb^4 + 1198188*nc^4*Pi^4*zb^4 - 31216995*zb^5 - 210216710*nc^2*zb^5 + 423119785*nc^4*zb^5 + 27639020*nc*nf*zb^5 - 60509020*nc^3*nf*zb^5 - 13903380*Pi^2*zb^5 + 33009660*nc^2*Pi^2*zb^5 - 143439390*nc^4*Pi^2*zb^5 - 3897360*nc*nf*Pi^2*zb^5 + 5135760*nc^3*nf*Pi^2*zb^5 - 634896*Pi^4*zb^5 + 1140840*nc^2*Pi^4*zb^5 - 396936*nc^4*Pi^4*zb^5 + 5467500*zb^6 + 22494390*nc^2*zb^6 - 51157520*nc^4*zb^6 - 4229880*nc*nf*zb^6 + 8090280*nc^3*nf*zb^6 + 1582740*Pi^2*zb^6 - 4231380*nc^2*Pi^2*zb^6 + 16586730*nc^4*Pi^2*zb^6 + 470160*nc*nf*Pi^2*zb^6 - 641520*nc^3*nf*Pi^2*zb^6 + 75132*Pi^4*zb^6 - 143028*nc^2*Pi^4*zb^6 + 50976*nc^4*Pi^4*zb^6 + 6480*Pi^2*zb^7 - 2700*nc^4*Pi^2*zb^7 + 31570560*Zeta[3] - 267321600*nc^2*Zeta[3] + 204975360*nc^4*Zeta[3] + 5564160*nc*nf*Zeta[3] - 1486080*nc^3*nf*Zeta[3] - 204275520*zb*Zeta[3] + 1357015680*nc^2*zb*Zeta[3] - 1266606720*nc^4*zb*Zeta[3] - 20062080*nc*nf*zb*Zeta[3] + 6480000*nc^3*nf*zb*Zeta[3] + 496717920*zb^2*Zeta[3] - 2818782720*nc^2*zb^2*Zeta[3] + 2908474560*nc^4*zb^2*Zeta[3] + 33497280*nc*nf*zb^2*Zeta[3] - 15024960*nc^3*nf*zb^2*Zeta[3] - 589608720*zb^3*Zeta[3] + 3022332480*nc^2*zb^3*Zeta[3] - 3290280480*nc^4*zb^3*Zeta[3] - 32706720*nc*nf*zb^3*Zeta[3] + 19444320*nc^3*nf*zb^3*Zeta[3] + 364150080*zb^4*Zeta[3] - 1750980240*nc^2*zb^4*Zeta[3] + 1963802880*nc^4*zb^4*Zeta[3] + 18675360*nc*nf*zb^4*Zeta[3] - 13335840*nc^3*nf*zb^4*Zeta[3] - 111815640*zb^5*Zeta[3] + 519677640*nc^2*zb^5*Zeta[3] - 592948080*nc^4*zb^5*Zeta[3] - 5667840*nc*nf*zb^5*Zeta[3] + 4518720*nc^3*nf*zb^5*Zeta[3] + 13079880*zb^6*Zeta[3] - 61941240*nc^2*zb^6*Zeta[3] + 71407440*nc^4*zb^6*Zeta[3] + 699840*nc*nf*zb^6*Zeta[3] - 596160*nc^3*nf*zb^6*Zeta[3] + 194400*zb^7*Zeta[3] - 12960*zb^8*Zeta[3]))/(1244160*nc^2*(-2 + zb)^3*(-1 + zb)) + Log[μ]^2*(-1/2304*((-513 + 600*nc^2 + 593*nc^4 + 84*nc*nf - 164*nc^3*nf - 216*Pi^2 + 744*nc^2*Pi^2 - 768*nc^4*Pi^2 + 1845*zb + 4428*nc^2*zb - 28041*nc^4*zb - 492*nc*nf*zb + 1500*nc^3*nf*zb + 648*Pi^2*zb - 2232*nc^2*Pi^2*zb + 2304*nc^4*Pi^2*zb - 558*zb^2 - 14310*nc^2*zb^2 + 53264*nc^4*zb^2 + 1500*nc*nf*zb^2 - 3092*nc^3*nf*zb^2 - 864*Pi^2*zb^2 + 2976*nc^2*Pi^2*zb^2 - 3072*nc^4*Pi^2*zb^2 - 774*zb^3 + 9010*nc^2*zb^3 - 27432*nc^4*zb^3 - 1156*nc*nf*zb^3 + 1884*nc^3*nf*zb^3 + 432*Pi^2*zb^3 - 1488*nc^2*Pi^2*zb^3 + 1536*nc^4*Pi^2*zb^3)*G[0, zb])/(nc^2*(-1 + zb)) + ((855 - 13196*nc^2 + 58405*nc^4 + 2436*nc*nf - 2180*nc^3*nf - 564*Pi^2 + 1128*nc^2*Pi^2 + 1260*nc^4*Pi^2 - 2619*zb + 43272*nc^2*zb - 170157*nc^4*zb - 5028*nc*nf*zb + 5508*nc^3*nf*zb + 1692*Pi^2*zb - 4248*nc^2*Pi^2*zb - 612*nc^4*Pi^2*zb + 3312*zb^2 - 49104*nc^2*zb^2 + 177920*nc^4*zb^2 + 4920*nc*nf*zb^2 - 6584*nc^3*nf*zb^2 - 1944*Pi^2*zb^2 + 5808*nc^2*Pi^2*zb^2 - 2712*nc^4*Pi^2*zb^2 - 1548*zb^3 + 19028*nc^2*zb^3 - 65464*nc^4*zb^3 - 2328*nc*nf*zb^3 + 3256*nc^3*nf*zb^3 + 816*Pi^2*zb^3 - 2688*nc^2*Pi^2*zb^3 + 2064*nc^4*Pi^2*zb^3)*G[1, zb])/(4608*nc^2*(-1 + zb)) - ((207 - 218*nc^2 - 121*nc^4 - 52*nc*nf + 76*nc^3*nf - 99*zb - 2922*nc^2*zb + 5961*nc^4*zb + 156*nc*nf*zb - 228*nc^3*nf*zb - 768*zb^2 + 6868*nc^2*zb^2 - 10828*nc^4*zb^2 - 208*nc*nf*zb^2 + 304*nc^3*nf*zb^2 + 660*zb^3 - 3936*nc^2*zb^3 + 5420*nc^4*zb^3 + 104*nc*nf*zb^3 - 152*nc^3*nf*zb^3)*G[0, 0, zb])/(384*nc^2*(-1 + zb)) + ((72 - 70*nc^2 - 46*nc^4 - 20*nc*nf + 28*nc^3*nf - 72*zb - 762*nc^2*zb + 1854*nc^4*zb + 60*nc*nf*zb - 84*nc^3*nf*zb - 165*zb^2 + 1868*nc^2*zb^2 - 3343*nc^4*zb^2 - 80*nc*nf*zb^2 + 112*nc^3*nf*zb^2 + 165*zb^3 - 1092*nc^2*zb^3 + 1671*nc^4*zb^3 + 40*nc*nf*zb^3 - 56*nc^3*nf*zb^3)*G[0, 1, zb])/(192*nc^2*(-1 + zb)) + ((-57 + 1010*nc^2 - 735*nc^4 - 36*nc*nf + 387*zb - 3822*nc^2*zb + 3693*nc^4*zb + 72*nc*nf*zb - 12*nc^3*nf*zb - 660*zb^2 + 4826*nc^2*zb^2 - 5206*nc^4*zb^2 - 68*nc*nf*zb^2 + 52*nc^3*nf*zb^2 + 330*zb^3 - 2014*nc^2*zb^3 + 2296*nc^4*zb^3 + 32*nc*nf*zb^3 - 40*nc^3*nf*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((825 - 3700*nc^2 + 1843*nc^4 + 36*nc*nf + 108*nc^3*nf - 1674*zb + 8120*nc^2*zb - 6318*nc^4*zb + 24*nc*nf*zb - 152*nc^3*nf*zb + 876*zb^2 - 4768*nc^2*zb^2 + 4468*nc^4*zb^2 + 48*nc*nf*zb^2 - 48*nc^3*nf*zb^2)*G[1, 1, zb])/(768*nc^2) + ((-180 + 225*nc^2 - 603*nc^4 + 20*nc^3*nf + 378*zb - 459*nc^2*zb + 1427*nc^4*zb - 44*nc^3*nf*zb - 252*zb^2 + 288*nc^2*zb^2 - 1148*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 54*zb^3 - 54*nc^2*zb^3 + 292*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, zb])/(192*nc^2*(-1 + zb)) + (3*(19 - 58*nc^2 + 51*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(32*nc^2) + ((11 - 39*nc^2 + 38*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(32*nc^2) - ((157 - 156*nc^2 - 265*nc^4 - 314*zb + 624*nc^2*zb - 118*nc^4*zb + 220*zb^2 - 592*nc^2*zb^2 + 404*nc^4*zb^2)*G[1, 0, 0, zb])/(64*nc^2) + ((23 - 26*nc^2 - 45*nc^4 - 46*zb + 94*nc^2*zb - 12*nc^4*zb + 32*zb^2 - 86*nc^2*zb^2 + 58*nc^4*zb^2)*G[1, 0, 1, zb])/(16*nc^2) + ((50 - 27*nc^2 - 151*nc^4 - 2*nc*nf + 2*nc^3*nf - 100*zb + 162*nc^2*zb + 58*nc^4*zb + 4*nc*nf*zb - 4*nc^3*nf*zb + 62*zb^2 - 144*nc^2*zb^2 + 82*nc^4*zb^2)*G[1, 1, 0, zb])/(32*nc^2) - ((115 - 70*nc^2 - 253*nc^4 - 12*nc*nf + 12*nc^3*nf - 206*zb + 284*nc^2*zb + 178*nc^4*zb + 24*nc*nf*zb - 24*nc^3*nf*zb + 104*zb^2 - 208*nc^2*zb^2 + 104*nc^4*zb^2)*G[1, 1, 1, zb])/(128*nc^2) + ((21 - 42*nc^2 + 45*nc^4 - 30*zb + 60*nc^2*zb - 62*nc^4*zb + 12*zb^2 - 24*nc^2*zb^2 + 12*nc^4*zb^2)*G[1, 2, 1, zb])/(32*nc^2) - ((-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/16 + (3*(1 - 3*nc^2 + 4*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/(32*nc^2) - ((3 - 6*nc^2 + 7*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/(16*nc^2) + (5103 + 3348*nc^2 - 6723*nc^4 - 2052*nc*nf + 1620*nc^3*nf + 432*Pi^2 - 876*nc^2*Pi^2 - 348*nc^4*Pi^2 - 96*nc*nf*Pi^2 + 240*nc^3*nf*Pi^2 + 5319*zb - 29100*nc^2*zb + 41925*nc^4*zb + 16092*nc*nf*zb - 2124*nc^3*nf*zb + 1080*Pi^2*zb - 10476*nc^2*Pi^2*zb + 29052*nc^4*Pi^2*zb + 288*nc*nf*Pi^2*zb - 720*nc^3*nf*Pi^2*zb - 18846*zb^2 + 20460*nc^2*zb^2 + 17898*nc^4*zb^2 - 6552*nc*nf*zb^2 - 17640*nc^3*nf*zb^2 - 4824*Pi^2*zb^2 + 26160*nc^2*Pi^2*zb^2 - 53016*nc^4*Pi^2*zb^2 - 384*nc*nf*Pi^2*zb^2 + 960*nc^3*nf*Pi^2*zb^2 + 8424*zb^3 + 4140*nc^2*zb^3 - 27180*nc^4*zb^3 - 6592*nc*nf*zb^3 + 18016*nc^3*nf*zb^3 + 3312*Pi^2*zb^3 - 15384*nc^2*Pi^2*zb^3 + 26424*nc^4*Pi^2*zb^3 + 192*nc*nf*Pi^2*zb^3 - 480*nc^3*nf*Pi^2*zb^3 - 20304*Zeta[3] + 54000*nc^2*Zeta[3] - 46656*nc^4*Zeta[3] + 60912*zb*Zeta[3] - 162000*nc^2*zb*Zeta[3] + 139968*nc^4*zb*Zeta[3] - 81216*zb^2*Zeta[3] + 216000*nc^2*zb^2*Zeta[3] - 186624*nc^4*zb^2*Zeta[3] + 40608*zb^3*Zeta[3] - 108000*nc^2*zb^3*Zeta[3] + 93312*nc^4*zb^3*Zeta[3])/(27648*nc^2*(-1 + zb))) + Log[μ]*(-1/1152*((-1872 + 1620*nc^2 + 2292*nc^4 + 432*nc*nf - 672*nc^3*nf - 480*Pi^2 + 1680*nc^2*Pi^2 - 1872*nc^4*Pi^2 + 1512*zb + 21120*nc^2*zb - 75480*nc^4*zb - 1728*nc*nf*zb + 4080*nc^3*nf*zb + 1440*Pi^2*zb - 5040*nc^2*Pi^2*zb + 5616*nc^4*Pi^2*zb + 7497*zb^2 - 58788*nc^2*zb^2 + 144087*nc^4*zb^2 + 3900*nc*nf*zb^2 - 7644*nc^3*nf*zb^2 - 1920*Pi^2*zb^2 + 6720*nc^2*Pi^2*zb^2 - 7488*nc^4*Pi^2*zb^2 - 7137*zb^3 + 35344*nc^2*zb^3 - 73787*nc^4*zb^3 - 2732*nc*nf*zb^3 + 4492*nc^3*nf*zb^3 + 960*Pi^2*zb^3 - 3360*nc^2*Pi^2*zb^3 + 3744*nc^4*Pi^2*zb^3)*G[0, 0, zb])/(nc^2*(-1 + zb)) + ((-2241 + 1936*nc^2 + 2761*nc^4 + 524*nc*nf - 796*nc^3*nf - 708*Pi^2 + 2244*nc^2*Pi^2 - 2520*nc^4*Pi^2 + 5787*zb + 14748*nc^2*zb - 115935*nc^4*zb - 1620*nc*nf*zb + 5700*nc^3*nf*zb + 2124*Pi^2*zb - 6732*nc^2*Pi^2*zb + 7560*nc^4*Pi^2*zb - 1674*zb^2 - 47516*nc^2*zb^2 + 219142*nc^4*zb^2 + 5312*nc*nf*zb^2 - 11920*nc^3*nf*zb^2 - 2784*Pi^2*zb^2 + 8832*nc^2*Pi^2*zb^2 - 10080*nc^4*Pi^2*zb^2 - 1872*zb^3 + 29904*nc^2*zb^3 - 112800*nc^4*zb^3 - 4472*nc*nf*zb^3 + 7528*nc^3*nf*zb^3 + 1368*Pi^2*zb^3 - 4344*nc^2*Pi^2*zb^3 + 5040*nc^4*Pi^2*zb^3)*G[0, 1, zb])/(2304*nc^2*(-1 + zb)) + ((1827 - 12482*nc^2 + 70319*nc^4 + 2468*nc*nf - 2364*nc^3*nf - 702*Pi^2 + 1188*nc^2*Pi^2 + 1590*nc^4*Pi^2 - 8901*zb + 57024*nc^2*zb - 216195*nc^4*zb - 5148*nc*nf*zb + 6252*nc^3*nf*zb + 2130*Pi^2*zb - 4884*nc^2*Pi^2*zb - 690*nc^4*Pi^2*zb + 14013*zb^2 - 79568*nc^2*zb^2 + 234819*nc^4*zb^2 + 5168*nc*nf*zb^2 - 7680*nc^3*nf*zb^2 - 2436*Pi^2*zb^2 + 6984*nc^2*Pi^2*zb^2 - 3660*nc^4*Pi^2*zb^2 - 6939*zb^3 + 35026*nc^2*zb^3 - 87887*nc^4*zb^3 - 2488*nc*nf*zb^3 + 3792*nc^3*nf*zb^3 + 1008*Pi^2*zb^3 - 3288*nc^2*Pi^2*zb^3 + 2760*nc^4*Pi^2*zb^3)*G[1, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-14121 + 12124*nc^2 - 136335*nc^4 - 4084*nc*nf + 4396*nc^3*nf + 1128*Pi^2 - 1596*nc^2*Pi^2 - 4104*nc^4*Pi^2 - 48*nc*nf*Pi^2 + 48*nc^3*nf*Pi^2 + 16002*zb - 33494*nc^2*zb + 260212*nc^4*zb + 2768*nc*nf*zb - 5664*nc^3*nf*zb - 2304*Pi^2*zb + 5112*nc^2*Pi^2*zb + 1200*nc^4*Pi^2*zb + 96*nc*nf*Pi^2*zb - 96*nc^3*nf*Pi^2*zb - 1944*zb^2 + 20320*nc^2*zb^2 - 147208*nc^4*zb^2 - 3712*nc*nf*zb^2 + 5936*nc^3*nf*zb^2 + 1488*Pi^2*zb^2 - 4224*nc^2*Pi^2*zb^2 + 2928*nc^4*Pi^2*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((2952 + 2392*nc^2 - 2680*nc^4 - 96*nc*nf - 296*nc^3*nf + 15*Pi^2 + 75*nc^2*Pi^2 - 240*nc^4*Pi^2 - 4644*zb - 7530*nc^2*zb + 4486*nc^4*zb + 288*nc*nf*zb + 584*nc^3*nf*zb - 33*Pi^2*zb - 165*nc^2*Pi^2*zb + 528*nc^4*Pi^2*zb + 1809*zb^2 + 7371*nc^2*zb^2 - 2920*nc^4*zb^2 - 264*nc*nf*zb^2 - 368*nc^3*nf*zb^2 + 24*Pi^2*zb^2 + 120*nc^2*Pi^2*zb^2 - 384*nc^4*Pi^2*zb^2 - 117*zb^3 - 2129*nc^2*zb^3 + 658*nc^4*zb^3 + 72*nc*nf*zb^3 + 80*nc^3*nf*zb^3 - 6*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 + 96*nc^4*Pi^2*zb^3)*G[2, 1, zb])/(576*nc^2*(-1 + zb)) - ((45 + 550*nc^2 - 903*nc^4 - 100*nc*nf + 156*nc^3*nf + 1263*zb - 10290*nc^2*zb + 16863*nc^4*zb + 300*nc*nf*zb - 468*nc^3*nf*zb - 3846*zb^2 + 20632*nc^2*zb^2 - 29682*nc^4*zb^2 - 400*nc*nf*zb^2 + 624*nc^3*nf*zb^2 + 2538*zb^3 - 11372*nc^2*zb^3 + 14778*nc^4*zb^3 + 200*nc*nf*zb^3 - 312*nc^3*nf*zb^3)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((30 + 126*nc^2 - 298*nc^4 - 36*nc*nf + 64*nc^3*nf + 258*zb - 2775*nc^2*zb + 6003*nc^4*zb + 108*nc*nf*zb - 192*nc^3*nf*zb - 957*zb^2 + 5705*nc^2*zb^2 - 10456*nc^4*zb^2 - 140*nc*nf*zb^2 + 256*nc^3*nf*zb^2 + 669*zb^3 - 3192*nc^2*zb^3 + 5143*nc^4*zb^3 + 68*nc*nf*zb^3 - 128*nc^3*nf*zb^3)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((96 + 291*nc^2 - 561*nc^4 - 84*nc*nf + 120*nc^3*nf + 522*zb - 5949*nc^2*zb + 11901*nc^4*zb + 252*nc*nf*zb - 360*nc^3*nf*zb - 1992*zb^2 + 12064*nc^2*zb^2 - 20772*nc^4*zb^2 - 328*nc*nf*zb^2 + 480*nc^3*nf*zb^2 + 1374*zb^3 - 6694*nc^2*zb^3 + 10216*nc^4*zb^3 + 160*nc*nf*zb^3 - 240*nc^3*nf*zb^3)*G[0, 1, 0, zb])/(192*nc^2*(-1 + zb)) - ((147 + 136*nc^2 - 631*nc^4 - 100*nc*nf + 172*nc^3*nf - 171*zb - 3192*nc^2*zb + 13899*nc^4*zb + 300*nc*nf*zb - 516*nc^3*nf*zb - 576*zb^2 + 7328*nc^2*zb^2 - 23812*nc^4*zb^2 - 368*nc*nf*zb^2 + 688*nc^3*nf*zb^2 + 600*zb^3 - 4432*nc^2*zb^3 + 11504*nc^4*zb^3 + 168*nc*nf*zb^3 - 344*nc^3*nf*zb^3)*G[0, 1, 1, zb])/(384*nc^2*(-1 + zb)) + ((-612 + 5516*nc^2 - 4776*nc^4 - 144*nc*nf + 8*nc^3*nf + 3093*zb - 21126*nc^2*zb + 22425*nc^4*zb + 288*nc*nf*zb - 72*nc^3*nf*zb - 4839*zb^2 + 27134*nc^2*zb^2 - 30819*nc^4*zb^2 - 272*nc*nf*zb^2 + 240*nc^3*nf*zb^2 + 2358*zb^3 - 11524*nc^2*zb^3 + 13410*nc^4*zb^3 + 128*nc*nf*zb^3 - 176*nc^3*nf*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-465 + 3687*nc^2 - 2574*nc^4 - 164*nc*nf + 4*nc^3*nf + 2160*zb - 13653*nc^2*zb + 13617*nc^4*zb + 264*nc*nf*zb - 3123*zb^2 + 17034*nc^2*zb^2 - 19563*nc^4*zb^2 - 180*nc*nf*zb^2 + 108*nc^3*nf*zb^2 + 1428*zb^3 - 7068*nc^2*zb^3 + 8712*nc^4*zb^3 + 80*nc*nf*zb^3 - 112*nc^3*nf*zb^3)*G[1, 0, 1, zb])/(192*nc^2*(-1 + zb)) - ((942 - 4907*nc^2 + 5021*nc^4 + 44*nc*nf + 92*nc^3*nf - 2136*zb + 11326*nc^2*zb - 12968*nc^4*zb + 8*nc*nf*zb - 120*nc^3*nf*zb + 1338*zb^2 - 7054*nc^2*zb^2 + 8352*nc^4*zb^2 + 64*nc*nf*zb^2 - 80*nc^3*nf*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((2016 - 6623*nc^2 + 4443*nc^4 + 88*nc*nf + 208*nc^3*nf - 3279*zb + 13240*nc^2*zb - 12513*nc^4*zb + 148*nc*nf*zb - 404*nc^3*nf*zb + 1236*zb^2 - 7128*nc^2*zb^2 + 7764*nc^4*zb^2 + 8*nc*nf*zb^2 - 8*nc^3*nf*zb^2)*G[1, 1, 1, zb])/(384*nc^2) - ((363 - 536*nc^2 + 1143*nc^4 + 4*nc*nf - 24*nc^3*nf - 366*zb + 766*nc^2*zb - 1946*nc^4*zb - 8*nc*nf*zb + 32*nc^3*nf*zb + 102*zb^2 - 312*nc^2*zb^2 + 874*nc^4*zb^2 + 8*nc*nf*zb^2 - 16*nc^3*nf*zb^2)*G[1, 2, 1, zb])/(96*nc^2) + ((-156 + 351*nc^2 - 985*nc^4 + 20*nc^3*nf + 306*zb - 645*nc^2*zb + 2177*nc^4*zb - 44*nc^3*nf*zb - 186*zb^2 + 351*nc^2*zb^2 - 1625*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 36*zb^3 - 57*nc^2*zb^3 + 393*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-276 + 432*nc^2 - 1334*nc^4 + 40*nc^3*nf + 474*zb - 741*nc^2*zb + 3034*nc^4*zb - 88*nc^3*nf*zb - 228*zb^2 + 351*nc^2*zb^2 - 2335*nc^4*zb^2 + 64*nc^3*nf*zb^2 + 30*zb^3 - 42*nc^2*zb^3 + 579*nc^4*zb^3 - 16*nc^3*nf*zb^3)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-264 + 351*nc^2 - 761*nc^4 + 20*nc^3*nf + 444*zb - 585*nc^2*zb + 1697*nc^4*zb - 44*nc^3*nf*zb - 204*zb^2 + 261*nc^2*zb^2 - 1265*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 24*zb^3 - 27*nc^2*zb^3 + 305*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 2, 1, zb])/(48*nc^2*(-1 + zb)) + ((143 - 426*nc^2 + 391*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb])/(16*nc^2) - ((43 - 131*nc^2 + 131*nc^4 - 86*zb + 262*nc^2*zb - 262*nc^4*zb + 84*zb^2 - 256*nc^2*zb^2 + 262*nc^4*zb^2)*G[0, 0, 0, 1, zb])/(8*nc^2) - ((44 - 133*nc^2 + 131*nc^4 - 88*zb + 266*nc^2*zb - 262*nc^4*zb + 86*zb^2 - 260*nc^2*zb^2 + 262*nc^4*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2) + ((71 - 236*nc^2 + 269*nc^4 - 142*zb + 472*nc^2*zb - 538*nc^4*zb + 130*zb^2 - 436*nc^2*zb^2 + 538*nc^4*zb^2)*G[0, 0, 1, 1, zb])/(32*nc^2) - ((183 - 538*nc^2 + 519*nc^4 - 366*zb + 1076*nc^2*zb - 1038*nc^4*zb + 358*zb^2 - 1052*nc^2*zb^2 + 1038*nc^4*zb^2)*G[0, 1, 0, 0, zb])/(32*nc^2) + ((55 - 164*nc^2 + 167*nc^4 - 110*zb + 328*nc^2*zb - 334*nc^4*zb + 106*zb^2 - 316*nc^2*zb^2 + 334*nc^4*zb^2)*G[0, 1, 0, 1, zb])/(16*nc^2) + ((40 - 123*nc^2 + 137*nc^4 - 80*zb + 246*nc^2*zb - 274*nc^4*zb + 74*zb^2 - 228*nc^2*zb^2 + 274*nc^4*zb^2)*G[0, 1, 1, 0, zb])/(16*nc^2) - ((24 - 87*nc^2 + 113*nc^4 - 48*zb + 174*nc^2*zb - 226*nc^4*zb + 40*zb^2 - 150*nc^2*zb^2 + 226*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(32*nc^2) + ((1 + nc^2 + 4*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/(16*nc^2) - ((393 - 456*nc^2 - 585*nc^4 - 786*zb + 1632*nc^2*zb - 414*nc^4*zb + 560*zb^2 - 1536*nc^2*zb^2 + 1120*nc^4*zb^2)*G[1, 0, 0, 0, zb])/(32*nc^2) + ((256 - 351*nc^2 - 533*nc^4 - 500*zb + 1086*nc^2*zb - 146*nc^4*zb + 340*zb^2 - 952*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 0, 1, zb])/(32*nc^2) + ((247 - 322*nc^2 - 533*nc^4 - 494*zb + 1064*nc^2*zb - 146*nc^4*zb + 344*zb^2 - 956*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 1, 0, zb])/(32*nc^2) - ((239 - 536*nc^2 - 829*nc^4 - 462*zb + 1208*nc^2*zb + 122*nc^4*zb + 284*zb^2 - 880*nc^2*zb^2 + 644*nc^4*zb^2)*G[1, 0, 1, 1, zb])/(64*nc^2) + ((547 - 438*nc^2 - 1509*nc^4 - 16*nc*nf + 16*nc^3*nf - 1094*zb + 1980*nc^2*zb + 330*nc^4*zb + 32*nc*nf*zb - 32*nc^3*nf*zb + 708*zb^2 - 1768*nc^2*zb^2 + 1124*nc^4*zb^2)*G[1, 1, 0, 0, zb])/(64*nc^2) - ((365 - 294*nc^2 - 1175*nc^4 - 20*nc*nf + 20*nc^3*nf - 690*zb + 1224*nc^2*zb + 490*nc^4*zb + 40*nc*nf*zb - 40*nc^3*nf*zb + 408*zb^2 - 1040*nc^2*zb^2 + 664*nc^4*zb^2)*G[1, 1, 0, 1, zb])/(64*nc^2) - ((176 - 99*nc^2 - 472*nc^4 - 12*nc*nf + 12*nc^3*nf - 328*zb + 506*nc^2*zb + 192*nc^4*zb + 24*nc*nf*zb - 24*nc^3*nf*zb + 188*zb^2 - 428*nc^2*zb^2 + 264*nc^4*zb^2)*G[1, 1, 1, 0, zb])/(32*nc^2) + ((479 - 214*nc^2 - 1033*nc^4 - 60*nc*nf + 60*nc^3*nf - 758*zb + 908*nc^2*zb + 858*nc^4*zb + 120*nc*nf*zb - 120*nc^3*nf*zb + 328*zb^2 - 656*nc^2*zb^2 + 328*nc^4*zb^2)*G[1, 1, 1, 1, zb])/(128*nc^2) - ((38 - 47*nc^2 + 26*nc^4 - 56*zb + 86*nc^2*zb - 64*nc^4*zb + 28*zb^2 - 48*nc^2*zb^2 + 20*nc^4*zb^2)*G[1, 1, 2, 1, zb])/(16*nc^2) + ((11 - 31*nc^2 + 42*nc^4 - 16*zb + 44*nc^2*zb - 56*nc^4*zb + 7*zb^2 - 20*nc^2*zb^2 + 17*nc^4*zb^2)*G[1, 2, 1, 0, zb])/(4*nc^2) - ((76 - 171*nc^2 + 212*nc^4 - 112*zb + 246*nc^2*zb - 284*nc^4*zb + 56*zb^2 - 116*nc^2*zb^2 + 76*nc^4*zb^2)*G[1, 2, 1, 1, zb])/(16*nc^2) + ((35 - 76*nc^2 + 78*nc^4 - 50*zb + 108*nc^2*zb - 104*nc^4*zb + 26*zb^2 - 52*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 2, 2, 1, zb])/(8*nc^2) - (3*(-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, zb])/8 + ((-1 - 4*nc^2 + 9*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, zb])/(8*nc^2) + ((3 - 15*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb])/(8*nc^2) - ((13 - 45*nc^2 + 70*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/(32*nc^2) + ((11 - 23*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/(16*nc^2) - ((6 - 17*nc^2 + 25*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/(8*nc^2) + ((11 - 24*nc^2 + 31*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/(8*nc^2) - ((10 - 21*nc^2 + 21*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb])/(8*nc^2) - (G[1, zb]*(27000 - 82391*nc^2 - 74849*nc^4 + 16956*nc*nf - 20828*nc^3*nf - 522*Pi^2 + 12852*nc^2*Pi^2 - 6990*nc^4*Pi^2 - 384*nc*nf*Pi^2 - 24*nc^3*nf*Pi^2 - 72279*zb + 273657*nc^2*zb + 59010*nc^4*zb - 26784*nc*nf*zb + 47184*nc^3*nf*zb + 3762*Pi^2*zb - 44172*nc^2*Pi^2*zb + 44874*nc^4*Pi^2*zb + 720*nc*nf*Pi^2*zb - 72*nc^3*nf*Pi^2*zb + 62316*zb^2 - 310042*nc^2*zb^2 + 78774*nc^4*zb^2 + 22924*nc*nf*zb^2 - 51372*nc^3*nf*zb^2 - 6696*Pi^2*zb^2 + 53400*nc^2*Pi^2*zb^2 - 68676*nc^4*Pi^2*zb^2 - 624*nc*nf*Pi^2*zb^2 + 528*nc^3*nf*Pi^2*zb^2 - 17037*zb^3 + 118776*nc^2*zb^3 - 65655*nc^4*zb^3 - 13096*nc*nf*zb^3 + 25016*nc^3*nf*zb^3 + 3456*Pi^2*zb^3 - 22080*nc^2*Pi^2*zb^3 + 31560*nc^4*Pi^2*zb^3 + 288*nc*nf*Pi^2*zb^3 - 432*nc^3*nf*Pi^2*zb^3 - 32400*Zeta[3] + 42876*nc^2*Zeta[3] + 53892*nc^4*Zeta[3] + 98496*zb*Zeta[3] - 179172*nc^2*zb*Zeta[3] - 29484*nc^4*zb*Zeta[3] - 114048*zb^2*Zeta[3] + 259848*nc^2*zb^2*Zeta[3] - 110376*nc^4*zb^2*Zeta[3] + 47952*zb^3*Zeta[3] - 123552*nc^2*zb^3*Zeta[3] + 85968*nc^4*zb^3*Zeta[3]))/(6912*nc^2*(-1 + zb)) + (G[0, zb]*(2619 - 3128*nc^2 + 4605*nc^4 - 532*nc*nf - 132*nc^3*nf - 108*Pi^2 + 1542*nc^2*Pi^2 - 2358*nc^4*Pi^2 - 192*nc*nf*Pi^2 + 360*nc^3*nf*Pi^2 + 3267*zb + 69000*nc^2*zb - 35499*nc^4*zb + 8004*nc*nf*zb + 7980*nc^3*nf*zb + 2304*Pi^2*zb - 19530*nc^2*Pi^2*zb + 42246*nc^4*Pi^2*zb + 576*nc*nf*Pi^2*zb - 1080*nc^3*nf*Pi^2*zb + 5535*zb^2 - 173474*nc^2*zb^2 + 153915*nc^4*zb^2 + 6464*nc*nf*zb^2 - 33768*nc^3*nf*zb^2 - 6084*Pi^2*zb^2 + 38208*nc^2*Pi^2*zb^2 - 73836*nc^4*Pi^2*zb^2 - 768*nc*nf*Pi^2*zb^2 + 1440*nc^3*nf*Pi^2*zb^2 - 11421*zb^3 + 107562*nc^2*zb^3 - 95309*nc^4*zb^3 - 13040*nc*nf*zb^3 + 25792*nc^3*nf*zb^3 + 3888*Pi^2*zb^3 - 21084*nc^2*Pi^2*zb^3 + 36636*nc^4*Pi^2*zb^3 + 384*nc*nf*Pi^2*zb^3 - 720*nc^3*nf*Pi^2*zb^3 - 25056*Zeta[3] + 68472*nc^2*Zeta[3] - 61992*nc^4*Zeta[3] + 75168*zb*Zeta[3] - 205416*nc^2*zb*Zeta[3] + 185976*nc^4*zb*Zeta[3] - 100224*zb^2*Zeta[3] + 273888*nc^2*zb^2*Zeta[3] - 247968*nc^4*zb^2*Zeta[3] + 50112*zb^3*Zeta[3] - 136944*nc^2*zb^3*Zeta[3] + 123984*nc^4*zb^3*Zeta[3]))/(6912*nc^2*(-1 + zb)) - (108135 + 702540*nc^2 - 359955*nc^4 - 109620*nc*nf + 13140*nc^3*nf + 56160*Pi^2 - 141840*nc^2*Pi^2 - 32400*nc^4*Pi^2 - 2880*nc*nf*Pi^2 + 17280*nc^3*nf*Pi^2 - 7452*Pi^4 + 25236*nc^2*Pi^4 - 11664*nc^4*Pi^4 + 3584655*zb - 4148220*nc^2*zb - 11522355*nc^4*zb + 3292620*nc*nf*zb - 1620780*nc^3*nf*zb + 41040*Pi^2*zb - 223200*nc^2*Pi^2*zb + 4116240*nc^4*Pi^2*zb + 8640*nc*nf*Pi^2*zb - 149760*nc^3*nf*Pi^2*zb + 22356*Pi^4*zb - 75708*nc^2*Pi^4*zb + 34992*nc^4*Pi^4*zb - 8531730*zb^2 + 4854540*nc^2*zb^2 + 23968950*nc^4*zb^2 - 2386680*nc*nf*zb^2 - 424200*nc^3*nf*zb^2 - 370440*Pi^2*zb^2 + 1315800*nc^2*Pi^2*zb^2 - 7896240*nc^4*Pi^2*zb^2 - 76320*nc*nf*Pi^2*zb^2 + 318240*nc^3*nf*Pi^2*zb^2 - 29808*Pi^4*zb^2 + 100944*nc^2*Pi^4*zb^2 - 46656*nc^4*Pi^4*zb^2 + 4838940*zb^3 - 1518300*nc^2*zb^3 - 14865520*nc^4*zb^3 - 866080*nc*nf*zb^3 + 2071520*nc^3*nf*zb^3 + 273240*Pi^2*zb^3 - 947880*nc^2*Pi^2*zb^3 + 4065840*nc^4*Pi^2*zb^3 + 78240*nc*nf*Pi^2*zb^3 - 201120*nc^3*nf*Pi^2*zb^3 + 14904*Pi^4*zb^3 - 50472*nc^2*Pi^4*zb^3 + 23328*nc^4*Pi^4*zb^3 - 97200*Zeta[3] + 781920*nc^2*Zeta[3] - 961200*nc^4*Zeta[3] - 198720*nc*nf*Zeta[3] + 164160*nc^3*nf*Zeta[3] + 3039120*zb*Zeta[3] - 15448320*nc^2*zb*Zeta[3] + 26198640*nc^4*zb*Zeta[3] + 596160*nc*nf*zb*Zeta[3] - 492480*nc^3*nf*zb*Zeta[3] - 7685280*zb^2*Zeta[3] + 31808160*nc^2*zb^2*Zeta[3] - 46431360*nc^4*zb^2*Zeta[3] - 794880*nc*nf*zb^2*Zeta[3] + 656640*nc^3*nf*zb^2*Zeta[3] + 4743360*zb^3*Zeta[3] - 17832960*nc^2*zb^3*Zeta[3] + 22956480*nc^4*zb^3*Zeta[3] + 397440*nc*nf*zb^3*Zeta[3] - 328320*nc^3*nf*zb^3*Zeta[3])/(829440*nc^2*(-1 + zb))) - (16295580 - 37028880*nc^2 - 32235660*nc^4 - 1993680*nc*nf + 13317840*nc^3*nf - 3408480*Pi^2 - 3304320*nc^2*Pi^2 + 13847520*nc^4*Pi^2 + 1530240*nc*nf*Pi^2 - 2605440*nc^3*nf*Pi^2 + 430272*Pi^4 - 415296*nc^2*Pi^4 - 314496*nc^4*Pi^4 - 46080*nc*nf*Pi^4 + 138240*nc^3*nf*Pi^4 - 866469960*zb + 1807224000*nc^2*zb + 220093320*nc^4*zb - 659188320*nc*nf*zb + 452316000*nc^3*nf*zb + 26542080*Pi^2*zb + 98517120*nc^2*Pi^2*zb - 54890400*nc^4*Pi^2*zb + 14983680*nc*nf*Pi^2*zb + 14073600*nc^3*nf*Pi^2*zb - 1273536*Pi^4*zb + 8320896*nc^2*Pi^4*zb - 2628288*nc^4*Pi^4*zb + 184320*nc*nf*Pi^4*zb - 552960*nc^3*nf*Pi^4*zb + 2696334075*zb^2 - 4805385060*nc^2*zb^2 - 1960525815*nc^4*zb^2 + 1217319420*nc*nf*zb^2 - 680803260*nc^3*nf*zb^2 - 68036760*Pi^2*zb^2 - 286402080*nc^2*Pi^2*zb^2 + 310098120*nc^4*Pi^2*zb^2 - 28044960*nc*nf*Pi^2*zb^2 - 56577120*nc^3*nf*Pi^2*zb^2 + 3678048*Pi^4*zb^2 - 22893696*nc^2*Pi^4*zb^2 + 9212832*nc^4*Pi^4*zb^2 - 334080*nc*nf*Pi^4*zb^2 + 1002240*nc^3*nf*Pi^4*zb^2 - 3062836395*zb^3 + 4781258220*nc^2*zb^3 + 3281311615*nc^4*zb^3 - 618834700*nc*nf*zb^3 + 75842060*nc^3*nf*zb^3 + 72961560*Pi^2*zb^3 + 309670320*nc^2*Pi^2*zb^3 - 466116720*nc^4*Pi^2*zb^3 + 11201760*nc*nf*Pi^2*zb^3 + 82735200*nc^3*nf*Pi^2*zb^3 - 5411232*Pi^4*zb^3 + 24738480*nc^2*Pi^4*zb^3 - 10470672*nc^4*Pi^4*zb^3 + 311040*nc*nf*Pi^4*zb^3 - 933120*nc^3*nf*Pi^4*zb^3 + 1468728450*zb^4 - 2069259900*nc^2*zb^4 - 1910890270*nc^4*zb^4 + 36062320*nc*nf*zb^4 + 204440560*nc^3*nf*zb^4 - 32941080*Pi^2*zb^4 - 143159520*nc^2*Pi^2*zb^4 + 256790580*nc^4*Pi^2*zb^4 + 1861920*nc*nf*Pi^2*zb^4 - 46524960*nc^3*nf*Pi^2*zb^4 + 3333852*Pi^4*zb^4 - 11598876*nc^2*Pi^4*zb^4 + 4973472*nc^4*Pi^4*zb^4 - 138240*nc*nf*Pi^4*zb^4 + 414720*nc^3*nf*Pi^4*zb^4 - 252051750*zb^5 + 328194180*nc^2*zb^5 + 367434490*nc^4*zb^5 + 25774160*nc*nf*zb^5 - 64766320*nc^3*nf*zb^5 + 4558680*Pi^2*zb^5 + 24013680*nc^2*Pi^2*zb^5 - 47695260*nc^4*Pi^2*zb^5 - 1210080*nc*nf*Pi^2*zb^5 + 8852640*nc^3*nf*Pi^2*zb^5 - 817020*Pi^4*zb^5 + 1969452*nc^2*Pi^4*zb^5 - 846576*nc^4*Pi^4*zb^5 + 23040*nc*nf*Pi^4*zb^5 - 69120*nc^3*nf*Pi^4*zb^5 + 324000*Pi^2*zb^6 - 64800*nc^2*Pi^2*zb^6 + 32400*nc^4*Pi^2*zb^6 + 64584*Pi^4*zb^6 - 4968*Pi^4*zb^7 - 65162880*Zeta[3] + 26922240*nc^2*Zeta[3] + 90840960*nc^4*Zeta[3] + 21496320*nc*nf*Zeta[3] - 20805120*nc^3*nf*Zeta[3] - 14670720*Pi^2*Zeta[3] + 56246400*nc^2*Pi^2*Zeta[3] - 79418880*nc^4*Pi^2*Zeta[3] - 173715840*zb*Zeta[3] + 857260800*nc^2*zb*Zeta[3] - 3291960960*nc^4*zb*Zeta[3] - 107965440*nc*nf*zb*Zeta[3] + 122204160*nc^3*nf*zb*Zeta[3] + 58682880*Pi^2*zb*Zeta[3] - 224985600*nc^2*Pi^2*zb*Zeta[3] + 317675520*nc^4*Pi^2*zb*Zeta[3] + 1094122080*zb^2*Zeta[3] - 3440093760*nc^2*zb^2*Zeta[3] + 9386431200*nc^4*zb^2*Zeta[3] + 269585280*nc*nf*zb^2*Zeta[3] - 309571200*nc^3*nf*zb^2*Zeta[3] - 106362720*Pi^2*zb^2*Zeta[3] + 407786400*nc^2*Pi^2*zb^2*Zeta[3] - 575786880*nc^4*Pi^2*zb^2*Zeta[3] - 1504967040*zb^3*Zeta[3] + 4403635200*nc^2*zb^3*Zeta[3] - 10119850560*nc^4*zb^3*Zeta[3] - 316552320*nc*nf*zb^3*Zeta[3] + 359544960*nc^3*nf*zb^3*Zeta[3] + 99027360*Pi^2*zb^3*Zeta[3] - 379663200*nc^2*Pi^2*zb^3*Zeta[3] + 536077440*nc^4*Pi^2*zb^3*Zeta[3] + 792218880*zb^4*Zeta[3] - 2260608480*nc^2*zb^4*Zeta[3] + 4697619840*nc^4*zb^4*Zeta[3] + 161628480*nc*nf*zb^4*Zeta[3] - 181967040*nc^3*nf*zb^4*Zeta[3] - 44012160*Pi^2*zb^4*Zeta[3] + 168739200*nc^2*Pi^2*zb^4*Zeta[3] - 238256640*nc^4*Pi^2*zb^4*Zeta[3] - 144050400*zb^5*Zeta[3] + 404987040*nc^2*zb^5*Zeta[3] - 789242400*nc^4*zb^5*Zeta[3] - 29298240*nc*nf*zb^5*Zeta[3] + 32806080*nc^3*nf*zb^5*Zeta[3] + 7335360*Pi^2*zb^5*Zeta[3] - 28123200*nc^2*Pi^2*zb^5*Zeta[3] + 39709440*nc^4*Pi^2*zb^5*Zeta[3] + 155520*zb^6*Zeta[3] + 186935040*Zeta[5] - 572002560*nc^2*Zeta[5] + 629544960*nc^4*Zeta[5] - 747740160*zb*Zeta[5] + 2288010240*nc^2*zb*Zeta[5] - 2518179840*nc^4*zb*Zeta[5] + 1355279040*zb^2*Zeta[5] - 4147018560*nc^2*zb^2*Zeta[5] + 4564200960*nc^4*zb^2*Zeta[5] - 1261811520*zb^3*Zeta[5] + 3861017280*nc^2*zb^3*Zeta[5] - 4249428480*nc^4*zb^3*Zeta[5] + 560805120*zb^4*Zeta[5] - 1716007680*nc^2*zb^4*Zeta[5] + 1888634880*nc^4*zb^4*Zeta[5] - 93467520*zb^5*Zeta[5] + 286001280*nc^2*zb^5*Zeta[5] - 314772480*nc^4*zb^5*Zeta[5])/(14929920*nc^2*(-2 + zb)^2*(-1 + zb)), 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (65*zb)/(8*(-1 + nc)*(1 + nc)) - (157*nc^2*zb)/(12*(-1 + nc)*(1 + nc)) - (2*Pi^2*zb)/(3*(-1 + nc)*(1 + nc)) + (2*nc^2*Pi^2*zb)/(3*(-1 + nc)*(1 + nc)) - (49*zb^2)/(8*(-1 + nc)*(1 + nc)) + (485*nc^2*zb^2)/(48*(-1 + nc)*(1 + nc)) + (Pi^2*zb^2)/(2*(-1 + nc)*(1 + nc)) - (nc^2*Pi^2*zb^2)/(2*(-1 + nc)*(1 + nc)) + (37*zb*G[0, zb])/4 - (67*zb^2*G[0, zb])/8 - (9*G[1, zb])/(8*(-1 + nc)*(1 + nc)) - (23*nc^2*G[1, zb])/(6*(-1 + nc)*(1 + nc)) - (3*Pi^2*G[1, zb])/(4*(-1 + nc)*(1 + nc)) + (3*nc^2*Pi^2*G[1, zb])/(4*(-1 + nc)*(1 + nc)) + (73*zb*G[1, zb])/(8*(-1 + nc)*(1 + nc)) - (31*nc^2*zb*G[1, zb])/(24*(-1 + nc)*(1 + nc)) + (Pi^2*zb*G[1, zb])/((-1 + nc)*(1 + nc)) - (nc^2*Pi^2*zb*G[1, zb])/((-1 + nc)*(1 + nc)) - (105*zb^2*G[1, zb])/(16*(-1 + nc)*(1 + nc)) + (55*nc^2*zb^2*G[1, zb])/(16*(-1 + nc)*(1 + nc)) - (Pi^2*zb^2*G[1, zb])/(3*(-1 + nc)*(1 + nc)) + (nc^2*Pi^2*zb^2*G[1, zb])/(3*(-1 + nc)*(1 + nc)) - 8*zb*G[0, 0, zb] + 6*zb^2*G[0, 0, zb] + 6*zb*G[0, 1, zb] - (9*zb^2*G[0, 1, zb])/2 + (5*G[1, 0, zb])/4 - zb^2*G[1, 0, zb] + (7*G[1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - (17*nc^2*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) - (15*zb*G[1, 1, zb])/(4*(-1 + nc)*(1 + nc)) - (7*nc^2*zb*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) + (zb^2*G[1, 1, zb])/((-1 + nc)*(1 + nc)) + (13*nc^2*zb^2*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) - G[2, 1, zb]/((-1 + nc)*(1 + nc)) + (7*nc^2*G[2, 1, zb])/(3*(-1 + nc)*(1 + nc)) + (zb*G[2, 1, zb])/(2*(-1 + nc)*(1 + nc)) - (11*nc^2*zb*G[2, 1, zb])/(6*(-1 + nc)*(1 + nc)) + (nc^2*zb^2*G[2, 1, zb])/(3*(-1 + nc)*(1 + nc)) - (zb^2*G[0, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 9*G[1, 0, 0, zb] + 12*zb*G[1, 0, 0, zb] - 4*zb^2*G[1, 0, 0, zb] + (27*G[1, 0, 1, zb])/4 - 9*zb*G[1, 0, 1, zb] + 3*zb^2*G[1, 0, 1, zb] + (9*G[1, 1, 0, zb])/2 - 6*zb*G[1, 1, 0, zb] + 2*zb^2*G[1, 1, 0, zb] - (19*G[1, 1, 1, zb])/4 + 6*zb*G[1, 1, 1, zb] - 2*zb^2*G[1, 1, 1, zb] + (5*G[1, 2, 1, zb])/2 - 3*zb*G[1, 2, 1, zb] + zb^2*G[1, 2, 1, zb] - (6*G[2, 1, 1, zb])/((-1 + nc)*(1 + nc)) + (6*zb*G[2, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (3*zb^2*G[2, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) + (4*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (4*zb*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (zb^2*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (37*zb*Log[μ])/8 - (67*zb^2*Log[μ])/16 - 4*zb*G[0, zb]*Log[μ] + 3*zb^2*G[0, zb]*Log[μ] + (5*G[1, zb]*Log[μ])/8 - (zb^2*G[1, zb]*Log[μ])/2 - (9*G[1, 0, zb]*Log[μ])/2 + 6*zb*G[1, 0, zb]*Log[μ] - 2*zb^2*G[1, 0, zb]*Log[μ] + (9*G[1, 1, zb]*Log[μ])/4 - 3*zb*G[1, 1, zb]*Log[μ] + zb^2*G[1, 1, zb]*Log[μ] - zb*Log[μ]^2 + (3*zb^2*Log[μ]^2)/4 - (9*G[1, zb]*Log[μ]^2)/8 + (3*zb*G[1, zb]*Log[μ]^2)/2 - (zb^2*G[1, zb]*Log[μ]^2)/2, 0, 0, 0, 0, 0, 0, 0}, {-1/3456*(zb*(124416*nc - 105120*nc^3 - 373248*nc*zb + 336528*nc^3*zb + 404352*nc*zb^2 - 376632*nc^3*zb^2 + 1152*nc^3*Pi^2*zb^2 - 186624*nc*zb^3 + 176940*nc^3*zb^3 - 2880*nc^3*Pi^2*zb^3 + 31104*nc*zb^4 - 30420*nc^3*zb^4 + 2592*nc^3*Pi^2*zb^4 + 144*nc^3*zb^5 - 1008*nc^3*Pi^2*zb^5 + 144*nc^3*Pi^2*zb^6)*G[0, 0, zb])/((-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - ((2592*nc^3 + 864*nc^3*Pi^2 - 46656*nc*zb + 34776*nc^3*zb - 2592*nc^3*Pi^2*zb + 139968*nc*zb^2 - 118692*nc^3*zb^2 + 2808*nc^3*Pi^2*zb^2 - 151632*nc*zb^3 + 129798*nc^3*zb^3 - 1152*nc^3*Pi^2*zb^3 + 69984*nc*zb^4 - 59193*nc^3*zb^4 - 144*nc^3*Pi^2*zb^4 - 11664*nc*zb^5 + 10107*nc^3*zb^5 + 324*nc^3*Pi^2*zb^5 - 108*nc^3*zb^6 - 126*nc^3*Pi^2*zb^6 + 18*nc^3*Pi^2*zb^7)*G[0, 1, zb])/(1728*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - ((-24192*nc - 30576*nc^3 - 1536*nc^3*Pi^2 + 82944*nc*zb + 42960*nc^3*zb + 2880*nc^3*Pi^2*zb - 101664*nc*zb^2 - 2412*nc^3*zb^2 - 1728*nc^3*Pi^2*zb^2 + 51552*nc*zb^3 - 13632*nc^3*zb^3 + 720*nc^3*Pi^2*zb^3 - 9216*nc*zb^4 + 4380*nc^3*zb^4 - 576*nc^3*Pi^2*zb^4 - 48*nc^3*zb^5 + 288*nc^3*Pi^2*zb^5 - 48*nc^3*Pi^2*zb^6)*G[1, 0, zb])/(1152*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2) + ((-5760*nc^3 - 293760*nc*zb - 525960*nc^3*zb - 5760*nc*Pi^2*zb - 23280*nc^3*Pi^2*zb + 984960*nc*zb^2 + 1035000*nc^3*zb^2 + 11520*nc*Pi^2*zb^2 + 49680*nc^3*Pi^2*zb^2 - 1162080*nc*zb^3 - 686970*nc^3*zb^3 - 7200*nc*Pi^2*zb^3 - 32220*nc^3*Pi^2*zb^3 + 570240*nc*zb^4 + 187380*nc^3*zb^4 + 1440*nc*Pi^2*zb^4 + 360*nc^3*Pi^2*zb^4 - 99360*nc*zb^5 - 11250*nc^3*zb^5 + 9360*nc^3*Pi^2*zb^5 - 1080*nc^3*zb^6 - 4680*nc^3*Pi^2*zb^6 + 780*nc^3*Pi^2*zb^7)*G[1, 1, zb])/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*zb) - ((4320*nc^3 - 480*nc^3*Pi^2 - 9072*nc^3*zb + 900*nc^3*Pi^2*zb + 6048*nc^3*zb^2 - 420*nc^3*Pi^2*zb^2 - 1296*nc^3*zb^3 + 60*nc^3*Pi^2*zb^3 - 90*nc^3*Pi^2*zb^4 + 30*nc^3*Pi^2*zb^5)*G[2, 1, zb])/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + (zb*(-384*nc^3 + 528*nc^3*zb - 192*nc^3*zb^2 + 48*nc^3*zb^3)*G[0, 0, 0, zb])/(192*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((108*nc^3 - 780*nc^3*zb + 852*nc^3*zb^2 - 264*nc^3*zb^3 + 84*nc^3*zb^4)*G[0, 0, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-36*nc^3 - 204*nc^3*zb + 222*nc^3*zb^2 - 66*nc^3*zb^3 + 84*nc^3*zb^4)*G[0, 1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-72*nc^3 - 144*nc^3*Pi^2 + 768*nc^3*zb - 804*nc^3*zb^2 + 144*nc^3*Pi^2*zb^2 + 276*nc^3*zb^3 - 168*nc^3*zb^4)*G[0, 1, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-41472*nc + 27552*nc^3 + 122112*nc*zb - 83280*nc^3*zb - 139392*nc*zb^2 + 98088*nc^3*zb^2 + 77760*nc*zb^3 - 55452*nc^3*zb^3 - 21312*nc*zb^4 + 14064*nc^3*zb^4 + 2304*nc*zb^5 - 804*nc^3*zb^5 - 168*nc^3*zb^6)*G[1, 0, 0, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((-31104*nc + 15888*nc^3 + 91584*nc*zb - 47640*nc^3*zb - 104544*nc*zb^2 + 56508*nc^3*zb^2 + 58320*nc*zb^3 - 31674*nc^3*zb^3 - 15984*nc*zb^4 + 7152*nc^3*zb^4 + 1728*nc*zb^5 + 114*nc^3*zb^5 - 204*nc^3*zb^6)*G[1, 0, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((-41472*nc + 25056*nc^3 + 119232*nc*zb - 76992*nc^3*zb - 135072*nc*zb^2 + 91728*nc^3*zb^2 + 75600*nc*zb^3 - 52104*nc^3*zb^3 - 20952*nc*zb^4 + 12936*nc^3*zb^4 + 2304*nc*zb^5 - 576*nc^3*zb^5 - 192*nc^3*zb^6)*G[1, 1, 0, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) + ((-190080*nc + 64080*nc^3 + 512640*nc*zb - 172680*nc^3*zb - 552960*nc*zb^2 + 183780*nc^3*zb^2 + 298080*nc*zb^3 - 89670*nc^3*zb^3 - 80280*nc*zb^4 + 12720*nc^3*zb^4 + 8640*nc*zb^5 + 3510*nc^3*zb^5 - 1020*nc^3*zb^6)*G[1, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((432*nc + 72*nc^3 - 216*nc*zb - 360*nc^3*zb + 144*nc^3*zb^2)*G[1, 2, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)) + (zb*(2*nc^3*zb^2 - nc^3*zb^3)*G[0, 0, 0, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((6*nc^3 - 6*nc^3*zb - 28*nc^3*zb^3 + 14*nc^3*zb^4)*G[0, 0, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((30*nc^3 - 30*nc^3*zb - 28*nc^3*zb^3 + 14*nc^3*zb^4)*G[0, 0, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-21*nc^3 + 42*nc^3*zb - 21*nc^3*zb^2 + 14*nc^3*zb^3 - 21*nc^3*zb^4 + 7*nc^3*zb^5)*G[0, 0, 1, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((6*nc^3 - 6*nc^3*zb - 10*nc^3*zb^3 + 5*nc^3*zb^4)*G[0, 1, 0, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((6*nc^3 - 6*nc^3*zb - 26*nc^3*zb^3 + 13*nc^3*zb^4)*G[0, 1, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-6*nc^3 + 12*nc^3*zb - 6*nc^3*zb^2 + 10*nc^3*zb^3 - 15*nc^3*zb^4 + 5*nc^3*zb^5)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-12*nc^3 + 24*nc^3*zb - 12*nc^3*zb^2 + 22*nc^3*zb^3 - 33*nc^3*zb^4 + 11*nc^3*zb^5)*G[0, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((64*nc^3 - 56*nc^3*zb - 16*nc^3*zb^3 + 8*nc^3*zb^4)*G[1, 0, 0, 0, zb])/(32*(-1 + nc)*nc*(1 + nc)) - ((124*nc^3 - 110*nc^3*zb - 28*nc^3*zb^3 + 14*nc^3*zb^4)*G[1, 0, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((160*nc^3 - 146*nc^3*zb - 28*nc^3*zb^3 + 14*nc^3*zb^4)*G[1, 0, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((224*nc^3 - 196*nc^3*zb - 56*nc^3*zb^3 + 28*nc^3*zb^4)*G[1, 0, 1, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - ((-192*nc + 372*nc^3 + 192*nc*zb - 360*nc^3*zb - 24*nc^3*zb^3 + 12*nc^3*zb^4)*G[1, 1, 0, 0, zb])/(96*(-1 + nc)*nc*(1 + nc)) + ((-144*nc + 330*nc^3 + 144*nc*zb - 312*nc^3*zb - 36*nc^3*zb^3 + 18*nc^3*zb^4)*G[1, 1, 0, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) + ((-180*nc + 412*nc^3 + 180*nc*zb - 404*nc^3*zb - 16*nc^3*zb^3 + 8*nc^3*zb^4)*G[1, 1, 1, 0, zb])/(96*(-1 + nc)*nc*(1 + nc)) - ((-780*nc + 1210*nc^3 + 780*nc*zb - 1160*nc^3*zb - 100*nc^3*zb^3 + 50*nc^3*zb^4)*G[1, 1, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)) - ((6*nc - 6*nc^3 - 6*nc*zb + 6*nc^3*zb)*G[1, 1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - (nc*(16*nc - 14*nc*zb - 2*nc*zb^3 + nc*zb^4)*G[2, 1, 0, 0, zb])/(12*(-1 + nc)*(1 + nc)) + ((-32*nc^3 + 60*nc^3*zb - 28*nc^3*zb^2 + 4*nc^3*zb^3 - 6*nc^3*zb^4 + 2*nc^3*zb^5)*G[2, 1, 0, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-96*nc^3 + 180*nc^3*zb - 84*nc^3*zb^2 + 12*nc^3*zb^3 - 18*nc^3*zb^4 + 6*nc^3*zb^5)*G[2, 1, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-96*nc^3 + 180*nc^3*zb - 84*nc^3*zb^2 + 12*nc^3*zb^3 - 18*nc^3*zb^4 + 6*nc^3*zb^5)*G[2, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((2*nc^3 + 2*nc^3*zb)*G[0, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - (3*nc^2*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(4*(-1 + nc)*(1 + nc)) + ((4*nc^3 + 4*nc^3*zb)*G[0, 1, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((nc^3 + nc^3*zb)*G[0, 1, 1, 0, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((2*nc^3 + 2*nc^3*zb)*G[0, 1, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((8*nc^3 + 8*nc^3*zb)*G[0, 1, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-4*nc^3 - 4*nc^3*zb)*G[0, 1, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + (9*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (5*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (3*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (9*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (3*Sqrt[5 - 4*zb]*(80*nc + 40*nc^3 - 104*nc*zb - 72*nc^3*zb + 32*nc*zb^2 + 32*nc^3*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + ((-1 + zb)*(4*nc^3 - 6*nc^3*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(4*nc^3 - 6*nc^3*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(4*nc^3 - 6*nc^3*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(4*nc^3 - 6*nc^3*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + (9*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (5*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (6*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (9*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (5*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - (9*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (5*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (9*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (5*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (3*(2*nc - 2*nc^3 - 2*nc*zb + 2*nc^3*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-2*nc^3 + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((zb*(10368*nc - 10368*nc^3 - 36288*nc*zb + 36288*nc^3*zb + 25920*nc*zb^2 - 25920*nc^3*zb^2))/(20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(1944*nc - 1944*nc^3 - 3888*nc*zb + 3888*nc^3*zb + 1944*nc*zb^2 - 1944*nc^3*zb^2)*G[0, zb])/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2016*nc + 2016*nc^3 + 4320*nc*zb - 4320*nc^3*zb - 2592*nc*zb^2 + 2592*nc^3*zb^2)*G[1, zb])/(1152*(-1 + nc)*nc*(1 + nc)) + ((648*nc - 648*nc^3 - 936*nc*zb + 936*nc^3*zb + 288*nc*zb^2 - 288*nc^3*zb^2)*G[1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)) - ((1296*nc - 1296*nc^3 - 1872*nc*zb + 1872*nc^3*zb + 576*nc*zb^2 - 576*nc^3*zb^2)*G[1, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 24*nc^3 + 24*nc*zb - 24*nc^3*zb)*G[1, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((-96*nc + 96*nc^3 + 96*nc*zb - 96*nc^3*zb)*G[1, 1, 1, zb])/(192*(-1 + nc)*nc*(1 + nc)))*Log[μ] - (zb*(1244160*nc - 7840800*nc^3 - 311040*nc*Pi^2 + 1329120*nc^3*Pi^2 - 4872960*nc*zb + 22731840*nc^3*zb + 933120*nc*Pi^2*zb - 2828880*nc^3*Pi^2*zb + 6324480*nc*zb^2 - 24022440*nc^3*zb^2 - 1010880*nc*Pi^2*zb^2 + 2243880*nc^3*Pi^2*zb^2 + 4416*nc^3*Pi^4*zb^2 - 3291840*nc*zb^3 + 10893960*nc^3*zb^3 + 466560*nc*Pi^2*zb^3 - 811980*nc^3*Pi^2*zb^3 - 11040*nc^3*Pi^4*zb^3 + 596160*nc*zb^4 - 1792800*nc^3*zb^4 - 77760*nc*Pi^2*zb^4 + 114660*nc^3*Pi^2*zb^4 + 9936*nc^3*Pi^4*zb^4 - 3600*nc^3*Pi^2*zb^5 - 3864*nc^3*Pi^4*zb^5 + 552*nc^3*Pi^4*zb^6 + 552960*nc^3*Zeta[3] - 1313280*nc^3*zb*Zeta[3] + 1175040*nc^3*zb^2*Zeta[3] - 535680*nc^3*zb^3*Zeta[3] + 138240*nc^3*zb^4*Zeta[3] - 17280*nc^3*zb^5*Zeta[3]))/(207360*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) + (zb*G[0, zb]*(-77760*nc + 310824*nc^3 + 6912*nc^3*Pi^2 + 230688*nc*zb - 762156*nc^3*zb - 12960*nc^3*Pi^2*zb - 209952*nc*zb^2 + 602532*nc^3*zb^2 + 8208*nc^3*Pi^2*zb^2 + 57024*nc*zb^3 - 148608*nc^3*zb^3 - 2592*nc^3*Pi^2*zb^3 + 432*nc^3*Pi^2*zb^4 + 3456*nc^3*zb^2*Zeta[3] - 6912*nc^3*zb^3*Zeta[3] + 4320*nc^3*zb^4*Zeta[3] - 864*nc^3*zb^5*Zeta[3]))/(10368*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*(-1 + zb)) + (G[1, zb]*(-1866240*nc + 4505760*nc^3 - 311040*nc*Pi^2 + 1450080*nc^3*Pi^2 + 10471680*nc*zb - 26967600*nc^3*zb + 1226880*nc*Pi^2*zb - 4965840*nc^3*Pi^2*zb - 23276160*nc*zb^2 + 60195960*nc^3*zb^2 - 1961280*nc*Pi^2*zb^2 + 6762600*nc^3*Pi^2*zb^2 + 26101440*nc*zb^3 - 66404340*nc^3*zb^3 + 1628640*nc*Pi^2*zb^3 - 4665420*nc^3*Pi^2*zb^3 - 15577920*nc*zb^4 + 38759040*nc^3*zb^4 - 743040*nc*Pi^2*zb^4 + 1730340*nc^3*Pi^2*zb^4 + 4717440*nc*zb^5 - 11471220*nc^3*zb^5 + 177120*nc*Pi^2*zb^5 - 345420*nc^3*Pi^2*zb^5 - 570240*nc*zb^6 + 1356480*nc^3*zb^6 - 17280*nc*Pi^2*zb^6 + 36180*nc^3*Pi^2*zb^6 - 2520*nc^3*Pi^2*zb^7 + 552960*nc^3*Zeta[3] - 1866240*nc^3*zb*Zeta[3] + 2453760*nc^3*zb^2*Zeta[3] - 1710720*nc^3*zb^3*Zeta[3] + 907200*nc^3*zb^4*Zeta[3] - 544320*nc^3*zb^5*Zeta[3] + 276480*nc^3*zb^6*Zeta[3] - 77760*nc^3*zb^7*Zeta[3] + 8640*nc^3*zb^8*Zeta[3]))/(103680*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3*(-1 + zb)), -1/3456*(zb*(-1289088 + 3996048*nc^2 - 3217584*nc^4 + 25344*Pi^2 - 165888*nc^2*Pi^2 + 140544*nc^4*Pi^2 + 3602124*zb - 11630184*nc^2*zb + 9439836*nc^4*zb - 69696*Pi^2*zb + 456192*nc^2*Pi^2*zb - 386496*nc^4*Pi^2*zb - 3659256*zb^2 + 12247684*nc^2*zb^2 - 10007764*nc^4*zb^2 + 69696*Pi^2*zb^2 - 456192*nc^2*Pi^2*zb^2 + 386496*nc^4*Pi^2*zb^2 + 1602207*zb^3 - 5523070*nc^2*zb^3 + 4536679*nc^4*zb^3 - 30096*Pi^2*zb^3 + 196992*nc^2*Pi^2*zb^3 - 166896*nc^4*Pi^2*zb^3 - 255987*zb^4 + 903634*nc^2*zb^4 - 745279*nc^4*zb^4 + 4752*Pi^2*zb^4 - 31104*nc^2*Pi^2*zb^4 + 26352*nc^4*Pi^2*zb^4)*G[0, 0, zb])/((-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) + (zb*(-11802 + 64752*nc^2 - 52950*nc^4 + 21069*zb - 126744*nc^2*zb + 105675*nc^4*zb - 9267*zb^2 + 62504*nc^2*zb^2 - 53237*nc^4*zb^2)*G[0, 0, 0, zb])/(192*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-4788*zb + 65550*nc^2*zb - 59808*nc^4*zb + 9027*zb^2 - 132150*nc^2*zb^2 + 121314*nc^4*zb^2 - 4239*zb^3 + 67240*nc^2*zb^3 - 62146*nc^4*zb^3)*G[0, 0, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((1872 + 2916*nc^2 - 12114*zb + 59916*nc^2*zb - 59322*nc^4*zb + 17217*zb^2 - 128937*nc^2*zb^2 + 120207*nc^4*zb^2 - 6975*zb^3 + 66745*nc^2*zb^3 - 61525*nc^4*zb^3)*G[0, 1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-1872 - 2916*nc^2 - 6822*zb - 60912*nc^2*zb + 76638*nc^4*zb + 15003*zb^2 + 142974*nc^2*zb^2 - 160743*nc^4*zb^2 + 156*Pi^2*zb^2 + 60*nc^2*Pi^2*zb^2 - 6309*zb^3 - 80170*nc^2*zb^3 + 85129*nc^4*zb^3 - 156*Pi^2*zb^3 - 60*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((127008 + 219728*nc^2 - 197696*nc^4 - 9504*Pi^2 + 62208*nc^2*Pi^2 - 52704*nc^4*Pi^2 - 207936*zb - 1693240*nc^2*zb + 1450096*nc^4*zb + 26928*Pi^2*zb - 176256*nc^2*Pi^2*zb + 149328*nc^4*Pi^2*zb + 48168*zb^2 + 3306524*nc^2*zb^2 - 2814080*nc^4*zb^2 - 30360*Pi^2*zb^2 + 198720*nc^2*Pi^2*zb^2 - 168360*nc^4*Pi^2*zb^2 + 80892*zb^3 - 2694586*nc^2*zb^3 + 2293096*nc^4*zb^3 + 17028*Pi^2*zb^3 - 111456*nc^2*Pi^2*zb^3 + 94428*nc^4*Pi^2*zb^3 - 52740*zb^4 + 992648*nc^2*zb^4 - 845804*nc^4*zb^4 - 4752*Pi^2*zb^4 + 31104*nc^2*Pi^2*zb^4 - 26352*nc^4*Pi^2*zb^4 + 9153*zb^5 - 137032*nc^2*zb^5 + 116935*nc^4*zb^5 + 528*Pi^2*zb^5 - 3456*nc^2*Pi^2*zb^5 + 2928*nc^4*Pi^2*zb^5)*G[1, 0, 0, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((158616 + 186960*nc^2 - 120720*nc^4 - 2880*Pi^2 + 41952*nc^2*Pi^2 - 38016*nc^4*Pi^2 - 402228*zb - 1275864*nc^2*zb + 992072*nc^4*zb + 8736*Pi^2*zb - 118800*nc^2*Pi^2*zb + 107712*nc^4*Pi^2*zb + 386226*zb^2 + 2440860*nc^2*zb^2 - 2002988*nc^4*zb^2 - 10512*Pi^2*zb^2 + 133896*nc^2*Pi^2*zb^2 - 121440*nc^4*Pi^2*zb^2 - 174267*zb^3 - 1981194*nc^2*zb^3 + 1667274*nc^4*zb^3 + 6264*Pi^2*zb^3 - 75084*nc^2*Pi^2*zb^3 + 68112*nc^4*Pi^2*zb^3 + 36144*zb^4 + 730056*nc^2*zb^4 - 623344*nc^4*zb^4 - 1848*Pi^2*zb^4 + 20952*nc^2*Pi^2*zb^4 - 19008*nc^4*Pi^2*zb^4 - 2601*zb^5 - 100938*nc^2*zb^5 + 86995*nc^4*zb^5 + 216*Pi^2*zb^5 - 2328*nc^2*Pi^2*zb^5 + 2112*nc^4*Pi^2*zb^5)*G[1, 0, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((248688 - 81656*nc^2 - 83072*nc^4 - 11808*Pi^2 + 60096*nc^2*Pi^2 - 48672*nc^4*Pi^2 - 676008*zb - 238412*nc^2*zb + 763008*nc^4*zb + 34992*Pi^2*zb - 170400*nc^2*Pi^2*zb + 136368*nc^4*Pi^2*zb + 731124*zb^2 + 945718*nc^2*zb^2 - 1618976*nc^4*zb^2 - 41304*Pi^2*zb^2 + 187728*nc^2*Pi^2*zb^2 - 147288*nc^4*Pi^2*zb^2 - 393534*zb^3 - 958889*nc^2*zb^3 + 1387792*nc^4*zb^3 + 24228*Pi^2*zb^3 - 101112*nc^2*Pi^2*zb^3 + 77220*nc^4*Pi^2*zb^3 + 105480*zb^4 + 394324*nc^2*zb^4 - 529104*nc^4*zb^4 - 7056*Pi^2*zb^4 + 26736*nc^2*Pi^2*zb^4 - 19728*nc^4*Pi^2*zb^4 - 11268*zb^5 - 58202*nc^2*zb^5 + 74884*nc^4*zb^5 + 816*Pi^2*zb^5 - 2784*nc^2*Pi^2*zb^5 + 1968*nc^4*Pi^2*zb^5)*G[1, 1, 0, zb])/(576*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) + ((1467792 - 450600*nc^2 - 571304*nc^4 - 31440*Pi^2 + 196320*nc^2*Pi^2 - 160080*nc^4*Pi^2 - 4394808*zb + 1016604*nc^2*zb + 3145548*nc^4*zb + 97080*Pi^2*zb - 559440*nc^2*Pi^2*zb + 449400*nc^4*Pi^2*zb + 5259348*zb^2 - 395358*nc^2*zb^2 - 5996102*nc^4*zb^2 - 119100*Pi^2*zb^2 + 620520*nc^2*Pi^2*zb^2 - 487260*nc^4*Pi^2*zb^2 - 3131550*zb^3 - 368619*nc^2*zb^3 + 4989961*nc^4*zb^3 + 72330*Pi^2*zb^3 - 337020*nc^2*Pi^2*zb^3 + 256890*nc^4*Pi^2*zb^3 + 925758*zb^4 + 297648*nc^2*zb^4 - 1887126*nc^4*zb^4 - 21720*Pi^2*zb^4 + 90000*nc^2*Pi^2*zb^4 - 66120*nc^4*Pi^2*zb^4 - 108603*zb^5 - 56706*nc^2*zb^5 + 266842*nc^4*zb^5 + 2580*Pi^2*zb^5 - 9480*nc^2*Pi^2*zb^5 + 6660*nc^4*Pi^2*zb^5)*G[1, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((126 - 9727*nc^2 + 1692*nc^4 - 48*Pi^2 - 636*nc^2*Pi^2 + 468*nc^4*Pi^2 - 2700*zb + 16616*nc^2*zb - 5944*nc^4*zb + 48*Pi^2*zb + 888*nc^2*Pi^2*zb - 696*nc^4*Pi^2*zb + 954*zb^2 - 5770*nc^2*zb^2 + 2444*nc^4*zb^2 - 12*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 360*nc^4*Pi^2*zb^2)*G[1, 2, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)) + ((-3204 - 696*nc^2 + 400*nc^4 + 54*Pi^2 - 96*nc^2*Pi^2 + 4698*zb + 1968*nc^2*zb - 2170*nc^4*zb - 24*Pi^2*zb + 96*nc^2*Pi^2*zb - 1548*zb^2 - 810*nc^2*zb^2 + 985*nc^4*zb^2 - 24*nc^2*Pi^2*zb^2)*G[2, 1, 0, zb])/(144*(-1 + nc)*nc*(1 + nc)) - ((-5940 - 7464*nc^2 + 10856*nc^4 + 282*Pi^2 - 1128*nc^2*Pi^2 + 7578*zb + 2328*nc^2*zb - 13958*nc^4*zb - 192*Pi^2*zb + 1128*nc^2*Pi^2*zb - 2304*zb^2 + 702*nc^2*zb^2 + 4265*nc^4*zb^2 + 30*Pi^2*zb^2 - 282*nc^2*Pi^2*zb^2)*G[2, 1, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)) + ((-2 + zb)*(-270 + 996*nc^2 - 1126*nc^4 + 6*Pi^2 + 102*nc^2*Pi^2 + 270*zb - 225*nc^2*zb + 938*nc^4*zb - 3*Pi^2*zb - 51*nc^2*Pi^2*zb)*G[2, 2, 1, zb])/(72*(-1 + nc)*nc*(1 + nc)) + (zb*(-176 + 768*nc^2 - 592*nc^4 + 132*zb - 576*nc^2*zb + 444*nc^4*zb)*G[0, 0, 0, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((666*zb - 6054*nc^2*zb + 5328*nc^4*zb - 549*zb^2 + 4563*nc^2*zb^2 - 3996*nc^4*zb^2)*G[0, 0, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((864*zb - 6006*nc^2*zb + 5232*nc^4*zb - 666*zb^2 + 4563*nc^2*zb^2 - 3924*nc^4*zb^2)*G[0, 0, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((312*zb + 1296*nc^2*zb - 1608*nc^4*zb - 447*zb^2 - 2277*nc^2*zb^2 + 2814*nc^4*zb^2 + 135*zb^3 + 965*nc^2*zb^3 - 1206*nc^4*zb^3)*G[0, 0, 1, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((528*zb - 3096*nc^2*zb + 2568*nc^4*zb - 414*zb^2 + 2340*nc^2*zb^2 - 1926*nc^4*zb^2)*G[0, 1, 0, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((282*zb - 3948*nc^2*zb + 3684*nc^4*zb - 261*zb^2 + 3006*nc^2*zb^2 - 2754*nc^4*zb^2)*G[0, 1, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((96*zb + 1338*nc^2*zb - 1560*nc^4*zb - 114*zb^2 - 2364*nc^2*zb^2 + 2730*nc^4*zb^2 + 18*zb^3 + 1010*nc^2*zb^3 - 1170*nc^4*zb^3)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((918*zb + 576*nc^2*zb - 1578*nc^4*zb - 1413*zb^2 - 1035*nc^2*zb^2 + 2775*nc^4*zb^2 + 495*zb^3 + 395*nc^2*zb^3 - 1197*nc^4*zb^3)*G[0, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + (zb*(21 - 90*nc^2 + 6*nc^4 - 30*zb + 135*nc^2*zb - 15*nc^4*zb + 9*zb^2 - 49*nc^2*zb^2 + 9*nc^4*zb^2)*G[0, 1, 2, 1, zb])/(6*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((631 - 4792*nc^2 + 4161*nc^4 - 96*zb + 4832*nc^2*zb - 4736*nc^4*zb - 308*zb^2 - 376*nc^2*zb^2 + 684*nc^4*zb^2)*G[1, 0, 0, 0, zb])/(32*(-1 + nc)*nc*(1 + nc)) - ((207 - 5009*nc^2 + 4703*nc^4 + 162*zb + 5722*nc^2*zb - 5734*nc^4*zb - 255*zb^2 - 782*nc^2*zb^2 + 983*nc^4*zb^2)*G[1, 0, 0, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((642 - 5054*nc^2 + 4718*nc^4 - 438*zb + 5680*nc^2*zb - 5764*nc^4*zb - 90*zb^2 - 743*nc^2*zb^2 + 1004*nc^4*zb^2)*G[1, 0, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((-393 - 5996*nc^2 + 6377*nc^4 + 252*zb + 9500*nc^2*zb - 8836*nc^4*zb - 42*zb^2 - 2704*nc^2*zb^2 + 1958*nc^4*zb^2)*G[1, 0, 1, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - ((1353 - 11528*nc^2 + 8975*nc^4 - 732*zb + 14836*nc^2*zb - 11608*nc^4*zb - 330*zb^2 - 4346*nc^2*zb^2 + 3476*nc^4*zb^2)*G[1, 1, 0, 0, zb])/(96*(-1 + nc)*nc*(1 + nc)) + ((153 - 8441*nc^2 + 6862*nc^4 + 306*zb + 11290*nc^2*zb - 9168*nc^4*zb - 339*zb^2 - 3341*nc^2*zb^2 + 2780*nc^4*zb^2)*G[1, 1, 0, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) + ((243 - 8738*nc^2 + 6359*nc^4 + 852*zb + 13108*nc^2*zb - 9056*nc^4*zb - 924*zb^2 - 4800*nc^2*zb^2 + 3032*nc^4*zb^2)*G[1, 1, 1, 0, zb])/(96*(-1 + nc)*nc*(1 + nc)) - ((-6573 - 26578*nc^2 + 26653*nc^4 + 11058*zb + 51092*nc^2*zb - 44434*nc^4*zb - 4872*zb^2 - 22546*nc^2*zb^2 + 15880*nc^4*zb^2)*G[1, 1, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)) - ((60 + 227*nc^2 - 538*nc^4 - 90*zb - 460*nc^2*zb + 612*nc^4*zb + 39*zb^2 + 287*nc^2*zb^2 - 137*nc^4*zb^2)*G[1, 1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-141 - 318*nc^2 + 435*nc^4 + 354*zb + 500*nc^2*zb - 490*nc^4*zb - 198*zb^2 - 231*nc^2*zb^2 + 102*nc^4*zb^2)*G[1, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((-477 - 1834*nc^2 + 1273*nc^4 + 1062*zb + 4008*nc^2*zb - 1808*nc^4*zb - 504*zb^2 - 1966*nc^2*zb^2 + 445*nc^4*zb^2)*G[1, 2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-102 - 422*nc^2 + 346*nc^4 + 216*zb + 996*nc^2*zb - 350*nc^4*zb - 90*zb^2 - 515*nc^2*zb^2 + 49*nc^4*zb^2)*G[1, 2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - (nc*(-120 + 24*nc^2 + 348*zb - 252*nc^2*zb - 144*zb^2 + 120*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(12*(-1 + nc)*(1 + nc)) + ((72 + 212*nc^2 - 36*nc^4 - 216*zb - 948*nc^2*zb + 414*nc^4*zb + 198*zb^2 + 1083*nc^2*zb^2 - 558*nc^4*zb^2 - 54*zb^3 - 331*nc^2*zb^3 + 180*nc^4*zb^3)*G[2, 1, 0, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-444 - 1556*nc^2 - 176*nc^4 + 864*zb + 3004*nc^2*zb + 1480*nc^4*zb - 519*zb^2 - 1975*nc^2*zb^2 - 1912*nc^4*zb^2 + 99*zb^3 + 431*nc^2*zb^3 + 608*nc^4*zb^3)*G[2, 1, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-348 - 1684*nc^2 - 128*nc^4 + 288*zb + 4580*nc^2*zb + 1132*nc^4*zb + 177*zb^2 - 4307*nc^2*zb^2 - 1474*nc^4*zb^2 - 117*zb^3 + 1219*nc^2*zb^3 + 470*nc^4*zb^3)*G[2, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(66 + 4*nc^2 + 50*nc^4 - 93*zb - 86*nc^2*zb - 210*nc^4*zb + 27*zb^2 + 114*nc^2*zb^2 + 160*nc^4*zb^2)*G[2, 1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(114 + 222*nc^2 + 80*nc^4 - 159*zb - 287*nc^2*zb - 336*nc^4*zb + 45*zb^2 + 97*nc^2*zb^2 + 256*nc^4*zb^2)*G[2, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(462 + 1210*nc^2 + 200*nc^4 - 741*zb - 2645*nc^2*zb - 840*nc^4*zb + 279*zb^2 + 1659*nc^2*zb^2 + 640*nc^4*zb^2)*G[2, 2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(21 + 34*nc^2 + 17*nc^4 - 39*zb - 77*nc^2*zb - 51*nc^4*zb + 18*zb^2 + 51*nc^2*zb^2 + 34*nc^4*zb^2)*G[2, 2, 2, 1, zb])/(3*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (3*(1 + 3*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (zb^2*G[0, 0, 1, 0, 1, zb])/(8*nc) - ((1 + 5*nc^2)*zb^2*G[0, 0, 1, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((5 + 31*nc^2)*zb^2*G[0, 0, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - (zb^2*G[0, 0, 1, 2, 1, zb])/(2*nc) - ((zb^2 - nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((3*zb^2 + nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((zb^2 + 5*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-1 - 4*zb + zb^2 + 2*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((5 + 20*zb + 20*zb^2 + 36*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-5 - 20*zb - 22*zb^2 - 26*nc^2*zb^2 + nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((2 + 8*zb + 3*zb^2 + 7*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((1 + 4*zb + 2*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((5 + 20*zb + 8*zb^2 + 6*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((1 + 4*zb + zb^2 - 2*nc^2*zb^2 + 2*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/((-1 + nc)*nc*(1 + nc)) - ((-11 + 37*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, 0, zb])/(2*nc) + ((131 - 1142*nc^2 + 999*nc^4 - 188*zb + 1530*nc^2*zb - 1332*nc^4*zb + 69*zb^2 - 514*nc^2*zb^2 + 444*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((173 - 1132*nc^2 + 981*nc^4 - 238*zb + 1526*nc^2*zb - 1308*nc^4*zb + 84*zb^2 - 516*nc^2*zb^2 + 436*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-96 - 504*nc^2 + 603*nc^4 + 92*zb + 720*nc^2*zb - 804*nc^4*zb - 14*zb^2 - 274*nc^2*zb^2 + 268*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-205 + 963*nc^2 + 284*zb - 1284*nc^2*zb - 100*zb^2 + 428*nc^2*zb^2)*G[1, 0, 1, 0, 0, zb])/(8*nc) - ((60 - 750*nc^2 + 691*nc^4 - 94*zb + 1010*nc^2*zb - 920*nc^4*zb + 37*zb^2 - 343*nc^2*zb^2 + 306*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-22 - 524*nc^2 + 585*nc^4 + 2*zb + 752*nc^2*zb - 780*nc^4*zb + 12*zb^2 - 286*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-313 - 268*nc^2 + 591*nc^4 + 328*zb + 488*nc^2*zb - 792*nc^4*zb - 70*zb^2 - 248*nc^2*zb^2 + 266*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((7 - 30*nc^2 + 2*nc^4 - 8*zb + 30*nc^2*zb - 4*nc^4*zb + 3*zb^2 - 5*nc^2*zb^2 + 2*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-681 + 2235*nc^2 + 972*zb - 2916*nc^2*zb - 356*zb^2 + 748*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(16*nc) - ((171 - 964*nc^2 + 808*nc^4 - 256*zb + 1286*nc^2*zb - 1050*nc^4*zb + 99*zb^2 - 343*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((181 - 970*nc^2 + 797*nc^4 - 272*zb + 1296*nc^2*zb - 1036*nc^4*zb + 108*zb^2 - 348*nc^2*zb^2 + 248*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((3 - 866*nc^2 + 975*nc^4 - 68*zb + 1212*nc^2*zb - 1256*nc^4*zb + 66*zb^2 - 274*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-417 + 1449*nc^2 + 612*zb - 1892*nc^2*zb - 232*zb^2 + 488*nc^2*zb^2)*G[1, 1, 1, 0, 0, zb])/(16*nc) + ((118 - 619*nc^2 + 511*nc^4 - 180*zb + 830*nc^2*zb - 662*nc^4*zb + 71*zb^2 - 224*nc^2*zb^2 + 157*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((267 - 1202*nc^2 + 963*nc^4 - 386*zb + 1610*nc^2*zb - 1256*nc^4*zb + 144*zb^2 - 420*nc^2*zb^2 + 284*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((563 - 4422*nc^2 + 4309*nc^4 - 1016*zb + 6292*nc^2*zb - 5676*nc^4*zb + 448*zb^2 - 944*nc^2*zb^2 + 396*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/(160*(-1 + nc)*nc*(1 + nc)) + ((4 + 10*nc^2 - 5*zb - 20*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*G[1, 1, 1, 2, 1, zb])/(4*nc) - ((11 - 72*nc^2 + 71*nc^4 - 14*zb + 108*nc^2*zb - 102*nc^4*zb + 4*zb^2 - 38*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((24 - 169*nc^2 + 130*nc^4 - 22*zb + 258*nc^2*zb - 206*nc^4*zb + 2*zb^2 - 40*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-7 - 45*nc^2 + 33*nc^4 + 12*zb + 66*nc^2*zb - 60*nc^4*zb - 6*zb^2 - 10*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + nc*(17 - 26*zb + 14*zb^2)*G[1, 2, 1, 0, 0, zb] - ((12 - 24*nc^2 + 51*nc^4 - 12*zb + 44*nc^2*zb - 78*nc^4*zb - 42*nc^2*zb^2 + 42*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((-22 - 227*nc^2 + 80*nc^4 + 24*zb + 298*nc^2*zb - 124*nc^4*zb - 7*zb^2 - 89*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((-44 - 862*nc^2 + 251*nc^4 + 48*zb + 1144*nc^2*zb - 388*nc^4*zb - 48*zb^2 - 200*nc^2*zb^2 + 212*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-9 - 39*nc^2 + 15*nc^4 + 10*zb + 54*nc^2*zb - 25*nc^4*zb - 3*zb^2 - 12*nc^2*zb^2 + 15*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-14 - 73*nc^2 + 24*nc^4 + 16*zb + 98*nc^2*zb - 40*nc^4*zb - 5*zb^2 - 31*nc^2*zb^2 + 24*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((-112 - 617*nc^2 + 120*nc^4 + 120*zb + 792*nc^2*zb - 200*nc^4*zb - 28*zb^2 - 140*nc^2*zb^2 + 120*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-52 - 201*nc^2 + 28*nc^4 + 56*zb + 260*nc^2*zb - 56*nc^4*zb - 10*zb^2 - 54*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((9 - 24*nc^2 + 4*nc^4 - 4*zb + 24*nc^2*zb - 4*nc^4*zb - 6*nc^2*zb^2 + nc^4*zb^2)*G[2, 1, 0, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(1 + nc^2)*(-2 + zb)^2*G[2, 1, 0, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((-13 + 8*nc^2 + 8*zb - 8*nc^2*zb - zb^2 + 2*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - (9*nc*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) + ((67 + 216*nc^2 + 12*nc^4 - 52*zb - 216*nc^2*zb - 12*nc^4*zb + 10*zb^2 + 54*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-93 - 704*nc^2 + 32*nc^4 + 68*zb + 704*nc^2*zb - 32*nc^4*zb - 12*zb^2 - 176*nc^2*zb^2 + 8*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((2295 + 880*nc^2 + 64*nc^4 - 1820*zb - 880*nc^2*zb - 64*nc^4*zb + 360*zb^2 + 220*nc^2*zb^2 + 16*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*(-1 + nc)*nc*(1 + nc)) + ((65 - 56*nc^2 + 16*nc^4 - 60*zb + 56*nc^2*zb - 16*nc^4*zb + 14*zb^2 - 14*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((41 + 96*nc^2 - 36*zb - 96*nc^2*zb + 8*zb^2 + 24*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((-131 - 152*nc^2 + 16*nc^4 + 116*zb + 152*nc^2*zb - 16*nc^4*zb - 26*zb^2 - 38*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((1 + nc^2)*(-5 + 2*nc^2)*(-2 + zb)^2*G[2, 1, 2, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + (6*nc*(-2 + zb)^2*G[2, 2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) - ((-1 + 8*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((13 + 71*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(4 + 15*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((5 + 4*nc^2)*(-2 + zb)^2*G[2, 2, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((7 + 25*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((13 + 35*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((11 + 21*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - (5*Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + nc)*nc*(1 + nc)) + (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + nc)*nc*(1 + nc)) + (5*Pi^2*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) + (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 88*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(48*(-1 + nc)*(1 + nc)) - (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 88*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(192*(-1 + nc)*(1 + nc)) + (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - (5*Pi^2*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*(-1 + nc)*nc*(1 + nc)) + (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (9*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (5*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - (3*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*Pi^2*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - (9*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*(-1 + nc)*(1 + nc)) + (3*Sqrt[5 - 4*zb]*(16 - 653*nc^2 - 112*zb + 982*nc^2*zb + 80*zb^2 - 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (3*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (5*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-52 - 81*nc^2 + 24*zb + 50*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (9*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (3*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*(-1 + nc)*nc*(1 + nc)) - (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*nc*(1 + nc)) - (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*(-1 + nc)*nc*(1 + nc)) + (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*nc*(1 + nc)) + (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*(-1 + nc)*nc*(1 + nc)) + (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) + (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*(-1 + nc)*nc*(1 + nc)) - (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) + (9*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (5*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (6*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (9*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (5*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc) - (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc) + (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc) + (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) + (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc) - (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (9*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (5*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (9*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (5*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (3*(-46 + nc^2 + 54*zb + 12*nc^2*zb - 12*zb^2 - 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - (30*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) - (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-4*zb - 18*nc^2*zb + 9*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)) + (3*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (18*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc - (10*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc + (12*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) + (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(2*nc) - (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) + (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc) - (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc - (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc) - (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc) + (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (9*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + (3*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (18*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (120*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - (180*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (50*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + (-1/864*(zb*(4185 - 14388*nc^2 - 144*Pi^2 + 864*nc^2*Pi^2 - 7101*zb + 29508*nc^2*zb + 252*Pi^2*zb - 1512*nc^2*Pi^2*zb + 2916*zb^2 - 14936*nc^2*zb^2 - 108*Pi^2*zb^2 + 648*nc^2*Pi^2*zb^2))/(nc*(-1 + zb)) - (zb*(-1098 + 5334*nc^2 + 1923*zb - 10833*nc^2*zb - 825*zb^2 + 5563*nc^2*zb^2)*G[0, zb])/(192*nc*(-1 + zb)) + ((-558 + 6392*nc^2 - 108*Pi^2 + 648*nc^2*Pi^2 + 2916*zb - 19300*nc^2*zb + 144*Pi^2*zb - 864*nc^2*Pi^2*zb - 1917*zb^2 + 13457*nc^2*zb^2 - 48*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc) + (5*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/(4*nc) - (3*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) + ((-10 + 203*nc^2 - 30*zb - 250*nc^2*zb + 30*zb^2 + 42*nc^2*zb^2)*G[1, 0, zb])/(16*nc) - ((-81 + 877*nc^2 + 18*zb - 1370*nc^2*zb + 36*zb^2 + 508*nc^2*zb^2)*G[1, 1, zb])/(96*nc) - (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 - (5*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + (3*(-11 + 34*nc^2 + 16*zb - 44*nc^2*zb - 6*zb^2 + 10*nc^2*zb^2)*G[1, 1, 0, zb])/(8*nc) - ((-65 + 173*nc^2 + 100*zb - 228*nc^2*zb - 40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4)*Log[μ]^2 + (-1/288*(zb*(-81 + 939*nc^2 + 126*zb - 1965*nc^2*zb - 45*zb^2 + 1042*nc^2*zb^2))/(nc*(-1 + zb)) + ((-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + ((51 + 329*nc^2 - 132*zb - 460*nc^2*zb + 72*zb^2 + 104*nc^2*zb^2)*G[1, zb])/(192*nc) - ((-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) + ((-13 + 41*nc^2 + 20*zb - 52*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[μ]^3 - (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*(-1 + nc)*nc*(1 + nc)) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1])/(3520*(-1 + nc)*nc*(1 + nc)) - (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*(-1 + nc)*nc*(1 + nc))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1])/(1760*(-1 + nc)*nc*(1 + nc)) + (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*(-1 + nc)*nc*(1 + nc))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2])/(1760*(-1 + nc)*nc*(1 + nc)) - (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*(-1 + nc)*nc*(1 + nc))) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2])/(3520*(-1 + nc)*nc*(1 + nc)) + (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*(-1 + nc)*nc*(1 + nc))) - (G[2, 1, zb]*(19008 - 75764*nc^2 + 12756*nc^4 + 216*Pi^2 - 120*nc^2*Pi^2 - 24*nc^4*Pi^2 - 33210*zb + 158016*nc^2*zb - 13556*nc^4*zb - 432*Pi^2*zb + 1044*nc^2*Pi^2*zb - 1356*nc^4*Pi^2*zb + 16551*zb^2 - 106005*nc^2*zb^2 - 1157*nc^4*zb^2 + 270*Pi^2*zb^2 - 1260*nc^2*Pi^2*zb^2 + 2076*nc^4*Pi^2*zb^2 - 2349*zb^3 + 22969*nc^2*zb^3 + 2397*nc^4*zb^3 - 54*Pi^2*zb^3 + 384*nc^2*Pi^2*zb^3 - 696*nc^4*Pi^2*zb^3 - 20*nc^4*zb^4 + 4*nc^4*zb^5 + 2592*Zeta[3] + 2592*nc^2*Zeta[3] - 5184*zb*Zeta[3] - 5184*nc^2*zb*Zeta[3] + 3240*zb^2*Zeta[3] + 3240*nc^2*zb^2*Zeta[3] - 648*zb^3*Zeta[3] - 648*nc^2*zb^3*Zeta[3]))/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + (zb*G[0, zb]*(1859598 - 2819052*nc^2 + 2960082*nc^4 - 34560*Pi^2 + 455976*nc^2*Pi^2 - 424224*nc^4*Pi^2 - 4245615*zb + 7050510*nc^2*zb - 7904691*nc^4*zb + 75816*Pi^2*zb - 1132272*nc^2*Pi^2*zb + 1063584*nc^4*Pi^2*zb + 3114126*zb^2 - 5606552*nc^2*zb^2 + 6686333*nc^4*zb^2 - 53244*Pi^2*zb^2 + 905058*nc^2*Pi^2*zb^2 - 857592*nc^4*Pi^2*zb^2 - 728109*zb^3 + 1393030*nc^2*zb^3 - 1737004*nc^4*zb^3 + 11988*Pi^2*zb^3 - 226458*nc^2*Pi^2*zb^3 + 215928*nc^4*Pi^2*zb^3 - 456192*Zeta[3] + 1472256*nc^2*Zeta[3] - 1016064*nc^4*Zeta[3] + 1026432*zb*Zeta[3] - 3312576*nc^2*zb*Zeta[3] + 2286144*nc^4*zb*Zeta[3] - 741312*zb^2*Zeta[3] + 2392416*nc^2*zb^2*Zeta[3] - 1651104*nc^4*zb^2*Zeta[3] + 171072*zb^3*Zeta[3] - 552096*nc^2*zb^3*Zeta[3] + 381024*nc^4*zb^3*Zeta[3]))/(10368*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*(-1 + zb)) - (G[1, 0, zb]*(15012 - 701528*nc^2 + 412140*nc^4 + 96*Pi^2 - 47760*nc^2*Pi^2 + 48288*nc^4*Pi^2 - 326268*zb + 2653640*nc^2*zb - 1627716*nc^4*zb + 5952*Pi^2*zb + 97680*nc^2*Pi^2*zb - 104736*nc^4*Pi^2*zb + 552933*zb^2 - 3381070*nc^2*zb^2 + 2171959*nc^4*zb^2 - 10680*Pi^2*zb^2 - 66564*nc^2*Pi^2*zb^2 + 77736*nc^4*Pi^2*zb^2 - 315738*zb^3 + 1741604*nc^2*zb^3 - 1157242*nc^4*zb^3 + 6168*Pi^2*zb^3 + 17184*nc^2*Pi^2*zb^3 - 23328*nc^4*Pi^2*zb^3 + 59481*zb^4 - 313394*nc^2*zb^4 + 213337*nc^4*zb^4 - 1164*Pi^2*zb^4 - 1176*nc^2*Pi^2*zb^4 + 2304*nc^4*Pi^2*zb^4 + 114048*Zeta[3] - 368064*nc^2*Zeta[3] + 254016*nc^4*Zeta[3] - 266112*zb*Zeta[3] + 858816*nc^2*zb*Zeta[3] - 592704*nc^4*zb*Zeta[3] + 231264*zb^2*Zeta[3] - 746352*nc^2*zb^2*Zeta[3] + 515088*nc^4*zb^2*Zeta[3] - 88704*zb^3*Zeta[3] + 286272*nc^2*zb^3*Zeta[3] - 197568*nc^4*zb^3*Zeta[3] + 12672*zb^4*Zeta[3] - 40896*nc^2*zb^4*Zeta[3] + 28224*nc^4*zb^4*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2) - (zb*(-54059400 + 130948720*nc^2 - 70435240*nc^4 - 155520*nc^3*nf + 3149280*Pi^2 - 15070080*nc^2*Pi^2 + 15668160*nc^4*Pi^2 + 101952*Pi^4 - 177984*nc^2*Pi^4 + 64512*nc^4*Pi^4 + 151769700*zb - 386487800*nc^2*zb + 215553980*nc^4*zb + 475200*nc^3*nf*zb - 8760960*Pi^2*zb + 44342160*nc^2*Pi^2*zb - 45504480*nc^4*Pi^2*zb - 280800*Pi^4*zb + 486432*nc^2*Pi^4*zb - 177408*nc^4*Pi^4*zb - 154876050*zb^2 + 415618620*nc^2*zb^2 - 237411690*nc^4*zb^2 - 522720*nc^3*nf*zb^2 + 8861400*Pi^2*zb^2 - 47169280*nc^2*Pi^2*zb^2 + 47803760*nc^4*Pi^2*zb^2 + 281232*Pi^4*zb^2 - 483408*nc^2*Pi^4*zb^2 + 177408*nc^4*Pi^4*zb^2 + 68078475*zb^3 - 191227130*nc^2*zb^3 + 110965745*nc^4*zb^3 + 244080*nc^3*nf*zb^3 - 3865320*Pi^2*zb^3 + 21447700*nc^2*Pi^2*zb^3 - 21509480*nc^4*Pi^2*zb^3 - 121608*Pi^4*zb^3 + 207576*nc^2*Pi^4*zb^3 - 76608*nc^4*Pi^4*zb^3 - 10912725*zb^4 + 31835590*nc^2*zb^4 - 18672955*nc^4*zb^4 - 41040*nc^3*nf*zb^4 + 615600*Pi^2*zb^4 - 3532420*nc^2*Pi^2*zb^4 + 3512600*nc^4*Pi^2*zb^4 + 19224*Pi^4*zb^4 - 32616*nc^2*Pi^4*zb^4 + 12096*nc^4*Pi^4*zb^4 + 480*nc^4*zb^5 + 24494400*Zeta[3] - 99489600*nc^2*Zeta[3] + 75928320*nc^4*Zeta[3] - 70022880*zb*Zeta[3] + 293004000*nc^2*zb*Zeta[3] - 227491200*nc^4*zb*Zeta[3] + 72686160*zb^2*Zeta[3] - 313148880*nc^2*zb^2*Zeta[3] + 246916800*nc^4*zb^2*Zeta[3] - 32416200*zb^3*Zeta[3] + 143140680*nc^2*zb^3*Zeta[3] - 114262560*nc^4*zb^3*Zeta[3] + 5258520*zb^4*Zeta[3] - 23690520*nc^2*zb^4*Zeta[3] + 19092960*nc^4*zb^4*Zeta[3]))/(207360*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - (G[0, 1, zb]*(393552*zb - 1286280*nc^2*zb + 1253448*nc^4*zb - 3600*Pi^2*zb + 55584*nc^2*Pi^2*zb - 50688*nc^4*Pi^2*zb - 1098684*zb^2 + 3818844*nc^2*zb^2 - 3739776*nc^4*zb^2 + 10440*Pi^2*zb^2 - 152640*nc^2*Pi^2*zb^2 + 139392*nc^4*Pi^2*zb^2 + 1115100*zb^3 - 4087490*nc^2*zb^3 + 4023674*nc^4*zb^3 - 10980*Pi^2*zb^3 + 152424*nc^2*Pi^2*zb^3 - 139392*nc^4*Pi^2*zb^3 - 487863*zb^4 + 1866497*nc^2*zb^4 - 1845646*nc^4*zb^4 + 4950*Pi^2*zb^4 - 65736*nc^2*Pi^2*zb^4 + 60192*nc^4*Pi^2*zb^4 + 77895*zb^5 - 308339*nc^2*zb^5 + 306092*nc^4*zb^5 - 810*Pi^2*zb^5 + 10368*nc^2*Pi^2*zb^5 - 9504*nc^4*Pi^2*zb^5 - 36*nc^4*zb^6 + 4*nc^4*zb^7 - 2592*zb^2*Zeta[3] - 2592*nc^2*zb^2*Zeta[3] + 5184*zb^3*Zeta[3] + 5184*nc^2*zb^3*Zeta[3] - 3240*zb^4*Zeta[3] - 3240*nc^2*zb^4*Zeta[3] + 648*zb^5*Zeta[3] + 648*nc^2*zb^5*Zeta[3]))/(1728*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) + (G[1, 1, zb]*(-752868*zb - 8335744*nc^2*zb + 4799340*nc^4*zb + 42120*Pi^2*zb - 690600*nc^2*Pi^2*zb + 583920*nc^4*Pi^2*zb - 335772*zb^2 + 28581264*nc^2*zb^2 - 16534572*nc^4*zb^2 - 2880*nc^3*nf*zb^2 - 42840*Pi^2*zb^2 + 1592280*nc^2*Pi^2*zb^2 - 1328880*nc^4*Pi^2*zb^2 + 2217375*zb^3 - 35415040*nc^2*zb^3 + 21412491*nc^4*zb^3 + 5760*nc^3*nf*zb^3 - 23670*Pi^2*zb^3 - 1350210*nc^2*Pi^2*zb^3 + 1113420*nc^4*Pi^2*zb^3 - 1589112*zb^4 + 18146964*nc^2*zb^4 - 11413152*nc^4*zb^4 - 3600*nc^3*nf*zb^4 + 34740*Pi^2*zb^4 + 501300*nc^2*Pi^2*zb^4 - 408720*nc^4*Pi^2*zb^4 + 329238*zb^5 - 3271396*nc^2*zb^5 + 2121756*nc^4*zb^5 + 720*nc^3*nf*zb^5 - 8730*Pi^2*zb^5 - 68970*nc^2*Pi^2*zb^5 + 55620*nc^4*Pi^2*zb^5 - 960*nc^4*zb^6 + 120*nc^4*zb^7 + 1265760*zb*Zeta[3] - 4471200*nc^2*zb*Zeta[3] + 3205440*nc^4*zb*Zeta[3] - 3045600*zb^2*Zeta[3] + 10432800*nc^2*zb^2*Zeta[3] - 7387200*nc^4*zb^2*Zeta[3] + 2735640*zb^3*Zeta[3] - 8790120*nc^2*zb^3*Zeta[3] + 6054480*nc^4*zb^3*Zeta[3] - 1084320*zb^4*Zeta[3] + 3201120*nc^2*zb^4*Zeta[3] - 2116800*nc^4*zb^4*Zeta[3] + 159840*zb^5*Zeta[3] - 427680*nc^2*zb^5*Zeta[3] + 267840*nc^4*zb^5*Zeta[3]))/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*zb) + (G[1, zb]*(20324520 + 18186640*nc^2 + 47968040*nc^4 - 155520*nc^3*nf + 481680*Pi^2 + 2857920*nc^2*Pi^2 - 1292160*nc^4*Pi^2 + 116640*Pi^4 - 198720*nc^2*Pi^4 + 72576*nc^4*Pi^4 - 125467380*zb + 5944440*nc^2*zb - 304976340*nc^4*zb + 630720*nc^3*nf*zb - 1173960*Pi^2*zb - 24377760*nc^2*Pi^2*zb + 17851680*nc^4*Pi^2*zb - 448848*Pi^4*zb + 757728*nc^2*Pi^4*zb - 278208*nc^4*Pi^4*zb + 279431370*zb^2 - 158697180*nc^2*zb^2 + 719703210*nc^4*zb^2 - 1041120*nc^3*nf*zb^2 + 794340*Pi^2*zb^2 + 63236880*nc^2*Pi^2*zb^2 - 52195680*nc^4*Pi^2*zb^2 + 708840*Pi^4*zb^2 - 1184400*nc^2*Pi^4*zb^2 + 437472*nc^4*Pi^4*zb^2 - 303412635*zb^3 + 277485330*nc^2*zb^3 - 831186795*nc^4*zb^3 + 896400*nc^3*nf*zb^3 + 181170*Pi^2*zb^3 - 75585240*nc^2*Pi^2*zb^3 + 65866320*nc^4*Pi^2*zb^3 - 589068*Pi^4*zb^3 + 973368*nc^2*Pi^4*zb^3 - 361872*nc^4*Pi^4*zb^3 + 173751885*zb^4 - 202662750*nc^2*zb^4 + 503477685*nc^4*zb^4 - 425520*nc^3*nf*zb^4 - 447390*Pi^2*zb^4 + 46315440*nc^2*Pi^2*zb^4 - 41609160*nc^4*Pi^2*zb^4 + 272052*Pi^4*zb^4 - 444312*nc^2*Pi^4*zb^4 + 166320*nc^4*Pi^4*zb^4 - 50510385*zb^5 + 68629710*nc^2*zb^5 - 153629055*nc^4*zb^5 + 105840*nc^3*nf*zb^5 + 190890*Pi^2*zb^5 - 14162760*nc^2*Pi^2*zb^5 + 12970890*nc^4*Pi^2*zb^5 - 66276*Pi^4*zb^5 + 106956*nc^2*Pi^4*zb^5 - 40320*nc^4*Pi^4*zb^5 + 5882625*zb^6 - 8886190*nc^2*zb^6 + 18643495*nc^4*zb^6 - 10800*nc^3*nf*zb^6 - 26730*Pi^2*zb^6 + 1715520*nc^2*Pi^2*zb^6 - 1591890*nc^4*Pi^2*zb^6 + 6660*Pi^4*zb^6 - 10620*nc^2*Pi^4*zb^6 + 4032*nc^4*Pi^4*zb^6 - 240*nc^4*zb^7 + 6868800*Zeta[3] - 41843520*nc^2*Zeta[3] + 35907840*nc^4*Zeta[3] - 18934560*zb*Zeta[3] + 145424160*nc^2*zb*Zeta[3] - 130688640*nc^4*zb*Zeta[3] + 16906320*zb^2*Zeta[3] - 198242640*nc^2*zb^2*Zeta[3] + 189034560*nc^4*zb^2*Zeta[3] - 2588760*zb^3*Zeta[3] + 133588440*nc^2*zb^3*Zeta[3] - 138348000*nc^4*zb^3*Zeta[3] - 4247640*zb^4*Zeta[3] - 45570600*nc^2*zb^4*Zeta[3] + 53667360*nc^4*zb^4*Zeta[3] + 2365200*zb^5*Zeta[3] + 6901200*nc^2*zb^5*Zeta[3] - 10316160*nc^4*zb^5*Zeta[3] - 369360*zb^6*Zeta[3] - 257040*nc^2*zb^6*Zeta[3] + 743040*nc^4*zb^6*Zeta[3]))/(103680*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3*(-1 + zb)) + Log[μ]*(-1/864*(zb*(-31158 + 107880*nc^2 - 85290*nc^4 + 864*Pi^2 - 5184*nc^2*Pi^2 + 4320*nc^4*Pi^2 + 55377*zb - 207591*nc^2*zb + 167658*nc^4*zb - 1512*Pi^2*zb + 9072*nc^2*Pi^2*zb - 7560*nc^4*Pi^2*zb - 24219*zb^2 + 98975*nc^2*zb^2 - 81632*nc^4*zb^2 + 648*Pi^2*zb^2 - 3888*nc^2*Pi^2*zb^2 + 3240*nc^4*Pi^2*zb^2)*G[0, zb])/((-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(-2982 + 12558*nc^2 + 5301*zb - 25197*nc^2*zb - 2319*zb^2 + 12767*nc^2*zb^2)*G[0, 0, zb])/(96*nc*(-1 + zb)) + (zb*(-4248 + 27024*nc^2 + 7569*zb - 55239*nc^2*zb - 3321*zb^2 + 28535*nc^2*zb^2)*G[0, 1, zb])/(288*nc*(-1 + zb)) + ((-1341 - 10732*nc^2 + 9217*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 1620*nc^4*Pi^2 - 3366*zb + 45944*nc^2*zb - 38066*nc^4*zb - 432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 3636*zb^2 - 34330*nc^2*zb^2 + 28894*nc^4*zb^2 + 144*Pi^2*zb^2 - 864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)) - ((-9135 + 1526*nc^2 + 11017*nc^4 + 684*Pi^2 - 3456*nc^2*Pi^2 + 2772*nc^4*Pi^2 + 9810*zb + 21980*nc^2*zb - 41774*nc^4*zb - 1008*Pi^2*zb + 4608*nc^2*Pi^2*zb - 3600*nc^4*Pi^2*zb - 1764*zb^2 - 26176*nc^2*zb^2 + 35476*nc^4*zb^2 + 384*Pi^2*zb^2 - 1248*nc^2*Pi^2*zb^2 + 864*nc^4*Pi^2*zb^2)*G[1, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)) + ((-2 + zb)*(264 - 104*nc^2 - 128*nc^4 - 210*zb + 39*nc^2*zb + 195*nc^4*zb)*G[2, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((-47 + 145*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, zb])/(8*nc) - (zb*(90 - 400*nc^2 - 69*zb + 300*nc^2*zb)*G[0, 0, 1, zb])/(8*nc) - (zb*(106 - 392*nc^2 - 81*zb + 294*nc^2*zb)*G[0, 1, 0, zb])/(8*nc) + (zb*(48 - 540*nc^2 + 612*nc^4 - 93*zb + 972*nc^2*zb - 1071*nc^4*zb + 45*zb^2 - 424*nc^2*zb^2 + 459*nc^4*zb^2)*G[0, 1, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-127 + 939*nc^2 - 24*zb - 1088*nc^2*zb + 98*zb^2 + 156*nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc) - ((-357 + 4217*nc^2 - 156*zb - 5356*nc^2*zb + 348*zb^2 + 992*nc^2*zb^2)*G[1, 0, 1, zb])/(96*nc) - ((291 - 2504*nc^2 + 2013*nc^4 - 156*zb + 3352*nc^2*zb - 2780*nc^4*zb - 66*zb^2 - 1040*nc^2*zb^2 + 906*nc^4*zb^2)*G[1, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((399 - 6386*nc^2 + 5027*nc^4 + 108*zb + 10216*nc^2*zb - 8276*nc^4*zb - 360*zb^2 - 3872*nc^2*zb^2 + 3080*nc^4*zb^2)*G[1, 1, 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - ((-6 - 85*nc^2 + 115*nc^4 + 72*zb + 92*nc^2*zb - 132*nc^4*zb - 54*zb^2 - 34*nc^2*zb^2 + 16*nc^4*zb^2)*G[1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - (nc*(-2 + zb)*(9 - 5*nc^2 - 18*zb + 16*nc^2*zb)*G[2, 1, 0, zb])/(3*(-1 + nc)*(1 + nc)) + (nc*(-2 + zb)*(18 + 16*nc^2 - 27*zb - 57*nc^2*zb + 15*zb^2 + 41*nc^2*zb^2)*G[2, 1, 1, zb])/(6*(-1 + nc)*(1 + nc)*(-1 + zb)) - (nc*(-2 + zb)*(5 + 5*nc^2 - 5*zb - 21*nc^2*zb + 2*zb^2 + 16*nc^2*zb^2)*G[2, 2, 1, zb])/(3*(-1 + nc)*(1 + nc)*(-1 + zb)) - (nc*zb^2*G[0, 0, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (nc*zb^2*G[0, 1, 1, 0, zb])/((-1 + nc)*(1 + nc)) + (nc*zb^2*G[0, 1, 1, 1, zb])/((-1 + nc)*(1 + nc)) - ((-47 + 145*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/(16*nc) + ((-103 + 450*nc^2 + 140*zb - 600*nc^2*zb - 48*zb^2 + 200*nc^2*zb^2)*G[1, 0, 0, 1, zb])/(8*nc) + ((-121 + 441*nc^2 + 164*zb - 588*nc^2*zb - 56*zb^2 + 196*nc^2*zb^2)*G[1, 0, 1, 0, zb])/(8*nc) - ((43 - 422*nc^2 + 459*nc^4 - 68*zb + 616*nc^2*zb - 612*nc^4*zb + 28*zb^2 - 232*nc^2*zb^2 + 204*nc^4*zb^2)*G[1, 0, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-327 + 1023*nc^2 + 468*zb - 1332*nc^2*zb - 172*zb^2 + 332*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc) - ((-189 + 689*nc^2 + 276*zb - 892*nc^2*zb - 104*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(16*nc) - ((-46 + 147*nc^2 + 68*zb - 192*nc^2*zb - 26*zb^2 + 46*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(4*nc) + ((-215 + 571*nc^2 + 316*zb - 764*nc^2*zb - 120*zb^2 + 120*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(32*nc) - ((-9 + 23*nc^2 + 12*zb - 36*nc^2*zb - 4*zb^2 + 12*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(4*nc) + 2*nc*(3 - 5*zb + 3*zb^2)*G[1, 2, 1, 0, zb] - (nc*(-61 + 25*nc^2 + 92*zb - 44*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(4*(-1 + nc)*(1 + nc)) + (2*nc*(-6 + 3*nc^2 + 9*zb - 5*nc^2*zb - 3*zb^2 + 3*nc^2*zb^2)*G[1, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (3*nc*(-2 + zb)^2*G[2, 1, 1, 0, zb])/((-1 + nc)*(1 + nc)) + (3*nc*(-2 + zb)^2*G[2, 1, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (2*nc*(-2 + zb)^2*G[2, 1, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (2*nc*(-2 + zb)^2*G[2, 2, 1, 0, zb])/((-1 + nc)*(1 + nc)) - (5*nc*(-2 + zb)^2*G[2, 2, 1, 1, zb])/((-1 + nc)*(1 + nc)) + (4*nc*(-2 + zb)^2*G[2, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (G[1, zb]*(6453 - 107506*nc^2 + 59789*nc^4 - 504*Pi^2 - 4932*nc^2*Pi^2 + 5436*nc^4*Pi^2 - 32706*zb + 249276*nc^2*zb - 146234*nc^4*zb + 1440*Pi^2*zb + 5040*nc^2*Pi^2*zb - 6480*nc^4*Pi^2*zb + 22356*zb^2 - 148204*nc^2*zb^2 + 97880*nc^4*zb^2 - 792*Pi^2*zb^2 - 264*nc^2*Pi^2*zb^2 + 1056*nc^4*Pi^2*zb^2 + 14904*Zeta[3] - 46008*nc^2*Zeta[3] + 31104*nc^4*Zeta[3] - 19872*zb*Zeta[3] + 61344*nc^2*zb*Zeta[3] - 41472*nc^4*zb*Zeta[3] + 6624*zb^2*Zeta[3] - 20448*nc^2*zb^2*Zeta[3] + 13824*nc^4*zb^2*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)) + (zb*(-628398 + 644940*nc^2 - 964926*nc^4 + 11016*Pi^2 - 211896*nc^2*Pi^2 + 200880*nc^4*Pi^2 + 1148337*zb - 1487070*nc^2*zb + 2301453*nc^4*zb - 18900*Pi^2*zb + 424548*nc^2*Pi^2*zb - 405648*nc^4*Pi^2*zb - 519939*zb^2 + 824194*nc^2*zb^2 - 1341247*nc^4*zb^2 + 7884*Pi^2*zb^2 - 214956*nc^2*Pi^2*zb^2 + 207072*nc^4*Pi^2*zb^2 + 238464*Zeta[3] - 736128*nc^2*Zeta[3] + 497664*nc^4*Zeta[3] - 417312*zb*Zeta[3] + 1288224*nc^2*zb*Zeta[3] - 870912*nc^4*zb*Zeta[3] + 178848*zb^2*Zeta[3] - 552096*nc^2*zb^2*Zeta[3] + 373248*nc^4*zb^2*Zeta[3]))/(20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb))), 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(36 + 13*zb))/(32*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(3 + 13*zb)*G[1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*G[0, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 - 6*zb + 3*zb^2)*G[1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*zb^2*G[0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*zb^2*G[0, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + zb^2)*G[1, 0, 1, zb])/(4*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, 1, 0, zb])/(2*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-8 + 6*zb - 7*zb^2 + 2*zb^3)*G[1, 1, 1, zb])/(8*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[1, 2, 1, zb])/(2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, 0, zb])/(nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(7 - 6*zb + 3*zb^2)*G[2, 1, 1, zb])/(2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[2, 2, 1, zb])/(nc^2*(-2 + zb)) + (-1/2*((-1 + nc)*(1 + nc)*zb)/nc^2 + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, 1, zb])/(4*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, zb])/(2*nc^2*(-2 + zb)))*Log[μ], -1/2*((-1 + nc)*(1 + nc)*zb)/nc - ((-1 + nc)*(1 + nc)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*G[0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 3*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-7 + 5*zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 1, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 2, 1, zb])/(2*nc), 0}, {0, 0, -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51632 - 27724*nc^2 - 1112*nc*nf + 2544*Pi^2 - 3600*nc^2*Pi^2 + 27853*zb + 43307*nc^2*zb - 200*nc*nf*zb - 1152*Pi^2*zb + 2244*nc^2*Pi^2*zb - 5156*zb^2 - 25416*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(-100729 - 51871*nc^2 - 832*nc*nf + 5496*Pi^2 - 3600*nc^2*Pi^2 + 77717*zb + 61271*nc^2*zb - 2824*nc*nf*zb - 2880*Pi^2*zb + 2904*nc^2*Pi^2*zb - 18448*zb^2 - 41840*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51632 - 27724*nc^2 - 1112*nc*nf + 2544*Pi^2 - 3600*nc^2*Pi^2 + 27853*zb + 43307*nc^2*zb - 200*nc*nf*zb - 1152*Pi^2*zb + 2244*nc^2*Pi^2*zb - 5156*zb^2 - 25416*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(-100729 - 51871*nc^2 - 832*nc*nf + 5496*Pi^2 - 3600*nc^2*Pi^2 + 77717*zb + 61271*nc^2*zb - 2824*nc*nf*zb - 2880*Pi^2*zb + 2904*nc^2*Pi^2*zb - 18448*zb^2 - 41840*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(4656 - 2908*nc^2 + 16*nc*nf + 66*Pi^2 + 22*nc^2*Pi^2 - 3549*zb + 2674*nc^2*zb - 16*nc*nf*zb - 66*Pi^2*zb - 22*nc^2*Pi^2*zb - 1104*zb^2 + 234*nc^2*zb^2 - 9*zb^3)*G[0, 0, zb])/(288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(9222 - 5192*nc^2 - 208*nc*nf + 452*Pi^2 + 88*nc^2*Pi^2 - 13296*zb + 9415*nc^2*zb + 620*nc*nf*zb - 874*Pi^2*zb - 248*nc^2*Pi^2*zb - 1062*zb^2 - 3254*nc^2*zb^2 - 616*nc*nf*zb^2 + 452*Pi^2*zb^2 + 232*nc^2*Pi^2*zb^2 + 5088*zb^3 - 969*nc^2*zb^3 + 204*nc*nf*zb^3 - 50*Pi^2*zb^3 - 72*nc^2*Pi^2*zb^3 + 48*zb^4 + 10*Pi^2*zb^4)*G[0, 1, zb])/(1152*nc^3*(-1 + zb)^2) - (6*(-1 + nc)^2*(1 + nc)^2*zb*G[0, 0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*zb*(1014 - 1884*nc^2 - 1323*zb + 601*nc^2*zb + 116*nc*nf*zb - 24*nc^2*Pi^2*zb + 297*zb^2 + 1283*nc^2*zb^2 - 116*nc*nf*zb^2 + 24*nc^2*Pi^2*zb^2)*G[0, 0, 1, zb])/(576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(362 - 644*nc^2 - 16*nc*nf - 404*zb + 233*nc^2*zb + 40*nc*nf*zb + 38*zb^2 + 411*nc^2*zb^2 - 24*nc*nf*zb^2)*G[0, 1, 0, zb])/(192*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-60*Pi^2 - 510*zb - 300*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 24*zb^2 - 1667*nc^2*zb^2 + 332*nc*nf*zb^2 - 24*nc^2*Pi^2*zb^2 + 474*zb^3 + 1967*nc^2*zb^3 - 260*nc*nf*zb^3 + 240*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/(576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2964 + 1216*nc^2 - 16*nc*nf - 66*Pi^2 - 22*nc^2*Pi^2 + 3846*zb - 1070*nc^2*zb + 32*nc*nf*zb + 132*Pi^2*zb + 44*nc^2*Pi^2*zb - 297*zb^2 - 523*nc^2*zb^2 - 20*nc*nf*zb^2 - 99*Pi^2*zb^2 - 33*nc^2*Pi^2*zb^2 - 729*zb^3 + 377*nc^2*zb^3 + 4*nc*nf*zb^3 + 33*Pi^2*zb^3 + 11*nc^2*Pi^2*zb^3 + 141*zb^4)*G[1, 0, 0, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-7218 + 1520*nc^2 + 208*nc*nf - 452*Pi^2 - 88*nc^2*Pi^2 + 7887*zb - 2764*nc^2*zb - 248*nc*nf*zb + 874*Pi^2*zb + 176*nc^2*Pi^2*zb + 3339*zb^2 + 4792*nc^2*zb^2 - 328*nc*nf*zb^2 - 618*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 - 5358*zb^3 - 5263*nc^2*zb^3 + 556*nc*nf*zb^3 + 196*Pi^2*zb^3 - 28*nc^2*Pi^2*zb^3 + 1332*zb^4 + 1715*nc^2*zb^4 - 188*nc*nf*zb^4 + 24*nc^2*Pi^2*zb^4)*G[1, 0, 1, zb])/(576*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(48672 - 33134*nc^2 + 3392*nc*nf + 384*nc^2*Pi^2 - 51714*zb + 32099*nc^2*zb - 3680*nc*nf*zb + 24*Pi^2*zb - 276*nc^2*Pi^2*zb + 10098*zb^2 - 15748*nc^2*zb^2 + 1624*nc*nf*zb^2 - 12*Pi^2*zb^2 + 138*nc^2*Pi^2*zb^2 + 1422*zb^3 + 3699*nc^2*zb^3 - 216*nc*nf*zb^3)*G[1, 1, 0, zb])/(1728*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(19782 - 36484*nc^2 + 4720*nc*nf - 702*Pi^2 + 558*nc^2*Pi^2 - 21564*zb + 55927*nc^2*zb - 5704*nc*nf*zb + 510*Pi^2*zb - 840*nc^2*Pi^2*zb - 2682*zb^2 - 34622*nc^2*zb^2 + 3944*nc*nf*zb^2 - 1110*Pi^2*zb^2 + 276*nc^2*Pi^2*zb^2 + 3717*zb^3 + 7413*nc^2*zb^3 - 996*nc*nf*zb^3 + 360*Pi^2*zb^3 + 72*nc^2*Pi^2*zb^3)*G[1, 1, 1, zb])/(1728*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2142 - 17618*nc^2 + 1952*nc*nf - 1290*Pi^2 + 66*nc^2*Pi^2 - 1161*zb + 20771*nc^2*zb - 1856*nc*nf*zb + 1584*Pi^2*zb - 384*nc^2*Pi^2*zb - 1845*zb^2 - 6835*nc^2*zb^2 + 640*nc*nf*zb^2 - 342*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2 + 585*zb^3 + 108*nc^2*zb^3 - 180*Pi^2*zb^3)*G[1, 2, 1, zb])/(864*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-9396 + 7930*nc^2 - 1024*nc*nf + 222*Pi^2 - 102*nc^2*Pi^2 + 19665*zb - 15617*nc^2*zb + 2048*nc*nf*zb - 498*Pi^2*zb + 186*nc^2*Pi^2*zb - 13005*zb^2 + 9840*nc^2*zb^2 - 1380*nc*nf*zb^2 + 414*Pi^2*zb^2 - 126*nc^2*Pi^2*zb^2 + 2907*zb^3 - 2153*nc^2*zb^3 + 356*nc*nf*zb^3 - 138*Pi^2*zb^3 + 42*nc^2*Pi^2*zb^3 - 153*zb^4)*G[2, 1, 0, zb])/(432*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-10170 + 36488*nc^2 - 4640*nc*nf + 1944*Pi^2 - 186*nc^2*Pi^2 + 26118*zb - 71044*nc^2*zb + 9040*nc*nf*zb - 3492*Pi^2*zb + 480*nc^2*Pi^2*zb - 21753*zb^2 + 44094*nc^2*zb^2 - 5880*nc*nf*zb^2 + 2322*Pi^2*zb^2 - 441*nc^2*Pi^2*zb^2 + 6831*zb^3 - 9538*nc^2*zb^3 + 1480*nc*nf*zb^3 - 774*Pi^2*zb^3 + 147*nc^2*Pi^2*zb^3 - 972*zb^4)*G[2, 1, 1, zb])/(864*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(342 - 5314*nc^2 + 544*nc*nf - 298*Pi^2 - 20*nc^2*Pi^2 - 705*zb + 4907*nc^2*zb - 464*nc*nf*zb + 208*Pi^2*zb - 10*nc^2*Pi^2*zb + 45*zb^2 - 1311*nc^2*zb^2 + 156*nc*nf*zb^2 - 104*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2 + 3*zb^3)*G[2, 2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-38 - 26*nc^2 + 91*zb + 182*nc^2*zb - 4*nc*nf*zb - 63*zb^2 - 286*nc^2*zb^2 + 8*nc*nf*zb^2 + 9*zb^3 + 130*nc^2*zb^3 - 4*nc*nf*zb^3)*G[0, 0, 0, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*zb*(34 - 56*nc^2 - 59*zb + 318*nc^2*zb - 8*nc*nf*zb + 27*zb^2 - 468*nc^2*zb^2 + 16*nc*nf*zb^2 - 5*zb^3 + 206*nc^2*zb^3 - 8*nc*nf*zb^3 + zb^4)*G[0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(-18 - 82*nc^2 + 171*zb + 593*nc^2*zb - 24*nc*nf*zb - 277*zb^2 - 940*nc^2*zb^2 + 48*nc*nf*zb^2 + 121*zb^3 + 429*nc^2*zb^3 - 24*nc*nf*zb^3 + zb^4)*G[0, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*zb*(54 - 24*nc^2 - 141*zb + 84*nc^2*zb + 126*zb^2 - 96*nc^2*zb^2 - 41*zb^3 + 36*nc^2*zb^3 + zb^4)*G[0, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(70 - 44*nc^2 - 92*zb + 308*nc^2*zb - 4*nc*nf*zb + 2*zb^2 - 484*nc^2*zb^2 + 8*nc*nf*zb^2 + 12*zb^3 + 220*nc^2*zb^3 - 4*nc*nf*zb^3 + 3*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(27 - 56*nc^2 - 36*zb + 157*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^3) - ((-1 + nc)*(1 + nc)*zb*(12 - 58*nc^2 + 57*zb + 469*nc^2*zb - 20*nc*nf*zb - 125*zb^2 - 764*nc^2*zb^2 + 40*nc*nf*zb^2 + 47*zb^3 + 353*nc^2*zb^3 - 20*nc*nf*zb^3 + 5*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(-16 - 4*nc^2 + 35*zb + 8*nc^2*zb - 16*zb^2 - 4*nc^2*zb^2 - 5*zb^3 + zb^4)*G[0, 1, 2, 1, zb])/(24*nc^3*(-1 + zb)^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, 0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*(174 - 732*nc^2 - 183*zb + 1075*nc^2*zb + 60*zb^2 - 889*nc^2*zb^2 + 32*nc*nf*zb^2 - 9*zb^3 + 277*nc^2*zb^3 - 16*nc*nf*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(430 - 756*nc^2 - 16*nc*nf - 536*zb + 956*nc^2*zb + 16*nc*nf*zb + 204*zb^2 - 676*nc^2*zb^2 + 8*nc*nf*zb^2 - 23*zb^3 + 206*nc^2*zb^3 - 8*nc*nf*zb^3 + zb^4)*G[1, 0, 1, 0, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-190 - 260*nc^2 - 24*nc*nf + 292*zb + 837*nc^2*zb + 24*nc*nf*zb - 196*zb^2 - 1151*nc^2*zb^2 + 52*nc*nf*zb^2 + 58*zb^3 + 419*nc^2*zb^3 - 32*nc*nf*zb^3 + zb^4)*G[1, 0, 1, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(4260 - 2546*nc^2 + 8*nc*nf - 5037*zb + 2846*nc^2*zb - 8*nc*nf*zb + 2097*zb^2 - 1063*nc^2*zb^2 + 4*nc*nf*zb^2 - 315*zb^3 + 108*nc^2*zb^3 + 9*zb^4)*G[1, 1, 0, 0, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1438 - 1111*nc^2 - 16*nc*nf - 1671*zb + 1732*nc^2*zb + 8*nc*nf*zb + 782*zb^2 - 1155*nc^2*zb^2 + 20*nc*nf*zb^2 - 162*zb^3 + 291*nc^2*zb^3 - 12*nc*nf*zb^3 + 9*zb^4)*G[1, 1, 0, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(16011 - 11260*nc^2 + 352*nc*nf - 21588*zb + 14614*nc^2*zb - 304*nc*nf*zb + 8310*zb^2 - 8834*nc^2*zb^2 + 248*nc*nf*zb^2 - 726*zb^3 + 1884*nc^2*zb^3 - 48*nc*nf*zb^3 - 6*zb^4)*G[1, 1, 1, 0, zb])/(576*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6687 - 9320*nc^2 + 536*nc*nf - 9936*zb + 14924*nc^2*zb - 368*nc*nf*zb + 3168*zb^2 - 10498*nc^2*zb^2 + 520*nc*nf*zb^2 - 72*zb^3 + 2382*nc^2*zb^3 - 168*nc*nf*zb^3 + 36*zb^4)*G[1, 1, 1, 1, zb])/(576*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1695 - 3400*nc^2 + 280*nc*nf - 1890*zb + 4438*nc^2*zb - 160*nc*nf*zb + 204*zb^2 - 1970*nc^2*zb^2 + 80*nc*nf*zb^2 + 72*zb^3 + 162*nc^2*zb^3 + 18*zb^4)*G[1, 1, 2, 1, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-4362 + 2134*nc^2 - 112*nc*nf + 4545*zb - 2608*nc^2*zb + 88*nc*nf*zb - 651*zb^2 + 938*nc^2*zb^2 - 44*nc*nf*zb^2 - 285*zb^3 + 3*zb^4)*G[1, 2, 1, 0, zb])/(144*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-8085 + 8755*nc^2 - 676*nc*nf + 9051*zb - 9910*nc^2*zb + 496*nc*nf*zb - 873*zb^2 + 3608*nc^2*zb^2 - 248*nc*nf*zb^2 - 819*zb^3 + 18*zb^4)*G[1, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-2193 + 3407*nc^2 - 236*nc*nf + 2952*zb - 3650*nc^2*zb + 152*nc*nf*zb - 948*zb^2 + 1282*nc^2*zb^2 - 76*nc*nf*zb^2 + 12*zb^3 + 3*zb^4)*G[1, 2, 2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2814 - 1010*nc^2 + 8*nc*nf - 8766*zb + 3030*nc^2*zb - 24*nc*nf*zb + 10095*zb^2 - 3343*nc^2*zb^2 + 28*nc*nf*zb^2 - 5229*zb^3 + 1636*nc^2*zb^3 - 16*nc*nf*zb^3 + 1161*zb^4 - 313*nc^2*zb^4 + 4*nc*nf*zb^4 - 75*zb^5 + 3*zb^6)*G[2, 1, 0, 0, zb])/(72*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(1116 - 556*nc^2 - 3578*zb + 1784*nc^2*zb - 8*nc*nf*zb + 4244*zb^2 - 2169*nc^2*zb^2 + 20*nc*nf*zb^2 - 2276*zb^3 + 1237*nc^2*zb^3 - 16*nc*nf*zb^3 + 543*zb^4 - 323*nc^2*zb^4 + 4*nc*nf*zb^4 - 48*zb^5 + 27*nc^2*zb^5 + 3*zb^6)*G[2, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-16446 + 8450*nc^2 - 416*nc*nf + 16884*zb - 8042*nc^2*zb + 368*nc*nf*zb - 4632*zb^2 + 2584*nc^2*zb^2 - 184*nc*nf*zb^2 + 93*zb^3 + 3*zb^4)*G[2, 1, 1, 0, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(8802 - 11440*nc^2 + 832*nc*nf - 26559*zb + 34176*nc^2*zb - 2352*nc*nf*zb + 28431*zb^2 - 38117*nc^2*zb^2 + 2552*nc*nf*zb^2 - 12348*zb^3 + 19628*nc^2*zb^3 - 1376*nc*nf*zb^3 + 1596*zb^4 - 4409*nc^2*zb^4 + 344*nc*nf*zb^4 + 87*zb^5 + 162*nc^2*zb^5 + 3*zb^6)*G[2, 1, 1, 1, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(1860 - 4028*nc^2 + 248*nc*nf - 5388*zb + 11880*nc^2*zb - 648*nc*nf*zb + 5268*zb^2 - 13057*nc^2*zb^2 + 628*nc*nf*zb^2 - 1743*zb^3 + 6667*nc^2*zb^3 - 304*nc*nf*zb^3 - 81*zb^4 - 1543*nc^2*zb^4 + 76*nc*nf*zb^4 + 87*zb^5 + 81*nc^2*zb^5 + 3*zb^6)*G[2, 1, 2, 1, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2250 + 1062*nc^2 - 48*nc*nf + 6412*zb - 3074*nc^2*zb + 128*nc*nf*zb - 6364*zb^2 + 3260*nc^2*zb^2 - 128*nc*nf*zb^2 + 2407*zb^3 - 1546*nc^2*zb^3 + 64*nc*nf*zb^3 - 125*zb^4 + 298*nc^2*zb^4 - 16*nc*nf*zb^4 - 79*zb^5 + zb^6)*G[2, 2, 1, 0, zb])/(48*nc^3*(-2 + zb)*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-12942 + 14146*nc^2 - 1072*nc*nf + 36300*zb - 40602*nc^2*zb + 2832*nc*nf*zb - 34599*zb^2 + 42737*nc^2*zb^2 - 2792*nc*nf*zb^2 + 11337*zb^3 - 20252*nc^2*zb^3 + 1376*nc*nf*zb^3 + 597*zb^4 + 3971*nc^2*zb^4 - 344*nc*nf*zb^4 - 693*zb^5 + 18*zb^6)*G[2, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-3900 + 5764*nc^2 - 352*nc*nf + 3912*zb - 4984*nc^2*zb + 208*nc*nf*zb - 1017*zb^2 + 1535*nc^2*zb^2 - 104*nc*nf*zb^2 + 12*zb^3 + 3*zb^4)*G[2, 2, 2, 1, zb])/(144*nc^3*(-2 + zb)) + (7*(-1 + nc)*(1 + nc)*zb^2*G[0, 0, 0, 0, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*zb^2*G[0, 0, 0, 1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(3 + 11*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb])/(4*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, 0, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 31*nc^2)*zb^2*G[0, 0, 1, 0, 1, zb])/(16*nc^3) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb^2*G[0, 0, 1, 1, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-3 + 7*nc)*(3 + 7*nc)*zb^2*G[0, 0, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 2, 1, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb + zb^2 + 19*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(2 + 9*nc^2)*zb^2*G[0, 1, 0, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(1 + 4*zb + 5*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-1 - 4*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-1 - 2*zb + 2*nc*zb)*(1 + 2*zb + 2*nc*zb)*G[0, 1, 1, 0, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*zb^2*G[0, 1, 1, 1, 0, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb - 2*zb^2 + 10*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb^2*G[0, 1, 1, 2, 1, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, 2, 1, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(3 + 12*zb + 8*zb^2)*G[0, 1, 2, 1, 1, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(38 + 26*nc^2 - 62*zb + nc^2*zb + 52*zb^2 - 68*nc^2*zb^2 - 12*zb^3 + 36*nc^2*zb^3)*G[1, 0, 0, 0, 1, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-34 + 56*nc^2 + 7*zb - 20*nc^2*zb + 43*zb^2 - 104*nc^2*zb^2 - 24*zb^3 + 60*nc^2*zb^3)*G[1, 0, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(18 + 82*nc^2 - 63*zb - nc^2*zb + 51*zb^2 - 202*nc^2*zb^2 - 12*zb^3 + 108*nc^2*zb^3)*G[1, 0, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-18 + 8*nc^2 + 17*zb - 8*nc^2*zb - 4*nc^2*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 44*nc^2 + 31*zb - 8*nc^2*zb + 16*zb^2 - 128*nc^2*zb^2 - 15*zb^3 + 69*nc^2*zb^3)*G[1, 0, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-54 + 112*nc^2 + 45*zb - 76*nc^2*zb + 48*zb^2 - 172*nc^2*zb^2 - 36*zb^3 + 108*nc^2*zb^3)*G[1, 0, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-12 + 58*nc^2 - 78*zb + 41*nc^2*zb + 135*zb^2 - 238*nc^2*zb^2 - 51*zb^3 + 117*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-16 - 4*nc^2 + 37*zb - 5*nc^2*zb - 41*zb^2 + nc^2*zb^2 + 12*zb^3)*G[1, 0, 1, 2, 1, zb])/(12*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, 0, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(108 - 232*nc^2 - 166*zb + 280*nc^2*zb + 116*zb^2 - 227*nc^2*zb^2 - 21*zb^3 + 51*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(100 - 156*nc^2 - 111*zb + 174*nc^2*zb + 54*zb^2 - 189*nc^2*zb^2 + 54*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-8 - 132*nc^2 - 36*zb + 206*nc^2*zb + 81*zb^2 - 190*nc^2*zb^2 - 33*zb^3 + 57*nc^2*zb^3)*G[1, 1, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(258 - 188*nc^2 - 279*zb + 224*nc^2*zb + 192*zb^2 - 136*nc^2*zb^2 - 24*zb^3 + 12*nc^2*zb^3)*G[1, 1, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(242 - 230*nc^2 - 263*zb + 308*nc^2*zb + 226*zb^2 - 184*nc^2*zb^2 - 42*zb^3 + 18*nc^2*zb^3)*G[1, 1, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(840 - 504*nc^2 - 1022*zb + 714*nc^2*zb + 667*zb^2 - 705*nc^2*zb^2 - 84*zb^3 + 180*nc^2*zb^3)*G[1, 1, 1, 1, 0, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(106 - 80*nc^2 - 210*zb + 178*nc^2*zb + 154*zb^2 - 121*nc^2*zb^2 - 28*zb^3 + 20*nc^2*zb^3)*G[1, 1, 1, 1, 1, zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-174 + 122*nc^2 + 296*zb - 214*nc^2*zb - 193*zb^2 + 107*nc^2*zb^2 + 24*zb^3)*G[1, 1, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-342 + 126*nc^2 + 385*zb - 180*nc^2*zb - 227*zb^2 + 90*nc^2*zb^2 + 18*zb^3)*G[1, 1, 2, 1, 0, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-698 + 532*nc^2 + 881*zb - 664*nc^2*zb - 448*zb^2 + 332*nc^2*zb^2 + 6*zb^3)*G[1, 1, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-232 + 254*nc^2 + 282*zb - 284*nc^2*zb - 141*zb^2 + 142*nc^2*zb^2)*G[1, 1, 2, 2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-280 + 110*nc^2 + 316*zb - 146*nc^2*zb - 143*zb^2 + 73*nc^2*zb^2 - 6*zb^3)*G[1, 2, 1, 0, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-348 + 130*nc^2 + 400*zb - 202*nc^2*zb - 170*zb^2 + 89*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-893 + 378*nc^2 + 969*zb - 480*nc^2*zb - 477*zb^2 + 240*nc^2*zb^2 - 3*zb^3)*G[1, 2, 1, 1, 0, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-990 + 742*nc^2 + 1284*zb - 924*nc^2*zb - 657*zb^2 + 444*nc^2*zb^2 + 6*zb^3 + 12*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-258 + 320*nc^2 + 324*zb - 366*nc^2*zb - 177*zb^2 + 171*nc^2*zb^2 + 6*zb^3 + 6*nc^2*zb^3)*G[1, 2, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-399 + 156*nc^2 + 383*zb - 186*nc^2*zb - 214*zb^2 + 93*nc^2*zb^2 + 9*zb^3)*G[1, 2, 2, 1, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-774 + 607*nc^2 + 869*zb - 670*nc^2*zb - 502*zb^2 + 335*nc^2*zb^2 + 27*zb^3)*G[1, 2, 2, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-267 + 261*nc^2 + 312*zb - 284*nc^2*zb - 156*zb^2 + 142*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(12*nc^3*(-2 + zb)) - (6*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 216*nc^2 + 76*zb - 222*nc^2*zb - 38*zb^2 + 111*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-126 + 196*nc^2 + 126*zb - 202*nc^2*zb - 63*zb^2 + 101*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(20 + 92*nc^2 - 2*zb - 104*nc^2*zb + zb^2 + 52*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-407 + 228*nc^2 + 380*zb - 216*nc^2*zb - 190*zb^2 + 108*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-908 + 562*nc^2 + 806*zb - 562*nc^2*zb - 403*zb^2 + 281*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1002 + 614*nc^2 + 938*zb - 566*nc^2*zb - 469*zb^2 + 283*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1266 + 1138*nc^2 + 1146*zb - 1150*nc^2*zb - 573*zb^2 + 575*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-454 + 482*nc^2 + 334*zb - 470*nc^2*zb - 167*zb^2 + 235*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-136 + 55*nc^2 + 118*zb - 48*nc^2*zb - 59*zb^2 + 24*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-815 + 629*nc^2 + 710*zb - 536*nc^2*zb - 355*zb^2 + 268*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-87 + 90*nc^2 + 72*zb - 80*nc^2*zb - 36*zb^2 + 40*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-249 + 88*nc^2 + 228*zb - 76*nc^2*zb - 114*zb^2 + 38*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(6*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-614 + 222*nc^2 + 542*zb - 216*nc^2*zb - 271*zb^2 + 108*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-3242 + 1256*nc^2 + 2930*zb - 1076*nc^2*zb - 1465*zb^2 + 538*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-4172 + 2608*nc^2 + 3818*zb - 2248*nc^2*zb - 1909*zb^2 + 1124*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 188*nc^2 + 138*zb - 168*nc^2*zb - 69*zb^2 + 84*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-486 + 168*nc^2 + 410*zb - 148*nc^2*zb - 205*zb^2 + 74*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-505 + 343*nc^2 + 448*zb - 286*nc^2*zb - 224*zb^2 + 143*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-288 + 306*nc^2 + 254*zb - 272*nc^2*zb - 127*zb^2 + 136*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(384*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(384*nc^3*(-2 + zb)) - (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) + (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(384*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(384*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) + (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) - (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (30*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (((-1 + nc)*(1 + nc)*(-15 + 26*nc^2 - 2*nc*nf)*zb)/(24*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^3) + ((-1 + nc)*(1 + nc)*(-6 + 28*nc^2 - 4*nc*nf - 9*zb - 2*nc^2*zb + 2*nc*nf*zb)*G[1, zb])/(48*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(-54 + 76*nc^2 - 4*nc*nf + 66*zb - 88*nc^2*zb + 4*nc*nf*zb - 15*zb^2 + 26*nc^2*zb^2 - 2*nc*nf*zb^2)*G[1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(30 - 52*nc^2 + 4*nc*nf - 30*zb + 52*nc^2*zb - 4*nc*nf*zb + 3*zb^2 - 14*nc^2*zb^2 + 2*nc*nf*zb^2)*G[2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, zb])/(2*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 2, 1, zb])/(nc^3*(-2 + zb)))*Log[μ]^2 + ((-1 + nc)*(1 + nc)*zb*(1221210 + 646780*nc^2 + 321560*nc*nf - 145980*Pi^2 + 76140*nc^2*Pi^2 - 3444*Pi^4 - 948*nc^2*Pi^4 - 1349325*zb - 819130*nc^2*zb - 270980*nc*nf*zb - 115560*Pi^2*zb - 89460*nc^2*Pi^2*zb + 3444*Pi^4*zb + 948*nc^2*Pi^4*zb + 128115*zb^2 + 172350*nc^2*zb^2 - 50580*nc*nf*zb^2 + 261000*Pi^2*zb^2 + 14040*nc^2*Pi^2*zb^2 + 2700*Pi^2*zb^3 - 332640*Zeta[3] + 600480*nc^2*Zeta[3] + 332640*zb*Zeta[3] - 600480*nc^2*zb*Zeta[3]))/(207360*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(100116 - 52784*nc^2 + 7472*nc*nf - 552*Pi^2 + 1572*nc^2*Pi^2 - 43308*zb + 4774*nc^2*zb - 2800*nc*nf*zb + 276*Pi^2*zb - 786*nc^2*Pi^2*zb - 3429*zb^2 + 10755*nc^2*zb^2 - 468*nc*nf*zb^2 + 6048*Zeta[3] + 3744*nc^2*Zeta[3] - 3024*zb*Zeta[3] - 1872*nc^2*zb*Zeta[3]))/(3456*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-1818990 + 2218300*nc^2 + 103640*nc*nf - 126900*Pi^2 + 27180*nc^2*Pi^2 - 3444*Pi^4 - 948*nc^2*Pi^4 + 5232465*zb - 5103410*nc^2*zb - 13780*nc*nf*zb + 18000*Pi^2*zb - 24120*nc^2*Pi^2*zb + 6888*Pi^4*zb + 1896*nc^2*Pi^4*zb - 4462695*zb^2 + 2966060*nc^2*zb^2 - 104540*nc*nf*zb^2 + 280350*Pi^2*zb^2 - 10350*nc^2*Pi^2*zb^2 - 5166*Pi^4*zb^2 - 1422*nc^2*Pi^4*zb^2 + 944190*zb^3 + 318920*nc^2*zb^3 - 13400*nc*nf*zb^3 - 214650*Pi^2*zb^3 + 7290*nc^2*Pi^2*zb^3 + 1722*Pi^4*zb^3 + 474*nc^2*Pi^4*zb^3 + 105030*zb^4 - 399870*nc^2*zb^4 + 28080*nc*nf*zb^4 + 42300*Pi^2*zb^4 - 520560*Zeta[3] + 481680*nc^2*Zeta[3] + 1151280*zb*Zeta[3] - 887760*nc^2*zb*Zeta[3] - 811080*zb^2*Zeta[3] + 506520*nc^2*zb^2*Zeta[3] + 180360*zb^3*Zeta[3] - 100440*nc^2*zb^3*Zeta[3]))/(103680*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(10548 - 17608*nc^2 - 6992*nc*nf + 2208*Pi^2 - 1020*nc^2*Pi^2 - 61956*zb + 92940*nc^2*zb + 8400*nc*nf*zb - 4152*Pi^2*zb + 1218*nc^2*Pi^2*zb + 27495*zb^2 - 74172*nc^2*zb^2 - 3156*nc*nf*zb^2 + 2460*Pi^2*zb^2 - 552*nc^2*Pi^2*zb^2 + 13590*zb^3 + 13271*nc^2*zb^3 + 352*nc*nf*zb^3 - 468*Pi^2*zb^3 + 99*nc^2*Pi^2*zb^3 - 6462*zb^4 + 1404*nc^2*zb^4 - 54*zb^5 - 6048*Zeta[3] - 3744*nc^2*Zeta[3] + 9072*zb*Zeta[3] + 5616*nc^2*zb*Zeta[3] - 6048*zb^2*Zeta[3] - 3744*nc^2*zb^2*Zeta[3] + 1512*zb^3*Zeta[3] + 936*nc^2*zb^3*Zeta[3]))/(1728*nc^3*(-2 + zb)^2) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-271620 + 258524*nc^2 - 75008*nc*nf + 26856*Pi^2 - 14724*nc^2*Pi^2 + 616680*zb - 382584*nc^2*zb + 110496*nc*nf*zb - 46800*Pi^2*zb + 22626*nc^2*Pi^2*zb - 639765*zb^2 + 230687*nc^2*zb^2 - 62480*nc*nf*zb^2 + 49662*Pi^2*zb^2 - 10476*nc^2*Pi^2*zb^2 + 312336*zb^3 - 70184*nc^2*zb^3 + 16664*nc*nf*zb^3 - 28908*Pi^2*zb^3 + 126*nc^2*Pi^2*zb^3 - 55566*zb^4 + 9207*nc^2*zb^4 - 1836*nc*nf*zb^4 + 6750*Pi^2*zb^4 + 648*nc^2*Pi^2*zb^4 - 324*zb^5 - 270*Pi^2*zb^5 + 22896*Zeta[3] - 65232*nc^2*Zeta[3] - 37368*zb*Zeta[3] + 87912*nc^2*zb*Zeta[3] + 25920*zb^2*Zeta[3] - 55296*nc^2*zb^2*Zeta[3] - 6480*zb^3*Zeta[3] + 13824*nc^2*zb^3*Zeta[3]))/(10368*nc^3*(-2 + zb)^2) - ((-1 + nc)*(1 + nc)*G[2, 1, zb]*(73548 - 120148*nc^2 + 13504*nc*nf - 9936*Pi^2 + 2772*nc^2*Pi^2 - 240516*zb + 360660*nc^2*zb - 40512*nc*nf*zb + 39492*Pi^2*zb - 8676*nc^2*Pi^2*zb + 299052*zb^2 - 394388*nc^2*zb^2 + 44336*nc*nf*zb^2 - 59526*Pi^2*zb^2 + 10368*nc^2*Pi^2*zb^2 - 175851*zb^3 + 187847*nc^2*zb^3 - 21152*nc*nf*zb^3 + 42750*Pi^2*zb^3 - 5796*nc^2*Pi^2*zb^3 + 49032*zb^4 - 34214*nc^2*zb^4 + 3824*nc*nf*zb^4 - 15030*Pi^2*zb^4 + 1332*nc^2*Pi^2*zb^4 - 5319*zb^5 + 243*nc^2*zb^5 + 2250*Pi^2*zb^5 + 54*zb^6 - 90*Pi^2*zb^6 - 24408*Zeta[3] + 23112*nc^2*Zeta[3] + 75168*zb*Zeta[3] - 67392*nc^2*zb*Zeta[3] - 90288*zb^2*Zeta[3] + 76032*nc^2*zb^2*Zeta[3] + 52704*zb^3*Zeta[3] - 42336*nc^2*zb^3*Zeta[3] - 13176*zb^4*Zeta[3] + 10584*nc^2*zb^4*Zeta[3]))/(5184*nc^3*(-2 + zb)*(-1 + zb)^2) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(-600 + 496*nc^2 - 16*nc*nf - 6*Pi^2 - 2*nc^2*Pi^2 - 39*zb + 39*nc^2*zb)*G[0, zb])/(96*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*zb*G[0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*zb*(-81 + 59*nc^2 + 4*nc*nf + 33*nc^2*zb - 6*nc*nf*zb)*G[0, 1, zb])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(318 - 214*nc^2 + 16*nc*nf + 6*Pi^2 + 2*nc^2*Pi^2 - 111*zb + 7*nc^2*zb - 16*nc*nf*zb - 6*Pi^2*zb - 2*nc^2*Pi^2*zb - 24*zb^2 + 50*nc^2*zb^2 + 4*nc*nf*zb^2 + 3*Pi^2*zb^2 + nc^2*Pi^2*zb^2)*G[1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1728 - 3320*nc^2 + 416*nc*nf - 30*Pi^2 + 18*nc^2*Pi^2 - 1926*zb + 3710*nc^2*zb - 464*nc*nf*zb + 24*Pi^2*zb - 12*nc^2*Pi^2*zb + 459*zb^2 - 1483*nc^2*zb^2 + 220*nc*nf*zb^2 - 12*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 + 198*nc^2*zb^3 - 36*nc*nf*zb^3)*G[1, 1, zb])/(288*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(396 - 1508*nc^2 + 224*nc*nf - 48*Pi^2 + 12*nc^2*Pi^2 - 396*zb + 1508*nc^2*zb - 224*nc*nf*zb + 48*Pi^2*zb - 12*nc^2*Pi^2*zb + 27*zb^2 - 439*nc^2*zb^2 + 76*nc*nf*zb^2 - 24*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(3 - 3*nc^2 - 9*zb + 20*nc^2*zb - 2*nc*nf*zb)*G[0, 0, 1, zb])/(24*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb*(-2 + 3*zb)*G[0, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*zb*(3 - 3*nc^2 - 9*zb + 20*nc^2*zb - 2*nc*nf*zb)*G[0, 1, 1, zb])/(24*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, 0, zb])/(2*nc^3) + ((-1 + nc)*(1 + nc)*(174 - 130*nc^2 - 8*nc*nf - 216*zb + 172*nc^2*zb + 8*nc*nf*zb + 105*zb^2 - 127*nc^2*zb^2 + 4*nc*nf*zb^2 - 18*zb^3 + 40*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(558 - 410*nc^2 + 8*nc*nf - 666*zb + 470*nc^2*zb - 8*nc*nf*zb + 225*zb^2 - 175*nc^2*zb^2 + 4*nc*nf*zb^2 - 18*zb^3 + 18*nc^2*zb^3)*G[1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(690 - 846*nc^2 + 48*nc*nf - 1002*zb + 1126*nc^2*zb - 40*nc*nf*zb + 369*zb^2 - 555*nc^2*zb^2 + 36*nc*nf*zb^2 - 36*zb^3 + 80*nc^2*zb^3 - 8*nc*nf*zb^3)*G[1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-132 + 220*nc^2 - 16*nc*nf + 174*zb - 270*nc^2*zb + 12*nc*nf*zb - 45*zb^2 + 93*nc^2*zb^2 - 6*nc*nf*zb^2)*G[1, 2, 1, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(342 - 194*nc^2 + 8*nc*nf - 342*zb + 194*nc^2*zb - 8*nc*nf*zb + 81*zb^2 - 55*nc^2*zb^2 + 4*nc*nf*zb^2)*G[2, 1, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-672 + 832*nc^2 - 64*nc*nf + 690*zb - 806*nc^2*zb + 56*nc*nf*zb - 141*zb^2 + 247*nc^2*zb^2 - 28*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-105 + 171*nc^2 - 12*nc*nf + 114*zb - 158*nc^2*zb + 8*nc*nf*zb - 24*zb^2 + 46*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(12*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 0, 1, zb])/(2*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 1, zb])/(2*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 0, 1, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 0, zb])/(4*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 1, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(2 + zb - 8*zb^2 + 4*zb^3)*G[1, 0, 0, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*(-2 + zb^2)*G[1, 0, 1, 0, zb])/(4*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2 + zb - 8*zb^2 + 4*zb^3)*G[1, 0, 1, 1, zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, 0, zb])/(2*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-12 + 13*zb - 10*zb^2 + 2*zb^3)*G[1, 1, 0, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(36 - 28*nc^2 - 42*zb + 34*nc^2*zb + 25*zb^2 - 21*nc^2*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(40 - 32*nc^2 - 62*zb + 52*nc^2*zb + 38*zb^2 - 33*nc^2*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-26 + 22*nc^2 + 38*zb - 32*nc^2*zb - 19*zb^2 + 16*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-36 + 20*nc^2 + 42*zb - 26*nc^2*zb - 21*zb^2 + 13*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-86 + 70*nc^2 + 106*zb - 88*nc^2*zb - 53*zb^2 + 44*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-34 + 34*nc^2 + 40*zb - 38*nc^2*zb - 20*zb^2 + 19*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(4*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, zb])/(nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 1, zb])/(2*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-27 + 19*nc^2 + 26*zb - 18*nc^2*zb - 13*zb^2 + 9*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-74 + 62*nc^2 + 70*zb - 58*nc^2*zb - 35*zb^2 + 29*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(34 - 30*zb + 15*zb^2)*G[2, 1, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-17 + 9*nc^2 + 16*zb - 8*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-80 + 64*nc^2 + 74*zb - 58*nc^2*zb - 37*zb^2 + 29*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(30 - 26*zb + 13*zb^2)*G[2, 2, 2, 1, zb])/(2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1917 + 2371*nc^2 - 460*nc*nf + 60*Pi^2 - 54*nc^2*Pi^2 + 429*nc^2*zb - 78*nc*nf*zb - 108*Zeta[3] - 108*nc^2*Zeta[3]))/(576*nc^3) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-3420 + 1264*nc^2 + 728*nc*nf - 192*Pi^2 + 84*nc^2*Pi^2 + 7182*zb - 5788*nc^2*zb - 380*nc*nf*zb + 228*Pi^2*zb - 72*nc^2*Pi^2*zb - 2295*zb^2 + 2083*nc^2*zb^2 + 8*nc*nf*zb^2 - 66*Pi^2*zb^2 + 24*nc^2*Pi^2*zb^2 - 234*zb^3 + 234*nc^2*zb^3 + 216*Zeta[3] + 216*nc^2*Zeta[3] - 216*zb*Zeta[3] - 216*nc^2*zb*Zeta[3] + 108*zb^2*Zeta[3] + 108*nc^2*zb^2*Zeta[3]))/(576*nc^3*(-2 + zb))), ((-1 + nc)*(1 + nc)*zb*(-3054 - 1456*nc^2 + 448*nc*nf - 314*Pi^2 + 31*nc^2*Pi^2 - 50*Pi^2*zb + 25*nc^2*Pi^2*zb))/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-259 + 157*nc^2 - 8*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(5604 - 982*nc^2 - 200*nc*nf + 302*Pi^2 - 43*nc^2*Pi^2 - 5100*zb + 2358*nc^2*zb - 72*nc*nf*zb - 100*Pi^2*zb + 20*nc^2*Pi^2*zb - 10*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-106 + 59*nc^2 - 10*zb + 5*nc^2*zb)*G[0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(846 + 130*nc^2 - 64*nc*nf + 6*Pi^2 + 6*nc^2*Pi^2 + 48*zb + 474*nc^2*zb - 24*nc*nf*zb + 210*Pi^2*zb - 90*nc^2*Pi^2*zb + 126*zb^2 - 90*nc^2*zb^2 + 30*Pi^2*zb^2 - 15*nc^2*Pi^2*zb^2 - 10*Pi^2*zb^3 + 5*nc^2*Pi^2*zb^3)*G[0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(84 - 98*nc^2 + 8*nc*nf + 100*zb - 43*nc^2*zb - 4*nc*nf*zb - 57*zb^2 + 39*nc^2*zb^2 - 10*zb^3 + 5*nc^2*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1980 + 900*nc^2 - 8130*zb + 60166*nc^2*zb - 2320*nc*nf*zb + 5760*Pi^2*zb - 1590*nc^2*Pi^2*zb + 9720*zb^2 - 65520*nc^2*zb^2 + 2520*nc*nf*zb^2 - 8040*Pi^2*zb^2 + 2085*nc^2*Pi^2*zb^2 - 2220*zb^3 + 18236*nc^2*zb^3 - 680*nc*nf*zb^3 + 1680*Pi^2*zb^3 - 195*nc^2*Pi^2*zb^3 + 90*zb^4 - 450*nc^2*zb^4 + 750*Pi^2*zb^4 - 375*nc^2*Pi^2*zb^4 - 150*Pi^2*zb^5 + 75*nc^2*Pi^2*zb^5)*G[1, 1, zb])/(2880*nc^2*(-2 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 - 1260*zb - 3044*nc^2*zb + 176*nc*nf*zb - 412*Pi^2*zb + 98*nc^2*Pi^2*zb + 810*zb^2 + 1486*nc^2*zb^2 - 88*nc*nf*zb^2 + 156*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 - 54*zb^3 + 30*Pi^2*zb^3 - 15*nc^2*Pi^2*zb^3 - 10*Pi^2*zb^4 + 5*nc^2*Pi^2*zb^4)*G[2, 1, zb])/(288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-360 + 10*nc^2 + 20*nc*nf - 3*Pi^2 - 3*nc^2*Pi^2 - 219*zb - 347*nc^2*zb + 8*nc*nf*zb - 3*Pi^2*zb - 3*nc^2*Pi^2*zb + 30*zb^2 + 54*nc^2*zb^2)*G[0, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(105 - 43*nc^2 + 4*nc*nf + 65*zb - 34*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-657 + 59*nc^2 + 28*nc*nf - 36*Pi^2 - 6*nc^2*Pi^2 - 138*zb - 493*nc^2*zb + 16*nc*nf*zb - 36*Pi^2*zb - 6*nc^2*Pi^2*zb + 48*zb^2 + 105*nc^2*zb^2)*G[0, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 35*nc^2 - 20*zb + 4*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(882 + 925*nc^2 - 112*nc*nf + 150*Pi^2 - 30*nc^2*Pi^2 - 516*zb - 606*nc^2*zb + 48*nc*nf*zb - 54*Pi^2*zb + 6*nc^2*Pi^2*zb + 12*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-830 + 306*nc^2 - 8*nc*nf + 759*zb - 239*nc^2*zb + 8*nc*nf*zb - 4*zb^2 + 2*nc^2*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 3150*zb - 1350*nc^2*zb + 3930*zb^2 - 26510*nc^2*zb^2 + 1760*nc*nf*zb^2 - 1320*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 - 6885*zb^3 + 22661*nc^2*zb^3 - 1760*nc*nf*zb^3 + 1320*Pi^2*zb^3 + 120*nc^2*Pi^2*zb^3 + 660*zb^4 + 960*nc^2*zb^4)*G[1, 1, 1, zb])/(2880*nc^2*zb^2) + ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 - 252*zb + 108*nc^2*zb + 546*zb^2 + 4162*nc^2*zb^2 - 400*nc*nf*zb^2 + 612*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 57*zb^3 - 3107*nc^2*zb^3 + 272*nc*nf*zb^3 - 420*Pi^2*zb^3 + 30*nc^2*Pi^2*zb^3 - 12*zb^4 + 6*nc^2*zb^4)*G[1, 2, 1, zb])/(288*nc^2*zb^2) - ((-1 + nc)*(1 + nc)*(-259 + 97*nc^2 - 8*nc*nf + 135*zb - 52*nc^2*zb + 4*nc*nf*zb - 2*zb^2 + nc^2*zb^2)*G[2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(693 + 8451*nc^2 - 792*nc*nf + 1170*Pi^2 - 135*nc^2*Pi^2 + 99*zb - 3857*nc^2*zb + 296*nc*nf*zb - 390*Pi^2*zb + 45*nc^2*Pi^2*zb - 36*zb^2 + 18*nc^2*zb^2)*G[2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(320 + 1418*nc^2 - 144*nc*nf + 258*Pi^2 - 27*nc^2*Pi^2 - 96*zb - 625*nc^2*zb + 52*nc*nf*zb - 86*Pi^2*zb + 9*nc^2*Pi^2*zb - 2*zb^2 + nc^2*zb^2)*G[2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 17*nc^2 - 2*nc*nf - 33*zb + 44*nc^2*zb - 2*nc*nf*zb - 3*zb^2 + zb^3)*G[0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-45 + 19*nc^2 - 4*nc*nf + 27*zb + 43*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-147 + 81*nc^2 - 12*nc*nf - 123*zb + 165*nc^2*zb - 12*nc*nf*zb - 24*zb^2 - 3*nc^2*zb^2 + 8*zb^3 + nc^2*zb^3)*G[0, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(12 - 12*nc^2 + 42*zb - 18*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-12 + 14*nc^2 - 8*nc*nf + 96*zb + 8*nc^2*zb - 8*nc*nf*zb + 12*zb^2 - 9*nc^2*zb^2 - 4*zb^3 + 3*nc^2*zb^3)*G[0, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2 - 4*nc*nf - 3*zb + 64*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-75 + 301*nc^2 - 40*nc*nf - 39*zb + 175*nc^2*zb - 40*nc*nf*zb - 15*nc^2*zb^2 + 5*nc^2*zb^3)*G[0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf + 3*zb - 11*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(193 - 63*nc^2 + 12*nc*nf - 153*zb + 55*nc^2*zb - 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(110 - 207*nc^2 + 20*nc*nf - 60*zb + 123*nc^2*zb - 12*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(325 - 234*nc^2 + 44*nc*nf - 279*zb + 170*nc^2*zb - 20*nc*nf*zb - 24*zb^2 - 3*nc^2*zb^2 + 8*zb^3 + nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(42 - 15*nc^2 + 4*zb - 2*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-296 - 113*nc^2 + 32*nc*nf + 252*zb + 13*nc^2*zb - 16*nc*nf*zb + 48*zb^2 - 27*nc^2*zb^2 - 16*zb^3 + 9*nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(601 - 763*nc^2 + 32*nc*nf - 579*zb + 707*nc^2*zb - 32*nc*nf*zb + 12*zb^2 - 6*nc^2*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-2305 + 10453*nc^2 - 400*nc*nf + 1995*zb - 8617*nc^2*zb + 400*nc*nf*zb + 60*zb^2 - 180*nc^2*zb^2 - 20*zb^3 + 60*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) + ((-1 + nc)*(1 + nc)*(-399 + 1241*nc^2 - 80*nc*nf + 381*zb - 873*nc^2*zb + 48*nc*nf*zb + 36*zb^2 - 18*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(302 - 419*nc^2 + 28*nc*nf - 252*zb + 335*nc^2*zb - 20*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(381 - 1286*nc^2 + 92*nc*nf - 321*zb + 822*nc^2*zb - 60*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(428 - 1045*nc^2 + 60*nc*nf - 366*zb + 609*nc^2*zb - 36*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-104 + 46*nc^2 + 42*zb - 18*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-273 - 33*nc^2 + 12*nc*nf + 111*zb + 19*nc^2*zb - 4*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[2, 1, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(1198 - 1622*nc^2 + 120*nc*nf - 588*zb + 682*nc^2*zb - 40*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1094 + 3007*nc^2 - 276*nc*nf + 558*zb - 1244*nc^2*zb + 92*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-563 + 1135*nc^2 - 84*nc*nf + 255*zb - 463*nc^2*zb + 28*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(730 - 902*nc^2 + 72*nc*nf - 360*zb + 378*nc^2*zb - 24*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(296 - 788*nc^2 + 66*nc*nf - 151*zb + 329*nc^2*zb - 22*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(934 - 1730*nc^2 + 108*nc*nf - 438*zb + 720*nc^2*zb - 36*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(5 + 7*nc^2)*(1 + zb)*G[0, 0, 0, 0, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 0, 1, 0, zb])/8 + ((-1 + nc)*(1 + nc)*(5 + 6*nc^2)*(1 + zb)*G[0, 0, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(10 + 7*nc^2)*(1 + zb)*G[0, 0, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 9*nc^2)*(1 + zb)*G[0, 0, 1, 1, 0, zb])/(8*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb)*G[0, 0, 1, 1, 1, zb])/(16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(1 + zb)*G[0, 1, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 13*nc^2)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-232 + 81*nc^2)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(80*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 3*nc^2)*(1 + zb)*G[0, 1, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + zb)*G[0, 1, 2, 1, 0, zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*(1 + zb)*G[0, 1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + zb)*G[0, 1, 2, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-41 - 3*nc^2 + 23*zb + 9*nc^2*zb)*G[1, 0, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 - 3*nc^2 + zb + 3*nc^2*zb)*G[1, 0, 0, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-23 - nc^2 + 16*zb + 3*nc^2*zb)*G[1, 0, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(19 - 13*nc^2 - 9*zb + 7*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(10 - 23*nc^2 + 10*zb + 11*nc^2*zb)*G[1, 0, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-6 - 33*nc^2 + 2*zb + 31*nc^2*zb)*G[1, 0, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-70 + 23*nc^2 + 42*zb + 7*nc^2*zb)*G[1, 0, 1, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(3 - 7*nc^2 + 3*zb + nc^2*zb)*G[1, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(25 - 15*nc^2 - 19*zb + 13*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(37 - 27*nc^2 - 27*zb + 17*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(4 - 11*nc^2 + 9*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(-10 - 15*nc^2 + 14*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 49*nc^2 - 32*zb + 59*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(140 - 233*nc^2 - 140*zb + 43*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(-16 + 35*nc^2 + 8*zb + 7*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(47 - 35*nc^2 - 37*zb + 25*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(36 - 47*nc^2 - 24*zb + 22*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(65 - 81*nc^2 - 43*zb + 31*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(33 - 16*nc^2 - 23*zb + 12*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(33 - 7*nc^2 - 21*zb + 7*nc^2*zb)*G[1, 2, 1, 0, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(361 - 208*nc^2 - 239*zb + 112*nc^2*zb)*G[1, 2, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(316 - 459*nc^2 - 140*zb + 153*nc^2*zb)*G[1, 2, 1, 1, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(59 - 75*nc^2 - 25*zb + 17*nc^2*zb)*G[1, 2, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(213 - 96*nc^2 - 131*zb + 40*nc^2*zb)*G[1, 2, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(337 - 381*nc^2 - 191*zb + 131*nc^2*zb)*G[1, 2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(150 - 147*nc^2 - 98*zb + 53*nc^2*zb)*G[1, 2, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-3 + zb)*G[2, 1, 0, 0, 1, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-6 + nc^2)*(-3 + zb)*G[2, 1, 0, 1, 0, zb])/(8*nc^2) - (5*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-44 + 25*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-28 + 13*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 1, zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(-11 + 15*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-301 + 25*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/(80*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 8*nc^2)*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 19*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-40 + 29*nc^2)*(-3 + zb)*G[2, 1, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-28 + 15*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 0, zb])/(4*nc^2) - (2*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(-3 + zb)*G[2, 2, 1, 0, 1, zb])/nc^2 - (65*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*G[2, 2, 1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-162 + 187*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-32 + 23*nc^2)*(-3 + zb)*G[2, 2, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-37 + 12*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 0, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-230 + 169*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-110 + 63*nc^2)*(-3 + zb)*G[2, 2, 2, 2, 1, zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/96 - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/96 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/96 + ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/96 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) + (-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb] - (3*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (5*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - (3*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (3*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) + (3*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) + (49*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) - (49*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) - (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 + ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(220*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(220*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(80*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(80*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^2 - (18*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (50*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (((-1 + nc)*(1 + nc)*(-15 + 59*nc^2 - 8*nc*nf)*zb)/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf - 9*zb + 9*nc^2*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 30*zb + 30*nc^2*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(87 - 109*nc^2 + 4*nc*nf - 75*zb + 97*nc^2*zb - 4*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 43*nc^2 - 4*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 113*nc^2 + 20*nc*nf - 3*zb + 69*nc^2*zb - 12*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-45 + 89*nc^2 - 8*nc*nf)*(-1 + zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(63 - 217*nc^2 + 28*nc*nf - 63*zb + 173*nc^2*zb - 20*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(69 - 399*nc^2 + 60*nc*nf - 57*zb + 167*nc^2*zb - 20*nc*nf*zb)*G[2, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(13 - 79*nc^2 + 12*nc*nf - 11*zb + 33*nc^2*zb - 4*nc*nf*zb)*G[2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, zb])/(8*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 7*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-29 + 15*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 1, zb])/(4*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 2, 1, zb])/(2*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 0, zb])/(2*nc^2) - (11*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 2, 1, zb])/nc^2)*Log[μ] - (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 1])/(1760*nc^2) - (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/220) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 1])/(3520*nc^2) + (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/440) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 2])/(3520*nc^2) - (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/440) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 2])/(1760*nc^2) + (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/220), -1/576*((-1 + nc)*(1 + nc)*zb*(138 - 30*Pi^2 - 6*zb + 75*Pi^2*zb + 5*Pi^2*zb^2))/nc^2 - ((-1 + nc)*(1 + nc)*(-1 + zb)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-42 + 10*Pi^2 + 33*zb - 25*Pi^2*zb + 15*Pi^2*zb^2 - 3*zb^3)*G[1, zb])/(96*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-6 + 15*zb + zb^2)*G[0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-6 + 15*zb + zb^2)*G[0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-5 + 16*zb + zb^2)*G[1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(15 + 10*Pi^2 - 48*zb - 3*zb^2)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 3*zb)*G[1, 0, 0, zb])/(8*nc^2*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + 3*zb)*G[1, 0, 1, zb])/(16*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(8*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-1 + 2*zb)*G[2, 1, 0, zb])/(4*nc^2*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*(-1 + 2*zb)*G[2, 1, 1, zb])/(8*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 2, 1, 1, zb])/(8*nc^2)}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, 0, -1/2*((-1 + nc)*(1 + nc)*zb)/nc - ((-1 + nc)*(1 + nc)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*G[0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 3*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-7 + 5*zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 1, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 2, 1, zb])/(2*nc), 0}, {0, 0, -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51632 - 27724*nc^2 - 1112*nc*nf + 2544*Pi^2 - 3600*nc^2*Pi^2 + 27853*zb + 43307*nc^2*zb - 200*nc*nf*zb - 1152*Pi^2*zb + 2244*nc^2*Pi^2*zb - 5156*zb^2 - 25416*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(-100729 - 51871*nc^2 - 832*nc*nf + 5496*Pi^2 - 3600*nc^2*Pi^2 + 77717*zb + 61271*nc^2*zb - 2824*nc*nf*zb - 2880*Pi^2*zb + 2904*nc^2*Pi^2*zb - 18448*zb^2 - 41840*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51632 - 27724*nc^2 - 1112*nc*nf + 2544*Pi^2 - 3600*nc^2*Pi^2 + 27853*zb + 43307*nc^2*zb - 200*nc*nf*zb - 1152*Pi^2*zb + 2244*nc^2*Pi^2*zb - 5156*zb^2 - 25416*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(-100729 - 51871*nc^2 - 832*nc*nf + 5496*Pi^2 - 3600*nc^2*Pi^2 + 77717*zb + 61271*nc^2*zb - 2824*nc*nf*zb - 2880*Pi^2*zb + 2904*nc^2*Pi^2*zb - 18448*zb^2 - 41840*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), 0, ((-1 + nc)*(1 + nc)*zb*(-3054 - 1456*nc^2 + 448*nc*nf - 314*Pi^2 + 31*nc^2*Pi^2 - 50*Pi^2*zb + 25*nc^2*Pi^2*zb))/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-259 + 157*nc^2 - 8*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(5604 - 982*nc^2 - 200*nc*nf + 302*Pi^2 - 43*nc^2*Pi^2 - 5100*zb + 2358*nc^2*zb - 72*nc*nf*zb - 100*Pi^2*zb + 20*nc^2*Pi^2*zb - 10*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-106 + 59*nc^2 - 10*zb + 5*nc^2*zb)*G[0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(846 + 130*nc^2 - 64*nc*nf + 6*Pi^2 + 6*nc^2*Pi^2 + 48*zb + 474*nc^2*zb - 24*nc*nf*zb + 210*Pi^2*zb - 90*nc^2*Pi^2*zb + 126*zb^2 - 90*nc^2*zb^2 + 30*Pi^2*zb^2 - 15*nc^2*Pi^2*zb^2 - 10*Pi^2*zb^3 + 5*nc^2*Pi^2*zb^3)*G[0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(84 - 98*nc^2 + 8*nc*nf + 100*zb - 43*nc^2*zb - 4*nc*nf*zb - 57*zb^2 + 39*nc^2*zb^2 - 10*zb^3 + 5*nc^2*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1980 + 900*nc^2 - 8130*zb + 60166*nc^2*zb - 2320*nc*nf*zb + 5760*Pi^2*zb - 1590*nc^2*Pi^2*zb + 9720*zb^2 - 65520*nc^2*zb^2 + 2520*nc*nf*zb^2 - 8040*Pi^2*zb^2 + 2085*nc^2*Pi^2*zb^2 - 2220*zb^3 + 18236*nc^2*zb^3 - 680*nc*nf*zb^3 + 1680*Pi^2*zb^3 - 195*nc^2*Pi^2*zb^3 + 90*zb^4 - 450*nc^2*zb^4 + 750*Pi^2*zb^4 - 375*nc^2*Pi^2*zb^4 - 150*Pi^2*zb^5 + 75*nc^2*Pi^2*zb^5)*G[1, 1, zb])/(2880*nc^2*(-2 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 - 1260*zb - 3044*nc^2*zb + 176*nc*nf*zb - 412*Pi^2*zb + 98*nc^2*Pi^2*zb + 810*zb^2 + 1486*nc^2*zb^2 - 88*nc*nf*zb^2 + 156*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 - 54*zb^3 + 30*Pi^2*zb^3 - 15*nc^2*Pi^2*zb^3 - 10*Pi^2*zb^4 + 5*nc^2*Pi^2*zb^4)*G[2, 1, zb])/(288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-360 + 10*nc^2 + 20*nc*nf - 3*Pi^2 - 3*nc^2*Pi^2 - 219*zb - 347*nc^2*zb + 8*nc*nf*zb - 3*Pi^2*zb - 3*nc^2*Pi^2*zb + 30*zb^2 + 54*nc^2*zb^2)*G[0, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(105 - 43*nc^2 + 4*nc*nf + 65*zb - 34*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-657 + 59*nc^2 + 28*nc*nf - 36*Pi^2 - 6*nc^2*Pi^2 - 138*zb - 493*nc^2*zb + 16*nc*nf*zb - 36*Pi^2*zb - 6*nc^2*Pi^2*zb + 48*zb^2 + 105*nc^2*zb^2)*G[0, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 35*nc^2 - 20*zb + 4*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(882 + 925*nc^2 - 112*nc*nf + 150*Pi^2 - 30*nc^2*Pi^2 - 516*zb - 606*nc^2*zb + 48*nc*nf*zb - 54*Pi^2*zb + 6*nc^2*Pi^2*zb + 12*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-830 + 306*nc^2 - 8*nc*nf + 759*zb - 239*nc^2*zb + 8*nc*nf*zb - 4*zb^2 + 2*nc^2*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 3150*zb - 1350*nc^2*zb + 3930*zb^2 - 26510*nc^2*zb^2 + 1760*nc*nf*zb^2 - 1320*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 - 6885*zb^3 + 22661*nc^2*zb^3 - 1760*nc*nf*zb^3 + 1320*Pi^2*zb^3 + 120*nc^2*Pi^2*zb^3 + 660*zb^4 + 960*nc^2*zb^4)*G[1, 1, 1, zb])/(2880*nc^2*zb^2) + ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 - 252*zb + 108*nc^2*zb + 546*zb^2 + 4162*nc^2*zb^2 - 400*nc*nf*zb^2 + 612*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 57*zb^3 - 3107*nc^2*zb^3 + 272*nc*nf*zb^3 - 420*Pi^2*zb^3 + 30*nc^2*Pi^2*zb^3 - 12*zb^4 + 6*nc^2*zb^4)*G[1, 2, 1, zb])/(288*nc^2*zb^2) - ((-1 + nc)*(1 + nc)*(-259 + 97*nc^2 - 8*nc*nf + 135*zb - 52*nc^2*zb + 4*nc*nf*zb - 2*zb^2 + nc^2*zb^2)*G[2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(693 + 8451*nc^2 - 792*nc*nf + 1170*Pi^2 - 135*nc^2*Pi^2 + 99*zb - 3857*nc^2*zb + 296*nc*nf*zb - 390*Pi^2*zb + 45*nc^2*Pi^2*zb - 36*zb^2 + 18*nc^2*zb^2)*G[2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(320 + 1418*nc^2 - 144*nc*nf + 258*Pi^2 - 27*nc^2*Pi^2 - 96*zb - 625*nc^2*zb + 52*nc*nf*zb - 86*Pi^2*zb + 9*nc^2*Pi^2*zb - 2*zb^2 + nc^2*zb^2)*G[2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 17*nc^2 - 2*nc*nf - 33*zb + 44*nc^2*zb - 2*nc*nf*zb - 3*zb^2 + zb^3)*G[0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-45 + 19*nc^2 - 4*nc*nf + 27*zb + 43*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-147 + 81*nc^2 - 12*nc*nf - 123*zb + 165*nc^2*zb - 12*nc*nf*zb - 24*zb^2 - 3*nc^2*zb^2 + 8*zb^3 + nc^2*zb^3)*G[0, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(12 - 12*nc^2 + 42*zb - 18*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-12 + 14*nc^2 - 8*nc*nf + 96*zb + 8*nc^2*zb - 8*nc*nf*zb + 12*zb^2 - 9*nc^2*zb^2 - 4*zb^3 + 3*nc^2*zb^3)*G[0, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2 - 4*nc*nf - 3*zb + 64*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-75 + 301*nc^2 - 40*nc*nf - 39*zb + 175*nc^2*zb - 40*nc*nf*zb - 15*nc^2*zb^2 + 5*nc^2*zb^3)*G[0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf + 3*zb - 11*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(193 - 63*nc^2 + 12*nc*nf - 153*zb + 55*nc^2*zb - 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(110 - 207*nc^2 + 20*nc*nf - 60*zb + 123*nc^2*zb - 12*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(325 - 234*nc^2 + 44*nc*nf - 279*zb + 170*nc^2*zb - 20*nc*nf*zb - 24*zb^2 - 3*nc^2*zb^2 + 8*zb^3 + nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(42 - 15*nc^2 + 4*zb - 2*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-296 - 113*nc^2 + 32*nc*nf + 252*zb + 13*nc^2*zb - 16*nc*nf*zb + 48*zb^2 - 27*nc^2*zb^2 - 16*zb^3 + 9*nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(601 - 763*nc^2 + 32*nc*nf - 579*zb + 707*nc^2*zb - 32*nc*nf*zb + 12*zb^2 - 6*nc^2*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-2305 + 10453*nc^2 - 400*nc*nf + 1995*zb - 8617*nc^2*zb + 400*nc*nf*zb + 60*zb^2 - 180*nc^2*zb^2 - 20*zb^3 + 60*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) + ((-1 + nc)*(1 + nc)*(-399 + 1241*nc^2 - 80*nc*nf + 381*zb - 873*nc^2*zb + 48*nc*nf*zb + 36*zb^2 - 18*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(302 - 419*nc^2 + 28*nc*nf - 252*zb + 335*nc^2*zb - 20*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(381 - 1286*nc^2 + 92*nc*nf - 321*zb + 822*nc^2*zb - 60*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(428 - 1045*nc^2 + 60*nc*nf - 366*zb + 609*nc^2*zb - 36*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-104 + 46*nc^2 + 42*zb - 18*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-273 - 33*nc^2 + 12*nc*nf + 111*zb + 19*nc^2*zb - 4*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[2, 1, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(1198 - 1622*nc^2 + 120*nc*nf - 588*zb + 682*nc^2*zb - 40*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1094 + 3007*nc^2 - 276*nc*nf + 558*zb - 1244*nc^2*zb + 92*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-563 + 1135*nc^2 - 84*nc*nf + 255*zb - 463*nc^2*zb + 28*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(730 - 902*nc^2 + 72*nc*nf - 360*zb + 378*nc^2*zb - 24*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(296 - 788*nc^2 + 66*nc*nf - 151*zb + 329*nc^2*zb - 22*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(934 - 1730*nc^2 + 108*nc*nf - 438*zb + 720*nc^2*zb - 36*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(5 + 7*nc^2)*(1 + zb)*G[0, 0, 0, 0, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 0, 1, 0, zb])/8 + ((-1 + nc)*(1 + nc)*(5 + 6*nc^2)*(1 + zb)*G[0, 0, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(10 + 7*nc^2)*(1 + zb)*G[0, 0, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 9*nc^2)*(1 + zb)*G[0, 0, 1, 1, 0, zb])/(8*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb)*G[0, 0, 1, 1, 1, zb])/(16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(1 + zb)*G[0, 1, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 13*nc^2)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-232 + 81*nc^2)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(80*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 3*nc^2)*(1 + zb)*G[0, 1, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + zb)*G[0, 1, 2, 1, 0, zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*(1 + zb)*G[0, 1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + zb)*G[0, 1, 2, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-41 - 3*nc^2 + 23*zb + 9*nc^2*zb)*G[1, 0, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 - 3*nc^2 + zb + 3*nc^2*zb)*G[1, 0, 0, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-23 - nc^2 + 16*zb + 3*nc^2*zb)*G[1, 0, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(19 - 13*nc^2 - 9*zb + 7*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(10 - 23*nc^2 + 10*zb + 11*nc^2*zb)*G[1, 0, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-6 - 33*nc^2 + 2*zb + 31*nc^2*zb)*G[1, 0, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-70 + 23*nc^2 + 42*zb + 7*nc^2*zb)*G[1, 0, 1, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(3 - 7*nc^2 + 3*zb + nc^2*zb)*G[1, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(25 - 15*nc^2 - 19*zb + 13*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(37 - 27*nc^2 - 27*zb + 17*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(4 - 11*nc^2 + 9*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(-10 - 15*nc^2 + 14*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 49*nc^2 - 32*zb + 59*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(140 - 233*nc^2 - 140*zb + 43*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(-16 + 35*nc^2 + 8*zb + 7*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(47 - 35*nc^2 - 37*zb + 25*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(36 - 47*nc^2 - 24*zb + 22*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(65 - 81*nc^2 - 43*zb + 31*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(33 - 16*nc^2 - 23*zb + 12*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(33 - 7*nc^2 - 21*zb + 7*nc^2*zb)*G[1, 2, 1, 0, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(361 - 208*nc^2 - 239*zb + 112*nc^2*zb)*G[1, 2, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(316 - 459*nc^2 - 140*zb + 153*nc^2*zb)*G[1, 2, 1, 1, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(59 - 75*nc^2 - 25*zb + 17*nc^2*zb)*G[1, 2, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(213 - 96*nc^2 - 131*zb + 40*nc^2*zb)*G[1, 2, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(337 - 381*nc^2 - 191*zb + 131*nc^2*zb)*G[1, 2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(150 - 147*nc^2 - 98*zb + 53*nc^2*zb)*G[1, 2, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-3 + zb)*G[2, 1, 0, 0, 1, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-6 + nc^2)*(-3 + zb)*G[2, 1, 0, 1, 0, zb])/(8*nc^2) - (5*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-44 + 25*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-28 + 13*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 1, zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(-11 + 15*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-301 + 25*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/(80*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 8*nc^2)*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 19*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-40 + 29*nc^2)*(-3 + zb)*G[2, 1, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-28 + 15*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 0, zb])/(4*nc^2) - (2*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(-3 + zb)*G[2, 2, 1, 0, 1, zb])/nc^2 - (65*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*G[2, 2, 1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-162 + 187*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-32 + 23*nc^2)*(-3 + zb)*G[2, 2, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-37 + 12*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 0, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-230 + 169*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-110 + 63*nc^2)*(-3 + zb)*G[2, 2, 2, 2, 1, zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/96 - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/96 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/96 + ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/96 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) + (-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb] - (3*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (5*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - (3*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (3*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(1367 - 10561*nc^2 + 587*zb + 539*nc^2*zb)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) + (3*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(1251 - 10469*nc^2 + 679*zb + 459*nc^2*zb)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (3*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(-20 + 9*nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) + (49*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) - (49*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) - (9*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 + ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(220*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(220*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(80*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(80*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 - 281*nc^2 + 38*zb + 27*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(99 - 426*nc^2 + 7*zb + 6*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^2 - (18*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (55*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (50*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (((-1 + nc)*(1 + nc)*(-15 + 59*nc^2 - 8*nc*nf)*zb)/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf - 9*zb + 9*nc^2*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 30*zb + 30*nc^2*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(87 - 109*nc^2 + 4*nc*nf - 75*zb + 97*nc^2*zb - 4*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 43*nc^2 - 4*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 113*nc^2 + 20*nc*nf - 3*zb + 69*nc^2*zb - 12*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-45 + 89*nc^2 - 8*nc*nf)*(-1 + zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(63 - 217*nc^2 + 28*nc*nf - 63*zb + 173*nc^2*zb - 20*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(69 - 399*nc^2 + 60*nc*nf - 57*zb + 167*nc^2*zb - 20*nc*nf*zb)*G[2, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(13 - 79*nc^2 + 12*nc*nf - 11*zb + 33*nc^2*zb - 4*nc*nf*zb)*G[2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, zb])/(8*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 7*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-29 + 15*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 1, zb])/(4*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 2, 1, zb])/(2*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 0, zb])/(2*nc^2) - (11*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 2, 1, zb])/nc^2)*Log[μ] - (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(97 - 707*nc^2 + 45*zb + 33*nc^2*zb)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 1])/(1760*nc^2) - (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/220) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 1])/(3520*nc^2) + (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/440) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 2])/(3520*nc^2) - (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/440) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(-1251 + 9985*nc^2 + 572*zb - 10532*nc^2*zb + 679*zb^2 + 503*nc^2*zb^2)*t[1, 2])/(1760*nc^2) + (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/220), 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, 0, -1/2*((-1 + nc)*(1 + nc)*zb)/nc - ((-1 + nc)*(1 + nc)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*G[0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(1 + zb)*G[0, 1, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 3*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-7 + 5*zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 1, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*(-3 + zb)*G[2, 2, 1, zb])/(2*nc), 0}, {0, 0, -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], -1/576*((-1 + nc)*(1 + nc)*zb*(8 - 72*Pi^2 + 19*zb + 45*Pi^2*zb + 4*Pi^2*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(141 - 159*zb + 44*zb^2)*G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(286 - 36*Pi^2 - 353*zb + 6*Pi^2*zb + 88*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(8 - 11*zb + 4*zb^2)*G[0, 0, zb])/(16*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(60 - 69*zb + 20*zb^2)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(71 - 67*zb + 20*zb^2)*G[1, 0, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(49 - Pi^2 - 45*zb + Pi^2*zb + 12*zb^2)*G[1, 1, zb])/(32*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-5 + 2*zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/(8*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 0, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, 1, zb])/(16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 0, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, 1, zb])/(8*nc) + (((-1 + nc)*(1 + nc)*zb*(-23 + 20*zb))/(96*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(6 - 15*zb + 8*zb^2)*G[0, zb])/(96*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(29 - 25*zb + 8*zb^2)*G[1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 0, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(16*nc))*Log[μ], ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15392 - 44480*nc^2 - 1112*nc*nf + 1008*Pi^2 - 3216*nc^2*Pi^2 - 23875*zb + 56239*nc^2*zb - 200*nc*nf*zb - 624*Pi^2*zb + 2112*nc^2*Pi^2*zb - 2212*zb^2 - 26152*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(4327 - 78135*nc^2 - 832*nc*nf + 3192*Pi^2 - 3024*nc^2*Pi^2 + 9493*zb + 78327*nc^2*zb - 2824*nc*nf*zb - 1824*Pi^2*zb + 2640*nc^2*Pi^2*zb - 13424*zb^2 - 43096*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15392 - 44480*nc^2 - 1112*nc*nf + 1008*Pi^2 - 3216*nc^2*Pi^2 - 23875*zb + 56239*nc^2*zb - 200*nc*nf*zb - 624*Pi^2*zb + 2112*nc^2*Pi^2*zb - 2212*zb^2 - 26152*nc^2*zb^2 + 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + ((-1 + nc)*(1 + nc)*(4327 - 78135*nc^2 - 832*nc*nf + 3192*Pi^2 - 3024*nc^2*Pi^2 + 9493*zb + 78327*nc^2*zb - 2824*nc*nf*zb - 1824*Pi^2*zb + 2640*nc^2*Pi^2*zb - 13424*zb^2 - 43096*nc^2*zb^2 + 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), 0, ((-1 + nc)*(1 + nc)*zb*(105 - 1136*nc^2 + 224*nc*nf + Pi^2 - 24*nc^2*Pi^2 + 25*Pi^2*zb))/(288*nc^2) + ((-1 + nc)*(1 + nc)*(61 + 77*nc^2 - 8*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-750 + 397*nc^2 - 100*nc*nf + 17*Pi^2 + 12*nc^2*Pi^2 + 858*zb + 327*nc^2*zb - 36*nc*nf*zb - 10*Pi^2*zb + 5*Pi^2*zb^2)*G[1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-31 + 24*nc^2 + 5*zb)*G[0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 173*nc^2 - 32*nc*nf - 9*Pi^2 + 6*nc^2*Pi^2 - 60*zb + 258*nc^2*zb - 12*nc*nf*zb - 75*Pi^2*zb - 45*zb^2 - 18*nc^2*zb^2 - 15*Pi^2*zb^2 + 5*Pi^2*zb^3)*G[0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-132 - 44*nc^2 + 8*nc*nf + 248*zb - 80*nc^2*zb - 4*nc*nf*zb - 105*zb^2 + 51*nc^2*zb^2 + 10*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1890 + 270*nc^2 + 15465*zb - 32933*nc^2*zb + 1160*nc*nf*zb + 540*Pi^2*zb - 60*nc^2*Pi^2*zb - 21960*zb^2 + 37035*nc^2*zb^2 - 1260*nc*nf*zb^2 - 510*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 + 8070*zb^3 - 10858*nc^2*zb^3 + 340*nc*nf*zb^3 - 330*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 225*zb^4 + 270*nc^2*zb^4 + 375*Pi^2*zb^4 - 75*Pi^2*zb^5)*G[1, 1, zb])/(1440*nc^2*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(18 + 18*nc^2 - 1674*zb + 2098*nc^2*zb - 88*nc*nf*zb - 38*Pi^2*zb + 12*nc^2*Pi^2*zb + 963*zb^2 - 1085*nc^2*zb^2 + 44*nc*nf*zb^2 - 6*Pi^2*zb^2 - 6*nc^2*Pi^2*zb^2 - 45*zb^3 + 18*nc^2*zb^3 + 15*Pi^2*zb^3 - 5*Pi^2*zb^4)*G[2, 1, zb])/(144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-80*nc^2 + 20*nc*nf + 9*Pi^2 - 6*nc^2*Pi^2 - 159*zb - 362*nc^2*zb + 8*nc*nf*zb + 9*Pi^2*zb - 6*nc^2*Pi^2*zb - 30*zb^2 + 69*nc^2*zb^2)*G[0, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-63 - nc^2 + 4*nc*nf + 37*zb - 27*nc^2*zb + 2*zb^2)*G[0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 103*nc^2 + 28*nc*nf - 12*Pi^2 - 12*nc^2*Pi^2 - 402*zb - 427*nc^2*zb + 16*nc*nf*zb - 12*Pi^2*zb - 12*nc^2*Pi^2*zb - 48*zb^2 + 129*nc^2*zb^2)*G[0, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(19 - 12*nc^2 - 2*zb + zb^2)*G[1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(306 + 1069*nc^2 - 112*nc*nf - 90*Pi^2 + 30*nc^2*Pi^2 - 132*zb - 702*nc^2*zb + 48*nc*nf*zb + 42*Pi^2*zb - 18*nc^2*Pi^2*zb - 12*zb^2 + 69*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(214 - 152*nc^2 + 8*nc*nf - 135*zb + 83*nc^2*zb - 8*nc*nf*zb - 4*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 - 450*zb - 450*nc^2*zb - 3030*zb^2 - 24770*nc^2*zb^2 + 1760*nc*nf*zb^2 - 840*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 3195*zb^3 + 20141*nc^2*zb^3 - 1760*nc*nf*zb^3 + 840*Pi^2*zb^3 + 240*nc^2*Pi^2*zb^3 - 660*zb^4 + 1290*nc^2*zb^4)*G[1, 1, 1, zb])/(2880*nc^2*zb^2) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 - 36*zb - 36*nc^2*zb - 570*zb^2 - 4156*nc^2*zb^2 + 400*nc*nf*zb^2 - 204*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 681*zb^3 + 2951*nc^2*zb^3 - 272*nc*nf*zb^3 + 60*Pi^2*zb^3 + 60*nc^2*Pi^2*zb^3 - 12*zb^4)*G[1, 2, 1, zb])/(288*nc^2*zb^2) + ((-1 + nc)*(1 + nc)*(59 - 47*nc^2 + 8*nc*nf - 27*zb + 25*nc^2*zb - 4*nc*nf*zb - 2*zb^2)*G[2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-405 - 8523*nc^2 + 792*nc*nf + 90*Pi^2 - 180*nc^2*Pi^2 - 243*zb + 3893*nc^2*zb - 296*nc*nf*zb - 30*Pi^2*zb + 60*nc^2*Pi^2*zb - 36*zb^2)*G[2, 1, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-44 - 738*nc^2 + 72*nc*nf - 3*Pi^2 - 18*nc^2*Pi^2 - 30*zb + 332*nc^2*zb - 26*nc*nf*zb + Pi^2*zb + 6*nc^2*Pi^2*zb - zb^2)*G[2, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(48 + 4*nc^2 - 4*nc*nf - 18*zb + 76*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 0, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(51 - 5*nc^2 - 4*nc*nf - 45*zb + 61*nc^2*zb - 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[0, 0, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(93 + 21*nc^2 - 12*nc*nf + 21*zb + 129*nc^2*zb - 12*nc*nf*zb + 24*zb^2 - 15*nc^2*zb^2 - 8*zb^3 + 5*nc^2*zb^3)*G[0, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(6 - 6*nc^2 - 15*zb - 3*zb^2 + zb^3)*G[0, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(36 + 2*nc^2 - 8*nc*nf - 120*zb + 62*nc^2*zb - 8*nc*nf*zb - 12*zb^2 - 3*nc^2*zb^2 + 4*zb^3 + nc^2*zb^3)*G[0, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(39 - 11*nc^2 - 4*nc*nf - 27*zb + 70*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(117 + 253*nc^2 - 40*nc*nf - 111*zb + 193*nc^2*zb - 40*nc*nf*zb - 15*nc^2*zb^2 + 5*nc^2*zb^3)*G[0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-9 - 43*nc^2 + 4*nc*nf + 21*zb + 5*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 2*zb^3)*G[0, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(101 - 40*nc^2 + 12*nc*nf - 69*zb + 34*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(53 - 103*nc^2 + 10*nc*nf - 24*zb + 60*nc^2*zb - 6*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(53 - 166*nc^2 + 44*nc*nf - 39*zb + 110*nc^2*zb - 20*nc*nf*zb + 24*zb^2 - 15*nc^2*zb^2 - 8*zb^3 + 5*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*(1 + 2*nc^2 + 2*zb - zb^2)*G[1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(104 - 213*nc^2 + 32*nc*nf - 84*zb + 97*nc^2*zb - 16*nc*nf*zb - 48*zb^2 - 3*nc^2*zb^2 + 16*zb^3 + nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(785 - 809*nc^2 + 32*nc*nf - 747*zb + 749*nc^2*zb - 32*nc*nf*zb - 12*zb^2 + 4*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-3545 + 10763*nc^2 - 400*nc*nf + 3315*zb - 8947*nc^2*zb + 400*nc*nf*zb - 60*zb^2 - 150*nc^2*zb^2 + 20*zb^3 + 50*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) - ((-1 + nc)*(1 + nc)*(231 - 1199*nc^2 + 80*nc*nf - 261*zb + 843*nc^2*zb - 48*nc*nf*zb + 36*zb^2 - 12*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(137 - 206*nc^2 + 14*nc*nf - 108*zb + 163*nc^2*zb - 10*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(405 - 1292*nc^2 + 92*nc*nf - 321*zb + 822*nc^2*zb - 60*nc*nf*zb - 18*zb^2 + 6*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(140 - 504*nc^2 + 30*nc*nf - 105*zb + 285*nc^2*zb - 18*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 2, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 12*nc^2 + 9*zb - 6*nc^2*zb - 3*zb^2 + zb^3)*G[2, 1, 0, 0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 99*nc^2 + 12*nc*nf + 39*zb + 37*nc^2*zb - 4*nc*nf*zb - 18*zb^2 + 6*zb^3)*G[2, 1, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(463 - 777*nc^2 + 60*nc*nf - 210*zb + 320*nc^2*zb - 20*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 1, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(401 - 1467*nc^2 + 138*nc*nf - 195*zb + 601*nc^2*zb - 46*nc*nf*zb + 3*zb^2 - zb^3)*G[2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(307 - 1071*nc^2 + 84*nc*nf - 135*zb + 433*nc^2*zb - 28*nc*nf*zb + 6*zb^2 - 2*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(205 - 411*nc^2 + 36*nc*nf - 96*zb + 168*nc^2*zb - 12*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 2, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(236 - 773*nc^2 + 66*nc*nf - 91*zb + 314*nc^2*zb - 22*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(295 - 822*nc^2 + 54*nc*nf - 99*zb + 330*nc^2*zb - 18*nc*nf*zb - 3*zb^2 + zb^3)*G[2, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-19 + 13*nc^2)*(1 + zb)*G[0, 0, 0, 0, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(1 + zb)*G[0, 0, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2)*(1 + zb)*G[0, 0, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-22 + 15*nc^2)*(1 + zb)*G[0, 0, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-10 + 11*nc^2)*(1 + zb)*G[0, 0, 1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-47 + 31*nc^2)*(1 + zb)*G[0, 0, 1, 1, 1, zb])/(16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-11 + 7*nc^2)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(1 + zb)*G[0, 1, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-19 + 11*nc^2)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 13*nc^2)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-123 + 25*nc^2)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(20*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + nc^2)*(1 + zb)*G[0, 1, 1, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(2 + 3*nc^2)*(1 + zb)*G[0, 1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(13 + 2*nc^2)*(1 + zb)*G[0, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(4 + nc^2)*(1 + zb)*G[0, 1, 2, 2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(59 - 28*nc^2 - 37*zb + 24*nc^2*zb)*G[1, 0, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(44 - 25*nc^2 - 24*zb + 19*nc^2*zb)*G[1, 0, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(29 - 14*nc^2 - 20*zb + 12*nc^2*zb)*G[1, 0, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(7 - 10*nc^2 - 5*zb + 6*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 - 14*nc^2 - 17*zb + 11*nc^2*zb)*G[1, 0, 1, 0, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(66 - 51*nc^2 - 38*zb + 41*nc^2*zb)*G[1, 0, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(55 - 11*nc^2 - 49*zb + 21*nc^2*zb)*G[1, 0, 1, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 4*nc^2 - 7*zb)*G[1, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(9 - 11*nc^2 - 3*zb + 9*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(5 - 19*nc^2 + 5*zb + 9*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(8 - 7*nc^2 - 6*zb + 6*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(26 + 11*nc^2 - 30*zb + 3*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 49*nc^2 - 32*zb + 59*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(260 + 133*nc^2 - 260*zb + 57*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(-16 + 35*nc^2 + 8*zb + 7*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(7 - 25*nc^2 + 3*zb + 15*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(20 - 81*nc^2 + 4*zb + 31*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(17 - 69*nc^2 + 5*zb + 19*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(25 - 14*nc^2 - 15*zb + 10*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(25 - 5*nc^2 - 13*zb + 5*nc^2*zb)*G[1, 2, 1, 0, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(85 - 139*nc^2 - 19*zb + 57*nc^2*zb)*G[1, 2, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(80 - 115*nc^2 - 46*zb + 41*nc^2*zb)*G[1, 2, 1, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(23 - 66*nc^2 - 13*zb + 14*nc^2*zb)*G[1, 2, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-7 - 41*nc^2 + 17*zb + 3*nc^2*zb)*G[1, 2, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(1 - 297*nc^2 + 17*zb + 79*nc^2*zb)*G[1, 2, 2, 1, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-31 - 47*nc^2 + 29*zb + 7*nc^2*zb)*G[1, 2, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*G[2, 1, 0, 0, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-14 + 5*nc^2)*(-3 + zb)*G[2, 1, 0, 1, 0, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 0, zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-12 + 7*nc^2)*(-3 + zb)*G[2, 1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-87 + 83*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-631 + 208*nc^2)*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/(80*nc^2) + (3*(-1 + nc)*(1 + nc)*(-15 + 2*nc^2)*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 43*nc^2)*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 23*nc^2)*(-3 + zb)*G[2, 1, 2, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(-28 + 11*nc^2)*(-3 + zb)*G[2, 2, 1, 0, 1, zb])/(8*nc^2) - (13*(-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-139 + 108*nc^2)*(-3 + zb)*G[2, 2, 1, 1, 1, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-8 + 7*nc^2)*(-3 + zb)*G[2, 2, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(2 + 5*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-13 + 59*nc^2)*(-3 + zb)*G[2, 2, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(23 + 12*nc^2)*(-3 + zb)*G[2, 2, 2, 2, 1, zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/96 - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/96 - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/96 + ((-1 + nc)*(1 + nc)*Pi^2*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/96 - (5*(-1 + nc)*(1 + nc)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(12 - 22*nc^2 - 9*zb + 17*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) + (-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb] - (3*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + (5*(-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/8 - (3*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2734 - 19755*nc^2 - 1174*zb + 1665*nc^2*zb)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (21*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (49*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-1 + nc)*(1 + nc)*(-2502 - 19687*nc^2 - 1358*zb + 1597*nc^2*zb)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-11 + zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(-20 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 + 3*zb + 3*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-3 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-3 + zb)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 + ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - ((-1 + nc)*(1 + nc)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + ((-1 + nc)*(1 + nc)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/8 + (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(110*nc^2) - (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(110*nc^2) + (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(40*nc^2) + (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(40*nc^2) - (7*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) + (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2) - (21*(-1 + nc)*(1 + nc)*(1 - 141*nc^2 - 19*zb + 23*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + (9*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-198 - 753*nc^2 - 14*zb + 19*nc^2*zb)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(4 - 7*nc^2 - 4*zb + 5*nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-11 + 9*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^2 - (18*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (110*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (55*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (165*(-1 + nc)*(1 + nc)*(-3 + zb)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (100*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (25*(-1 + nc)*(1 + nc)*(1 + zb)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (((-1 + nc)*(1 + nc)*(-15 + 59*nc^2 - 8*nc*nf)*zb)/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf - 9*zb + 9*nc^2*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 30*zb + 30*nc^2*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(87 - 109*nc^2 + 4*nc*nf - 75*zb + 97*nc^2*zb - 4*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 43*nc^2 - 4*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf - 9*zb + 31*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(3 - 113*nc^2 + 20*nc*nf - 3*zb + 69*nc^2*zb - 12*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-45 + 89*nc^2 - 8*nc*nf)*(-1 + zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(63 - 217*nc^2 + 28*nc*nf - 63*zb + 173*nc^2*zb - 20*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(69 - 399*nc^2 + 60*nc*nf - 57*zb + 167*nc^2*zb - 20*nc*nf*zb)*G[2, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(13 - 79*nc^2 + 12*nc*nf - 11*zb + 33*nc^2*zb - 4*nc*nf*zb)*G[2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 0, zb])/(8*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 0, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 0, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*G[0, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 7*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + 3*zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-7 + 5*zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-29 + 15*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - (2*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 1, 1, zb])/(4*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 1, 2, 1, zb])/(2*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 0, zb])/(2*nc^2) - (11*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-3 + zb)*G[2, 2, 2, 1, zb])/nc^2)*Log[μ] - (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(-1 + zb)*(-194 - 1317*nc^2 - 90*zb + 111*nc^2*zb)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 1])/(3520*nc^2) - (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/220) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 1])/(7040*nc^2) + (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 1])/440) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 2])/(7040*nc^2) - (27*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/440) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(2502 + 18719*nc^2 - 1144*zb - 20492*nc^2*zb - 1358*zb^2 + 1685*nc^2*zb^2)*t[1, 2])/(3520*nc^2) + (63*(-1 + nc)*(1 + nc)*(-11 + 9*zb + zb^2)*t[2, 2])/220), 0}}}

==> anc/XSReg_Vector.txt <==
{{{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ((-1 + nc)*(1 + nc)*(-2 + zb)*G[0, zb])/nc - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, zb])/(2*nc*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[μ])/(2*nc), 0, 0}, {0, (-5*(-1 + nc)*(1 + nc)*(-2 + zb)*zb)/(24*nc) + ((-1 + nc)*(1 + nc)*(10 - 10*zb + 3*zb^2)*G[1, zb])/(24*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[1, 1, zb])/(12*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, zb])/(6*nc), 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, -1/144*((-1 + nc)*(1 + nc)*(567 - 49*nc^2 - 80*nc*nf + 48*Pi^2 - 72*nc^2*Pi^2 - 279*zb - 451*nc^2*zb + 88*nc*nf*zb - 24*Pi^2*zb + 36*nc^2*Pi^2*zb)*G[0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(-120 - 20*nc^2 + 20*nc*nf - 16*Pi^2 + 20*nc^2*Pi^2 - 81*zb + 93*nc^2*zb - 24*nc*nf*zb + 24*Pi^2*zb - 28*nc^2*Pi^2*zb + 57*zb^2 - 145*nc^2*zb^2 + 22*nc*nf*zb^2 - 12*Pi^2*zb^2 + 14*nc^2*Pi^2*zb^2)*G[1, zb])/(48*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-22*nc^2 + 4*nc*nf - 12*zb + 23*nc^2*zb - 2*nc*nf*zb)*G[0, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-9 - 68*nc^2 + 14*nc*nf + 9*zb + 63*nc^2*zb - 12*nc*nf*zb - 27*zb^2 - 60*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*zb^3)*G[0, 1, zb])/(24*nc^2*zb) + ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 - 8*nc*nf + 21*zb - 53*nc^2*zb + 8*nc*nf*zb - 27*zb^2 + 43*nc^2*zb^2 - 4*nc*nf*zb^2)*G[1, 0, zb])/(12*nc^2*zb) - ((-1 + nc)*(1 + nc)*(45 + 87*nc^2 - 24*nc*nf - 54*zb - 134*nc^2*zb + 20*nc*nf*zb + 180*zb^2 + 91*nc^2*zb^2 - 10*nc*nf*zb^2 - 90*zb^3)*G[1, 1, zb])/(48*nc^2*zb) - (3*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, zb])/(4*nc^2) + (6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(-64 + 58*nc^2 + 70*zb - 58*nc^2*zb - 35*zb^2 + 29*nc^2*zb^2)*G[0, 0, 1, zb])/(8*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-15 + 16*nc^2 + 16*zb - 16*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*G[0, 1, 0, zb])/(2*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-26 + 30*nc^2 + 38*zb - 30*nc^2*zb - 19*zb^2 + 15*nc^2*zb^2)*G[0, 1, 1, zb])/(8*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*(62 - 78*zb + 39*zb^2)*G[1, 0, 0, zb])/(8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-40 + 38*nc^2 + 74*zb - 50*nc^2*zb - 47*zb^2 + 25*nc^2*zb^2 + 4*zb^3)*G[1, 0, 1, zb])/(8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-7 + 9*nc^2 + 10*zb - 12*nc^2*zb - 5*zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/(2*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-20 + 36*nc^2 + 62*zb - 50*nc^2*zb - 43*zb^2 + 25*nc^2*zb^2 + 4*zb^3)*G[1, 1, 1, zb])/(16*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)^2*G[1, 2, 1, zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + zb)^2*G[2, 2, 1, zb])/(2*nc^2) + (-1/72*((-1 + nc)*(1 + nc)*(144 - 10*nc^2 - 20*nc*nf + 12*Pi^2 - 18*nc^2*Pi^2 - 81*zb - 106*nc^2*zb + 22*nc*nf*zb - 6*Pi^2*zb + 9*nc^2*Pi^2*zb))/nc^2 - ((-1 + nc)*(1 + nc)*(-18 - 4*nc^2 + 4*nc*nf - 3*zb + 14*nc^2*zb - 2*nc*nf*zb)*G[0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(27 + 17*nc^2 - 8*nc*nf - 32*nc^2*zb + 8*nc*nf*zb - 15*zb^2 + 31*nc^2*zb^2 - 4*nc*nf*zb^2)*G[1, zb])/(24*nc^2*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, zb])/nc^2 - (7*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*(14 - 18*zb + 9*zb^2)*G[1, 0, zb])/(4*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-8 + 12*nc^2 + 14*zb - 18*nc^2*zb - 7*zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(8*nc^2*zb))*Log[μ] + (-1/48*((-1 + nc)*(1 + nc)*(-36 + 14*nc^2 + 4*nc*nf + 6*zb + 5*nc^2*zb - 2*nc*nf*zb))/nc^2 + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, zb])/(8*nc^2*zb))*Log[μ]^2 + ((-1 + nc)*(1 + nc)*(-54 + 754*nc^2 - 112*nc*nf - 132*nc^2*Pi^2 + 24*nc*nf*Pi^2 - 1809*zb - 1463*nc^2*zb + 206*nc*nf*zb - 72*Pi^2*zb + 147*nc^2*Pi^2*zb - 12*nc*nf*Pi^2*zb + 351*zb^2 + 1728*Zeta[3] - 2484*nc^2*Zeta[3] - 864*zb*Zeta[3] + 1242*nc^2*zb*Zeta[3]))/(432*nc^2), (-5*(-1 + nc)*(1 + nc)*zb)/(2*nc) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, zb])/(8*nc) + (13*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 0, 1, zb])/(8*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 1, 1, zb])/(4*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-11 + zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(4*nc*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/(2*nc*(-1 + zb)), 0}, {0, (-10291*zb)/1728 + (11*zb)/(8*nc^2) + (7915*nc^2*zb)/1728 + (25*nf*zb)/(108*nc) - (25*nc*nf*zb)/108 + (115*Pi^2*zb)/288 + (5*Pi^2*zb)/(72*nc^2) - (15*nc^2*Pi^2*zb)/32 + (139*zb^2)/54 - (15*zb^2)/(32*nc^2) - (1819*nc^2*zb^2)/864 - (25*nf*zb^2)/(216*nc) + (25*nc*nf*zb^2)/216 - (115*Pi^2*zb^2)/576 - (5*Pi^2*zb^2)/(144*nc^2) + (15*nc^2*Pi^2*zb^2)/64 + (2117*zb*G[0, zb])/288 - (10*zb*G[0, zb])/(3*nc^2) - (1157*nc^2*zb*G[0, zb])/288 - (2069*zb^2*G[0, zb])/576 + (37*zb^2*G[0, zb])/(24*nc^2) + (1181*nc^2*zb^2*G[0, zb])/576 + (2411*G[1, zb])/1728 - (47*G[1, zb])/(24*nc^2) + (973*nc^2*G[1, zb])/1728 + (25*nf*G[1, zb])/(108*nc) - (25*nc*nf*G[1, zb])/108 + (115*Pi^2*G[1, zb])/288 + (5*Pi^2*G[1, zb])/(72*nc^2) - (15*nc^2*Pi^2*G[1, zb])/32 - (355*zb*G[1, zb])/54 + (97*zb*G[1, zb])/(24*nc^2) + (547*nc^2*zb*G[1, zb])/216 - (5*nf*zb*G[1, zb])/(54*nc) + (5*nc*nf*zb*G[1, zb])/54 - (115*Pi^2*zb*G[1, zb])/288 - (5*Pi^2*zb*G[1, zb])/(72*nc^2) + (15*nc^2*Pi^2*zb*G[1, zb])/32 + (419*zb^2*G[1, zb])/144 - (37*zb^2*G[1, zb])/(24*nc^2) - (197*nc^2*zb^2*G[1, zb])/144 + (19*Pi^2*zb^2*G[1, zb])/192 + (Pi^2*zb^2*G[1, zb])/(48*nc^2) - (23*nc^2*Pi^2*zb^2*G[1, zb])/192 - (23*zb*G[0, 0, zb])/8 + (5*zb*G[0, 0, zb])/(6*nc^2) + (49*nc^2*zb*G[0, 0, zb])/24 + (23*zb^2*G[0, 0, zb])/16 - (5*zb^2*G[0, 0, zb])/(12*nc^2) - (49*nc^2*zb^2*G[0, 0, zb])/48 + (39*zb*G[0, 1, zb])/16 - (5*zb*G[0, 1, zb])/(12*nc^2) - (97*nc^2*zb*G[0, 1, zb])/48 - (39*zb^2*G[0, 1, zb])/32 + (5*zb^2*G[0, 1, zb])/(24*nc^2) + (97*nc^2*zb^2*G[0, 1, zb])/96 + (1289*G[1, 0, zb])/288 - (5*G[1, 0, zb])/(2*nc^2) - (569*nc^2*G[1, 0, zb])/288 - (22*zb*G[1, 0, zb])/9 + (37*zb*G[1, 0, zb])/(24*nc^2) + (65*nc^2*zb*G[1, 0, zb])/72 + (zb^2*G[1, 0, zb])/6 - (7*zb^2*G[1, 0, zb])/(48*nc^2) - (nc^2*zb^2*G[1, 0, zb])/48 - (3853*G[1, 1, zb])/864 + (67*G[1, 1, zb])/(48*nc^2) + (2647*nc^2*G[1, 1, zb])/864 + (25*nf*G[1, 1, zb])/(54*nc) - (25*nc*nf*G[1, 1, zb])/54 + (7*Pi^2*G[1, 1, zb])/36 + (Pi^2*G[1, 1, zb])/(18*nc^2) - (nc^2*Pi^2*G[1, 1, zb])/4 + (871*zb*G[1, 1, zb])/216 - (19*zb*G[1, 1, zb])/(12*nc^2) - (529*nc^2*zb*G[1, 1, zb])/216 - (25*nf*zb*G[1, 1, zb])/(54*nc) + (25*nc*nf*zb*G[1, 1, zb])/54 - (7*Pi^2*zb*G[1, 1, zb])/36 - (Pi^2*zb*G[1, 1, zb])/(18*nc^2) + (nc^2*Pi^2*zb*G[1, 1, zb])/4 - (413*zb^2*G[1, 1, zb])/432 + (5*zb^2*G[1, 1, zb])/(12*nc^2) + (233*nc^2*zb^2*G[1, 1, zb])/432 + (7*nf*zb^2*G[1, 1, zb])/(54*nc) - (7*nc*nf*zb^2*G[1, 1, zb])/54 + (7*Pi^2*zb^2*G[1, 1, zb])/144 + (Pi^2*zb^2*G[1, 1, zb])/(72*nc^2) - (nc^2*Pi^2*zb^2*G[1, 1, zb])/16 + (295*G[2, 1, zb])/108 + G[2, 1, zb]/(6*nc^2) - (313*nc^2*G[2, 1, zb])/108 - (10*nf*G[2, 1, zb])/(27*nc) + (10*nc*nf*G[2, 1, zb])/27 - (7*Pi^2*G[2, 1, zb])/18 - (Pi^2*G[2, 1, zb])/(9*nc^2) + (nc^2*Pi^2*G[2, 1, zb])/2 - (527*zb*G[2, 1, zb])/216 - (zb*G[2, 1, zb])/(4*nc^2) + (581*nc^2*zb*G[2, 1, zb])/216 + (10*nf*zb*G[2, 1, zb])/(27*nc) - (10*nc*nf*zb*G[2, 1, zb])/27 + (7*Pi^2*zb*G[2, 1, zb])/18 + (Pi^2*zb*G[2, 1, zb])/(9*nc^2) - (nc^2*Pi^2*zb*G[2, 1, zb])/2 + (29*zb^2*G[2, 1, zb])/54 + (zb^2*G[2, 1, zb])/(12*nc^2) - (67*nc^2*zb^2*G[2, 1, zb])/108 - (5*nf*zb^2*G[2, 1, zb])/(54*nc) + (5*nc*nf*zb^2*G[2, 1, zb])/54 - (7*Pi^2*zb^2*G[2, 1, zb])/72 - (Pi^2*zb^2*G[2, 1, zb])/(36*nc^2) + (nc^2*Pi^2*zb^2*G[2, 1, zb])/8 - (3*zb*G[0, 1, 1, zb])/4 + (3*zb*G[0, 1, 1, zb])/(4*nc^2) + (3*zb^2*G[0, 1, 1, zb])/8 - (3*zb^2*G[0, 1, 1, zb])/(8*nc^2) - (23*G[1, 0, 0, zb])/8 + (5*G[1, 0, 0, zb])/(6*nc^2) + (49*nc^2*G[1, 0, 0, zb])/24 + (23*zb*G[1, 0, 0, zb])/8 - (5*zb*G[1, 0, 0, zb])/(6*nc^2) - (49*nc^2*zb*G[1, 0, 0, zb])/24 - (13*zb^2*G[1, 0, 0, zb])/16 + (zb^2*G[1, 0, 0, zb])/(4*nc^2) + (9*nc^2*zb^2*G[1, 0, 0, zb])/16 + (39*G[1, 0, 1, zb])/16 - (5*G[1, 0, 1, zb])/(12*nc^2) - (97*nc^2*G[1, 0, 1, zb])/48 - (39*zb*G[1, 0, 1, zb])/16 + (5*zb*G[1, 0, 1, zb])/(12*nc^2) + (97*nc^2*zb*G[1, 0, 1, zb])/48 + (21*zb^2*G[1, 0, 1, zb])/32 - (zb^2*G[1, 0, 1, zb])/(8*nc^2) - (17*nc^2*zb^2*G[1, 0, 1, zb])/32 + (307*G[1, 1, 0, zb])/72 - (17*G[1, 1, 0, zb])/(12*nc^2) - (205*nc^2*G[1, 1, 0, zb])/72 - (67*zb*G[1, 1, 0, zb])/18 + (5*zb*G[1, 1, 0, zb])/(6*nc^2) + (26*nc^2*zb*G[1, 1, 0, zb])/9 + (125*zb^2*G[1, 1, 0, zb])/144 - (zb^2*G[1, 1, 0, zb])/(8*nc^2) - (107*nc^2*zb^2*G[1, 1, 0, zb])/144 - (1133*G[1, 1, 1, zb])/288 + (11*G[1, 1, 1, zb])/(12*nc^2) + (869*nc^2*G[1, 1, 1, zb])/288 + (nf*G[1, 1, 1, zb])/(3*nc) - (nc*nf*G[1, 1, 1, zb])/3 + (643*zb*G[1, 1, 1, zb])/144 - (7*zb*G[1, 1, 1, zb])/(6*nc^2) - (475*nc^2*zb*G[1, 1, 1, zb])/144 - (nf*zb*G[1, 1, 1, zb])/(3*nc) + (nc*nf*zb*G[1, 1, 1, zb])/3 - (365*zb^2*G[1, 1, 1, zb])/288 + (3*zb^2*G[1, 1, 1, zb])/(8*nc^2) + (257*nc^2*zb^2*G[1, 1, 1, zb])/288 + (nf*zb^2*G[1, 1, 1, zb])/(12*nc) - (nc*nf*zb^2*G[1, 1, 1, zb])/12 + (185*G[1, 2, 1, zb])/72 - G[1, 2, 1, zb]/(4*nc^2) - (167*nc^2*G[1, 2, 1, zb])/72 - (2*nf*G[1, 2, 1, zb])/(9*nc) + (2*nc*nf*G[1, 2, 1, zb])/9 - (25*zb*G[1, 2, 1, zb])/9 + (zb*G[1, 2, 1, zb])/(6*nc^2) + (47*nc^2*zb*G[1, 2, 1, zb])/18 + (2*nf*zb*G[1, 2, 1, zb])/(9*nc) - (2*nc*nf*zb*G[1, 2, 1, zb])/9 + (53*zb^2*G[1, 2, 1, zb])/72 - (53*nc^2*zb^2*G[1, 2, 1, zb])/72 - (nf*zb^2*G[1, 2, 1, zb])/(18*nc) + (nc*nf*zb^2*G[1, 2, 1, zb])/18 - (65*G[2, 1, 0, zb])/18 + G[2, 1, 0, zb]/(3*nc^2) + (59*nc^2*G[2, 1, 0, zb])/18 + (59*zb*G[2, 1, 0, zb])/18 - (zb*G[2, 1, 0, zb])/(6*nc^2) - (28*nc^2*zb*G[2, 1, 0, zb])/9 - (53*zb^2*G[2, 1, 0, zb])/72 + (53*nc^2*zb^2*G[2, 1, 0, zb])/72 + (161*G[2, 1, 1, zb])/36 - (2*G[2, 1, 1, zb])/(3*nc^2) - (137*nc^2*G[2, 1, 1, zb])/36 - (4*nf*G[2, 1, 1, zb])/(9*nc) + (4*nc*nf*G[2, 1, 1, zb])/9 - (137*zb*G[2, 1, 1, zb])/36 + (zb*G[2, 1, 1, zb])/(3*nc^2) + (125*nc^2*zb*G[2, 1, 1, zb])/36 + (4*nf*zb*G[2, 1, 1, zb])/(9*nc) - (4*nc*nf*zb*G[2, 1, 1, zb])/9 + (113*zb^2*G[2, 1, 1, zb])/144 - (113*nc^2*zb^2*G[2, 1, 1, zb])/144 - (nf*zb^2*G[2, 1, 1, zb])/(9*nc) + (nc*nf*zb^2*G[2, 1, 1, zb])/9 - (19*G[2, 2, 1, zb])/9 + G[2, 2, 1, zb]/(3*nc^2) + (16*nc^2*G[2, 2, 1, zb])/9 + (16*zb*G[2, 2, 1, zb])/9 - (zb*G[2, 2, 1, zb])/(6*nc^2) - (29*nc^2*zb*G[2, 2, 1, zb])/18 - (13*zb^2*G[2, 2, 1, zb])/36 + (13*nc^2*zb^2*G[2, 2, 1, zb])/36 - (5*G[1, 0, 1, 1, zb])/6 + (5*G[1, 0, 1, 1, zb])/(6*nc^2) + (5*zb*G[1, 0, 1, 1, zb])/6 - (5*zb*G[1, 0, 1, 1, zb])/(6*nc^2) - (zb^2*G[1, 0, 1, 1, zb])/6 + (zb^2*G[1, 0, 1, 1, zb])/(6*nc^2) - 2*G[1, 1, 0, 0, zb] + (2*G[1, 1, 0, 0, zb])/(3*nc^2) + (4*nc^2*G[1, 1, 0, 0, zb])/3 + 2*zb*G[1, 1, 0, 0, zb] - (2*zb*G[1, 1, 0, 0, zb])/(3*nc^2) - (4*nc^2*zb*G[1, 1, 0, 0, zb])/3 - (zb^2*G[1, 1, 0, 0, zb])/2 + (zb^2*G[1, 1, 0, 0, zb])/(6*nc^2) + (nc^2*zb^2*G[1, 1, 0, 0, zb])/3 + (3*G[1, 1, 0, 1, zb])/2 - G[1, 1, 0, 1, zb]/(3*nc^2) - (7*nc^2*G[1, 1, 0, 1, zb])/6 - (3*zb*G[1, 1, 0, 1, zb])/2 + (zb*G[1, 1, 0, 1, zb])/(3*nc^2) + (7*nc^2*zb*G[1, 1, 0, 1, zb])/6 + (3*zb^2*G[1, 1, 0, 1, zb])/8 - (zb^2*G[1, 1, 0, 1, zb])/(12*nc^2) - (7*nc^2*zb^2*G[1, 1, 0, 1, zb])/24 + (10*G[1, 1, 1, 0, zb])/3 - (23*G[1, 1, 1, 0, zb])/(12*nc^2) - (17*nc^2*G[1, 1, 1, 0, zb])/12 - (7*zb*G[1, 1, 1, 0, zb])/2 + (2*zb*G[1, 1, 1, 0, zb])/nc^2 + (3*nc^2*zb*G[1, 1, 1, 0, zb])/2 + (11*zb^2*G[1, 1, 1, 0, zb])/12 - (zb^2*G[1, 1, 1, 0, zb])/(2*nc^2) - (5*nc^2*zb^2*G[1, 1, 1, 0, zb])/12 - (5*G[1, 1, 1, 1, zb])/3 + (5*G[1, 1, 1, 1, zb])/(6*nc^2) + (5*nc^2*G[1, 1, 1, 1, zb])/6 + 2*zb*G[1, 1, 1, 1, zb] - (zb*G[1, 1, 1, 1, zb])/nc^2 - nc^2*zb*G[1, 1, 1, 1, zb] - (2*zb^2*G[1, 1, 1, 1, zb])/3 + (zb^2*G[1, 1, 1, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 1, 1, 1, zb])/3 + (5*G[1, 1, 2, 1, zb])/3 - (5*G[1, 1, 2, 1, zb])/(6*nc^2) - (5*nc^2*G[1, 1, 2, 1, zb])/6 - 2*zb*G[1, 1, 2, 1, zb] + (zb*G[1, 1, 2, 1, zb])/nc^2 + nc^2*zb*G[1, 1, 2, 1, zb] + (2*zb^2*G[1, 1, 2, 1, zb])/3 - (zb^2*G[1, 1, 2, 1, zb])/(3*nc^2) - (nc^2*zb^2*G[1, 1, 2, 1, zb])/3 - (7*G[1, 2, 1, 0, zb])/3 + (5*G[1, 2, 1, 0, zb])/(6*nc^2) + (3*nc^2*G[1, 2, 1, 0, zb])/2 + (8*zb*G[1, 2, 1, 0, zb])/3 - (zb*G[1, 2, 1, 0, zb])/nc^2 - (5*nc^2*zb*G[1, 2, 1, 0, zb])/3 - (5*zb^2*G[1, 2, 1, 0, zb])/6 + (zb^2*G[1, 2, 1, 0, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 2, 1, 0, zb])/2 + 3*G[1, 2, 1, 1, zb] - (5*G[1, 2, 1, 1, zb])/(3*nc^2) - (4*nc^2*G[1, 2, 1, 1, zb])/3 - (11*zb*G[1, 2, 1, 1, zb])/3 + (2*zb*G[1, 2, 1, 1, zb])/nc^2 + (5*nc^2*zb*G[1, 2, 1, 1, zb])/3 + (5*zb^2*G[1, 2, 1, 1, zb])/4 - (2*zb^2*G[1, 2, 1, 1, zb])/(3*nc^2) - (7*nc^2*zb^2*G[1, 2, 1, 1, zb])/12 - (5*G[1, 2, 2, 1, zb])/3 + (5*G[1, 2, 2, 1, zb])/(6*nc^2) + (5*nc^2*G[1, 2, 2, 1, zb])/6 + 2*zb*G[1, 2, 2, 1, zb] - (zb*G[1, 2, 2, 1, zb])/nc^2 - nc^2*zb*G[1, 2, 2, 1, zb] - (2*zb^2*G[1, 2, 2, 1, zb])/3 + (zb^2*G[1, 2, 2, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[1, 2, 2, 1, zb])/3 + 4*G[2, 1, 0, 0, zb] - (4*G[2, 1, 0, 0, zb])/(3*nc^2) - (8*nc^2*G[2, 1, 0, 0, zb])/3 - 4*zb*G[2, 1, 0, 0, zb] + (4*zb*G[2, 1, 0, 0, zb])/(3*nc^2) + (8*nc^2*zb*G[2, 1, 0, 0, zb])/3 + zb^2*G[2, 1, 0, 0, zb] - (zb^2*G[2, 1, 0, 0, zb])/(3*nc^2) - (2*nc^2*zb^2*G[2, 1, 0, 0, zb])/3 - 3*G[2, 1, 0, 1, zb] + (2*G[2, 1, 0, 1, zb])/(3*nc^2) + (7*nc^2*G[2, 1, 0, 1, zb])/3 + 3*zb*G[2, 1, 0, 1, zb] - (2*zb*G[2, 1, 0, 1, zb])/(3*nc^2) - (7*nc^2*zb*G[2, 1, 0, 1, zb])/3 - (3*zb^2*G[2, 1, 0, 1, zb])/4 + (zb^2*G[2, 1, 0, 1, zb])/(6*nc^2) + (7*nc^2*zb^2*G[2, 1, 0, 1, zb])/12 - 4*G[2, 1, 1, 0, zb] + (2*G[2, 1, 1, 0, zb])/nc^2 + 2*nc^2*G[2, 1, 1, 0, zb] + 4*zb*G[2, 1, 1, 0, zb] - (2*zb*G[2, 1, 1, 0, zb])/nc^2 - 2*nc^2*zb*G[2, 1, 1, 0, zb] - zb^2*G[2, 1, 1, 0, zb] + (zb^2*G[2, 1, 1, 0, zb])/(2*nc^2) + (nc^2*zb^2*G[2, 1, 1, 0, zb])/2 + (10*G[2, 1, 1, 1, zb])/3 - (5*G[2, 1, 1, 1, zb])/(3*nc^2) - (5*nc^2*G[2, 1, 1, 1, zb])/3 - (10*zb*G[2, 1, 1, 1, zb])/3 + (5*zb*G[2, 1, 1, 1, zb])/(3*nc^2) + (5*nc^2*zb*G[2, 1, 1, 1, zb])/3 + (5*zb^2*G[2, 1, 1, 1, zb])/6 - (5*zb^2*G[2, 1, 1, 1, zb])/(12*nc^2) - (5*nc^2*zb^2*G[2, 1, 1, 1, zb])/12 - G[2, 1, 2, 1, zb] + nc^2*G[2, 1, 2, 1, zb] + zb*G[2, 1, 2, 1, zb] - nc^2*zb*G[2, 1, 2, 1, zb] - (zb^2*G[2, 1, 2, 1, zb])/4 + (nc^2*zb^2*G[2, 1, 2, 1, zb])/4 + (4*G[2, 2, 1, 0, zb])/3 - (4*nc^2*G[2, 2, 1, 0, zb])/3 - (4*zb*G[2, 2, 1, 0, zb])/3 + (4*nc^2*zb*G[2, 2, 1, 0, zb])/3 + (zb^2*G[2, 2, 1, 0, zb])/3 - (nc^2*zb^2*G[2, 2, 1, 0, zb])/3 - 2*G[2, 2, 1, 1, zb] + (4*G[2, 2, 1, 1, zb])/(3*nc^2) + (2*nc^2*G[2, 2, 1, 1, zb])/3 + 2*zb*G[2, 2, 1, 1, zb] - (4*zb*G[2, 2, 1, 1, zb])/(3*nc^2) - (2*nc^2*zb*G[2, 2, 1, 1, zb])/3 - (zb^2*G[2, 2, 1, 1, zb])/2 + (zb^2*G[2, 2, 1, 1, zb])/(3*nc^2) + (nc^2*zb^2*G[2, 2, 1, 1, zb])/6 + (109*zb*Log[μ])/72 - (3*zb*Log[μ])/(8*nc^2) - (41*nc^2*zb*Log[μ])/36 - (5*nf*zb*Log[μ])/(36*nc) + (5*nc*nf*zb*Log[μ])/36 - (91*zb^2*Log[μ])/144 + (zb^2*Log[μ])/(8*nc^2) + (73*nc^2*zb^2*Log[μ])/144 + (5*nf*zb^2*Log[μ])/(72*nc) - (5*nc*nf*zb^2*Log[μ])/72 - (5*zb*G[0, zb]*Log[μ])/6 + (5*zb*G[0, zb]*Log[μ])/(12*nc^2) + (5*nc^2*zb*G[0, zb]*Log[μ])/12 + (5*zb^2*G[0, zb]*Log[μ])/12 - (5*zb^2*G[0, zb]*Log[μ])/(24*nc^2) - (5*nc^2*zb^2*G[0, zb]*Log[μ])/24 + (49*G[1, zb]*Log[μ])/72 + (G[1, zb]*Log[μ])/(24*nc^2) - (13*nc^2*G[1, zb]*Log[μ])/18 - (5*nf*G[1, zb]*Log[μ])/(36*nc) + (5*nc*nf*G[1, zb]*Log[μ])/36 - (5*zb*G[1, zb]*Log[μ])/36 - (5*zb*G[1, zb]*Log[μ])/(16*nc^2) + (65*nc^2*zb*G[1, zb]*Log[μ])/144 + (5*nf*zb*G[1, zb]*Log[μ])/(36*nc) - (5*nc*nf*zb*G[1, zb]*Log[μ])/36 - (zb^2*G[1, zb]*Log[μ])/12 + (5*zb^2*G[1, zb]*Log[μ])/(32*nc^2) - (7*nc^2*zb^2*G[1, zb]*Log[μ])/96 - (nf*zb^2*G[1, zb]*Log[μ])/(24*nc) + (nc*nf*zb^2*G[1, zb]*Log[μ])/24 - (5*G[1, 0, zb]*Log[μ])/6 + (5*G[1, 0, zb]*Log[μ])/(12*nc^2) + (5*nc^2*G[1, 0, zb]*Log[μ])/12 + (5*zb*G[1, 0, zb]*Log[μ])/6 - (5*zb*G[1, 0, zb]*Log[μ])/(12*nc^2) - (5*nc^2*zb*G[1, 0, zb]*Log[μ])/12 - (zb^2*G[1, 0, zb]*Log[μ])/4 + (zb^2*G[1, 0, zb]*Log[μ])/(8*nc^2) + (nc^2*zb^2*G[1, 0, zb]*Log[μ])/8 + (43*G[1, 1, zb]*Log[μ])/36 - (7*G[1, 1, zb]*Log[μ])/(24*nc^2) - (65*nc^2*G[1, 1, zb]*Log[μ])/72 - (nf*G[1, 1, zb]*Log[μ])/(9*nc) + (nc*nf*G[1, 1, zb]*Log[μ])/9 - (49*zb*G[1, 1, zb]*Log[μ])/36 + (3*zb*G[1, 1, zb]*Log[μ])/(8*nc^2) + (71*nc^2*zb*G[1, 1, zb]*Log[μ])/72 + (nf*zb*G[1, 1, zb]*Log[μ])/(9*nc) - (nc*nf*zb*G[1, 1, zb]*Log[μ])/9 + (29*zb^2*G[1, 1, zb]*Log[μ])/72 - (zb^2*G[1, 1, zb]*Log[μ])/(8*nc^2) - (5*nc^2*zb^2*G[1, 1, zb]*Log[μ])/18 - (nf*zb^2*G[1, 1, zb]*Log[μ])/(36*nc) + (nc*nf*zb^2*G[1, 1, zb]*Log[μ])/36 - (14*G[2, 1, zb]*Log[μ])/9 + (G[2, 1, zb]*Log[μ])/(6*nc^2) + (25*nc^2*G[2, 1, zb]*Log[μ])/18 + (2*nf*G[2, 1, zb]*Log[μ])/(9*nc) - (2*nc*nf*G[2, 1, zb]*Log[μ])/9 + (25*zb*G[2, 1, zb]*Log[μ])/18 - (zb*G[2, 1, zb]*Log[μ])/(12*nc^2) - (47*nc^2*zb*G[2, 1, zb]*Log[μ])/36 - (2*nf*zb*G[2, 1, zb]*Log[μ])/(9*nc) + (2*nc*nf*zb*G[2, 1, zb]*Log[μ])/9 - (11*zb^2*G[2, 1, zb]*Log[μ])/36 + (11*nc^2*zb^2*G[2, 1, zb]*Log[μ])/36 + (nf*zb^2*G[2, 1, zb]*Log[μ])/(18*nc) - (nc*nf*zb^2*G[2, 1, zb]*Log[μ])/18 - (2*G[1, 1, 0, zb]*Log[μ])/3 + (G[1, 1, 0, zb]*Log[μ])/(3*nc^2) + (nc^2*G[1, 1, 0, zb]*Log[μ])/3 + (2*zb*G[1, 1, 0, zb]*Log[μ])/3 - (zb*G[1, 1, 0, zb]*Log[μ])/(3*nc^2) - (nc^2*zb*G[1, 1, 0, zb]*Log[μ])/3 - (zb^2*G[1, 1, 0, zb]*Log[μ])/6 + (zb^2*G[1, 1, 0, zb]*Log[μ])/(12*nc^2) + (nc^2*zb^2*G[1, 1, 0, zb]*Log[μ])/12 + (5*G[1, 1, 1, zb]*Log[μ])/12 - (5*G[1, 1, 1, zb]*Log[μ])/(24*nc^2) - (5*nc^2*G[1, 1, 1, zb]*Log[μ])/24 - (zb*G[1, 1, 1, zb]*Log[μ])/2 + (zb*G[1, 1, 1, zb]*Log[μ])/(4*nc^2) + (nc^2*zb*G[1, 1, 1, zb]*Log[μ])/4 + (zb^2*G[1, 1, 1, zb]*Log[μ])/6 - (zb^2*G[1, 1, 1, zb]*Log[μ])/(12*nc^2) - (nc^2*zb^2*G[1, 1, 1, zb]*Log[μ])/12 - (5*G[1, 2, 1, zb]*Log[μ])/6 + (5*G[1, 2, 1, zb]*Log[μ])/(12*nc^2) + (5*nc^2*G[1, 2, 1, zb]*Log[μ])/12 + zb*G[1, 2, 1, zb]*Log[μ] - (zb*G[1, 2, 1, zb]*Log[μ])/(2*nc^2) - (nc^2*zb*G[1, 2, 1, zb]*Log[μ])/2 - (zb^2*G[1, 2, 1, zb]*Log[μ])/3 + (zb^2*G[1, 2, 1, zb]*Log[μ])/(6*nc^2) + (nc^2*zb^2*G[1, 2, 1, zb]*Log[μ])/6 + (4*G[2, 1, 0, zb]*Log[μ])/3 - (2*G[2, 1, 0, zb]*Log[μ])/(3*nc^2) - (2*nc^2*G[2, 1, 0, zb]*Log[μ])/3 - (4*zb*G[2, 1, 0, zb]*Log[μ])/3 + (2*zb*G[2, 1, 0, zb]*Log[μ])/(3*nc^2) + (2*nc^2*zb*G[2, 1, 0, zb]*Log[μ])/3 + (zb^2*G[2, 1, 0, zb]*Log[μ])/3 - (zb^2*G[2, 1, 0, zb]*Log[μ])/(6*nc^2) - (nc^2*zb^2*G[2, 1, 0, zb]*Log[μ])/6 - (4*G[2, 1, 1, zb]*Log[μ])/3 + (2*G[2, 1, 1, zb]*Log[μ])/(3*nc^2) + (2*nc^2*G[2, 1, 1, zb]*Log[μ])/3 + (4*zb*G[2, 1, 1, zb]*Log[μ])/3 - (2*zb*G[2, 1, 1, zb]*Log[μ])/(3*nc^2) - (2*nc^2*zb*G[2, 1, 1, zb]*Log[μ])/3 - (zb^2*G[2, 1, 1, zb]*Log[μ])/3 + (zb^2*G[2, 1, 1, zb]*Log[μ])/(6*nc^2) + (nc^2*zb^2*G[2, 1, 1, zb]*Log[μ])/6 + (4*G[2, 2, 1, zb]*Log[μ])/3 - (2*G[2, 2, 1, zb]*Log[μ])/(3*nc^2) - (2*nc^2*G[2, 2, 1, zb]*Log[μ])/3 - (4*zb*G[2, 2, 1, zb]*Log[μ])/3 + (2*zb*G[2, 2, 1, zb]*Log[μ])/(3*nc^2) + (2*nc^2*zb*G[2, 2, 1, zb]*Log[μ])/3 + (zb^2*G[2, 2, 1, zb]*Log[μ])/3 - (zb^2*G[2, 2, 1, zb]*Log[μ])/(6*nc^2) - (nc^2*zb^2*G[2, 2, 1, zb]*Log[μ])/6, 0, 0, ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15392 + 44480*nc^2 + 1112*nc*nf - 1008*Pi^2 + 3216*nc^2*Pi^2 + 23875*zb - 56239*nc^2*zb + 200*nc*nf*zb + 624*Pi^2*zb - 2112*nc^2*Pi^2*zb + 2212*zb^2 + 26152*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(-4327 + 78135*nc^2 + 832*nc*nf - 3192*Pi^2 + 3024*nc^2*Pi^2 - 9493*zb - 78327*nc^2*zb + 2824*nc*nf*zb + 1824*Pi^2*zb - 2640*nc^2*Pi^2*zb + 13424*zb^2 + 43096*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15392 + 44480*nc^2 + 1112*nc*nf - 1008*Pi^2 + 3216*nc^2*Pi^2 + 23875*zb - 56239*nc^2*zb + 200*nc*nf*zb + 624*Pi^2*zb - 2112*nc^2*Pi^2*zb + 2212*zb^2 + 26152*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(-4327 + 78135*nc^2 + 832*nc*nf - 3192*Pi^2 + 3024*nc^2*Pi^2 - 9493*zb - 78327*nc^2*zb + 2824*nc*nf*zb + 1824*Pi^2*zb - 2640*nc^2*Pi^2*zb + 13424*zb^2 + 43096*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*(10386 - 5574*nc^2 + 936*nc*nf - 272*Pi^2 + 366*nc^2*Pi^2 - 30*nc^4*Pi^2 - 31257*zb + 15987*nc^2*zb - 2808*nc*nf*zb + 673*Pi^2*zb - 1044*nc^2*Pi^2*zb + 75*nc^4*Pi^2*zb + 34014*zb^2 - 16308*nc^2*zb^2 + 3042*nc*nf*zb^2 - 644*Pi^2*zb^2 + 1062*nc^2*Pi^2*zb^2 - 60*nc^4*Pi^2*zb^2 - 15819*zb^3 + 6942*nc^2*zb^3 - 1404*nc*nf*zb^3 + 292*Pi^2*zb^3 - 456*nc^2*Pi^2*zb^3 + 15*nc^4*Pi^2*zb^3 + 2688*zb^4 - 1050*nc^2*zb^4 + 234*nc*nf*zb^4 - 54*Pi^2*zb^4 + 72*nc^2*Pi^2*zb^4 - 12*zb^5 + 3*nc^2*zb^5)*G[2, 1, zb])/(288*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-3402 + 480*nc^2 + 4858*nc^4 + 960*nc*nf - 1664*nc^3*nf + 64*nc^2*nf^2 - 864*Pi^2 + 2016*nc^2*Pi^2 - 1152*nc^4*Pi^2 + 945*zb + 5925*nc^2*zb - 7730*nc^4*zb - 1056*nc*nf*zb + 1408*nc^3*nf*zb - 32*nc^2*nf^2*zb + 432*Pi^2*zb - 1008*nc^2*Pi^2*zb + 576*nc^4*Pi^2*zb)*G[0, 0, 0, zb])/(144*nc^3) + ((-1 + nc)*(1 + nc)*(-9792 + 748*nc^2 + 13728*nc^4 + 2648*nc*nf - 4696*nc^3*nf + 208*nc^2*nf^2 - 2304*Pi^2 + 5592*nc^2*Pi^2 - 3324*nc^4*Pi^2 + 20136*zb - 626*nc^2*zb - 27126*nc^4*zb - 5584*nc*nf*zb + 9292*nc^3*nf*zb - 400*nc^2*nf^2*zb + 4512*Pi^2*zb - 11472*nc^2*Pi^2*zb + 6648*nc^4*Pi^2*zb - 21210*zb^2 - 15353*nc^2*zb^2 + 33038*nc^4*zb^2 + 6116*nc*nf*zb^2 - 8372*nc^3*nf*zb^2 + 288*nc^2*nf^2*zb^2 - 3402*Pi^2*zb^2 + 8820*nc^2*Pi^2*zb^2 - 4986*nc^4*Pi^2*zb^2 + 13962*zb^3 + 14628*nc^2*zb^3 - 19640*nc^4*zb^3 - 3180*nc*nf*zb^3 + 3776*nc^3*nf*zb^3 - 96*nc^2*nf^2*zb^3 + 1194*Pi^2*zb^3 - 2940*nc^2*Pi^2*zb^3 + 1662*nc^4*Pi^2*zb^3 - 3144*zb^4 + 639*nc^2*zb^4)*G[0, 0, 1, zb])/(576*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-9204 + 2432*nc^2 + 14548*nc^4 + 2416*nc*nf - 5040*nc^3*nf + 224*nc^2*nf^2 - 2392*Pi^2 + 5588*nc^2*Pi^2 - 3204*nc^4*Pi^2 + 18264*zb - 5268*nc^2*zb - 28406*nc^4*zb - 5040*nc*nf*zb + 9796*nc^3*nf*zb - 416*nc^2*nf^2*zb + 4652*Pi^2*zb - 11404*nc^2*Pi^2*zb + 6408*nc^4*Pi^2*zb - 19803*zb^2 - 8289*nc^2*zb^2 + 34725*nc^4*zb^2 + 5364*nc*nf*zb^2 - 8748*nc^3*nf*zb^2 + 288*nc^2*nf^2*zb^2 - 3534*Pi^2*zb^2 + 8724*nc^2*Pi^2*zb^2 - 4806*nc^4*Pi^2*zb^2 + 14241*zb^3 + 9109*nc^2*zb^3 - 20867*nc^4*zb^3 - 2632*nc*nf*zb^3 + 3992*nc^3*nf*zb^3 - 96*nc^2*nf^2*zb^3 + 1274*Pi^2*zb^3 - 2908*nc^2*Pi^2*zb^3 + 1602*nc^4*Pi^2*zb^3 - 3474*zb^4 + 1980*nc^2*zb^4 - 108*nc*nf*zb^4)*G[0, 1, 0, zb])/(576*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-14121 + 4948*nc^2 + 25493*nc^4 + 3164*nc*nf - 9212*nc^3*nf + 528*nc^2*nf^2 - 4698*Pi^2 + 9786*nc^2*Pi^2 - 6336*nc^4*Pi^2 + 30483*zb - 7448*nc^2*zb - 48709*nc^4*zb - 8236*nc*nf*zb + 17380*nc^3*nf*zb - 912*nc^2*nf^2*zb + 8874*Pi^2*zb - 20976*nc^2*Pi^2*zb + 12672*nc^4*Pi^2*zb - 54207*zb^2 - 12444*nc^2*zb^2 + 54291*nc^4*zb^2 + 8376*nc*nf*zb^2 - 14664*nc^3*nf*zb^2 + 576*nc^2*nf^2*zb^2 - 6696*Pi^2*zb^2 + 16785*nc^2*Pi^2*zb^2 - 9504*nc^4*Pi^2*zb^2 + 50490*zb^3 + 9625*nc^2*zb^3 - 31075*nc^4*zb^3 - 2116*nc*nf*zb^3 + 6496*nc^3*nf*zb^3 - 192*nc^2*nf^2*zb^3 + 2520*Pi^2*zb^3 - 5595*nc^2*Pi^2*zb^3 + 3168*nc^4*Pi^2*zb^3 - 12681*zb^4 + 5319*nc^2*zb^4 - 1188*nc*nf*zb^4)*G[0, 1, 1, zb])/(1728*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(19032 - 5520*nc^2 - 29000*nc^4 - 4704*nc*nf + 10336*nc^3*nf - 512*nc^2*nf^2 + 4848*Pi^2 - 11176*nc^2*Pi^2 + 6344*nc^4*Pi^2 - 24108*zb - 31664*nc^2*zb + 93048*nc^4*zb + 15584*nc*nf*zb - 28832*nc^3*nf*zb + 1280*nc^2*nf^2*zb - 13656*Pi^2*zb + 31572*nc^2*Pi^2*zb - 17780*nc^4*Pi^2*zb - 10542*zb^2 + 114144*nc^2*zb^2 - 144174*nc^4*zb^2 - 22896*nc*nf*zb^2 + 35384*nc^3*nf*zb^2 - 1280*nc^2*nf^2*zb^2 + 15192*Pi^2*zb^2 - 35204*nc^2*Pi^2*zb^2 + 19700*nc^4*Pi^2*zb^2 + 25011*zb^3 - 105418*nc^2*zb^3 + 107784*nc^4*zb^3 + 15892*nc*nf*zb^3 - 22000*nc^3*nf*zb^3 + 640*nc^2*nf^2*zb^3 - 7980*Pi^2*zb^3 + 18510*nc^2*Pi^2*zb^3 - 10330*nc^4*Pi^2*zb^3 - 10773*zb^4 + 28458*nc^2*zb^4 - 27658*nc^4*zb^4 - 3876*nc*nf*zb^4 + 5112*nc^3*nf*zb^4 - 128*nc^2*nf^2*zb^4 + 1596*Pi^2*zb^4 - 3702*nc^2*Pi^2*zb^4 + 2066*nc^4*Pi^2*zb^4 + 1368*zb^5)*G[1, 0, 0, zb])/(576*nc^3*(-2 + zb)*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(76248 - 20780*nc^2 - 123640*nc^4 - 18592*nc*nf + 44800*nc^3*nf - 2496*nc^2*nf^2 + 18336*Pi^2 - 44736*nc^2*Pi^2 + 26592*nc^4*Pi^2 - 104940*zb - 174442*nc^2*zb + 397360*nc^4*zb + 77824*nc*nf*zb - 125872*nc^3*nf*zb + 6048*nc^2*nf^2*zb - 48696*Pi^2*zb + 134256*nc^2*Pi^2*zb - 75312*nc^4*Pi^2*zb + 2952*zb^2 + 530032*nc^2*zb^2 - 598672*nc^4*zb^2 - 125416*nc*nf*zb^2 + 153616*nc^3*nf*zb^2 - 5856*nc^2*nf^2*zb^2 + 49932*Pi^2*zb^2 - 159192*nc^2*Pi^2*zb^2 + 84144*nc^4*Pi^2*zb^2 + 32976*zb^3 - 442832*nc^2*zb^3 + 434345*nc^4*zb^3 + 87416*nc*nf*zb^3 - 94148*nc^3*nf*zb^3 + 2880*nc^2*nf^2*zb^3 - 23484*Pi^2*zb^3 + 88872*nc^2*Pi^2*zb^3 - 44280*nc^4*Pi^2*zb^3 - 5868*zb^4 + 104140*nc^2*zb^4 - 109393*nc^4*zb^4 - 21544*nc*nf*zb^4 + 21604*nc^3*nf*zb^4 - 576*nc^2*nf^2*zb^4 + 3624*Pi^2*zb^4 - 19776*nc^2*Pi^2*zb^4 + 8856*nc^4*Pi^2*zb^4 - 1476*zb^5 + 3882*nc^2*zb^5 + 312*nc*nf*zb^5 + 288*Pi^2*zb^5 + 576*nc^2*Pi^2*zb^5)*G[1, 0, 1, zb])/(3456*nc^3*(-2 + zb)*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-24894 + 24250*nc^2 + 59664*nc^4 + 5480*nc*nf - 22272*nc^3*nf + 1344*nc^2*nf^2 - 8304*Pi^2 + 19536*nc^2*Pi^2 - 11424*nc^4*Pi^2 + 73305*zb + 59049*nc^2*zb - 142296*nc^4*zb - 18828*nc*nf*zb + 40728*nc^3*nf*zb - 1824*nc^2*nf^2*zb + 16536*Pi^2*zb - 38928*nc^2*Pi^2*zb + 22152*nc^4*Pi^2*zb - 151947*zb^2 - 95903*nc^2*zb^2 + 163002*nc^4*zb^2 + 19820*nc*nf*zb^2 - 36012*nc^3*nf*zb^2 + 1152*nc^2*nf^2*zb^2 - 12384*Pi^2*zb^2 + 29160*nc^2*Pi^2*zb^2 - 16440*nc^4*Pi^2*zb^2 + 105660*zb^3 + 15200*nc^2*zb^3 - 53304*nc^4*zb^3 - 4808*nc*nf*zb^3 + 10608*nc^3*nf*zb^3 - 288*nc^2*nf^2*zb^3 + 3096*Pi^2*zb^3 - 7290*nc^2*Pi^2*zb^3 + 4110*nc^4*Pi^2*zb^3 - 22410*zb^4 + 7398*nc^2*zb^4 - 540*nc*nf*zb^4)*G[1, 1, 0, zb])/(1728*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-13104 + 39400*nc^2 + 70154*nc^4 + 1040*nc*nf - 27832*nc^3*nf + 2048*nc^2*nf^2 - 7920*Pi^2 + 21048*nc^2*Pi^2 - 13512*nc^4*Pi^2 + 77076*zb - 92652*nc^2*zb - 167481*nc^4*zb - 11496*nc*nf*zb + 51420*nc^3*nf*zb - 2496*nc^2*nf^2*zb + 19584*Pi^2*zb - 46572*nc^2*Pi^2*zb + 27132*nc^4*Pi^2*zb - 146718*zb^2 + 212416*nc^2*zb^2 + 175232*nc^4*zb^2 - 6160*nc*nf*zb^2 - 43288*nc^3*nf*zb^2 + 1472*nc^2*nf^2*zb^2 - 17640*Pi^2*zb^2 + 37776*nc^2*Pi^2*zb^2 - 20376*nc^4*Pi^2*zb^2 + 87714*zb^3 - 176038*nc^2*zb^3 - 54353*nc^4*zb^3 + 17392*nc*nf*zb^3 + 12268*nc^3*nf*zb^3 - 368*nc^2*nf^2*zb^3 + 5346*Pi^2*zb^3 - 10452*nc^2*Pi^2*zb^3 + 5094*nc^4*Pi^2*zb^3 - 15912*zb^4 + 43872*nc^2*zb^4 - 5784*nc*nf*zb^4 - 216*Pi^2*zb^4 + 288*nc^2*Pi^2*zb^4)*G[1, 1, 1, zb])/(3456*nc^3*(-2 + zb)*zb) + ((-1 + nc)*(1 + nc)*(42 + 66*nc^2 + 224*Pi^2 - 132*nc^2*Pi^2 + 60*nc^4*Pi^2 - 525*zb - 7775*nc^2*zb + 896*nc*nf*zb - 248*Pi^2*zb + 264*nc^2*Pi^2*zb - 60*nc^4*Pi^2*zb + 2478*zb^2 + 9374*nc^2*zb^2 - 968*nc*nf*zb^2 + 196*Pi^2*zb^2 - 228*nc^2*Pi^2*zb^2 + 30*nc^4*Pi^2*zb^2 - 1323*zb^3 - 2714*nc^2*zb^3 + 260*nc*nf*zb^3 - 36*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)*G[1, 2, 1, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2040 + 588*nc^2 - 24*nc*nf + 2938*zb - 669*nc^2*zb + 36*nc*nf*zb - 894*zb^2 + 81*nc^2*zb^2 - 12*nc*nf*zb^2)*G[2, 1, 0, zb])/(96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(7482 - 18080*nc^2 + 2024*nc*nf + 480*nc^2*Pi^2 - 10533*zb + 25179*nc^2*zb - 3036*nc*nf*zb - 720*nc^2*Pi^2*zb + 3015*zb^2 - 7099*nc^2*zb^2 + 1012*nc*nf*zb^2 + 240*nc^2*Pi^2*zb^2)*G[2, 1, 1, zb])/(576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(62 + 2596*nc^2 - 304*nc*nf + 32*Pi^2 - 96*nc^2*Pi^2 - 159*zb - 1166*nc^2*zb + 152*nc*nf*zb - 16*Pi^2*zb + 48*nc^2*Pi^2*zb)*G[2, 2, 1, zb])/(96*nc^3) - (2*(-1 + nc)^2*(1 + nc)^2*(-110*nc^2 + 20*nc*nf - 36*zb + 91*nc^2*zb - 10*nc*nf*zb)*G[0, 0, 0, 0, zb])/(3*nc^3) - ((-1 + nc)*(1 + nc)*(648 + 14578*nc^2 - 13620*nc^4 - 2896*nc*nf + 2604*nc^3*nf - 2028*zb - 44442*nc^2*zb + 40692*nc^4*zb + 8784*nc*nf*zb - 7776*nc^3*nf*zb + 342*zb^2 + 61361*nc^2*zb^2 - 51594*nc^4*zb^2 - 10376*nc*nf*zb^2 + 9024*nc^3*nf*zb^2 + 1485*zb^3 - 47384*nc^2*zb^3 + 35592*nc^4*zb^3 + 5984*nc*nf*zb^3 - 5136*nc^3*nf*zb^3 + 801*zb^4 + 15563*nc^2*zb^4 - 11070*nc^4*zb^4 - 1496*nc*nf*zb^4 + 1284*nc^3*nf*zb^4 - 1257*zb^5 + 324*nc^2*zb^5 + 3*zb^6)*G[0, 0, 0, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(864 + 13938*nc^2 - 14758*nc^4 - 2832*nc*nf + 2824*nc^3*nf - 2280*zb - 42348*nc^2*zb + 44136*nc^4*zb + 8640*nc*nf*zb - 8424*nc^3*nf*zb + 114*zb^2 + 58158*nc^2*zb^2 - 55790*nc^4*zb^2 - 10272*nc*nf*zb^2 + 9764*nc^3*nf*zb^2 + 1869*zb^3 - 44376*nc^2*zb^3 + 38204*nc^4*zb^3 + 5952*nc*nf*zb^3 - 5552*nc^3*nf*zb^3 + 642*zb^4 + 13980*nc^2*zb^4 - 11792*nc^4*zb^4 - 1488*nc*nf*zb^4 + 1388*nc^3*nf*zb^4 - 1215*zb^5 + 648*nc^2*zb^5)*G[0, 0, 1, 0, zb])/(288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(1620 + 8050*nc^2 - 7646*nc^4 - 1912*nc*nf + 1544*nc^3*nf - 5184*zb - 25716*nc^2*zb + 22698*nc^4*zb + 5976*nc*nf*zb - 4584*nc^3*nf*zb + 7881*zb^2 + 36080*nc^2*zb^2 - 28306*nc^4*zb^2 - 7292*nc*nf*zb^2 + 5284*nc^3*nf*zb^2 - 8670*zb^3 - 26699*nc^2*zb^3 + 19102*nc^4*zb^3 + 4304*nc*nf*zb^3 - 2992*nc^3*nf*zb^3 + 6270*zb^4 + 7772*nc^2*zb^4 - 5848*nc^4*zb^4 - 1076*nc*nf*zb^4 + 748*nc^3*nf*zb^4 - 1938*zb^5 + 513*nc^2*zb^5 + 15*zb^6)*G[0, 0, 1, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(1080 + 13292*nc^2 - 15296*nc^4 - 2816*nc*nf + 2984*nc^3*nf - 3252*zb - 40242*nc^2*zb + 45684*nc^4*zb + 8520*nc*nf*zb - 8904*nc^3*nf*zb + 354*zb^2 + 54967*nc^2*zb^2 - 57763*nc^4*zb^2 - 10036*nc*nf*zb^2 + 10324*nc^3*nf*zb^2 + 4008*zb^3 - 41404*nc^2*zb^3 + 39658*nc^4*zb^3 + 5776*nc*nf*zb^3 - 5872*nc^3*nf*zb^3 - 1548*zb^4 + 12415*nc^2*zb^4 - 12283*nc^4*zb^4 - 1444*nc*nf*zb^4 + 1468*nc^3*nf*zb^4 - 648*zb^5 + 972*nc^2*zb^5)*G[0, 1, 0, 0, zb])/(288*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(1143 + 9206*nc^2 - 9947*nc^4 - 2060*nc*nf + 2000*nc^3*nf - 3432*zb - 28302*nc^2*zb + 29568*nc^4*zb + 6312*nc*nf*zb - 5952*nc^3*nf*zb + 2313*zb^2 + 38161*nc^2*zb^2 - 37045*nc^4*zb^2 - 7540*nc*nf*zb^2 + 6880*nc^3*nf*zb^2 + 18*zb^3 - 27268*nc^2*zb^3 + 25174*nc^4*zb^3 + 4384*nc*nf*zb^3 - 3904*nc^3*nf*zb^3 + 846*zb^4 + 7231*nc^2*zb^4 - 7750*nc^4*zb^4 - 1096*nc*nf*zb^4 + 976*nc^3*nf*zb^4 - 906*zb^5 + 972*nc^2*zb^5 + 3*zb^6)*G[0, 1, 0, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(-1260 - 7034*nc^2 + 9314*nc^4 + 1760*nc*nf - 1952*nc^3*nf + 1740*zb + 8036*nc^2*zb - 8990*nc^4*zb - 2024*nc*nf*zb + 1832*nc^3*nf*zb - 3870*zb^2 - 6379*nc^2*zb^2 + 6898*nc^4*zb^2 + 1012*nc*nf*zb^2 - 916*nc^3*nf*zb^2 + 2457*zb^3 - 1242*nc^2*zb^3)*G[0, 1, 1, 0, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1188 + 3374*nc^2 - 4534*nc^4 - 980*nc*nf + 952*nc^3*nf - 4050*zb - 11808*nc^2*zb + 13386*nc^4*zb + 3312*nc*nf*zb - 2784*nc^3*nf*zb + 8130*zb^2 + 17332*nc^2*zb^2 - 16175*nc^4*zb^2 - 4360*nc*nf*zb^2 + 3152*nc^3*nf*zb^2 - 10806*zb^3 - 12385*nc^2*zb^3 + 10328*nc^4*zb^3 + 2704*nc*nf*zb^3 - 1760*nc^3*nf*zb^3 + 7341*zb^4 + 3136*nc^2*zb^4 - 3005*nc^4*zb^4 - 676*nc*nf*zb^4 + 440*nc^3*nf*zb^4 - 1830*zb^5 + 351*nc^2*zb^5 + 15*zb^6)*G[0, 1, 1, 1, zb])/(288*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*(30*nc^2 - 50*zb - 116*nc^2*zb + 101*zb^2 + 113*nc^2*zb^2 - 31*zb^3 + 20*nc^2*zb^3 - 28*zb^4 - 65*nc^2*zb^4 + 9*zb^5 + 18*nc^2*zb^5)*G[0, 1, 2, 1, zb])/(24*nc^3*(-1 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*(-1296 - 13600*nc^2 + 14896*nc^4 + 2944*nc*nf - 2944*nc^3*nf - 4806*zb + 27298*nc^2*zb - 22384*nc^4*zb - 3520*nc*nf*zb + 3520*nc^3*nf*zb + 7371*zb^2 - 23369*nc^2*zb^2 + 16052*nc^4*zb^2 + 1760*nc*nf*zb^2 - 1760*nc^3*nf*zb^2)*G[1, 0, 0, 0, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1377 - 9303*nc^2 + 9670*nc^4 + 2148*nc*nf - 1984*nc^3*nf - 3288*zb + 19380*nc^2*zb - 14734*nc^4*zb - 2688*nc*nf*zb + 2428*nc^3*nf*zb + 3609*zb^2 - 15633*nc^2*zb^2 + 10427*nc^4*zb^2 + 1344*nc*nf*zb^2 - 1220*nc^3*nf*zb^2 + 873*zb^3 - 243*nc^2*zb^3 - 3*zb^4)*G[1, 0, 0, 1, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1395 - 8701*nc^2 + 10431*nc^4 + 2140*nc*nf - 2160*nc^3*nf - 4020*zb + 19471*nc^2*zb - 15600*nc^4*zb - 2800*nc*nf*zb + 2580*nc^3*nf*zb + 4011*zb^2 - 15710*nc^2*zb^2 + 10920*nc^4*zb^2 + 1460*nc*nf*zb^2 - 1284*nc^3*nf*zb^2 + 864*zb^3 - 300*nc^2*zb^3 - 24*nc*nf*zb^3)*G[1, 0, 1, 0, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1629 - 4892*nc^2 + 5425*nc^4 + 1292*nc*nf - 1168*nc^3*nf - 1008*zb + 12509*nc^2*zb - 8368*nc^4*zb - 2264*nc*nf*zb + 1480*nc^3*nf*zb + 240*zb^2 - 9472*nc^2*zb^2 + 5687*nc^4*zb^2 + 1348*nc*nf*zb^2 - 740*nc^3*nf*zb^2 + 1395*zb^3 - 213*nc^2*zb^3 - 84*nc*nf*zb^3 - 15*zb^4)*G[1, 0, 1, 1, zb])/(288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1449 - 6740*nc^2 + 9558*nc^4 + 1880*nc*nf - 2160*nc^3*nf - 1674*zb + 15524*nc^2*zb - 15966*nc^4*zb - 2408*nc*nf*zb + 2688*nc^3*nf*zb + 441*zb^2 - 9568*nc^2*zb^2 + 10962*nc^4*zb^2 + 1204*nc*nf*zb^2 - 1344*nc^3*nf*zb^2 + 1566*zb^3 - 1620*nc^2*zb^3)*G[1, 1, 0, 0, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2511 - 9098*nc^2 + 12428*nc^4 + 2600*nc*nf - 2888*nc^3*nf - 258*zb + 23924*nc^2*zb - 21260*nc^4*zb - 4304*nc*nf*zb + 3752*nc^3*nf*zb - 2787*zb^2 - 14908*nc^2*zb^2 + 14392*nc^4*zb^2 + 2560*nc*nf*zb^2 - 1888*nc^3*nf*zb^2 + 3582*zb^3 - 1884*nc^2*zb^3 - 168*nc*nf*zb^3 - 6*zb^4)*G[1, 1, 0, 1, zb])/(576*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2502 - 5274*nc^2 + 11422*nc^4 + 2088*nc*nf - 2800*nc^3*nf + 1284*zb + 12729*nc^2*zb - 19240*nc^4*zb - 3024*nc*nf*zb + 3448*nc^3*nf*zb - 7782*zb^2 - 1584*nc^2*zb^2 + 12386*nc^4*zb^2 + 1584*nc*nf*zb^2 - 1712*nc^3*nf*zb^2 + 4968*zb^3 - 4512*nc^2*zb^3 - 24*nc*nf*zb^3)*G[1, 1, 1, 0, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1080 - 1428*nc^2 + 5780*nc^4 + 888*nc*nf - 1424*nc^3*nf + 9426*zb + 10927*nc^2*zb - 10164*nc^4*zb - 2560*nc*nf*zb + 1920*nc^3*nf*zb - 15336*zb^2 - 7358*nc^2*zb^2 + 6126*nc^4*zb^2 + 1784*nc*nf*zb^2 - 960*nc^3*nf*zb^2 + 5598*zb^3 - 318*nc^2*zb^3 - 168*nc*nf*zb^3 - 30*zb^4)*G[1, 1, 1, 1, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-126 - 222*nc^2 - 1140*zb + 657*nc^2*zb - 128*nc*nf*zb + 1554*zb^2 - 356*nc^2*zb^2 + 128*nc*nf*zb^2 - 378*zb^3 + 86*nc^2*zb^3 - 32*nc*nf*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(18 - 36*nc^2 - 427*zb + 635*nc^2*zb - 16*nc*nf*zb + 121*zb^2 - 672*nc^2*zb^2 + 16*nc*nf*zb^2 + 45*zb^3 + 202*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(24 - 150*nc^2 - 1150*zb + 3416*nc^2*zb - 352*nc*nf*zb + 738*zb^2 - 3347*nc^2*zb^2 + 352*nc*nf*zb^2 - 27*zb^3 + 898*nc^2*zb^3 - 88*nc*nf*zb^3)*G[1, 2, 1, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(54 - 54*nc^2 - 459*zb + 1489*nc^2*zb - 144*nc*nf*zb + 373*zb^2 - 1501*nc^2*zb^2 + 144*nc*nf*zb^2 - 54*zb^3 + 396*nc^2*zb^3 - 36*nc*nf*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-212 + 262*nc^2 + 6*nc^4 + 621*zb - 766*nc^2*zb - 15*nc^4*zb - 672*zb^2 + 800*nc^2*zb^2 + 12*nc^4*zb^2 + 316*zb^3 - 350*nc^2*zb^3 - 3*nc^4*zb^3 - 54*zb^4 + 54*nc^2*zb^4)*G[2, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-428 + 240*nc^2 + 12*nc^4 + 16*nc*nf + 1194*zb - 706*nc^2*zb - 30*nc^4*zb - 48*nc*nf*zb - 1251*zb^2 + 742*nc^2*zb^2 + 24*nc^4*zb^2 + 52*nc*nf*zb^2 + 580*zb^3 - 326*nc^2*zb^3 - 6*nc^4*zb^3 - 24*nc*nf*zb^3 - 99*zb^4 + 50*nc^2*zb^4 + 4*nc*nf*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(982 - 1586*nc^2 - 18*nc^4 + 40*nc*nf - 950*zb + 1488*nc^2*zb + 9*nc^4*zb - 40*nc*nf*zb + 225*zb^2 - 343*nc^2*zb^2 + 10*nc*nf*zb^2)*G[2, 1, 1, 0, zb])/(48*nc^3) - ((-1 + nc)*(1 + nc)*(-616 + 1958*nc^2 + 18*nc^4 - 232*nc*nf + 1707*zb - 5740*nc^2*zb - 45*nc^4*zb + 696*nc*nf*zb - 1689*zb^2 + 6024*nc^2*zb^2 + 36*nc^4*zb^2 - 754*nc*nf*zb^2 + 695*zb^3 - 2660*nc^2*zb^3 - 9*nc^4*zb^3 + 348*nc*nf*zb^3 - 99*zb^4 + 418*nc^2*zb^4 - 58*nc*nf*zb^4)*G[2, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(206 - 710*nc^2 + 72*nc*nf - 419*zb + 1735*nc^2*zb - 180*nc*nf*zb + 242*zb^2 - 1340*nc^2*zb^2 + 144*nc*nf*zb^2 - 27*zb^3 + 315*nc^2*zb^3 - 36*nc*nf*zb^3)*G[2, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(211 - 384*nc^2 + 12*nc*nf - 513*zb + 927*nc^2*zb - 30*nc*nf*zb + 382*zb^2 - 702*nc^2*zb^2 + 24*nc*nf*zb^2 - 81*zb^3 + 159*nc^2*zb^3 - 6*nc*nf*zb^3)*G[2, 2, 1, 0, zb])/(24*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(654 - 3308*nc^2 + 288*nc*nf - 1494*zb + 8065*nc^2*zb - 720*nc*nf*zb + 960*zb^2 - 6206*nc^2*zb^2 + 576*nc*nf*zb^2 - 126*zb^3 + 1449*nc^2*zb^3 - 144*nc*nf*zb^3)*G[2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(220 - 1188*nc^2 + 72*nc*nf + 549*nc^2*zb - 36*nc*nf*zb)*G[2, 2, 2, 1, zb])/(48*nc^3) + (60*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, 0, zb])/nc^3 - ((-1 + nc)*(1 + nc)*(1344 - 2540*nc^2 + 1210*nc^4 - 1420*zb + 2590*nc^2*zb - 1208*nc^4*zb + 710*zb^2 - 1295*nc^2*zb^2 + 604*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(3888 - 7724*nc^2 + 3796*nc^4 - 4080*zb + 7922*nc^2*zb - 3790*nc^4*zb + 2049*zb^2 - 3961*nc^2*zb^2 + 1895*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1968 - 4060*nc^2 + 1808*nc^4 - 2436*zb + 4204*nc^2*zb - 1796*nc^4*zb + 1227*zb^2 - 2102*nc^2*zb^2 + 898*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(3816 - 7744*nc^2 + 3944*nc^4 - 3960*zb + 7942*nc^2*zb - 3944*nc^4*zb + 1998*zb^2 - 3971*nc^2*zb^2 + 1972*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(872 - 1684*nc^2 + 817*nc^4 - 936*zb + 1752*nc^2*zb - 816*nc^4*zb + 480*zb^2 - 876*nc^2*zb^2 + 408*nc^4*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(996 - 1984*nc^2 + 1070*nc^4 - 1176*zb + 2230*nc^2*zb - 1064*nc^4*zb + 597*zb^2 - 1115*nc^2*zb^2 + 532*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(548 - 1846*nc^2 + 846*nc^4 - 962*zb + 2110*nc^2*zb - 834*nc^4*zb + 508*zb^2 - 1055*nc^2*zb^2 + 417*nc^4*zb^2)*G[0, 0, 1, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(56 + 68*nc^2 - 50*zb - 56*nc^2*zb + 25*zb^2 + 28*nc^2*zb^2)*G[0, 0, 1, 2, 1, zb])/(12*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(424 - 864*nc^2 + 440*nc^4 - 436*zb + 882*nc^2*zb - 440*nc^4*zb + 221*zb^2 - 441*nc^2*zb^2 + 220*nc^4*zb^2)*G[0, 1, 0, 0, 0, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2594 - 5068*nc^2 + 2475*nc^4 - 2744*zb + 5218*nc^2*zb - 2472*nc^4*zb + 1417*zb^2 - 2609*nc^2*zb^2 + 1236*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2478 - 5168*nc^2 + 2584*nc^4 - 2664*zb + 5342*nc^2*zb - 2578*nc^4*zb + 1359*zb^2 - 2671*nc^2*zb^2 + 1289*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1180 - 2626*nc^2 + 1218*nc^4 - 1390*zb + 2764*nc^2*zb - 1212*nc^4*zb + 731*zb^2 - 1382*nc^2*zb^2 + 606*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2030 - 4066*nc^2 + 2388*nc^4 - 2312*zb + 4420*nc^2*zb - 2388*nc^4*zb + 1183*zb^2 - 2210*nc^2*zb^2 + 1194*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2698 - 5034*nc^2 + 2952*nc^4 - 3028*zb + 5490*nc^2*zb - 2952*nc^4*zb + 1622*zb^2 - 2745*nc^2*zb^2 + 1476*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/(96*nc^3*zb) - ((-1 + nc)*(1 + nc)*(810 - 1840*nc^2 + 1192*nc^4 - 1050*zb + 2218*nc^2*zb - 1180*nc^4*zb + 543*zb^2 - 1109*nc^2*zb^2 + 590*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(156 - 808*nc^2 + 456*nc^4 - 288*zb + 964*nc^2*zb - 450*nc^4*zb + 171*zb^2 - 482*nc^2*zb^2 + 225*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(52 + 140*nc^2 - 52*zb - 110*nc^2*zb + 26*zb^2 + 55*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(30 + 64*nc^2 - 54*zb - 58*nc^2*zb + 27*zb^2 + 29*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(12*nc^3*zb) + ((-1 + nc)*(1 + nc)*(23 + 84*nc^2 - 56*zb - 78*nc^2*zb + 28*zb^2 + 39*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-8 + 44*nc^2 - 34*zb - 50*nc^2*zb + 17*zb^2 + 25*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(12*nc^3*zb) - (3*(-1 + nc)^3*(1 + nc)^3*(54 - 70*zb + 35*zb^2)*G[1, 0, 0, 0, 0, zb])/(2*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2682 - 5020*nc^2 + 2417*nc^4 - 4080*zb + 6802*nc^2*zb - 3158*nc^4*zb + 2268*zb^2 - 3458*nc^2*zb^2 + 1579*nc^4*zb^2 - 84*zb^3 + 24*nc^2*zb^3)*G[1, 0, 0, 0, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2570 - 5080*nc^2 + 2538*nc^4 - 3899*zb + 7060*nc^2*zb - 3330*nc^4*zb + 2176*zb^2 - 3644*nc^2*zb^2 + 1665*nc^4*zb^2 - 84*zb^3 + 48*nc^2*zb^3)*G[1, 0, 0, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1276 - 2522*nc^2 + 1178*nc^4 - 2621*zb + 3732*nc^2*zb - 1580*nc^4*zb + 1630*zb^2 - 1956*nc^2*zb^2 + 790*nc^4*zb^2 - 120*zb^3 + 42*nc^2*zb^3)*G[1, 0, 0, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2524 - 5146*nc^2 + 2626*nc^4 - 3610*zb + 7210*nc^2*zb - 3454*nc^4*zb + 1922*zb^2 - 3779*nc^2*zb^2 + 1727*nc^4*zb^2 - 48*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1679 - 3270*nc^2 + 1609*nc^4 - 2629*zb + 4808*nc^2*zb - 2130*nc^4*zb + 1469*zb^2 - 2575*nc^2*zb^2 + 1065*nc^4*zb^2 - 60*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1292 - 2586*nc^2 + 1410*nc^4 - 2813*zb + 4228*nc^2*zb - 1870*nc^4*zb + 1867*zb^2 - 2345*nc^2*zb^2 + 935*nc^4*zb^2 - 162*zb^3 + 96*nc^2*zb^3)*G[1, 0, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(696 - 2278*nc^2 + 1086*nc^4 - 2760*zb + 3684*nc^2*zb - 1458*nc^4*zb + 2007*zb^2 - 1962*nc^2*zb^2 + 729*nc^4*zb^2 - 240*zb^3 + 48*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(29 + 41*nc^2 - 14*zb - 24*nc^2*zb - 2*zb^2 + 6*zb^3 + 6*nc^2*zb^3)*G[1, 0, 1, 2, 1, zb])/(12*nc^3*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-112 + 128*nc^2 + 166*zb - 182*nc^2*zb - 83*zb^2 + 91*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1308 - 2710*nc^2 + 1390*nc^4 - 2385*zb + 4166*nc^2*zb - 2018*nc^4*zb + 1392*zb^2 - 2164*nc^2*zb^2 + 1009*nc^4*zb^2 - 84*zb^3 + 42*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1274 - 2758*nc^2 + 1478*nc^4 - 2355*zb + 4370*nc^2*zb - 2144*nc^4*zb + 1392*zb^2 - 2332*nc^2*zb^2 + 1072*nc^4*zb^2 - 90*zb^3 + 72*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(269 - 664*nc^2 + 330*nc^4 - 748*zb + 1113*nc^2*zb - 500*nc^4*zb + 524*zb^2 - 612*nc^2*zb^2 + 250*nc^4*zb^2 - 69*zb^3 + 33*nc^2*zb^3)*G[1, 1, 0, 1, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(902 - 2136*nc^2 + 1322*nc^4 - 1650*zb + 3572*nc^2*zb - 1968*nc^4*zb + 945*zb^2 - 1894*nc^2*zb^2 + 984*nc^4*zb^2 - 36*zb^3 + 36*nc^2*zb^3)*G[1, 1, 1, 0, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(1110 - 2536*nc^2 + 1570*nc^4 - 2516*zb + 4520*nc^2*zb - 2394*nc^4*zb + 1675*zb^2 - 2530*nc^2*zb^2 + 1197*nc^4*zb^2 - 156*zb^3 + 120*nc^2*zb^3)*G[1, 1, 1, 0, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(306 - 936*nc^2 + 642*nc^4 - 989*zb + 2028*nc^2*zb - 990*nc^4*zb + 727*zb^2 - 1242*nc^2*zb^2 + 495*nc^4*zb^2 - 87*zb^3 + 87*nc^2*zb^3)*G[1, 1, 1, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(28 - 220*nc^2 + 152*nc^4 - 256*zb + 524*nc^2*zb - 254*nc^4*zb + 227*zb^2 - 344*nc^2*zb^2 + 127*nc^4*zb^2 - 46*zb^3 + 38*nc^2*zb^3)*G[1, 1, 1, 1, 1, zb])/(32*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-17 + 29*nc^2 - 32*zb - 12*nc^2*zb + 58*zb^2 - 24*nc^2*zb^2 - 21*zb^3 + 21*nc^2*zb^3)*G[1, 1, 1, 2, 1, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(8 + 98*nc^2 - 257*zb - 44*nc^2*zb + 262*zb^2 - 23*nc^2*zb^2 - 48*zb^3 + 30*nc^2*zb^3)*G[1, 1, 2, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-30 + 126*nc^2 - 811*zb + 351*nc^2*zb + 887*zb^2 - 531*nc^2*zb^2 - 216*zb^3 + 204*nc^2*zb^3)*G[1, 1, 2, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-18 + 4*nc^2 - 60*zb + 83*nc^2*zb + 77*zb^2 - 102*nc^2*zb^2 - 24*zb^3 + 34*nc^2*zb^3)*G[1, 1, 2, 2, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-6 - 44*nc^2 + 6*nc^4 + 78*zb - 34*nc^2*zb - 6*nc^4*zb - 75*zb^2 + 53*nc^2*zb^2 + 3*nc^4*zb^2 + 18*zb^3 - 18*nc^2*zb^3)*G[1, 2, 1, 0, 0, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-24 - 56*nc^2 + 12*nc^4 + 180*zb - 43*nc^2*zb - 12*nc^4*zb - 174*zb^2 + 68*nc^2*zb^2 + 6*nc^4*zb^2 + 42*zb^3 - 24*nc^2*zb^3)*G[1, 2, 1, 0, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(64 - 220*nc^2 + 36*nc^4 + 701*zb - 548*nc^2*zb - 36*nc^4*zb - 760*zb^2 + 700*nc^2*zb^2 + 18*nc^4*zb^2 + 216*zb^3 - 228*nc^2*zb^3)*G[1, 2, 1, 1, 0, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(24 - 100*nc^2 + 36*nc^4 + 966*zb - 704*nc^2*zb - 36*nc^4*zb - 1074*zb^2 + 892*nc^2*zb^2 + 18*nc^4*zb^2 + 321*zb^3 - 309*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-30 - 14*nc^2 - 63*zb + 161*nc^2*zb + 96*zb^2 - 181*nc^2*zb^2 - 36*zb^3 + 57*nc^2*zb^3)*G[1, 2, 1, 2, 1, zb])/(12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-76 + 60*nc^2 - 191*zb + 312*nc^2*zb + 250*zb^2 - 378*nc^2*zb^2 - 84*zb^3 + 120*nc^2*zb^3)*G[1, 2, 2, 1, 0, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-240 + 20*nc^2 - 585*zb + 1267*nc^2*zb + 816*zb^2 - 1472*nc^2*zb^2 - 294*zb^3 + 468*nc^2*zb^3)*G[1, 2, 2, 1, 1, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-148 - 48*nc^2 + 40*zb + 561*nc^2*zb + 70*zb^2 - 606*nc^2*zb^2 - 54*zb^3 + 180*nc^2*zb^3)*G[1, 2, 2, 2, 1, zb])/(24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-7 - 2*nc^2 + 2*zb + nc^2*zb)*G[2, 1, 0, 0, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(27 + 16*nc^2 - 26*zb - 16*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(7 + 4*nc^2 - 6*zb - 4*nc^2*zb + zb^2 + nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(4*nc^3) - (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-80 + 84*nc^2 + 73*zb - 84*nc^2*zb - 17*zb^2 + 21*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(-330 + 284*nc^2 + 328*zb - 284*nc^2*zb - 81*zb^2 + 71*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-396 + 20*nc^2 + 370*zb - 20*nc^2*zb - 87*zb^2 + 5*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(129 + 12*nc^2 - 118*zb - 12*nc^2*zb + 27*zb^2 + 3*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-83 + 120*nc^2 + 82*zb - 120*nc^2*zb - 20*zb^2 + 30*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(-285 + 392*nc^2 + 286*zb - 392*nc^2*zb - 72*zb^2 + 98*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(-2 + zb)^2*G[2, 1, 2, 2, 1, zb])/(2*nc^3) + ((-1 + nc)*(1 + nc)*(-8 + 9*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 0, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(-13 + 12*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*(-5 + 8*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 0, zb])/(8*nc^3) + (11*(-1 + nc)*(1 + nc)*(-11 + 9*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-3 + 4*nc)*(3 + 4*nc)*(-2 + zb)^2*G[2, 2, 1, 2, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-11 + 30*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(-32 + 91*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 1, zb])/(8*nc^3) + (7*(-1 + nc)*(1 + nc)*(1 + 5*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*Pi^2*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^3*Sqrt[3 + zb]) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-107 + 64*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(48*nc^3) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-107 + 64*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(192*nc^3) - (5*(-1 + nc)*(1 + nc)*Pi^2*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc^3*zb) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^3*zb) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^3) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(17 - 20*zb + 8*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^3) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-107 + 47*nc^2 + 133*zb - 55*nc^2*zb - 38*zb^2 + 14*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*Sqrt[1 - zb]*zb) - (15*(-1 + nc)*(1 + nc)*Pi^2*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(2*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*Sqrt[1 - zb]*zb) - ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*Sqrt[3 + zb]) - ((-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*Sqrt[3 + zb]) - (9*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*Sqrt[3 + zb]) - (3*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]*(1 + 2*nc^2 + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^3*Sqrt[3 + zb]) + (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) - (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) + (20*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 3*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) + (9*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3) + (5*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3) - (3*(-1 + nc)*(1 + nc)*(-20 + 15*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) + (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (45*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(-12 - 8*nc^2 + 4*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-9 + 4*zb - 12*nc^2*zb - zb^2 + 2*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc^3*zb) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^3 + (6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 + 2*zb - zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-1 - nc + nc*zb)*(1 - nc + nc*zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^3*zb) + (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^3 - (18*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (50*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^3) - (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) - (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + (27*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) + (15*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*zb) + (3*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*zb) + (27*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(-2 + 2*nc^2 - 2*nc^2*zb + nc^2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc^3*zb) + (-1/1728*((-1 + nc)*(1 + nc)*(486 + 216*nc^2 - 218*nc^4 - 216*nc*nf + 40*nc^3*nf + 16*nc^2*nf^2 - 144*Pi^2 + 288*nc^2*Pi^2 - 144*nc^4*Pi^2 - 135*zb + 72*nc^2*zb - 179*nc^4*zb + 36*nc*nf*zb + 52*nc^3*nf*zb - 8*nc^2*nf^2*zb + 72*Pi^2*zb - 144*nc^2*Pi^2*zb + 72*nc^4*Pi^2*zb))/nc^3 - ((-1 + nc)^2*(1 + nc)^2*(-18 - 4*nc^2 + 4*nc*nf + 3*zb + 8*nc^2*zb - 2*nc*nf*zb)*G[0, zb])/(24*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(36 + 8*nc^2 - 8*nc*nf - 42*zb - 24*nc^2*zb + 12*nc*nf*zb + 9*zb^2 + 24*nc^2*zb^2 - 6*nc*nf*zb^2)*G[1, zb])/(96*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, zb])/(2*nc^3) - ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^3*zb) - ((-1 + nc)^3*(1 + nc)^3*(4 - 6*zb + 3*zb^2)*G[1, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(8 - 14*zb + 7*zb^2)*G[1, 1, zb])/(48*nc^3*zb))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(-540 + 7272*nc^2 - 34096*nc^4 - 936*nc*nf + 9932*nc^3*nf - 640*nc^2*nf^2 - 8454*nc^2*Pi^2 + 9516*nc^4*Pi^2 + 1536*nc*nf*Pi^2 - 1728*nc^3*nf*Pi^2 - 42426*zb - 22440*nc^2*zb + 115854*nc^4*zb + 7536*nc*nf*zb - 27180*nc^3*nf*zb + 1344*nc^2*nf^2*zb - 2292*Pi^2*zb + 17943*nc^2*Pi^2*zb - 17223*nc^4*Pi^2*zb - 2304*nc*nf*Pi^2*zb + 2592*nc^3*nf*Pi^2*zb + 55026*zb^2 + 10740*nc^2*zb^2 - 81758*nc^4*zb^2 - 6600*nc*nf*zb^2 + 17248*nc^3*nf*zb^2 - 704*nc^2*nf^2*zb^2 + 2292*Pi^2*zb^2 - 9489*nc^2*Pi^2*zb^2 + 7707*nc^4*Pi^2*zb^2 + 768*nc*nf*Pi^2*zb^2 - 864*nc^3*nf*Pi^2*zb^2 - 12096*zb^3 + 4428*nc^2*zb^3 + 69120*Zeta[3] - 156384*nc^2*Zeta[3] + 87264*nc^4*Zeta[3] - 103680*zb*Zeta[3] + 234576*nc^2*zb*Zeta[3] - 130896*nc^4*zb*Zeta[3] + 34560*zb^2*Zeta[3] - 78192*nc^2*zb^2*Zeta[3] + 43632*nc^4*zb^2*Zeta[3]))/(1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-17955 - 17906*nc^2 - 151687*nc^4 + 7820*nc*nf + 49324*nc^3*nf - 3840*nc^2*nf^2 - 1728*Pi^2 - 33594*nc^2*Pi^2 + 40074*nc^4*Pi^2 + 6864*nc*nf*Pi^2 - 7728*nc^3*nf*Pi^2 + 15120*zb - 253900*nc^2*zb + 328414*nc^4*zb + 35440*nc*nf*zb - 78496*nc^3*nf*zb + 4416*nc^2*nf^2*zb - 8856*Pi^2*zb + 67092*nc^2*Pi^2*zb - 60144*nc^4*Pi^2*zb - 8592*nc*nf*Pi^2*zb + 9528*nc^3*nf*Pi^2*zb + 231633*zb^2 + 167192*nc^2*zb^2 - 438557*nc^4*zb^2 - 44372*nc*nf*zb^2 + 95204*nc^3*nf*zb^2 - 4224*nc^2*nf^2*zb^2 + 15876*Pi^2*zb^2 - 56226*nc^2*Pi^2*zb^2 + 42762*nc^4*Pi^2*zb^2 + 4296*nc*nf*Pi^2*zb^2 - 4800*nc^3*nf*Pi^2*zb^2 - 72576*zb^3 + 26568*nc^2*zb^3 + 285120*Zeta[3] - 630288*nc^2*Zeta[3] + 347760*nc^4*Zeta[3] - 368064*zb*Zeta[3] + 817776*nc^2*zb*Zeta[3] - 448848*nc^4*zb*Zeta[3] + 184032*zb^2*Zeta[3] - 408888*nc^2*zb^2*Zeta[3] + 224424*nc^4*zb^2*Zeta[3]))/(10368*nc^3*zb) - ((-1 + nc)*(1 + nc)*G[0, zb]*(-385020 - 621900*nc^2 + 19040*nc^4 + 171000*nc*nf + 117560*nc^3*nf - 16000*nc^2*nf^2 - 101160*Pi^2 + 112440*nc^2*Pi^2 + 168960*nc^4*Pi^2 + 15360*nc*nf*Pi^2 - 68040*nc^3*nf*Pi^2 + 3840*nc^2*nf^2*Pi^2 + 15984*Pi^4 - 23760*nc^2*Pi^4 + 4608*nc^4*Pi^4 - 2064015*zb + 3232200*nc^2*zb + 3227355*nc^4*zb - 292080*nc*nf*zb - 990000*nc^3*nf*zb + 60480*nc^2*nf^2*zb + 141390*Pi^2*zb + 89370*nc^2*Pi^2*zb - 508380*nc^4*Pi^2*zb - 46080*nc*nf*Pi^2*zb + 129480*nc^3*nf*Pi^2*zb - 5760*nc^2*nf^2*Pi^2*zb - 23976*Pi^4*zb + 35640*nc^2*Pi^4*zb - 6912*nc^4*Pi^4*zb + 2973105*zb^2 - 3117630*nc^2*zb^2 - 3246395*nc^4*zb^2 + 135120*nc*nf*zb^2 + 872440*nc^3*nf*zb^2 - 44480*nc^2*nf^2*zb^2 - 41310*Pi^2*zb^2 - 200730*nc^2*Pi^2*zb^2 + 339420*nc^4*Pi^2*zb^2 + 30720*nc*nf*Pi^2*zb^2 - 61440*nc^3*nf*Pi^2*zb^2 + 1920*nc^2*nf^2*Pi^2*zb^2 + 7992*Pi^4*zb^2 - 11880*nc^2*Pi^4*zb^2 + 2304*nc^4*Pi^4*zb^2 - 524070*zb^3 + 507330*nc^2*zb^3 - 14040*nc*nf*zb^3 + 194400*Zeta[3] - 2501280*nc^2*Zeta[3] + 2890080*nc^4*Zeta[3] + 518400*nc*nf*Zeta[3] - 518400*nc^3*nf*Zeta[3] - 1095120*zb*Zeta[3] + 5605200*nc^2*zb*Zeta[3] - 5339520*nc^4*zb*Zeta[3] - 777600*nc*nf*zb*Zeta[3] + 777600*nc^3*nf*zb*Zeta[3] + 900720*zb^2*Zeta[3] - 3103920*nc^2*zb^2*Zeta[3] + 2449440*nc^4*zb^2*Zeta[3] + 259200*nc*nf*zb^2*Zeta[3] - 259200*nc^3*nf*zb^2*Zeta[3]))/(103680*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(1296 + 1296*nc^2 - 27648*zb - 63606*nc^2*zb - 87978*nc^4*zb + 15348*nc*nf*zb + 34124*nc^3*nf*zb - 3200*nc^2*nf^2*zb - 4941*Pi^2*zb - 15438*nc^2*Pi^2*zb + 22308*nc^4*Pi^2*zb + 3936*nc*nf*Pi^2*zb - 5352*nc^3*nf*Pi^2*zb - 374328*zb^2 - 33494*nc^2*zb^2 + 228524*nc^4*zb^2 + 17252*nc*nf*zb^2 - 56464*nc^3*nf*zb^2 + 3296*nc^2*nf^2*zb^2 - 1332*Pi^2*zb^2 + 32088*nc^2*Pi^2*zb^2 - 39228*nc^4*Pi^2*zb^2 - 5808*nc*nf*Pi^2*zb^2 + 7224*nc^3*nf*Pi^2*zb^2 + 659745*zb^3 - 91700*nc^2*zb^3 - 253969*nc^4*zb^3 + 9812*nc*nf*zb^3 + 58916*nc^3*nf*zb^3 - 2992*nc^2*nf^2*zb^3 + 1791*Pi^2*zb^3 - 16728*nc^2*Pi^2*zb^3 + 28578*nc^4*Pi^2*zb^3 + 2904*nc*nf*Pi^2*zb^3 - 3648*nc^3*nf*Pi^2*zb^3 - 224046*zb^4 + 87264*nc^2*zb^4 - 16956*nc*nf*zb^4 + 4050*Pi^2*zb^4 - 6480*nc^2*Pi^2*zb^4 + 648*zb^5 - 162*nc^2*zb^5 + 153792*zb*Zeta[3] - 348192*nc^2*zb*Zeta[3] + 196128*nc^4*zb*Zeta[3] - 218592*zb^2*Zeta[3] + 508896*nc^2*zb^2*Zeta[3] - 281232*nc^4*zb^2*Zeta[3] + 109296*zb^3*Zeta[3] - 254448*nc^2*zb^3*Zeta[3] + 140616*nc^4*zb^3*Zeta[3]))/(10368*nc^3*zb^2) + ((-1 + nc)*(1 + nc)*G[0, 1, zb]*(6885 - 3280*nc^2 + 145555*nc^4 - 2888*nc*nf - 45952*nc^3*nf + 3360*nc^2*nf^2 + 2160*Pi^2 + 30816*nc^2*Pi^2 - 41772*nc^4*Pi^2 - 6624*nc*nf*Pi^2 + 8184*nc^3*nf*Pi^2 - 20304*zb + 30882*nc^2*zb - 424584*nc^4*zb + 5712*nc*nf*zb + 132720*nc^3*nf*zb - 9600*nc^2*nf^2*zb - 7524*Pi^2*zb - 91656*nc^2*Pi^2*zb + 124416*nc^4*Pi^2*zb + 19872*nc*nf*Pi^2*zb - 24624*nc^3*nf*Pi^2*zb - 290061*zb^2 - 29708*nc^2*zb^2 + 721451*nc^4*zb^2 + 5060*nc*nf*zb^2 - 197252*nc^3*nf*zb^2 + 12288*nc^2*nf^2*zb^2 - 6282*Pi^2*zb^2 + 123372*nc^2*Pi^2*zb^2 - 156840*nc^4*Pi^2*zb^2 - 23184*nc*nf*Pi^2*zb^2 + 28824*nc^3*nf*Pi^2*zb^2 + 741312*zb^3 - 69790*nc^2*zb^3 - 751370*nc^4*zb^3 - 7172*nc*nf*zb^3 + 180152*nc^3*nf*zb^3 - 9216*nc^2*nf^2*zb^3 + 27360*Pi^2*zb^3 - 91152*nc^2*Pi^2*zb^3 + 107520*nc^4*Pi^2*zb^3 + 13248*nc*nf*Pi^2*zb^3 - 16512*nc^3*nf*Pi^2*zb^3 - 566190*zb^4 + 121630*nc^2*zb^4 + 308948*nc^4*zb^4 - 9244*nc*nf*zb^4 - 69668*nc^3*nf*zb^4 + 3168*nc^2*nf^2*zb^4 - 17748*Pi^2*zb^4 + 24732*nc^2*Pi^2*zb^4 - 33324*nc^4*Pi^2*zb^4 - 3312*nc*nf*Pi^2*zb^4 + 4128*nc^3*nf*Pi^2*zb^4 + 128574*zb^5 - 49788*nc^2*zb^5 + 8532*nc*nf*zb^5 + 1944*Pi^2*zb^5 + 3888*nc^2*Pi^2*zb^5 - 216*zb^6 + 54*nc^2*zb^6 - 276048*Zeta[3] + 635472*nc^2*Zeta[3] - 351648*nc^4*Zeta[3] + 843696*zb*Zeta[3] - 1918080*nc^2*zb*Zeta[3] + 1054944*nc^4*zb*Zeta[3] - 1006992*zb^2*Zeta[3] + 2253312*nc^2*zb^2*Zeta[3] - 1230768*nc^4*zb^2*Zeta[3] + 587088*zb^3*Zeta[3] - 1294272*nc^2*zb^3*Zeta[3] + 703296*nc^4*zb^3*Zeta[3] - 147744*zb^4*Zeta[3] + 323568*nc^2*zb^4*Zeta[3] - 175824*nc^4*zb^4*Zeta[3]))/(10368*nc^3*(-1 + zb)^2*zb) - ((-1 + nc)*(1 + nc)*G[1, zb]*(1190160 + 2318160*nc^2 + 1020640*nc^4 - 535440*nc*nf - 713200*nc^3*nf + 65280*nc^2*nf^2 + 321120*Pi^2 - 356440*nc^2*Pi^2 - 583000*nc^4*Pi^2 - 44000*nc*nf*Pi^2 + 236800*nc^3*nf*Pi^2 - 15360*nc^2*nf^2*Pi^2 - 47760*Pi^4 + 66672*nc^2*Pi^4 - 12384*nc^4*Pi^4 + 6343380*zb - 9978160*nc^2*zb - 8763380*nc^4*zb + 36280*nc*nf*zb + 3115880*nc^3*nf*zb - 205440*nc^2*nf^2*zb + 544320*Pi^2*zb - 510380*nc^2*Pi^2*zb + 2115820*nc^4*Pi^2*zb + 206480*nc*nf*Pi^2*zb - 700960*nc^3*nf*Pi^2*zb + 38400*nc^2*nf^2*Pi^2*zb + 135528*Pi^4*zb - 182424*nc^2*Pi^4*zb + 36192*nc^4*Pi^4*zb - 24470100*zb^2 + 23709700*nc^2*zb^2 + 23777880*nc^4*zb^2 + 775640*nc*nf*zb^2 - 6771560*nc^3*nf*zb^2 + 364160*nc^2*nf^2*zb^2 - 2896920*Pi^2*zb^2 + 2953340*nc^2*Pi^2*zb^2 - 3595060*nc^4*Pi^2*zb^2 - 383600*nc*nf*Pi^2*zb^2 + 911200*nc^3*nf*Pi^2*zb^2 - 38400*nc^2*nf^2*Pi^2*zb^2 - 151656*Pi^4*zb^2 + 198168*nc^2*Pi^4*zb^2 - 41424*nc^4*Pi^4*zb^2 + 25477605*zb^3 - 25098560*nc^2*zb^3 - 22244605*nc^4*zb^3 - 54520*nc*nf*zb^3 + 6041800*nc^3*nf*zb^3 - 309120*nc^2*nf^2*zb^3 + 3200220*Pi^2*zb^3 - 2873920*nc^2*Pi^2*zb^3 + 2785730*nc^4*Pi^2*zb^3 + 296560*nc*nf*Pi^2*zb^3 - 584120*nc^3*nf*Pi^2*zb^3 + 19200*nc^2*nf^2*Pi^2*zb^3 + 79860*Pi^4*zb^3 - 103020*nc^2*Pi^4*zb^3 + 22020*nc^4*Pi^4*zb^3 - 9593505*zb^4 + 10373480*nc^2*zb^4 + 6209465*nc^4*zb^4 - 306200*nc*nf*zb^4 - 1672920*nc^3*nf*zb^4 + 85120*nc^2*nf^2*zb^4 - 1375740*Pi^2*zb^4 + 787400*nc^2*Pi^2*zb^4 - 723490*nc^4*Pi^2*zb^4 - 75440*nc*nf*Pi^2*zb^4 + 137080*nc^3*nf*Pi^2*zb^4 - 3840*nc^2*nf^2*Pi^2*zb^4 - 15972*Pi^4*zb^4 + 20604*nc^2*Pi^4*zb^4 - 4404*nc^4*Pi^4*zb^4 + 1052460*zb^5 - 1324620*nc^2*zb^5 + 84240*nc*nf*zb^5 + 205200*Pi^2*zb^5 + 414720*Zeta[3] + 6102720*nc^2*Zeta[3] - 8291520*nc^4*Zeta[3] - 1635840*nc*nf*Zeta[3] + 1612800*nc^3*nf*Zeta[3] + 2393280*zb*Zeta[3] - 22799520*nc^2*zb*Zeta[3] + 25161120*nc^4*zb*Zeta[3] + 4366080*nc*nf*zb*Zeta[3] - 4360320*nc^3*nf*zb*Zeta[3] - 8078400*zb^2*Zeta[3] + 35569440*nc^2*zb^2*Zeta[3] - 32487840*nc^4*zb^2*Zeta[3] - 4642560*nc*nf*zb^2*Zeta[3] + 4714560*nc^3*nf*zb^2*Zeta[3] + 7151760*zb^3*Zeta[3] - 24897600*nc^2*zb^3*Zeta[3] + 20246400*nc^4*zb^3*Zeta[3] + 2390400*nc*nf*zb^3*Zeta[3] - 2465280*nc^3*nf*zb^3*Zeta[3] - 1881360*zb^4*Zeta[3] + 6024960*nc^2*zb^4*Zeta[3] - 4628160*nc^4*zb^4*Zeta[3] - 478080*nc*nf*zb^4*Zeta[3] + 498240*nc^3*nf*zb^4*Zeta[3]))/(207360*nc^3*(-2 + zb)*(-1 + zb)*zb) + Log[μ]^2*(-1/288*((-1 + nc)*(1 + nc)*(-414 + 350*nc^2 + 548*nc^4 + 52*nc*nf - 228*nc^3*nf + 16*nc^2*nf^2 - 192*Pi^2 + 432*nc^2*Pi^2 - 240*nc^4*Pi^2 + 243*zb + 629*nc^2*zb - 1114*nc^4*zb - 146*nc*nf*zb + 234*nc^3*nf*zb - 8*nc^2*nf^2*zb + 96*Pi^2*zb - 216*nc^2*Pi^2*zb + 120*nc^4*Pi^2*zb)*G[0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*(252 - 620*nc^2 - 600*nc^4 + 56*nc*nf + 296*nc^3*nf - 32*nc^2*nf^2 + 240*Pi^2 - 528*nc^2*Pi^2 + 288*nc^4*Pi^2 - 270*zb - 534*nc^2*zb + 1508*nc^4*zb + 156*nc*nf*zb - 460*nc^3*nf*zb + 32*nc^2*nf^2*zb - 312*Pi^2*zb + 696*nc^2*Pi^2*zb - 384*nc^4*Pi^2*zb + 207*zb^2 + 1197*nc^2*zb^2 - 1756*nc^4*zb^2 - 234*nc*nf*zb^2 + 386*nc^3*nf*zb^2 - 16*nc^2*nf^2*zb^2 + 156*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 192*nc^4*Pi^2*zb^2)*G[1, zb])/(576*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-36 - 30*nc^2 + 12*nc*nf - 2*zb + 35*nc^2*zb - 6*nc*nf*zb)*G[0, 0, zb])/(8*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(12 + 10*nc^2 - 4*nc*nf - 12*zb - 10*nc^2*zb + 4*nc*nf*zb + 11*nc^2*zb^2 - 2*nc*nf*zb^2)*G[0, 1, zb])/(4*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(48 + 40*nc^2 - 16*nc*nf - 30*zb - 72*nc^2*zb + 20*nc*nf*zb - 9*zb^2 + 60*nc^2*zb^2 - 10*nc*nf*zb^2)*G[1, 0, zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-108 + 32*nc^2 + 120*nc^4 + 40*nc*nf - 48*nc^3*nf + 66*zb + 160*nc^2*zb - 270*nc^4*zb - 64*nc*nf*zb + 72*nc^3*nf*zb + 21*zb^2 - 200*nc^2*zb^2 + 201*nc^4*zb^2 + 32*nc*nf*zb^2 - 36*nc^3*nf*zb^2)*G[1, 1, zb])/(96*nc^3*zb) + (6*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, zb])/nc^3 - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 0, 1, zb])/(2*nc^3*zb) - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, 0, zb])/(2*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-5 + 6*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 1, zb])/(4*nc^3*zb) - ((-1 + nc)^3*(1 + nc)^3*(28 - 38*zb + 19*zb^2)*G[1, 0, 0, zb])/(4*nc^3*zb) + ((-1 + nc)^3*(1 + nc)^3*(16 - 22*zb + 11*zb^2)*G[1, 0, 1, zb])/(4*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-20 + 24*nc^2 + 34*zb - 38*nc^2*zb - 17*zb^2 + 19*nc^2*zb^2)*G[1, 1, 0, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-4 + 8*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 7*nc^2*zb^2)*G[1, 1, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(5022 + 4896*nc^2 - 2798*nc^4 - 2412*nc*nf + 100*nc^3*nf + 160*nc^2*nf^2 + 648*Pi^2 - 192*nc^2*Pi^2 - 720*nc^4*Pi^2 - 240*nc*nf*Pi^2 + 288*nc^3*nf*Pi^2 + 1269*zb - 3228*nc^2*zb - 6881*nc^4*zb + 510*nc*nf*zb + 2134*nc^3*nf*zb - 176*nc^2*nf^2*zb + 108*Pi^2*zb - 912*nc^2*Pi^2*zb + 936*nc^4*Pi^2*zb + 120*nc*nf*Pi^2*zb - 144*nc^3*nf*Pi^2*zb - 16416*Zeta[3] + 30240*nc^2*Zeta[3] - 13824*nc^4*Zeta[3] + 8208*zb*Zeta[3] - 15120*nc^2*zb*Zeta[3] + 6912*nc^4*zb*Zeta[3]))/(3456*nc^3)) + Log[μ]*(-1/72*((-1 + nc)*(1 + nc)*(-855 + 318*nc^2 + 1021*nc^4 + 204*nc*nf - 380*nc^3*nf + 16*nc^2*nf^2 - 216*Pi^2 + 504*nc^2*Pi^2 - 288*nc^4*Pi^2 + 333*zb + 1137*nc^2*zb - 1712*nc^4*zb - 246*nc*nf*zb + 334*nc^3*nf*zb - 8*nc^2*nf^2*zb + 108*Pi^2*zb - 252*nc^2*Pi^2*zb + 144*nc^4*Pi^2*zb)*G[0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*(2079 - 993*nc^2 - 2780*nc^4 - 438*nc*nf + 1054*nc^3*nf - 56*nc^2*nf^2 + 576*Pi^2 - 1344*nc^2*Pi^2 + 768*nc^4*Pi^2 - 2061*zb + 948*nc^2*zb + 2697*nc^4*zb + 456*nc*nf*zb - 1008*nc^3*nf*zb + 48*nc^2*nf^2*zb - 600*Pi^2*zb + 1368*nc^2*Pi^2*zb - 768*nc^4*Pi^2*zb + 1197*zb^2 + 1137*nc^2*zb^2 - 4248*nc^4*zb^2 - 390*nc*nf*zb^2 + 870*nc^3*nf*zb^2 - 24*nc^2*nf^2*zb^2 + 300*Pi^2*zb^2 - 684*nc^2*Pi^2*zb^2 + 384*nc^4*Pi^2*zb^2 - 90*zb^3 + 684*nc^2*zb^3 - 108*nc*nf*zb^3)*G[0, 1, zb])/(288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(3996 - 2256*nc^2 - 5612*nc^4 - 768*nc*nf + 2176*nc^3*nf - 128*nc^2*nf^2 + 1176*Pi^2 - 2688*nc^2*Pi^2 + 1512*nc^4*Pi^2 - 1260*zb - 6524*nc^2*zb + 10264*nc^4*zb + 1712*nc*nf*zb - 2880*nc^3*nf*zb + 128*nc^2*nf^2*zb - 1560*Pi^2*zb + 3576*nc^2*Pi^2*zb - 1992*nc^4*Pi^2*zb + 171*zb^2 + 10054*nc^2*zb^2 - 11465*nc^4*zb^2 - 1672*nc*nf*zb^2 + 2256*nc^3*nf*zb^2 - 64*nc^2*nf^2*zb^2 + 780*Pi^2*zb^2 - 1788*nc^2*Pi^2*zb^2 + 996*nc^4*Pi^2*zb^2)*G[1, 0, zb])/(576*nc^3*zb) - ((-1 + nc)*(1 + nc)*(918 - 2306*nc^2 - 3072*nc^4 + 68*nc*nf + 1324*nc^3*nf - 112*nc^2*nf^2 + 636*Pi^2 - 1500*nc^2*Pi^2 + 840*nc^4*Pi^2 - 1818*zb + 130*nc^2*zb + 6756*nc^4*zb + 476*nc*nf*zb - 1884*nc^3*nf*zb + 96*nc^2*nf^2*zb - 948*Pi^2*zb + 2208*nc^2*Pi^2*zb - 1224*nc^4*Pi^2*zb + 2313*zb^2 - 2159*nc^2*zb^2 - 6342*nc^4*zb^2 + 74*nc*nf*zb^2 + 1350*nc^3*nf*zb^2 - 48*nc^2*nf^2*zb^2 + 474*Pi^2*zb^2 - 1104*nc^2*Pi^2*zb^2 + 612*nc^4*Pi^2*zb^2 - 540*zb^3 + 2520*nc^2*zb^3 - 360*nc*nf*zb^3)*G[1, 1, zb])/(576*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(16 - 39*nc^2 + 4*nc*nf - 5*zb + 16*nc^2*zb - 2*nc*nf*zb)*G[2, 1, zb])/(8*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(-54 - 166*nc^2 + 40*nc*nf - 45*zb + 155*nc^2*zb - 20*nc*nf*zb)*G[0, 0, 0, zb])/(6*nc^3) + ((-1 + nc)*(1 + nc)*(-720 - 1166*nc^2 + 1754*nc^4 + 464*nc*nf - 440*nc^3*nf + 774*zb + 1224*nc^2*zb - 1734*nc^4*zb - 480*nc*nf*zb + 432*nc^3*nf*zb + 147*zb^2 - 1848*nc^2*zb^2 + 1569*nc^4*zb^2 + 240*nc*nf*zb^2 - 216*nc^3*nf*zb^2 + 108*zb^3 - 108*nc^2*zb^3)*G[0, 0, 1, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-180 - 258*nc^2 + 460*nc^4 + 114*nc*nf - 118*nc^3*nf + 189*zb + 266*nc^2*zb - 455*nc^4*zb - 116*nc*nf*zb + 116*nc^3*nf*zb + 33*zb^2 - 445*nc^2*zb^2 + 412*nc^4*zb^2 + 58*nc*nf*zb^2 - 58*nc^3*nf*zb^2 + 27*zb^3 - 27*nc^2*zb^3)*G[0, 1, 0, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-252 - 262*nc^2 + 492*nc^4 + 136*nc*nf - 132*nc^3*nf + 306*zb + 330*nc^2*zb - 482*nc^4*zb - 156*nc*nf*zb + 128*nc^3*nf*zb - 96*zb^2 - 417*nc^2*zb^2 + 412*nc^4*zb^2 + 78*nc*nf*zb^2 - 64*nc^3*nf*zb^2 + 54*zb^3 - 54*nc^2*zb^3)*G[0, 1, 1, zb])/(48*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(774 + 1822*nc^2 - 472*nc*nf + 66*zb - 2902*nc^2*zb + 568*nc*nf*zb - 795*zb^2 + 2213*nc^2*zb^2 - 284*nc*nf*zb^2)*G[1, 0, 0, zb])/(96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(288 + 335*nc^2 - 601*nc^4 - 164*nc*nf + 160*nc^3*nf - 105*zb - 1117*nc^2*zb + 958*nc^4*zb + 244*nc*nf*zb - 196*nc^3*nf*zb - 84*zb^2 + 1036*nc^2*zb^2 - 710*nc^4*zb^2 - 142*nc*nf*zb^2 + 98*nc^3*nf*zb^2 - 54*zb^3 + 10*nc^2*zb^3 + 8*nc*nf*zb^3)*G[1, 0, 1, zb])/(48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(243 + 190*nc^2 - 543*nc^4 - 136*nc*nf + 156*nc^3*nf - 66*zb - 780*nc^2*zb + 980*nc^4*zb + 180*nc*nf*zb - 200*nc^3*nf*zb + 39*zb^2 + 561*nc^2*zb^2 - 691*nc^4*zb^2 - 90*nc*nf*zb^2 + 100*nc^3*nf*zb^2 - 90*zb^3 + 90*nc^2*zb^3)*G[1, 1, 0, zb])/(48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(432 + 44*nc^2 - 1076*nc^4 - 224*nc*nf + 320*nc^3*nf - 810*zb - 1264*nc^2*zb + 2082*nc^4*zb + 472*nc*nf*zb - 456*nc^3*nf*zb + 945*zb^2 + 770*nc^2*zb^2 - 1383*nc^4*zb^2 - 284*nc*nf*zb^2 + 228*nc^3*nf*zb^2 - 360*zb^3 + 272*nc^2*zb^3 + 16*nc*nf*zb^3)*G[1, 1, 1, zb])/(192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-18*nc^2 - 72*zb + 154*nc^2*zb - 16*nc*nf*zb + 81*zb^2 - 148*nc^2*zb^2 + 16*nc*nf*zb^2 - 18*zb^3 + 40*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 2, 1, zb])/(24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 - 8*nc^2 - 3*zb + 3*nc^2*zb)*G[2, 1, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(60 - 164*nc^2 + 20*nc*nf - 18*zb + 73*nc^2*zb - 10*nc*nf*zb)*G[2, 1, 1, zb])/(24*nc^3) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12 - 30*nc^2 + 4*nc*nf - 3*zb + 14*nc^2*zb - 2*nc*nf*zb)*G[2, 2, 1, zb])/(4*nc^3) + (30*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, zb])/nc^3 - (3*(-1 + nc)^2*(1 + nc)^2*(-104 + 98*nc^2 + 108*zb - 98*nc^2*zb - 54*zb^2 + 49*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-304 + 306*nc^2 + 314*zb - 306*nc^2*zb - 157*zb^2 + 153*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(132 - 290*nc^2 + 142*nc^4 - 150*zb + 308*nc^2*zb - 142*nc^4*zb + 75*zb^2 - 154*nc^2*zb^2 + 71*nc^4*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-302 + 310*nc^2 + 310*zb - 310*nc^2*zb - 155*zb^2 + 155*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-192 + 188*nc^2 + 202*zb - 188*nc^2*zb - 101*zb^2 + 94*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^3*zb) + ((-1 + nc)*(1 + nc)*(138 - 284*nc^2 + 162*nc^4 - 154*zb + 300*nc^2*zb - 162*nc^4*zb + 77*zb^2 - 150*nc^2*zb^2 + 81*nc^4*zb^2)*G[0, 1, 1, 0, zb])/(8*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(12 - 38*nc^2 + 22*nc^4 - 16*zb + 42*nc^2*zb - 22*nc^4*zb + 8*zb^2 - 21*nc^2*zb^2 + 11*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 2, 1, zb])/(2*nc^3*zb) - (3*(-1 + nc)^3*(1 + nc)^3*(102 - 134*zb + 67*zb^2)*G[1, 0, 0, 0, zb])/(8*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-388 + 372*nc^2 + 566*zb - 494*nc^2*zb - 303*zb^2 + 247*nc^2*zb^2 + 8*zb^3)*G[1, 0, 0, 1, zb])/(16*nc^3*zb) + ((-1 + nc)^2*(1 + nc)^2*(-95 + 96*nc^2 + 138*zb - 128*nc^2*zb - 74*zb^2 + 64*nc^2*zb^2 + 2*zb^3)*G[1, 0, 1, 0, zb])/(4*nc^3*zb) - ((-1 + nc)*(1 + nc)*(160 - 352*nc^2 + 176*nc^4 - 280*zb + 532*nc^2*zb - 238*nc^4*zb + 160*zb^2 - 286*nc^2*zb^2 + 119*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(16*nc^3*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(-92 + 108*nc^2 + 142*zb - 158*nc^2*zb - 71*zb^2 + 79*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^3*zb) - ((-1 + nc)^2*(1 + nc)^2*(-168 + 192*nc^2 + 290*zb - 286*nc^2*zb - 161*zb^2 + 143*nc^2*zb^2 + 8*zb^3)*G[1, 1, 0, 1, zb])/(16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(88 - 228*nc^2 + 148*nc^4 - 180*zb + 412*nc^2*zb - 234*nc^4*zb + 102*zb^2 - 218*nc^2*zb^2 + 117*nc^4*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(32 - 152*nc^2 + 104*nc^4 - 102*zb + 300*nc^2*zb - 178*nc^4*zb + 69*zb^2 - 168*nc^2*zb^2 + 89*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(32*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 - 3*zb + nc^2*zb + 5*zb^2 - 4*nc^2*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(4*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2*nc^2 - 4*zb + 2*nc^2*zb + 4*zb^2 - 3*nc^2*zb^2 - zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(2*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 - 35*zb + 39*nc^2*zb + 43*zb^2 - 45*nc^2*zb^2 - 14*zb^3 + 14*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-6 - 2*nc^2 - 17*zb + 25*nc^2*zb + 23*zb^2 - 27*nc^2*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 2, 2, 1, zb])/(4*nc^3*zb) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 0, zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 1, 1, zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 1, 2, 1, zb])/(2*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 0, zb])/(2*nc^3) - (11*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 1, 1, zb])/(4*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)^2*G[2, 2, 2, 1, zb])/nc^3 + ((-1 + nc)*(1 + nc)*G[0, zb]*(5157 + 1402*nc^2 + 7285*nc^4 - 1948*nc*nf - 2604*nc^3*nf + 320*nc^2*nf^2 + 648*Pi^2 + 2184*nc^2*Pi^2 - 3360*nc^4*Pi^2 - 672*nc*nf*Pi^2 + 768*nc^3*nf*Pi^2 + 11664*zb + 2002*nc^2*zb - 30662*nc^4*zb - 1612*nc*nf*zb + 6972*nc^3*nf*zb - 352*nc^2*nf^2*zb + 828*Pi^2*zb - 3720*nc^2*Pi^2*zb + 3156*nc^4*Pi^2*zb + 336*nc*nf*Pi^2*zb - 384*nc^3*nf*Pi^2*zb - 1404*zb^2 + 1404*nc^2*zb^2 - 37152*Zeta[3] + 77760*nc^2*Zeta[3] - 40608*nc^4*Zeta[3] + 18576*zb*Zeta[3] - 38880*nc^2*zb*Zeta[3] + 20304*nc^4*zb*Zeta[3]))/(1728*nc^3) - ((-1 + nc)*(1 + nc)*(394470 + 1016280*nc^2 - 265550*nc^4 - 224640*nc*nf - 86240*nc^3*nf + 16000*nc^2*nf^2 + 98280*Pi^2 - 161040*nc^2*Pi^2 - 117720*nc^4*Pi^2 - 6720*nc*nf*Pi^2 + 58560*nc^3*nf*Pi^2 - 3840*nc^2*nf^2*Pi^2 - 15984*Pi^4 + 23760*nc^2*Pi^4 - 4608*nc^4*Pi^4 + 1084185*zb - 2530020*nc^2*zb - 2337725*nc^4*zb + 345360*nc*nf*zb + 744160*nc^3*nf*zb - 44480*nc^2*nf^2*zb - 26460*Pi^2*zb - 150960*nc^2*Pi^2*zb + 284940*nc^4*Pi^2*zb + 26400*nc*nf*Pi^2*zb - 56640*nc^3*nf*Pi^2*zb + 1920*nc^2*nf^2*Pi^2*zb + 7992*Pi^4*zb - 11880*nc^2*Pi^4*zb + 2304*nc^4*Pi^4*zb + 308880*nc^2*zb^2 - 56160*nc*nf*zb^2 + 427680*Zeta[3] + 972000*nc^2*Zeta[3] - 1969920*nc^4*Zeta[3] - 518400*nc*nf*Zeta[3] + 518400*nc^3*nf*Zeta[3] + 615600*zb*Zeta[3] - 2326320*nc^2*zb*Zeta[3] + 1995840*nc^4*zb*Zeta[3] + 259200*nc*nf*zb*Zeta[3] - 259200*nc^3*nf*zb*Zeta[3]))/(207360*nc^3) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-8829 - 8944*nc^2 - 11499*nc^4 + 4252*nc*nf + 5140*nc^3*nf - 640*nc^2*nf^2 - 1404*Pi^2 - 2412*nc^2*Pi^2 + 4608*nc^4*Pi^2 + 1008*nc*nf*Pi^2 - 1152*nc^3*nf*Pi^2 + 1404*zb - 25464*nc^2*zb + 40012*nc^4*zb + 4368*nc*nf*zb - 10112*nc^3*nf*zb + 736*nc^2*nf^2*zb + 36*Pi^2*zb + 6264*nc^2*Pi^2*zb - 7452*nc^4*Pi^2*zb - 1296*nc*nf*Pi^2*zb + 1440*nc^3*nf*Pi^2*zb + 19791*zb^2 + 12492*nc^2*zb^2 - 56075*nc^4*zb^2 - 5472*nc*nf*zb^2 + 13264*nc^3*nf*zb^2 - 704*nc^2*nf^2*zb^2 + 1566*Pi^2*zb^2 - 6696*nc^2*Pi^2*zb^2 + 5706*nc^4*Pi^2*zb^2 + 648*nc*nf*Pi^2*zb^2 - 720*nc^3*nf*Pi^2*zb^2 - 2808*zb^3 + 2808*nc^2*zb^3 + 47952*Zeta[3] - 98064*nc^2*Zeta[3] + 50112*nc^4*Zeta[3] - 61776*zb*Zeta[3] + 128736*nc^2*zb*Zeta[3] - 66960*nc^4*zb*Zeta[3] + 30888*zb^2*Zeta[3] - 64368*nc^2*zb^2*Zeta[3] + 33480*nc^4*zb^2*Zeta[3]))/(3456*nc^3*zb)) + ((-1 + nc)*(1 + nc)*(328050 - 2687040*nc^2 - 1896790*nc^4 - 91530*nc*nf + 1039490*nc^3*nf - 37120*nc^2*nf^2 + 17820*Pi^2 + 256950*nc^2*Pi^2 + 1138650*nc^4*Pi^2 - 35280*nc*nf*Pi^2 - 382920*nc^3*nf*Pi^2 + 28800*nc^2*nf^2*Pi^2 + 2484*Pi^4 - 49788*nc^2*Pi^4 + 13392*nc^4*Pi^4 + 9936*nc*nf*Pi^4 - 2850390*zb + 16823070*nc^2*zb + 21846120*nc^4*zb - 3152565*nc*nf*zb - 7209255*nc^3*nf*zb + 356640*nc^2*nf^2*zb + 3836160*Pi^2*zb - 1494180*nc^2*Pi^2*zb - 3640410*nc^4*Pi^2*zb - 85320*nc*nf*Pi^2*zb + 991440*nc^3*nf*Pi^2*zb - 60480*nc^2*nf^2*Pi^2*zb - 36234*Pi^4*zb + 124416*nc^2*Pi^4*zb - 26190*nc^4*Pi^4*zb - 14904*nc*nf*Pi^4*zb + 1349865*zb^2 - 15504930*nc^2*zb^2 - 19949330*nc^4*zb^2 + 3665295*nc*nf*zb^2 + 6169765*nc^3*nf*zb^2 - 319520*nc^2*nf^2*zb^2 - 5810940*Pi^2*zb^2 + 1535310*nc^2*Pi^2*zb^2 + 2501760*nc^4*Pi^2*zb^2 + 120600*nc*nf*Pi^2*zb^2 - 608520*nc^3*nf*Pi^2*zb^2 + 31680*nc^2*nf^2*Pi^2*zb^2 + 33750*Pi^4*zb^2 - 74628*nc^2*Pi^4*zb^2 + 12798*nc^4*Pi^4*zb^2 + 4968*nc*nf*Pi^4*zb^2 + 1172475*zb^3 + 1368900*nc^2*zb^3 - 421200*nc*nf*zb^3 + 1963440*Pi^2*zb^3 - 301320*nc^2*Pi^2*zb^3 - 7464960*Zeta[3] + 4331880*nc^2*Zeta[3] + 14341320*nc^4*Zeta[3] + 2319840*nc*nf*Zeta[3] - 4464720*nc^3*nf*Zeta[3] + 86400*nc^2*nf^2*Zeta[3] - 1866240*Pi^2*Zeta[3] + 4626720*nc^2*Pi^2*Zeta[3] - 2903040*nc^4*Pi^2*Zeta[3] + 9569340*zb*Zeta[3] + 6993540*nc^2*zb*Zeta[3] - 35947800*nc^4*zb*Zeta[3] - 4879440*nc*nf*zb*Zeta[3] + 8171280*nc^3*nf*zb*Zeta[3] - 129600*nc^2*nf^2*zb*Zeta[3] + 2799360*Pi^2*zb*Zeta[3] - 6940080*nc^2*Pi^2*zb*Zeta[3] + 4354560*nc^4*Pi^2*zb*Zeta[3] - 2279340*zb^2*Zeta[3] - 11150460*nc^2*zb^2*Zeta[3] + 21606480*nc^4*zb^2*Zeta[3] + 2559600*nc*nf*zb^2*Zeta[3] - 3706560*nc^3*nf*zb^2*Zeta[3] + 43200*nc^2*nf^2*zb^2*Zeta[3] - 933120*Pi^2*zb^2*Zeta[3] + 2313360*nc^2*Pi^2*zb^2*Zeta[3] - 1451520*nc^4*Pi^2*zb^2*Zeta[3] + 22394880*Zeta[5] - 44789760*nc^2*Zeta[5] + 19595520*nc^4*Zeta[5] - 33592320*zb*Zeta[5] + 67184640*nc^2*zb*Zeta[5] - 29393280*nc^4*zb*Zeta[5] + 11197440*zb^2*Zeta[5] - 22394880*nc^2*zb^2*Zeta[5] + 9797760*nc^4*zb^2*Zeta[5]))/(933120*nc^3*(-1 + zb)), -1/288*((-1 + nc)*(1 + nc)*zb*(2745 - 782*nc^2 - 784*nc*nf + 205*Pi^2 + 120*nc^2*Pi^2 + 25*Pi^2*zb))/nc^2 + ((-1 + nc)*(1 + nc)*(-76 + 583*nc^2 - 40*nc*nf)*zb*G[0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2922 + 4557*nc^2 + 468*nc*nf - 223*Pi^2 - 108*nc^2*Pi^2 + 1518*zb - 4781*nc^2*zb + 20*nc*nf*zb + 128*Pi^2*zb + 48*nc^2*Pi^2*zb + 5*Pi^2*zb^2)*G[1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*zb*(197 - 120*nc^2 + 5*zb)*G[0, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-18 + 346*nc^2 - 64*nc*nf - 18*Pi^2 + 12*nc^2*Pi^2 + 5586*zb - 918*nc^2*zb - 264*nc*nf*zb + 156*Pi^2*zb + 36*nc^2*Pi^2*zb - 5298*zb^2 + 653*nc^2*zb^2 + 328*nc*nf*zb^2 - 108*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 - 270*zb^3 + 36*nc^2*zb^3 - 40*Pi^2*zb^3 + 10*Pi^2*zb^4)*G[0, 1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(522 + 672*nc^2 - 72*nc*nf - 1093*zb - 200*nc^2*zb + 68*nc*nf*zb + 402*zb^2 - 68*nc^2*zb^2 - 16*nc*nf*zb^2 + 10*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1890 - 270*nc^2 + 78801*zb + 28553*nc^2*zb - 8120*nc*nf*zb + 3180*Pi^2*zb + 780*nc^2*Pi^2*zb - 165381*zb^2 - 64151*nc^2*zb^2 + 18860*nc*nf*zb^2 - 7650*Pi^2*zb^2 - 1950*nc^2*Pi^2*zb^2 + 104646*zb^3 + 48943*nc^2*zb^3 - 14080*nc*nf*zb^3 + 5460*Pi^2*zb^3 + 1560*nc^2*Pi^2*zb^3 - 18831*zb^4 - 12526*nc^2*zb^4 + 3340*nc*nf*zb^4 - 615*Pi^2*zb^4 - 390*nc^2*Pi^2*zb^4 - 1125*zb^5 + 270*nc^2*zb^5 - 450*Pi^2*zb^5 + 75*Pi^2*zb^6)*G[1, 1, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-18 - 18*nc^2 - 1926*zb - 884*nc^2*zb + 392*nc*nf*zb - 290*Pi^2*zb - 60*nc^2*Pi^2*zb + 2871*zb^2 + 1164*nc^2*zb^2 - 588*nc*nf*zb^2 + 410*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 - 882*zb^3 - 397*nc^2*zb^3 + 196*nc*nf*zb^3 - 105*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 45*zb^4 + 18*nc^2*zb^4 - 20*Pi^2*zb^4 + 5*Pi^2*zb^5)*G[2, 1, zb])/(144*nc^2*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-80*nc^2 + 20*nc*nf + 9*Pi^2 - 6*nc^2*Pi^2 - 555*zb + 480*nc^2*zb - 36*nc*nf*zb + 597*zb^2 - 1182*nc^2*zb^2 + 96*nc*nf*zb^2 + 27*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 42*zb^3 + 75*nc^2*zb^3)*G[0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-63 - nc^2 + 4*nc*nf + 146*zb - 282*nc^2*zb + 12*nc*nf*zb - 85*zb^2 + 304*nc^2*zb^2 - 16*nc*nf*zb^2 + 2*zb^3)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 - 103*nc^2 + 28*nc*nf - 72*Pi^2 - 12*nc^2*Pi^2 - 1377*zb + 1626*nc^2*zb - 108*nc*nf*zb + 1494*zb^2 - 2988*nc^2*zb^2 + 240*nc*nf*zb^2 - 96*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 - 108*zb^3 + 159*nc^2*zb^3)*G[0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-185 + 108*nc^2 + 88*zb - 48*nc^2*zb + zb^2)*G[1, 0, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-3510 + 237*nc^2 + 240*nc*nf - 54*Pi^2 - 54*nc^2*Pi^2 + 2094*zb - 1310*nc^2*zb + 32*nc*nf*zb + 54*Pi^2*zb - 6*nc^2*Pi^2*zb - 24*zb^2 + 75*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-1754 + 2309*nc^2 - 104*nc*nf + 3293*zb - 4567*nc^2*zb + 208*nc*nf*zb - 1543*zb^2 + 2153*nc^2*zb^2 - 104*nc*nf*zb^2 + 4*zb^3)*G[1, 1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 25548*zb^2 - 50015*nc^2*zb^2 + 4640*nc*nf*zb^2 - 840*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 - 57567*zb^3 + 112555*nc^2*zb^3 - 9280*nc*nf*zb^3 + 1680*Pi^2*zb^3 + 480*nc^2*Pi^2*zb^3 + 33729*zb^4 - 60845*nc^2*zb^4 + 4640*nc*nf*zb^4 - 840*Pi^2*zb^4 - 240*nc^2*Pi^2*zb^4 - 1260*zb^5 + 1590*nc^2*zb^5)*G[1, 1, 1, zb])/(2880*nc^2*(-1 + zb)*zb^2) - ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 + 510*zb^2 + 3935*nc^2*zb^2 - 752*nc*nf*zb^2 + 552*Pi^2*zb^2 + 132*nc^2*Pi^2*zb^2 - 1359*zb^3 - 5523*nc^2*zb^3 + 960*nc*nf*zb^3 - 744*Pi^2*zb^3 - 144*nc^2*Pi^2*zb^3 + 801*zb^4 + 1363*nc^2*zb^4 - 208*nc*nf*zb^4 + 192*Pi^2*zb^4 + 12*nc^2*Pi^2*zb^4 + 12*zb^5)*G[1, 2, 1, zb])/(288*nc^2*(-1 + zb)*zb^2) + ((-1 + nc)*(1 + nc)*(-133 + 505*nc^2 - 40*nc*nf + 202*zb - 798*nc^2*zb + 60*nc*nf*zb - 71*zb^2 + 272*nc^2*zb^2 - 20*nc*nf*zb^2 + 2*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(4059 + 10777*nc^2 - 1720*nc*nf + 1050*Pi^2 + 300*nc^2*Pi^2 - 6534*zb - 11156*nc^2*zb + 1880*nc*nf*zb - 1080*Pi^2*zb - 240*nc^2*Pi^2*zb + 2439*zb^2 + 3068*nc^2*zb^2 - 560*nc*nf*zb^2 + 270*Pi^2*zb^2 + 60*nc^2*Pi^2*zb^2 + 36*zb^3)*G[2, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(436 + 676*nc^2 - 136*nc*nf + 125*Pi^2 + 30*nc^2*Pi^2 - 706*zb - 521*nc^2*zb + 134*nc*nf*zb - 124*Pi^2*zb - 24*nc^2*Pi^2*zb + 269*zb^2 + 110*nc^2*zb^2 - 38*nc*nf*zb^2 + 31*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 + zb^3)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-48 - 4*nc^2 + 4*nc*nf - 366*zb + 168*nc^2*zb + 552*zb^2 - 429*nc^2*zb^2 + 12*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 0, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(51 - 5*nc^2 - 4*nc*nf + 312*zb - 126*nc^2*zb - 429*zb^2 + 327*nc^2*zb^2 - 12*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[0, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-93 - 21*nc^2 + 12*nc*nf - 840*zb + 336*nc^2*zb + 1113*zb^2 - 906*nc^2*zb^2 + 36*nc*nf*zb^2 + 48*zb^3 - 20*nc^2*zb^3 - 12*zb^4 + 5*nc^2*zb^4)*G[0, 0, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-6 + 6*nc^2 - 45*zb + 24*nc^2*zb - 3*zb^2 + zb^3)*G[0, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-36 - 2*nc^2 + 8*nc*nf - 324*zb + 48*nc^2*zb + 408*zb^2 - 319*nc^2*zb^2 + 16*nc*nf*zb^2 + 32*zb^3 - 4*nc^2*zb^3 - 8*zb^4 + nc^2*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(39 - 11*nc^2 - 4*nc*nf + 246*zb - 147*nc^2*zb - 357*zb^2 + 336*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-117 - 253*nc^2 + 40*nc*nf - 900*zb + 444*nc^2*zb + 1101*zb^2 - 1160*nc^2*zb^2 + 80*nc*nf*zb^2 + 80*zb^3 - 20*nc^2*zb^3 - 20*zb^4 + 5*nc^2*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf + 54*zb - 36*nc^2*zb - 57*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[0, 1, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-187 - 54*nc^2 + 20*nc*nf + 435*zb - 328*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(128 + 135*nc^2 - 18*nc*nf - 267*zb + 146*nc^2*zb - 2*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-519 - 372*nc^2 + 76*nc*nf + 765*zb - 552*nc^2*zb + 12*nc*nf*zb + 36*zb^2 - 15*nc^2*zb^2 - 12*zb^3 + 5*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*(-55 + 26*nc^2 - 2*zb + zb^2)*G[1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-682 - 67*nc^2 + 48*nc*nf + 654*zb - 225*nc^2*zb + 60*zb^2 - 3*nc^2*zb^2 - 20*zb^3 + nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(1957 - 2129*nc^2 + 32*nc*nf - 1935*zb + 1901*nc^2*zb - 32*nc*nf*zb + 12*zb^2 - 4*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-16133 + 15107*nc^2 - 400*nc*nf + 16143*zb - 10387*nc^2*zb + 400*nc*nf*zb + 660*zb^2 - 150*nc^2*zb^2 - 220*zb^3 + 50*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) - ((-1 + nc)*(1 + nc)*(1095 - 1219*nc^2 + 112*nc*nf - 1077*zb + 319*nc^2*zb - 16*nc*nf*zb - 36*zb^2 + 12*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(163 - 331*nc^2 + 22*nc*nf + 6*zb + 20*nc^2*zb - 2*nc*nf*zb + 3*zb^2 - zb^3)*G[1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(759 - 1738*nc^2 + 136*nc*nf - 375*zb + 412*nc^2*zb - 16*nc*nf*zb + 18*zb^2 - 6*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(256 - 585*nc^2 + 42*nc*nf - 93*zb + 162*nc^2*zb - 6*nc*nf*zb + 3*zb^2 - zb^3)*G[1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(136 - 60*nc^2 - 63*zb + 30*nc^2*zb - 3*zb^2 + zb^3)*G[2, 1, 0, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-591 - 77*nc^2 + 20*nc*nf + 852*zb - 32*nc^2*zb - 16*nc*nf*zb - 243*zb^2 + 29*nc^2*zb^2 + 4*nc*nf*zb^2 - 24*zb^3 + 6*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(521 - 1387*nc^2 + 100*nc*nf - 443*zb + 1241*nc^2*zb - 80*nc*nf*zb + 105*zb^2 - 308*nc^2*zb^2 + 20*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1015 + 2693*nc^2 - 230*nc*nf + 1168*zb - 2260*nc^2*zb + 184*nc*nf*zb - 330*zb^2 + 523*nc^2*zb^2 - 46*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 1, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-773 + 1697*nc^2 - 140*nc*nf + 746*zb - 1276*nc^2*zb + 112*nc*nf*zb - 183*zb^2 + 265*nc^2*zb^2 - 28*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[2, 1, 2, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(155 - 609*nc^2 + 60*nc*nf - 23*zb + 435*nc^2*zb - 48*nc*nf*zb - 21*zb^2 - 84*nc^2*zb^2 + 12*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 2, 1, 0, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(188 - 1263*nc^2 + 110*nc*nf - 45*zb + 997*nc^2*zb - 88*nc*nf*zb - 5*zb^2 - 219*nc^2*zb^2 + 22*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(89 - 1266*nc^2 + 90*nc*nf + 250*zb + 918*nc^2*zb - 72*nc*nf*zb - 120*zb^2 - 183*nc^2*zb^2 + 18*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 2, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 13*nc^2 - 65*zb^2 + 43*nc^2*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 + 9*nc^2 - 44*zb^2 + 31*nc^2*zb^2)*G[0, 0, 0, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2 - 69*zb^2 + 45*nc^2*zb^2)*G[0, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-22 + 15*nc^2 - 46*zb^2 + 39*nc^2*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-10 + 11*nc^2 - 42*zb^2 + 37*nc^2*zb^2)*G[0, 0, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-47 + 31*nc^2 - 113*zb^2 + 97*nc^2*zb^2)*G[0, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 7*nc^2 - 31*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-6 + 3*nc^2 - 14*zb^2 + 11*nc^2*zb^2)*G[0, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-8 + 5*nc^2 - 36*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2 - 11*zb^2 + 6*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2 - 69*zb^2 + 25*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-72 + 13*nc^2 - 44*zb^2 + 51*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-483 + 50*nc^2 - 351*zb^2 + 130*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(40*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(31 - 2*nc^2 + 11*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10 + 3*nc^2 - 10*zb^2 + 9*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(24 + nc^2 + zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(30 + nc^2 - 2*zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(131 - 68*nc^2 - 96*zb + 52*nc^2*zb - 35*zb^2 + 24*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(112 - 57*nc^2 - 84*zb + 44*nc^2*zb - 28*zb^2 + 21*nc^2*zb^2)*G[1, 0, 0, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(134 - 65*nc^2 - 106*zb + 52*nc^2*zb - 28*zb^2 + 21*nc^2*zb^2)*G[1, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-27 + 18*nc^2 + zb + 2*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(55 - 23*nc^2 - 56*zb + 19*nc^2*zb + zb^2 + 8*nc^2*zb^2)*G[1, 0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(170 - 127*nc^2 - 104*zb + 92*nc^2*zb - 66*zb^2 + 51*nc^2*zb^2)*G[1, 0, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(149 - 43*nc^2 - 144*zb + 32*nc^2*zb - 5*zb^2 + 29*nc^2*zb^2)*G[1, 0, 1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(23 + 6*nc^2 - 32*zb - 4*nc^2*zb + 9*zb^2 + 2*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-5 + 25*nc^2 - 25*zb + 13*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-9 + 41*nc^2 - 25*zb + 13*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(2 + 10*nc^2 - 12*zb + 5*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(12 + nc^2 - 28*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(12 - 29*nc^2 - 52*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(-40 + 327*nc^2 - 320*zb + 179*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) - ((-1 + nc)*(1 + nc)*(32 + 17*nc^2 - 24*zb + 13*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 47*nc^2 - 23*zb + 7*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(56 - 71*nc^2 + 9*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(61 - 43*nc^2 - 15*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(47 - 22*nc^2 - 9*zb + 2*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(50 - 5*nc^2 - 62*zb + 6*nc^2*zb + 12*zb^2 + nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-47 + 195*nc^2 + 72*zb - 196*nc^2*zb - 25*zb^2 + 41*nc^2*zb^2)*G[1, 2, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-94 + 153*nc^2 + 106*zb - 140*nc^2*zb - 12*zb^2 + 33*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-31 + 84*nc^2 + 36*zb - 72*nc^2*zb - 5*zb^2 + 24*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(29 + 49*nc^2 - 24*zb - 44*nc^2*zb - 5*zb^2 + 19*nc^2*zb^2)*G[1, 2, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(157 + 407*nc^2 - 192*zb - 376*nc^2*zb + 35*zb^2 + 109*nc^2*zb^2)*G[1, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(89 + 64*nc^2 - 100*zb - 54*nc^2*zb + 11*zb^2 + 20*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)^2*G[2, 1, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-82 + 23*nc^2 + 72*zb - 20*nc^2*zb - 18*zb^2 + 5*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 5*nc^2 + 24*zb - 8*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-50 + 25*nc^2 + 44*zb - 20*nc^2*zb - 11*zb^2 + 5*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-412 + 109*nc^2 + 368*zb - 84*nc^2*zb - 92*zb^2 + 21*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-395 + 411*nc^2 + 316*zb - 332*nc^2*zb - 79*zb^2 + 83*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-3775 + 1110*nc^2 + 3324*zb - 992*nc^2*zb - 831*zb^2 + 248*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-293 + 24*nc^2 + 260*zb - 24*nc^2*zb - 65*zb^2 + 6*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-8 + 73*nc^2 - 60*nc^2*zb + 15*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-49 + 51*nc^2 + 36*zb - 40*nc^2*zb - 9*zb^2 + 10*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-112 + 107*nc^2 + 96*zb - 84*nc^2*zb - 24*zb^2 + 21*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-32 + 15*nc^2 + 28*zb - 12*nc^2*zb - 7*zb^2 + 3*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-284 + 47*nc^2 + 256*zb - 36*nc^2*zb - 64*zb^2 + 9*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-98 + 195*nc^2 + 72*zb - 156*nc^2*zb - 18*zb^2 + 39*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-655 + 524*nc^2 + 516*zb - 416*nc^2*zb - 129*zb^2 + 104*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-152 + 97*nc^2 + 128*zb - 76*nc^2*zb - 32*zb^2 + 19*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(26 + 25*nc^2 - 24*zb - 20*nc^2*zb + 6*zb^2 + 5*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(119 + 295*nc^2 - 132*zb - 236*nc^2*zb + 33*zb^2 + 59*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(171 + 60*nc^2 - 148*zb - 48*nc^2*zb + 37*zb^2 + 12*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + zb)) - (40*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (10*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (180*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(nc^2*(-1 + zb)) - (18*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (10*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) - (100*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (((-1 + nc)*(1 + nc)*(-69 + 289*nc^2 - 40*nc*nf)*zb)/(48*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-42 - 156*nc^2 + 36*nc*nf + 69*zb + 19*nc^2*zb - 16*nc*nf*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 78*zb + 166*nc^2*zb - 16*nc*nf*zb)*G[0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 4*zb)*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(291 - 577*nc^2 + 52*nc*nf - 267*zb + 553*nc^2*zb - 52*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-69 + 179*nc^2 - 20*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf + 42*zb - 42*nc^2*zb - 63*zb^2 + 129*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 4*zb)*G[0, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf + 24*zb - 24*nc^2*zb - 39*zb^2 + 105*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(21 + 177*nc^2 - 36*nc*nf - 45*zb + 67*nc^2*zb - 4*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + (13*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(123 - 167*nc^2 + 8*nc*nf - 87*zb + 131*nc^2*zb - 8*nc*nf*zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(135 - 377*nc^2 + 44*nc*nf - 63*zb + 85*nc^2*zb - 4*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-39 + 149*nc^2 - 20*nc*nf + 54*zb - 142*nc^2*zb + 16*nc*nf*zb - 15*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-35 + 145*nc^2 - 20*nc*nf + 48*zb - 136*nc^2*zb + 16*nc*nf*zb - 13*zb^2 + 35*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(21 + 5*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 0, 1, 0, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(3 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-37 + 7*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 2, 1, zb])/(2*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) - (11*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 2, 1, zb])/(nc^2*(-1 + zb)))*Log[μ] - (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 1])/(7040*nc^2) - (3*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2*(-1 + zb))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 1])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*nc^2*(-1 + zb))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 2])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*nc^2*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 2])/(7040*nc^2) + (3*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2*(-1 + zb))), ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-108 + 108*nf - 12*zb + 2*nf*zb - 16*nf*Pi^2*zb + 120*zb^2 - 110*nf*zb^2 + 19*nf*Pi^2*zb^2)*G[0, zb])/(192*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-6 + 6*nf + 15*zb - 25*nf*zb - 9*zb^2 + 8*nf*zb^2)*G[0, 0, zb])/(48*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-42 + 42*nf - 20*zb + 43*nf*zb - 6*nf*Pi^2*zb + 104*zb^2 - 92*nf*zb^2 + 6*nf*Pi^2*zb^2 - 18*zb^3 + 16*nf*zb^3)*G[1, 0, zb])/(96*nc^2*zb) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(156 - 156*nf + 8*Pi^2 - 48*nf*Pi^2 + 495*zb - 702*nf*zb - 10*Pi^2*zb + 60*nf*Pi^2*zb - 222*zb^2 + 96*nf*zb^2 + 8*Pi^2*zb^2 - 48*nf*Pi^2*zb^2 + 27*zb^3)*G[1, 1, zb])/(576*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(16 - 9*zb + 3*zb^2)*G[2, 1, zb])/(96*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(2 + 62*zb + 48*nf*zb - 82*zb^2 - 57*nf*zb^2 + 18*zb^3)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-34 + 44*nf - 2*nf*Pi^2 - 10*zb - 16*nf*zb + 8*zb^2 - 19*nf*zb^2 + 2*nf*Pi^2*zb^2 + 36*zb^3)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(12 - 11*nf + 6*zb - 19*nf*zb + 6*zb^2)*G[0, 1, 1, zb])/(24*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(6 - 6*nf - 12*zb + 20*nf*zb + 3*zb^2)*G[1, 0, 0, zb])/(48*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-18 + 12*nf + 85*zb - 35*nf*zb - 82*zb^2 + 23*nf*zb^2 + 21*zb^3)*G[1, 0, 1, zb])/(96*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(-164 + 3*nf + 102*zb)*G[1, 1, 0, zb])/(96*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(3 - 96*zb - 14*nf*zb + 63*zb^2)*G[1, 1, 1, zb])/(96*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(17 - 35*zb + 12*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + (5*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)^2*G[2, 1, 0, zb])/(8*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)^2*G[2, 1, 1, zb])/(2*nc^2) + (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)^2*G[2, 2, 1, zb])/(8*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*G[0, 0, 0, 1, zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(21 + 6*nf - 21*zb - 6*nf*zb + 16*zb^2 + 4*nf*zb^2)*G[0, 0, 1, 0, zb])/(48*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(3 - 3*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(3 - 3*zb + 4*zb^2)*G[0, 1, 0, 0, zb])/(24*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(6 + 3*nf - 6*zb - 3*nf*zb + 4*zb^2 + 4*nf*zb^2)*G[0, 1, 0, 1, zb])/(48*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(9 - 3*nf - 9*zb + 3*nf*zb + 8*zb^2)*G[0, 1, 1, 0, zb])/(48*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-3 + 2*nf)*(3 - 3*zb + 2*zb^2)*G[0, 1, 1, 1, zb])/(48*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/(6*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(2 + 5*zb + 9*nf*zb + 2*zb^2)*G[1, 0, 0, 1, zb])/(24*nc^2*zb) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-8 - 4*nf + 21*zb + 6*nf*zb - 21*zb^2 - 6*nf*zb^2 + 12*zb^3 + 4*nf*zb^3)*G[1, 0, 1, 0, zb])/(48*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(4 - 4*nf + 9*zb - 12*nf*zb - 9*zb^2 + 12*nf*zb^2 + 4*zb^3 + 4*nf*zb^3)*G[1, 0, 1, 1, zb])/(48*nc^2*zb) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(-1 + zb)*(4 - 5*zb + 4*zb^2)*G[1, 1, 0, 0, zb])/(24*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(4 + 4*nf + 4*zb - 5*nf*zb + 4*zb^2 + 4*nf*zb^2)*G[1, 1, 0, 1, zb])/(48*nc^2*zb) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(1 - 5*zb + zb^2)*G[1, 1, 1, 0, zb])/(12*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(-2 + 4*nf - 8*zb - 5*nf*zb - 2*zb^2 + 4*nf*zb^2)*G[1, 1, 1, 1, zb])/(48*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*(1 + zb + zb^2)*G[1, 1, 2, 1, zb])/(6*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(1 - zb + zb^2)*G[1, 2, 1, 0, zb])/(6*nc^2*zb) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(1 - zb + zb^2)*G[1, 2, 1, 1, zb])/(6*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(1 - zb + zb^2)*G[1, 2, 2, 1, zb])/(6*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + nf)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(8*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + nf)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(8*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(8*nc^2) - (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 0, 1, zb])/(8*nc^2) - (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 1, 0, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 1, 1, zb])/(4*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 0, 1, zb])/(8*nc^2) + (9*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 1, 0, zb])/(8*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 1, 1, zb])/(2*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 0, 0, 1, zb])/(8*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 0, 1, 1, zb])/(8*nc^2) - (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 2, 1, 0, zb])/(4*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 2, 1, 1, zb])/(2*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 2, 2, 1, zb])/(4*nc^2) - (7*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(-1 + zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(96*nc^2*Sqrt[1 - zb]) - (7*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(-1 + zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(48*nc^2*Sqrt[1 - zb]) - (7*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(-1 + zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(96*nc^2*Sqrt[1 - zb]) - (7*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-2 + zb)*(-1 + zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(48*nc^2*Sqrt[1 - zb]) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(12*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(12*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(12*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(24*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(12*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*G[0, 1, zb]*(-264 + 108*nf + 6*Pi^2 - 30*nf*Pi^2 + 54*zb - 618*nf*zb - 6*Pi^2*zb + 30*nf*Pi^2*zb - 159*zb^2 + 96*nf*zb^2 + 8*Pi^2*zb^2 - 48*nf*Pi^2*zb^2 + 9*zb^3 + 216*nf*Zeta[3] + 216*nf*zb*Zeta[3]))/(576*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*G[1, zb]*(-180 + 180*nf - 36*Pi^2 + 36*nf*Pi^2 - 459*zb - 138*nf*zb + 116*Pi^2*zb - 159*nf*Pi^2*zb + 450*zb^2 - 42*nf*zb^2 - 95*Pi^2*zb^2 + 123*nf*Pi^2*zb^2 + 9*zb^3 + 15*Pi^2*zb^3 + 648*nf*zb*Zeta[3] - 648*nf*zb^2*Zeta[3]))/(576*nc^2*zb) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-144 + 144*nf + 36*Pi^2 - 36*nf*Pi^2 + 405*zb + 288*nf*zb - 136*Pi^2*zb + 123*nf*Pi^2*zb - 270*zb^2 - 432*nf*zb^2 + 153*Pi^2*zb^2 - 135*nf*Pi^2*zb^2 + 9*zb^3 - 53*Pi^2*zb^3 + 48*nf*Pi^2*zb^3 - 864*nf*zb*Zeta[3] + 1026*nf*zb^2*Zeta[3]))/(576*nc^2*(-1 + zb))}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/8*(zb*(-8 + 7*zb)) + ((1 - 2*zb + 2*zb^2)*G[0, zb])/2 + ((-1 + 2*zb - 2*zb^2)*G[1, zb])/4 + ((1 - 2*zb + 2*zb^2)*Log[μ])/4, 0, 0, 0, 0}, {0, 0, 0, 0, -1/288*((189 - 135*nc^2 + 12*Pi^2 - 48*nc^2*Pi^2 + 180*zb - 504*nc^2*zb - 36*Pi^2*zb + 144*nc^2*Pi^2*zb - 1161*zb^2 + 1755*nc^2*zb^2 + 48*Pi^2*zb^2 - 192*nc^2*Pi^2*zb^2 + 792*zb^3 - 940*nc^2*zb^3 - 24*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3)*G[0, zb])/(nc*(-1 + zb)) + ((36 - 640*nc^2 - 96*Pi^2 - 108*nc^2*Pi^2 - 1323*zb + 5171*nc^2*zb + 192*Pi^2*zb - 72*nc^2*Pi^2*zb + 1566*zb^2 - 3394*nc^2*zb^2 - 120*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc) - ((18 - 18*nc^2 - 156*zb + 552*nc^2*zb + 327*zb^2 - 999*nc^2*zb^2 - 189*zb^3 + 497*nc^2*zb^3)*G[0, 0, zb])/(48*nc*(-1 + zb)) + ((21 - 9*nc^2 - 141*zb + 921*nc^2*zb + 288*zb^2 - 1620*nc^2*zb^2 - 168*zb^3 + 772*nc^2*zb^3)*G[0, 1, zb])/(96*nc*(-1 + zb)) + ((-7 + 131*nc^2 + 48*zb - 292*nc^2*zb - 48*zb^2 + 178*nc^2*zb^2)*G[1, 0, zb])/(16*nc) - ((135 + 1357*nc^2 - 156*zb - 2660*nc^2*zb - 12*zb^2 + 1396*nc^2*zb^2)*G[1, 1, zb])/(192*nc) + ((-2 + zb)*(-2 - 3*nc^2 + 3*zb + nc^2*zb)*G[2, 1, zb])/(4*nc) + ((-35 + 61*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(16*nc) - ((-9 + 22*nc^2 + 18*zb - 44*nc^2*zb - 16*zb^2 + 44*nc^2*zb^2)*G[0, 0, 1, zb])/(8*nc) - ((-11 + 21*nc^2 + 22*zb - 42*nc^2*zb - 20*zb^2 + 42*nc^2*zb^2)*G[0, 1, 0, zb])/(8*nc) + ((-7 + 23*nc^2 + 14*zb - 46*nc^2*zb - 6*zb^2 + 46*nc^2*zb^2)*G[0, 1, 1, zb])/(16*nc) - ((-45 - 23*nc^2 + 90*zb - 50*nc^2*zb - 66*zb^2 + 90*nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc) + ((-29 - 51*nc^2 + 58*zb - 6*nc^2*zb - 40*zb^2 + 56*nc^2*zb^2)*G[1, 0, 1, zb])/(16*nc) + ((-7 - 8*nc^2 + 14*zb - 4*nc^2*zb - 10*zb^2 + 12*nc^2*zb^2)*G[1, 1, 0, zb])/(4*nc) - ((-35 - 81*nc^2 + 70*zb + 10*nc^2*zb - 52*zb^2 + 52*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + ((-1 + 6*nc^2 + 2*zb - 8*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*G[1, 2, 1, zb])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/2 + (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/4 - (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/2 + (-1/288*(99 - 63*nc^2 + 6*Pi^2 - 24*nc^2*Pi^2 - 207*zb - 9*nc^2*zb - 18*Pi^2*zb + 72*nc^2*Pi^2*zb + 9*zb^2 + 405*nc^2*zb^2 + 24*Pi^2*zb^2 - 96*nc^2*Pi^2*zb^2 + 99*zb^3 - 245*nc^2*zb^3 - 12*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)/(nc*(-1 + zb)) - ((-9 + 9*nc^2 - 27*zb + 219*nc^2*zb + 105*zb^2 - 423*nc^2*zb^2 - 69*zb^3 + 211*nc^2*zb^3)*G[0, zb])/(48*nc*(-1 + zb)) + ((-11 + 127*nc^2 + 52*zb - 268*nc^2*zb - 46*zb^2 + 158*nc^2*zb^2)*G[1, zb])/(32*nc) + (3*(-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/(8*nc) - ((-5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(8*nc) - ((-11 - 7*nc^2 + 22*zb - 10*nc^2*zb - 16*zb^2 + 20*nc^2*zb^2)*G[1, 0, zb])/(8*nc) + ((-3 - 5*nc^2 + 6*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 1, zb])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, zb])/4)*Log[μ] + (-1/192*(-27 + 27*nc^2 + 63*zb + 105*nc^2*zb - 36*zb^2 - 240*nc^2*zb^2 + 124*nc^2*zb^3)/(nc*(-1 + zb)) + ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, zb])/(16*nc) - ((-9 - 11*nc^2 + 18*zb - 2*nc^2*zb - 12*zb^2 + 12*nc^2*zb^2)*G[1, zb])/(32*nc))*Log[μ]^2 + (-540 + 972*nc^2 + 108*Pi^2 - 108*nc^2*Pi^2 + 5076*zb - 5988*nc^2*zb + 108*Pi^2*zb + 2268*nc^2*Pi^2*zb - 12771*zb^2 + 5439*nc^2*zb^2 - 432*Pi^2*zb^2 - 4032*nc^2*Pi^2*zb^2 + 8235*zb^3 - 887*nc^2*zb^3 + 216*Pi^2*zb^3 + 2064*nc^2*Pi^2*zb^3 + 4104*Zeta[3] - 4320*nc^2*Zeta[3] - 12312*zb*Zeta[3] + 12960*nc^2*zb*Zeta[3] + 16416*zb^2*Zeta[3] - 17280*nc^2*zb^2*Zeta[3] - 8208*zb^3*Zeta[3] + 8640*nc^2*zb^3*Zeta[3])/(3456*nc*(-1 + zb)), 0, 0, 0, 0}, {0, (95615*zb)/(20736*nc*(-1 + zb)) - (140417*nc*zb)/(20736*(-1 + zb)) - (575*Pi^2*zb)/(1728*nc*(-1 + zb)) + (239*nc*Pi^2*zb)/(864*(-1 + zb)) - (123427*zb^2)/(41472*nc*(-1 + zb)) + (350113*nc*zb^2)/(41472*(-1 + zb)) + (889*Pi^2*zb^2)/(3456*nc*(-1 + zb)) - (379*nc*Pi^2*zb^2)/(1728*(-1 + zb)) - (102203*zb^3)/(41472*nc*(-1 + zb)) - (69271*nc*zb^3)/(41472*(-1 + zb)) + (557*Pi^2*zb^3)/(10368*nc*(-1 + zb)) - (113*nc*Pi^2*zb^3)/(5184*(-1 + zb)) - (nc*zb^4)/(1728*(-1 + zb)) - (8063*zb*G[0, zb])/(576*nc*(-1 + zb)) + (775*nc*zb*G[0, zb])/(64*(-1 + zb)) + (Pi^2*zb*G[0, zb])/(48*nc*(-1 + zb)) - (nc*Pi^2*zb*G[0, zb])/(48*(-1 + zb)) + (21073*zb^2*G[0, zb])/(1152*nc*(-1 + zb)) - (5011*nc*zb^2*G[0, zb])/(384*(-1 + zb)) + (17*Pi^2*zb^2*G[0, zb])/(48*nc*(-1 + zb)) - (17*nc*Pi^2*zb^2*G[0, zb])/(48*(-1 + zb)) - (49007*zb^3*G[0, zb])/(10368*nc*(-1 + zb)) + (8567*nc*zb^3*G[0, zb])/(10368*(-1 + zb)) - (31*Pi^2*zb^3*G[0, zb])/(72*nc*(-1 + zb)) + (31*nc*Pi^2*zb^3*G[0, zb])/(72*(-1 + zb)) + (194653*G[1, zb])/(20736*nc) - (110683*nc*G[1, zb])/20736 + (539*Pi^2*G[1, zb])/(1728*nc) - (221*nc*Pi^2*G[1, zb])/864 - (219649*zb*G[1, zb])/(10368*nc) + (99523*nc*zb*G[1, zb])/10368 - (413*Pi^2*zb*G[1, zb])/(864*nc) + (397*nc*Pi^2*zb*G[1, zb])/864 + (142657*zb^2*G[1, zb])/(20736*nc) + (32381*nc*zb^2*G[1, zb])/20736 + (97*Pi^2*zb^2*G[1, zb])/(216*nc) - (205*nc*Pi^2*zb^2*G[1, zb])/432 - (nc*zb^3*G[1, zb])/1728 + (239*zb*G[0, 0, zb])/(72*nc*(-1 + zb)) - (239*nc*zb*G[0, 0, zb])/(72*(-1 + zb)) - (379*zb^2*G[0, 0, zb])/(144*nc*(-1 + zb)) + (379*nc*zb^2*G[0, 0, zb])/(144*(-1 + zb)) - (113*zb^3*G[0, 0, zb])/(432*nc*(-1 + zb)) + (113*nc*zb^3*G[0, 0, zb])/(432*(-1 + zb)) - (49*zb*G[0, 1, zb])/(16*nc*(-1 + zb)) + (13*nc*zb*G[0, 1, zb])/(4*(-1 + zb)) + (203*zb^2*G[0, 1, zb])/(96*nc*(-1 + zb)) - (491*nc*zb^2*G[0, 1, zb])/(288*(-1 + zb)) + (415*zb^3*G[0, 1, zb])/(864*nc*(-1 + zb)) - (1057*nc*zb^3*G[0, 1, zb])/(864*(-1 + zb)) + (5*nc*zb^4*G[0, 1, zb])/(1728*(-1 + zb)) - (nc*zb^5*G[0, 1, zb])/(1728*(-1 + zb)) + (6151*G[1, 0, zb])/(576*nc) - (5063*nc*G[1, 0, zb])/576 - (Pi^2*G[1, 0, zb])/(48*nc) + (nc*Pi^2*G[1, 0, zb])/48 - (869*zb*G[1, 0, zb])/(96*nc) + (1267*nc*zb*G[1, 0, zb])/288 - (Pi^2*zb*G[1, 0, zb])/(3*nc) + (nc*Pi^2*zb*G[1, 0, zb])/3 + (1241*zb^2*G[1, 0, zb])/(288*nc) - (571*nc*zb^2*G[1, 0, zb])/288 + (Pi^2*zb^2*G[1, 0, zb])/(6*nc) - (nc*Pi^2*zb^2*G[1, 0, zb])/6 - (30161*G[1, 1, zb])/(3456*nc) + (3581*nc*G[1, 1, zb])/1152 + (Pi^2*G[1, 1, zb])/(288*nc) + (nc*Pi^2*G[1, 1, zb])/144 + (16487*zb*G[1, 1, zb])/(1728*nc) - (7*nc*zb*G[1, 1, zb])/192 + (61*Pi^2*zb*G[1, 1, zb])/(288*nc) - (2*nc*Pi^2*zb*G[1, 1, zb])/9 - (10261*zb^2*G[1, 1, zb])/(1728*nc) + (71*nc*zb^2*G[1, 1, zb])/64 - (7*Pi^2*zb^2*G[1, 1, zb])/(36*nc) + (7*nc*Pi^2*zb^2*G[1, 1, zb])/36 - (nc*zb^3*G[1, 1, zb])/144 + (nc*zb^4*G[1, 1, zb])/576 + (589*G[2, 1, zb])/(108*nc*(-1 + zb)) - (53*nc*G[2, 1, zb])/(9*(-1 + zb)) + (Pi^2*G[2, 1, zb])/(18*nc*(-1 + zb)) - (1361*zb*G[2, 1, zb])/(144*nc*(-1 + zb)) + (1057*nc*zb*G[2, 1, zb])/(108*(-1 + zb)) - (Pi^2*zb*G[2, 1, zb])/(12*nc*(-1 + zb)) + (1465*zb^2*G[2, 1, zb])/(288*nc*(-1 + zb)) - (997*nc*zb^2*G[2, 1, zb])/(216*(-1 + zb)) - (745*zb^3*G[2, 1, zb])/(864*nc*(-1 + zb)) + (85*nc*zb^3*G[2, 1, zb])/(144*(-1 + zb)) + (Pi^2*zb^3*G[2, 1, zb])/(72*nc*(-1 + zb)) + (5*nc*zb^4*G[2, 1, zb])/(864*(-1 + zb)) - (nc*zb^5*G[2, 1, zb])/(864*(-1 + zb)) - (zb*G[0, 0, 0, zb])/(4*nc*(-1 + zb)) + (nc*zb*G[0, 0, 0, zb])/(4*(-1 + zb)) - (17*zb^2*G[0, 0, 0, zb])/(4*nc*(-1 + zb)) + (17*nc*zb^2*G[0, 0, 0, zb])/(4*(-1 + zb)) + (31*zb^3*G[0, 0, 0, zb])/(6*nc*(-1 + zb)) - (31*nc*zb^3*G[0, 0, 0, zb])/(6*(-1 + zb)) + (37*zb*G[0, 0, 1, zb])/(48*nc*(-1 + zb)) - (37*nc*zb*G[0, 0, 1, zb])/(48*(-1 + zb)) + (149*zb^2*G[0, 0, 1, zb])/(48*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 0, 1, zb])/(48*(-1 + zb)) - (319*zb^3*G[0, 0, 1, zb])/(72*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 0, 1, zb])/(72*(-1 + zb)) + (37*zb*G[0, 1, 0, zb])/(48*nc*(-1 + zb)) - (37*nc*zb*G[0, 1, 0, zb])/(48*(-1 + zb)) + (149*zb^2*G[0, 1, 0, zb])/(48*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 1, 0, zb])/(48*(-1 + zb)) - (319*zb^3*G[0, 1, 0, zb])/(72*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 1, 0, zb])/(72*(-1 + zb)) - (13*zb*G[0, 1, 1, zb])/(8*nc*(-1 + zb)) + (31*nc*zb*G[0, 1, 1, zb])/(24*(-1 + zb)) - (13*zb^2*G[0, 1, 1, zb])/(8*nc*(-1 + zb)) + (47*nc*zb^2*G[0, 1, 1, zb])/(24*(-1 + zb)) + (133*zb^3*G[0, 1, 1, zb])/(36*nc*(-1 + zb)) - (133*nc*zb^3*G[0, 1, 1, zb])/(36*(-1 + zb)) - (221*G[1, 0, 0, zb])/(72*nc) + (221*nc*G[1, 0, 0, zb])/72 + (397*zb*G[1, 0, 0, zb])/(72*nc) - (397*nc*zb*G[1, 0, 0, zb])/72 - (205*zb^2*G[1, 0, 0, zb])/(36*nc) + (205*nc*zb^2*G[1, 0, 0, zb])/36 + (55*G[1, 0, 1, zb])/(24*nc) - (119*nc*G[1, 0, 1, zb])/48 - (383*zb*G[1, 0, 1, zb])/(96*nc) + (1037*nc*zb*G[1, 0, 1, zb])/288 + (235*zb^2*G[1, 0, 1, zb])/(48*nc) - (643*nc*zb^2*G[1, 0, 1, zb])/144 + (197*G[1, 1, 0, zb])/(144*nc) - (251*nc*G[1, 1, 0, zb])/144 + (Pi^2*G[1, 1, 0, zb])/(8*nc) - (nc*Pi^2*G[1, 1, 0, zb])/8 + (127*zb*G[1, 1, 0, zb])/(288*nc) + (149*nc*zb*G[1, 1, 0, zb])/288 - (Pi^2*zb*G[1, 1, 0, zb])/(4*nc) + (nc*Pi^2*zb*G[1, 1, 0, zb])/4 + (329*zb^2*G[1, 1, 0, zb])/(144*nc) - (533*nc*zb^2*G[1, 1, 0, zb])/144 - (7*G[1, 1, 1, zb])/(6*nc) + (241*nc*G[1, 1, 1, zb])/144 - (5*Pi^2*G[1, 1, 1, zb])/(48*nc) + (5*nc*Pi^2*G[1, 1, 1, zb])/48 - (349*zb*G[1, 1, 1, zb])/(192*nc) - (221*nc*zb*G[1, 1, 1, zb])/576 + (5*Pi^2*zb*G[1, 1, 1, zb])/(24*nc) - (5*nc*Pi^2*zb*G[1, 1, 1, zb])/24 + (zb^2*G[1, 1, 1, zb])/(16*nc) + (421*nc*zb^2*G[1, 1, 1, zb])/144 + (389*G[1, 2, 1, zb])/(144*nc) - (37*nc*G[1, 2, 1, zb])/36 - (28*zb*G[1, 2, 1, zb])/(9*nc) + 2*nc*zb*G[1, 2, 1, zb] - (Pi^2*zb*G[1, 2, 1, zb])/(24*nc) + (5*zb^2*G[1, 2, 1, zb])/(36*nc) - (5*nc*zb^2*G[1, 2, 1, zb])/36 - (2*G[2, 1, 0, zb])/nc + (4*nc*G[2, 1, 0, zb])/3 + (zb*G[2, 1, 0, zb])/(4*nc) - (5*nc*zb*G[2, 1, 0, zb])/12 + (3*zb^2*G[2, 1, 0, zb])/(8*nc) - (nc*zb^2*G[2, 1, 0, zb])/8 + (6*G[2, 1, 1, zb])/nc - (8*nc*G[2, 1, 1, zb])/3 - (3*zb*G[2, 1, 1, zb])/(2*nc) + (5*nc*zb*G[2, 1, 1, zb])/6 - (3*zb^2*G[2, 1, 1, zb])/(4*nc) + (nc*zb^2*G[2, 1, 1, zb])/4 - (10*G[2, 2, 1, zb])/(3*nc) + (4*nc*G[2, 2, 1, zb])/3 + (11*zb*G[2, 2, 1, zb])/(12*nc) - (5*nc*zb*G[2, 2, 1, zb])/12 + (3*zb^2*G[2, 2, 1, zb])/(8*nc) - (nc*zb^2*G[2, 2, 1, zb])/8 + (zb*G[0, 0, 1, 1, zb])/(nc*(-1 + zb)) - (zb^2*G[0, 0, 1, 1, zb])/(nc*(-1 + zb)) + (zb^3*G[0, 0, 1, 1, zb])/(6*nc*(-1 + zb)) + (zb*G[0, 1, 1, 0, zb])/(nc*(-1 + zb)) - (zb^2*G[0, 1, 1, 0, zb])/(nc*(-1 + zb)) + (zb^3*G[0, 1, 1, 0, zb])/(6*nc*(-1 + zb)) - (2*zb*G[0, 1, 1, 1, zb])/(nc*(-1 + zb)) + (2*zb^2*G[0, 1, 1, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[0, 1, 1, 1, zb])/(3*nc*(-1 + zb)) - (zb*G[0, 1, 2, 1, zb])/(nc*(-1 + zb)) + (zb^2*G[0, 1, 2, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[0, 1, 2, 1, zb])/(6*nc*(-1 + zb)) + G[1, 0, 0, 0, zb]/(4*nc) - (nc*G[1, 0, 0, 0, zb])/4 + (4*zb*G[1, 0, 0, 0, zb])/nc - 4*nc*zb*G[1, 0, 0, 0, zb] - (2*zb^2*G[1, 0, 0, 0, zb])/nc + 2*nc*zb^2*G[1, 0, 0, 0, zb] - (37*G[1, 0, 0, 1, zb])/(48*nc) + (37*nc*G[1, 0, 0, 1, zb])/48 - (37*zb*G[1, 0, 0, 1, zb])/(12*nc) + (37*nc*zb*G[1, 0, 0, 1, zb])/12 + (5*zb^2*G[1, 0, 0, 1, zb])/(3*nc) - (5*nc*zb^2*G[1, 0, 0, 1, zb])/3 - (37*G[1, 0, 1, 0, zb])/(48*nc) + (37*nc*G[1, 0, 1, 0, zb])/48 - (37*zb*G[1, 0, 1, 0, zb])/(12*nc) + (37*nc*zb*G[1, 0, 1, 0, zb])/12 + (5*zb^2*G[1, 0, 1, 0, zb])/(3*nc) - (5*nc*zb^2*G[1, 0, 1, 0, zb])/3 + (5*G[1, 0, 1, 1, zb])/(8*nc) - (31*nc*G[1, 0, 1, 1, zb])/24 + (3*zb*G[1, 0, 1, 1, zb])/nc - (13*nc*zb*G[1, 0, 1, 1, zb])/6 - (3*zb^2*G[1, 0, 1, 1, zb])/(2*nc) + (4*nc*zb^2*G[1, 0, 1, 1, zb])/3 + G[1, 1, 0, 0, zb]/(12*nc) - (nc*G[1, 1, 0, 0, zb])/12 - (8*zb*G[1, 1, 0, 0, zb])/(3*nc) + (8*nc*zb*G[1, 1, 0, 0, zb])/3 + (7*zb^2*G[1, 1, 0, 0, zb])/(3*nc) - (7*nc*zb^2*G[1, 1, 0, 0, zb])/3 - (7*G[1, 1, 0, 1, zb])/(48*nc) + (nc*G[1, 1, 0, 1, zb])/24 + (29*zb*G[1, 1, 0, 1, zb])/(12*nc) - (37*nc*zb*G[1, 1, 0, 1, zb])/16 - (11*zb^2*G[1, 1, 0, 1, zb])/(6*nc) + (11*nc*zb^2*G[1, 1, 0, 1, zb])/6 + (29*G[1, 1, 1, 0, zb])/(32*nc) - (21*nc*G[1, 1, 1, 0, zb])/32 + (37*zb*G[1, 1, 1, 0, zb])/(24*nc) - (47*nc*zb*G[1, 1, 1, 0, zb])/24 - (7*zb^2*G[1, 1, 1, 0, zb])/(4*nc) + (7*nc*zb^2*G[1, 1, 1, 0, zb])/4 - (59*G[1, 1, 1, 1, zb])/(96*nc) - (19*nc*G[1, 1, 1, 1, zb])/96 - (17*zb*G[1, 1, 1, 1, zb])/(12*nc) + (115*nc*zb*G[1, 1, 1, 1, zb])/48 + (17*zb^2*G[1, 1, 1, 1, zb])/(12*nc) - (17*nc*zb^2*G[1, 1, 1, 1, zb])/12 - (7*G[1, 1, 2, 1, zb])/(24*nc) + (11*nc*G[1, 1, 2, 1, zb])/8 + (zb*G[1, 1, 2, 1, zb])/(24*nc) - (9*nc*zb*G[1, 1, 2, 1, zb])/8 - (zb^2*G[1, 1, 2, 1, zb])/(6*nc) + (nc*zb^2*G[1, 1, 2, 1, zb])/6 - (7*G[1, 2, 1, 0, zb])/(12*nc) + (nc*G[1, 2, 1, 0, zb])/12 + (zb*G[1, 2, 1, 0, zb])/(12*nc) + (3*nc*zb*G[1, 2, 1, 0, zb])/4 + (zb^2*G[1, 2, 1, 0, zb])/(6*nc) - (nc*zb^2*G[1, 2, 1, 0, zb])/6 + (13*G[1, 2, 1, 1, zb])/(6*nc) - (nc*G[1, 2, 1, 1, zb])/6 - (2*zb*G[1, 2, 1, 1, zb])/(3*nc) - (3*nc*zb*G[1, 2, 1, 1, zb])/2 - (5*zb^2*G[1, 2, 1, 1, zb])/(6*nc) + (nc*zb^2*G[1, 2, 1, 1, zb])/3 - (5*G[1, 2, 2, 1, zb])/(4*nc) + (nc*G[1, 2, 2, 1, zb])/12 + (5*zb*G[1, 2, 2, 1, zb])/(12*nc) + (3*nc*zb*G[1, 2, 2, 1, zb])/4 + (zb^2*G[1, 2, 2, 1, zb])/(2*nc) - (nc*zb^2*G[1, 2, 2, 1, zb])/6 - (2*G[2, 1, 0, 1, zb])/(3*nc*(-1 + zb)) + (zb*G[2, 1, 0, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 1, 0, 1, zb])/(6*nc*(-1 + zb)) + (2*G[2, 1, 1, 0, zb])/(nc*(-1 + zb)) - (3*zb*G[2, 1, 1, 0, zb])/(nc*(-1 + zb)) + (zb^3*G[2, 1, 1, 0, zb])/(2*nc*(-1 + zb)) - (4*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) + (6*zb*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 1, 1, 1, zb])/(nc*(-1 + zb)) + (4*G[2, 1, 2, 1, zb])/(3*nc*(-1 + zb)) - (2*zb*G[2, 1, 2, 1, zb])/(nc*(-1 + zb)) + (zb^3*G[2, 1, 2, 1, zb])/(3*nc*(-1 + zb)) - (4*G[2, 2, 1, 0, zb])/(3*nc*(-1 + zb)) + (2*zb*G[2, 2, 1, 0, zb])/(nc*(-1 + zb)) - (zb^3*G[2, 2, 1, 0, zb])/(3*nc*(-1 + zb)) + (14*G[2, 2, 1, 1, zb])/(3*nc*(-1 + zb)) - (7*zb*G[2, 2, 1, 1, zb])/(nc*(-1 + zb)) + (7*zb^3*G[2, 2, 1, 1, zb])/(6*nc*(-1 + zb)) - (8*G[2, 2, 2, 1, zb])/(3*nc*(-1 + zb)) + (4*zb*G[2, 2, 2, 1, zb])/(nc*(-1 + zb)) - (2*zb^3*G[2, 2, 2, 1, zb])/(3*nc*(-1 + zb)) - G[1, 0, 0, 1, 1, zb]/nc + (zb*G[1, 0, 0, 1, 1, zb])/(2*nc) - G[1, 0, 1, 1, 0, zb]/nc + (zb*G[1, 0, 1, 1, 0, zb])/(2*nc) + (2*G[1, 0, 1, 1, 1, zb])/nc - (zb*G[1, 0, 1, 1, 1, zb])/nc + G[1, 0, 1, 2, 1, zb]/nc - (zb*G[1, 0, 1, 2, 1, zb])/(2*nc) - (3*G[1, 1, 0, 0, 0, zb])/(2*nc) + (3*nc*G[1, 1, 0, 0, 0, zb])/2 + (3*zb*G[1, 1, 0, 0, 0, zb])/nc - 3*nc*zb*G[1, 1, 0, 0, 0, zb] + (11*G[1, 1, 0, 0, 1, zb])/(8*nc) - (11*nc*G[1, 1, 0, 0, 1, zb])/8 - (11*zb*G[1, 1, 0, 0, 1, zb])/(4*nc) + (11*nc*zb*G[1, 1, 0, 0, 1, zb])/4 + (11*G[1, 1, 0, 1, 0, zb])/(8*nc) - (11*nc*G[1, 1, 0, 1, 0, zb])/8 - (11*zb*G[1, 1, 0, 1, 0, zb])/(4*nc) + (11*nc*zb*G[1, 1, 0, 1, 0, zb])/4 - (3*G[1, 1, 0, 1, 1, zb])/(4*nc) + (5*nc*G[1, 1, 0, 1, 1, zb])/4 + (9*zb*G[1, 1, 0, 1, 1, zb])/(4*nc) - (5*nc*zb*G[1, 1, 0, 1, 1, zb])/2 + (5*G[1, 1, 1, 0, 0, zb])/(4*nc) - (5*nc*G[1, 1, 1, 0, 0, zb])/4 - (5*zb*G[1, 1, 1, 0, 0, zb])/(2*nc) + (5*nc*zb*G[1, 1, 1, 0, 0, zb])/2 - (19*G[1, 1, 1, 0, 1, zb])/(16*nc) + (19*nc*G[1, 1, 1, 0, 1, zb])/16 + (9*zb*G[1, 1, 1, 0, 1, zb])/(4*nc) - (9*nc*zb*G[1, 1, 1, 0, 1, zb])/4 - (15*G[1, 1, 1, 1, 0, zb])/(16*nc) + (15*nc*G[1, 1, 1, 1, 0, zb])/16 + (19*zb*G[1, 1, 1, 1, 0, zb])/(8*nc) - (19*nc*zb*G[1, 1, 1, 1, 0, zb])/8 + (19*G[1, 1, 1, 1, 1, zb])/(32*nc) - (19*nc*G[1, 1, 1, 1, 1, zb])/32 - (33*zb*G[1, 1, 1, 1, 1, zb])/(16*nc) + (33*nc*zb*G[1, 1, 1, 1, 1, zb])/16 + G[1, 1, 1, 2, 1, zb]/(4*nc) - (nc*G[1, 1, 1, 2, 1, zb])/4 - (zb*G[1, 1, 2, 1, 0, zb])/(2*nc) + (nc*zb*G[1, 1, 2, 1, 0, zb])/2 + (7*zb*G[1, 1, 2, 1, 1, zb])/(4*nc) - nc*zb*G[1, 1, 2, 1, 1, zb] - (zb*G[1, 1, 2, 2, 1, zb])/nc + (nc*zb*G[1, 1, 2, 2, 1, zb])/2 + (zb*G[1, 2, 1, 0, 1, zb])/(2*nc) - (3*zb*G[1, 2, 1, 1, 0, zb])/(2*nc) + (3*zb*G[1, 2, 1, 1, 1, zb])/nc - (zb*G[1, 2, 1, 2, 1, zb])/nc + (zb*G[1, 2, 2, 1, 0, zb])/nc - (7*zb*G[1, 2, 2, 1, 1, zb])/(2*nc) + (2*zb*G[1, 2, 2, 2, 1, zb])/nc - (8063*zb*Log[μ])/(1152*nc*(-1 + zb)) + (775*nc*zb*Log[μ])/(128*(-1 + zb)) + (Pi^2*zb*Log[μ])/(96*nc*(-1 + zb)) - (nc*Pi^2*zb*Log[μ])/(96*(-1 + zb)) + (21073*zb^2*Log[μ])/(2304*nc*(-1 + zb)) - (5011*nc*zb^2*Log[μ])/(768*(-1 + zb)) + (17*Pi^2*zb^2*Log[μ])/(96*nc*(-1 + zb)) - (17*nc*Pi^2*zb^2*Log[μ])/(96*(-1 + zb)) - (49007*zb^3*Log[μ])/(20736*nc*(-1 + zb)) + (8567*nc*zb^3*Log[μ])/(20736*(-1 + zb)) - (31*Pi^2*zb^3*Log[μ])/(144*nc*(-1 + zb)) + (31*nc*Pi^2*zb^3*Log[μ])/(144*(-1 + zb)) + (239*zb*G[0, zb]*Log[μ])/(144*nc*(-1 + zb)) - (239*nc*zb*G[0, zb]*Log[μ])/(144*(-1 + zb)) - (379*zb^2*G[0, zb]*Log[μ])/(288*nc*(-1 + zb)) + (379*nc*zb^2*G[0, zb]*Log[μ])/(288*(-1 + zb)) - (113*zb^3*G[0, zb]*Log[μ])/(864*nc*(-1 + zb)) + (113*nc*zb^3*G[0, zb]*Log[μ])/(864*(-1 + zb)) + (6151*G[1, zb]*Log[μ])/(1152*nc) - (5063*nc*G[1, zb]*Log[μ])/1152 - (Pi^2*G[1, zb]*Log[μ])/(96*nc) + (nc*Pi^2*G[1, zb]*Log[μ])/96 - (869*zb*G[1, zb]*Log[μ])/(192*nc) + (1267*nc*zb*G[1, zb]*Log[μ])/576 - (Pi^2*zb*G[1, zb]*Log[μ])/(6*nc) + (nc*Pi^2*zb*G[1, zb]*Log[μ])/6 + (1241*zb^2*G[1, zb]*Log[μ])/(576*nc) - (571*nc*zb^2*G[1, zb]*Log[μ])/576 + (Pi^2*zb^2*G[1, zb]*Log[μ])/(12*nc) - (nc*Pi^2*zb^2*G[1, zb]*Log[μ])/12 - (zb*G[0, 0, zb]*Log[μ])/(8*nc*(-1 + zb)) + (nc*zb*G[0, 0, zb]*Log[μ])/(8*(-1 + zb)) - (17*zb^2*G[0, 0, zb]*Log[μ])/(8*nc*(-1 + zb)) + (17*nc*zb^2*G[0, 0, zb]*Log[μ])/(8*(-1 + zb)) + (31*zb^3*G[0, 0, zb]*Log[μ])/(12*nc*(-1 + zb)) - (31*nc*zb^3*G[0, 0, zb]*Log[μ])/(12*(-1 + zb)) + (37*zb*G[0, 1, zb]*Log[μ])/(96*nc*(-1 + zb)) - (37*nc*zb*G[0, 1, zb]*Log[μ])/(96*(-1 + zb)) + (149*zb^2*G[0, 1, zb]*Log[μ])/(96*nc*(-1 + zb)) - (149*nc*zb^2*G[0, 1, zb]*Log[μ])/(96*(-1 + zb)) - (319*zb^3*G[0, 1, zb]*Log[μ])/(144*nc*(-1 + zb)) + (319*nc*zb^3*G[0, 1, zb]*Log[μ])/(144*(-1 + zb)) - (221*G[1, 0, zb]*Log[μ])/(144*nc) + (221*nc*G[1, 0, zb]*Log[μ])/144 + (397*zb*G[1, 0, zb]*Log[μ])/(144*nc) - (397*nc*zb*G[1, 0, zb]*Log[μ])/144 - (205*zb^2*G[1, 0, zb]*Log[μ])/(72*nc) + (205*nc*zb^2*G[1, 0, zb]*Log[μ])/72 + (197*G[1, 1, zb]*Log[μ])/(288*nc) - (251*nc*G[1, 1, zb]*Log[μ])/288 + (Pi^2*G[1, 1, zb]*Log[μ])/(16*nc) - (nc*Pi^2*G[1, 1, zb]*Log[μ])/16 + (127*zb*G[1, 1, zb]*Log[μ])/(576*nc) + (149*nc*zb*G[1, 1, zb]*Log[μ])/576 - (Pi^2*zb*G[1, 1, zb]*Log[μ])/(8*nc) + (nc*Pi^2*zb*G[1, 1, zb]*Log[μ])/8 + (329*zb^2*G[1, 1, zb]*Log[μ])/(288*nc) - (533*nc*zb^2*G[1, 1, zb]*Log[μ])/288 - (G[2, 1, zb]*Log[μ])/nc + (2*nc*G[2, 1, zb]*Log[μ])/3 + (zb*G[2, 1, zb]*Log[μ])/(8*nc) - (5*nc*zb*G[2, 1, zb]*Log[μ])/24 + (3*zb^2*G[2, 1, zb]*Log[μ])/(16*nc) - (nc*zb^2*G[2, 1, zb]*Log[μ])/16 + (zb*G[0, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) - (zb^2*G[0, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) + (zb^3*G[0, 1, 1, zb]*Log[μ])/(12*nc*(-1 + zb)) + (G[1, 0, 0, zb]*Log[μ])/(8*nc) - (nc*G[1, 0, 0, zb]*Log[μ])/8 + (2*zb*G[1, 0, 0, zb]*Log[μ])/nc - 2*nc*zb*G[1, 0, 0, zb]*Log[μ] - (zb^2*G[1, 0, 0, zb]*Log[μ])/nc + nc*zb^2*G[1, 0, 0, zb]*Log[μ] - (37*G[1, 0, 1, zb]*Log[μ])/(96*nc) + (37*nc*G[1, 0, 1, zb]*Log[μ])/96 - (37*zb*G[1, 0, 1, zb]*Log[μ])/(24*nc) + (37*nc*zb*G[1, 0, 1, zb]*Log[μ])/24 + (5*zb^2*G[1, 0, 1, zb]*Log[μ])/(6*nc) - (5*nc*zb^2*G[1, 0, 1, zb]*Log[μ])/6 + (G[1, 1, 0, zb]*Log[μ])/(24*nc) - (nc*G[1, 1, 0, zb]*Log[μ])/24 - (4*zb*G[1, 1, 0, zb]*Log[μ])/(3*nc) + (4*nc*zb*G[1, 1, 0, zb]*Log[μ])/3 + (7*zb^2*G[1, 1, 0, zb]*Log[μ])/(6*nc) - (7*nc*zb^2*G[1, 1, 0, zb]*Log[μ])/6 + (29*G[1, 1, 1, zb]*Log[μ])/(64*nc) - (21*nc*G[1, 1, 1, zb]*Log[μ])/64 + (37*zb*G[1, 1, 1, zb]*Log[μ])/(48*nc) - (47*nc*zb*G[1, 1, 1, zb]*Log[μ])/48 - (7*zb^2*G[1, 1, 1, zb]*Log[μ])/(8*nc) + (7*nc*zb^2*G[1, 1, 1, zb]*Log[μ])/8 - (7*G[1, 2, 1, zb]*Log[μ])/(24*nc) + (nc*G[1, 2, 1, zb]*Log[μ])/24 + (zb*G[1, 2, 1, zb]*Log[μ])/(24*nc) + (3*nc*zb*G[1, 2, 1, zb]*Log[μ])/8 + (zb^2*G[1, 2, 1, zb]*Log[μ])/(12*nc) - (nc*zb^2*G[1, 2, 1, zb]*Log[μ])/12 + (G[2, 1, 1, zb]*Log[μ])/(nc*(-1 + zb)) - (3*zb*G[2, 1, 1, zb]*Log[μ])/(2*nc*(-1 + zb)) + (zb^3*G[2, 1, 1, zb]*Log[μ])/(4*nc*(-1 + zb)) - (2*G[2, 2, 1, zb]*Log[μ])/(3*nc*(-1 + zb)) + (zb*G[2, 2, 1, zb]*Log[μ])/(nc*(-1 + zb)) - (zb^3*G[2, 2, 1, zb]*Log[μ])/(6*nc*(-1 + zb)) - (G[1, 0, 1, 1, zb]*Log[μ])/(2*nc) + (zb*G[1, 0, 1, 1, zb]*Log[μ])/(4*nc) - (3*G[1, 1, 0, 0, zb]*Log[μ])/(4*nc) + (3*nc*G[1, 1, 0, 0, zb]*Log[μ])/4 + (3*zb*G[1, 1, 0, 0, zb]*Log[μ])/(2*nc) - (3*nc*zb*G[1, 1, 0, 0, zb]*Log[μ])/2 + (11*G[1, 1, 0, 1, zb]*Log[μ])/(16*nc) - (11*nc*G[1, 1, 0, 1, zb]*Log[μ])/16 - (11*zb*G[1, 1, 0, 1, zb]*Log[μ])/(8*nc) + (11*nc*zb*G[1, 1, 0, 1, zb]*Log[μ])/8 + (5*G[1, 1, 1, 0, zb]*Log[μ])/(8*nc) - (5*nc*G[1, 1, 1, 0, zb]*Log[μ])/8 - (5*zb*G[1, 1, 1, 0, zb]*Log[μ])/(4*nc) + (5*nc*zb*G[1, 1, 1, 0, zb]*Log[μ])/4 - (15*G[1, 1, 1, 1, zb]*Log[μ])/(32*nc) + (15*nc*G[1, 1, 1, 1, zb]*Log[μ])/32 + (19*zb*G[1, 1, 1, 1, zb]*Log[μ])/(16*nc) - (19*nc*zb*G[1, 1, 1, 1, zb]*Log[μ])/16 - (zb*G[1, 1, 2, 1, zb]*Log[μ])/(4*nc) + (nc*zb*G[1, 1, 2, 1, zb]*Log[μ])/4 - (3*zb*G[1, 2, 1, 1, zb]*Log[μ])/(4*nc) + (zb*G[1, 2, 2, 1, zb]*Log[μ])/(2*nc) + (239*zb*Log[μ]^2)/(576*nc*(-1 + zb)) - (239*nc*zb*Log[μ]^2)/(576*(-1 + zb)) - (379*zb^2*Log[μ]^2)/(1152*nc*(-1 + zb)) + (379*nc*zb^2*Log[μ]^2)/(1152*(-1 + zb)) - (113*zb^3*Log[μ]^2)/(3456*nc*(-1 + zb)) + (113*nc*zb^3*Log[μ]^2)/(3456*(-1 + zb)) - (zb*G[0, zb]*Log[μ]^2)/(32*nc*(-1 + zb)) + (nc*zb*G[0, zb]*Log[μ]^2)/(32*(-1 + zb)) - (17*zb^2*G[0, zb]*Log[μ]^2)/(32*nc*(-1 + zb)) + (17*nc*zb^2*G[0, zb]*Log[μ]^2)/(32*(-1 + zb)) + (31*zb^3*G[0, zb]*Log[μ]^2)/(48*nc*(-1 + zb)) - (31*nc*zb^3*G[0, zb]*Log[μ]^2)/(48*(-1 + zb)) - (221*G[1, zb]*Log[μ]^2)/(576*nc) + (221*nc*G[1, zb]*Log[μ]^2)/576 + (397*zb*G[1, zb]*Log[μ]^2)/(576*nc) - (397*nc*zb*G[1, zb]*Log[μ]^2)/576 - (205*zb^2*G[1, zb]*Log[μ]^2)/(288*nc) + (205*nc*zb^2*G[1, zb]*Log[μ]^2)/288 + (G[1, 0, zb]*Log[μ]^2)/(32*nc) - (nc*G[1, 0, zb]*Log[μ]^2)/32 + (zb*G[1, 0, zb]*Log[μ]^2)/(2*nc) - (nc*zb*G[1, 0, zb]*Log[μ]^2)/2 - (zb^2*G[1, 0, zb]*Log[μ]^2)/(4*nc) + (nc*zb^2*G[1, 0, zb]*Log[μ]^2)/4 + (G[1, 1, zb]*Log[μ]^2)/(96*nc) - (nc*G[1, 1, zb]*Log[μ]^2)/96 - (zb*G[1, 1, zb]*Log[μ]^2)/(3*nc) + (nc*zb*G[1, 1, zb]*Log[μ]^2)/3 + (7*zb^2*G[1, 1, zb]*Log[μ]^2)/(24*nc) - (7*nc*zb^2*G[1, 1, zb]*Log[μ]^2)/24 - (3*G[1, 1, 0, zb]*Log[μ]^2)/(16*nc) + (3*nc*G[1, 1, 0, zb]*Log[μ]^2)/16 + (3*zb*G[1, 1, 0, zb]*Log[μ]^2)/(8*nc) - (3*nc*zb*G[1, 1, 0, zb]*Log[μ]^2)/8 + (5*G[1, 1, 1, zb]*Log[μ]^2)/(32*nc) - (5*nc*G[1, 1, 1, zb]*Log[μ]^2)/32 - (5*zb*G[1, 1, 1, zb]*Log[μ]^2)/(16*nc) + (5*nc*zb*G[1, 1, 1, zb]*Log[μ]^2)/16 - (zb*Log[μ]^3)/(192*nc*(-1 + zb)) + (nc*zb*Log[μ]^3)/(192*(-1 + zb)) - (17*zb^2*Log[μ]^3)/(192*nc*(-1 + zb)) + (17*nc*zb^2*Log[μ]^3)/(192*(-1 + zb)) + (31*zb^3*Log[μ]^3)/(288*nc*(-1 + zb)) - (31*nc*zb^3*Log[μ]^3)/(288*(-1 + zb)) + (G[1, zb]*Log[μ]^3)/(192*nc) - (nc*G[1, zb]*Log[μ]^3)/192 + (zb*G[1, zb]*Log[μ]^3)/(12*nc) - (nc*zb*G[1, zb]*Log[μ]^3)/12 - (zb^2*G[1, zb]*Log[μ]^3)/(24*nc) + (nc*zb^2*G[1, zb]*Log[μ]^3)/24 - (G[1, 1, zb]*Log[μ]^3)/(32*nc) + (nc*G[1, 1, zb]*Log[μ]^3)/32 + (zb*G[1, 1, zb]*Log[μ]^3)/(16*nc) - (nc*zb*G[1, 1, zb]*Log[μ]^3)/16 - (zb*Zeta[3])/(12*nc*(-1 + zb)) + (nc*zb*Zeta[3])/(12*(-1 + zb)) - (17*zb^2*Zeta[3])/(12*nc*(-1 + zb)) + (17*nc*zb^2*Zeta[3])/(12*(-1 + zb)) + (31*zb^3*Zeta[3])/(18*nc*(-1 + zb)) - (31*nc*zb^3*Zeta[3])/(18*(-1 + zb)) + (G[1, zb]*Zeta[3])/(12*nc) - (nc*G[1, zb]*Zeta[3])/12 + (4*zb*G[1, zb]*Zeta[3])/(3*nc) - (4*nc*zb*G[1, zb]*Zeta[3])/3 - (2*zb^2*G[1, zb]*Zeta[3])/(3*nc) + (2*nc*zb^2*G[1, zb]*Zeta[3])/3 - (G[1, 1, zb]*Zeta[3])/(2*nc) + (nc*G[1, 1, zb]*Zeta[3])/2 + (zb*G[1, 1, zb]*Zeta[3])/nc - nc*zb*G[1, 1, zb]*Zeta[3], -1/384*((-2 + nc)*(2 + nc)*zb*(-232 + 46*Pi^2 + 422*zb - 117*Pi^2*zb - 190*zb^2 + 74*Pi^2*zb^2)*G[0, zb])/(nc*(-1 + zb)) + ((-2 + nc)*(2 + nc)*zb*(4 - 7*zb + 21*zb^2)*G[0, 0, zb])/(192*nc) - ((-2 + nc)*(2 + nc)*(-756 + 294*Pi^2 + 1350*zb - 453*Pi^2*zb - 435*zb^2 + 311*Pi^2*zb^2 - 147*zb^3 - 80*Pi^2*zb^3 + 63*zb^4)*G[1, 0, zb])/(576*nc*(-2 + zb)) + ((-2 + nc)*(2 + nc)*(-1 + zb)*(-48 + 168*Pi^2 + 1108*zb - 174*Pi^2*zb - 1504*zb^2 + 225*Pi^2*zb^2 + 418*zb^3 - 92*Pi^2*zb^3 + 36*zb^4)*G[1, 1, zb])/(384*nc*(-2 + zb)*zb) + ((-2 + nc)*(2 + nc)*(-660 + 26*Pi^2 + 1182*zb - 26*Pi^2*zb - 507*zb^2 + 8*Pi^2*zb^2 + 27*zb^3)*G[2, 1, zb])/(576*nc) + (3*(-2 + nc)*(2 + nc)*zb*(-1 + 4*zb)*G[0, 0, 0, zb])/(32*nc) - ((-2 + nc)*(2 + nc)*(16 - 10*Pi^2 - 62*zb - 23*zb^2 + 10*Pi^2*zb^2 + 60*zb^3)*G[0, 0, 1, zb])/(192*nc*(-1 + zb)) - ((-2 + nc)*(2 + nc)*(24 - 16*Pi^2 - 63*zb^2 + 16*Pi^2*zb^2 + 48*zb^3)*G[0, 1, 0, zb])/(192*nc*(-1 + zb)) - ((-2 + nc)*(2 + nc)*(8 - 18*Pi^2 - 41*zb - 18*Pi^2*zb + 6*zb^2)*G[0, 1, 1, zb])/(96*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*(-47 + 45*zb)*G[1, 0, 0, zb])/(96*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*(6 + 5*zb - 10*Pi^2*zb + 111*zb^2)*G[1, 0, 1, zb])/(192*nc*zb) + ((-2 + nc)*(2 + nc)*(-12 + 19*zb - 100*zb^2 + 18*zb^3)*G[1, 1, 0, zb])/(192*nc*zb) + (3*(-2 + nc)*(2 + nc)*(2 + 28*zb - 19*zb^2 + 4*zb^3)*G[1, 1, 1, zb])/(64*nc*zb) + ((-2 + nc)*(2 + nc)*(-29 - 46*zb + 30*zb^2)*G[1, 2, 1, zb])/(96*nc) + ((-2 + nc)*(2 + nc)*(16 - 3*Pi^2 - 25*zb + Pi^2*zb + 9*zb^2)*G[2, 1, 0, zb])/(48*nc) - ((-2 + nc)*(2 + nc)*(4 - 3*Pi^2 - 37*zb + Pi^2*zb + 18*zb^2)*G[2, 1, 1, zb])/(32*nc) - ((-2 + nc)*(2 + nc)*(-6 + zb)*(-2 + zb)*G[2, 2, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(3 - 3*zb + 4*zb^2)*G[0, 0, 0, 1, zb])/(48*nc) - (3*(-2 + nc)*(2 + nc)*(-1 + zb)*G[0, 0, 1, 0, zb])/(32*nc) - ((-2 + nc)*(2 + nc)*(15 - 15*zb + 8*zb^2)*G[0, 0, 1, 1, zb])/(96*nc) - ((-2 + nc)*(2 + nc)*(-3 + 3*zb + 2*zb^2)*G[0, 1, 0, 0, zb])/(24*nc) + ((-2 + nc)*(2 + nc)*(-39 + 39*zb + 4*zb^2)*G[0, 1, 0, 1, zb])/(96*nc) - ((-2 + nc)*(2 + nc)*(3 - 3*zb + zb^2)*G[0, 1, 1, 0, zb])/(24*nc) - (7*(-2 + nc)*(2 + nc)*(-1 + zb)*G[0, 1, 1, 1, zb])/(32*nc) - ((-2 + nc)*(2 + nc)*(3 - 3*zb + 2*zb^2)*G[1, 0, 0, 0, zb])/(8*nc) + ((-2 + nc)*(2 + nc)*(2 + zb)*(-4 + 7*zb - 11*zb^2 + 4*zb^3)*G[1, 0, 0, 1, zb])/(48*nc*(-2 + zb)*zb) + ((-2 + nc)*(2 + nc)*(-30 + 39*zb - 33*zb^2 + 10*zb^3)*G[1, 0, 1, 0, zb])/(48*nc*(-2 + zb)) + ((-2 + nc)*(2 + nc)*(8 - 70*zb + 135*zb^2 - 65*zb^3 + 10*zb^4)*G[1, 0, 1, 1, zb])/(48*nc*(-2 + zb)*zb) + ((-2 + nc)*(2 + nc)*(-1 + zb)*(44 + 5*zb + 44*zb^2)*G[1, 1, 0, 0, zb])/(96*nc*zb) - ((-2 + nc)*(2 + nc)*(-1 + zb)*(-168 - 166*zb - 55*zb^2 + 92*zb^3)*G[1, 1, 0, 1, zb])/(192*nc*(-2 + zb)*zb) + ((-2 + nc)*(2 + nc)*(-178 + 321*zb - 219*zb^2 + 56*zb^3)*G[1, 1, 1, 0, zb])/(192*nc*(-2 + zb)) - ((-2 + nc)*(2 + nc)*(96 - 682*zb + 1029*zb^2 - 615*zb^3 + 136*zb^4)*G[1, 1, 1, 1, zb])/(192*nc*(-2 + zb)*zb) - ((-2 + nc)*(2 + nc)*(-32 + 66*zb - 33*zb^2 + 11*zb^3)*G[1, 1, 2, 1, zb])/(96*nc*(-2 + zb)*zb) - ((-2 + nc)*(2 + nc)*(12 - 20*zb + 24*zb^2 - 18*zb^3 + 5*zb^4)*G[1, 2, 1, 0, zb])/(12*nc*(-2 + zb)*zb) + ((-2 + nc)*(2 + nc)*(176 - 290*zb + 339*zb^2 - 289*zb^3 + 88*zb^4)*G[1, 2, 1, 1, zb])/(96*nc*(-2 + zb)*zb) - ((-2 + nc)*(2 + nc)*(-16 - zb + zb^2 + 4*zb^3)*G[1, 2, 2, 1, zb])/(48*nc*zb) + ((-2 + nc)*(2 + nc)*(13 - 13*zb + 4*zb^2)*G[2, 1, 0, 1, zb])/(48*nc) - ((-2 + nc)*(2 + nc)*(13 - 13*zb + 4*zb^2)*G[2, 1, 1, 0, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(13 - 13*zb + 4*zb^2)*G[2, 1, 2, 1, zb])/(48*nc) + ((-2 + nc)*(2 + nc)*(13 - 13*zb + 4*zb^2)*G[2, 2, 1, 0, zb])/(24*nc) - ((-2 + nc)*(2 + nc)*(13 - 13*zb + 4*zb^2)*G[2, 2, 1, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 0, 1, 0, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 0, 1, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 0, 0, zb])/(8*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 0, 1, zb])/(4*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 1, 0, zb])/(8*nc) + (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 1, 1, zb])/(16*nc) + (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 0, 0, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 0, 1, zb])/(4*nc) - (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(16*nc) + (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 1, 1, zb])/(16*nc) - (7*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 0, 0, zb])/(16*nc) + (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 0, 1, zb])/(4*nc) - (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 1, 0, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 1, 1, zb])/(4*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 1, 2, 1, zb])/(4*nc) + ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 2, 1, 0, zb])/(2*nc) - ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 2, 1, 1, zb])/nc + ((-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 2, 2, 1, zb])/(2*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 0, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 1, 0, zb])/(8*nc) - (3*(-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 0, 1, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 0, 0, zb])/(8*nc) - (3*(-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 0, 1, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 1, 0, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 0, 1, 1, 1, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 0, 0, 1, zb])/(8*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 0, 1, 0, zb])/(16*nc) + (3*(-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 0, 1, 1, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 2, 1, 0, zb])/(8*nc) + (3*(-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 1, 2, 1, 1, zb])/(16*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 2, 1, 0, 1, zb])/(8*nc) - ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 2, 1, 1, 1, zb])/(4*nc) + ((-2 + nc)*(2 + nc)*(-1 + zb)*G[1, 2, 1, 2, 1, zb])/(8*nc) + ((-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 0, 1, 1, zb])/(4*nc) + (5*(-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 1, 1, 0, zb])/(32*nc) - (9*(-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 1, 1, 1, zb])/(32*nc) - (3*(-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 1, 2, 1, zb])/(16*nc) - ((-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 2, 1, 0, zb])/(8*nc) + (3*(-2 + nc)*(2 + nc)*(-3 + zb)*G[2, 1, 2, 1, 1, zb])/(16*nc) - (5*(-2 + nc)*(2 + nc)*Pi^2*Sqrt[1 - zb]*(6 + zb)*(-1 + 3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(384*nc*Sqrt[3 + zb]) - (5*(-2 + nc)*(2 + nc)*Pi^2*(12 - 3*zb + 3*zb^2 + 4*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(384*nc*zb) - (3*(-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc*(-5 + 4*zb)) - (5*(-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(48*nc*(-5 + 4*zb)) + ((-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*(-5 + 4*zb)) + (3*(-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc*(-5 + 4*zb)) + (5*(-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(192*nc*(-5 + 4*zb)) - ((-2 + nc)*(2 + nc)*Sqrt[5 - 4*zb]*(-50 + 21*zb + 14*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc*(-5 + 4*zb)) + ((-2 + nc)*(2 + nc)*Sqrt[1 - zb]*(6 + zb)*(-1 + 3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*nc*Sqrt[3 + zb]) + ((-2 + nc)*(2 + nc)*Sqrt[1 - zb]*(6 + zb)*(-1 + 3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(96*nc*Sqrt[3 + zb]) + (3*(-2 + nc)*(2 + nc)*Sqrt[1 - zb]*(6 + zb)*(-1 + 3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc*Sqrt[3 + zb]) + ((-2 + nc)*(2 + nc)*Sqrt[1 - zb]*(6 + zb)*(-1 + 3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc*Sqrt[3 + zb]) + (3*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc*(-2 + zb)) + (5*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(12*nc*(-2 + zb)) - ((-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc*(-2 + zb)) - (3*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc*(-2 + zb)) - (5*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(48*nc*(-2 + zb)) + ((-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*(-2 + zb)) - (3*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc*(-2 + zb)) - (5*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(48*nc*(-2 + zb)) + ((-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*(-2 + zb)) + (3*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc*(-2 + zb)) + (5*(-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(192*nc*(-2 + zb)) - ((-2 + nc)*(2 + nc)*(-122 + 201*zb - 99*zb^2 + 16*zb^3)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc*(-2 + zb)) + ((-2 + nc)*(2 + nc)*(12 - 3*zb + 3*zb^2 + 4*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*nc*zb) + ((-2 + nc)*(2 + nc)*(12 - 3*zb + 3*zb^2 + 4*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(96*nc*zb) + (3*(-2 + nc)*(2 + nc)*(12 - 3*zb + 3*zb^2 + 4*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc*zb) + ((-2 + nc)*(2 + nc)*(12 - 3*zb + 3*zb^2 + 4*zb^3)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc*zb) - (27*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) - (15*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc) + (9*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + (27*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc) + (15*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc) - (9*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) + (27*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc) + (15*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc) - (9*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) - (27*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc) - (15*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc) + (9*(-2 + nc)*(2 + nc)*(-3 + zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc) - ((-2 + nc)*(2 + nc)*G[0, 1, zb]*(-60 + 27*Pi^2 + 99*zb - 27*Pi^2*zb + 174*zb^2 - 20*Pi^2*zb^2 + 81*zb^3 - 36*Zeta[3] - 36*zb*Zeta[3]))/(576*nc) - ((-2 + nc)*(2 + nc)*zb*(3936 + 12*Pi^2 - 6444*zb + 119*Pi^2*zb + 2508*zb^2 - 236*Pi^2*zb^2 + 105*Pi^2*zb^3 - 504*Zeta[3] + 900*zb*Zeta[3] - 720*zb^2*Zeta[3]))/(2304*nc*(-1 + zb)) + ((-2 + nc)*(2 + nc)*G[1, zb]*(400 + 122*Pi^2 - 240*zb - 211*Pi^2*zb - 160*zb^2 + 89*Pi^2*zb^2 - 84*Zeta[3] + 84*zb*Zeta[3] - 32*zb^2*Zeta[3]))/(384*nc), 0, -1/3456*((-8676 + 6548*nc^2 + 15800*nc^4 + 2512*nc*nf - 4112*nc^3*nf - 2910*Pi^2 + 9768*nc^2*Pi^2 - 11514*nc^4*Pi^2 - 12888*zb + 165954*nc^2*zb - 528102*nc^4*zb - 9960*nc*nf*zb + 24888*nc^3*nf*zb + 8730*Pi^2*zb - 29304*nc^2*Pi^2*zb + 34542*nc^4*Pi^2*zb + 84447*zb^2 - 431776*nc^2*zb^2 + 1004087*nc^4*zb^2 + 22564*nc*nf*zb^2 - 46484*nc^3*nf*zb^2 - 11640*Pi^2*zb^2 + 39072*nc^2*Pi^2*zb^2 - 46056*nc^4*Pi^2*zb^2 - 62991*zb^3 + 256578*nc^2*zb^3 - 511729*nc^4*zb^3 - 15884*nc*nf*zb^3 + 27244*nc^3*nf*zb^3 + 5820*Pi^2*zb^3 - 19536*nc^2*Pi^2*zb^3 + 23028*nc^4*Pi^2*zb^3 + 108*zb^4)*G[0, 0, 0, zb])/(nc^2*(-1 + zb)) + ((-9180 + 12828*nc^2 + 22328*nc^4 + 2976*nc*nf - 6032*nc^3*nf - 4740*Pi^2 + 13608*nc^2*Pi^2 - 16428*nc^4*Pi^2 + 27882*zb + 149544*nc^2*zb - 848430*nc^4*zb - 10512*nc*nf*zb + 40872*nc^3*nf*zb + 14220*Pi^2*zb - 40824*nc^2*Pi^2*zb + 49284*nc^4*Pi^2*zb - 11547*zb^2 - 417648*nc^2*zb^2 + 1576319*nc^4*zb^2 + 28992*nc*nf*zb^2 - 78392*nc^3*nf*zb^2 - 18168*Pi^2*zb^2 + 53208*nc^2*Pi^2*zb^2 - 65712*nc^4*Pi^2*zb^2 - 7173*zb^3 + 253700*nc^2*zb^3 - 788971*nc^4*zb^3 - 22800*nc*nf*zb^3 + 46240*nc^3*nf*zb^3 + 8688*Pi^2*zb^3 - 25992*nc^2*Pi^2*zb^3 + 32856*nc^4*Pi^2*zb^3 + 234*zb^4 + 18*nc^4*zb^4)*G[0, 0, 1, zb])/(6912*nc^2*(-1 + zb)) - ((12132 - 9828*nc^2 - 20404*nc^4 - 3600*nc*nf + 5632*nc^3*nf + 4080*Pi^2 - 13740*nc^2*Pi^2 + 16560*nc^4*Pi^2 - 17262*zb - 171936*nc^2*zb + 857706*nc^4*zb + 11088*nc*nf*zb - 36960*nc^3*nf*zb - 12456*Pi^2*zb + 41220*nc^2*Pi^2*zb - 49680*nc^4*Pi^2*zb - 12501*zb^2 + 452544*nc^2*zb^2 - 1610965*nc^4*zb^2 - 32568*nc*nf*zb^2 + 75256*nc^3*nf*zb^2 + 15888*Pi^2*zb^2 - 53952*nc^2*Pi^2*zb^2 + 66240*nc^4*Pi^2*zb^2 + 18117*zb^3 - 267476*nc^2*zb^3 + 817389*nc^4*zb^3 + 26616*nc*nf*zb^3 - 47000*nc^3*nf*zb^3 - 7512*Pi^2*zb^3 + 26472*nc^2*Pi^2*zb^3 - 33120*nc^4*Pi^2*zb^3 - 270*zb^4 + 18*nc^4*zb^4)*G[0, 1, 0, zb])/(6912*nc^2*(-1 + zb)) - ((-3006 + 4772*nc^2 + 5600*nc^4 + 796*nc*nf - 1580*nc^3*nf - 1488*Pi^2 + 3843*nc^2*Pi^2 - 5160*nc^4*Pi^2 + 36081*zb - 1758*nc^2*zb - 314673*nc^4*zb - 564*nc*nf*zb + 13368*nc^3*nf*zb + 5112*Pi^2*zb - 11529*nc^2*Pi^2*zb + 15480*nc^4*Pi^2*zb - 79011*zb^2 - 15538*nc^2*zb^2 + 575501*nc^4*zb^2 + 7570*nc*nf*zb^2 - 29246*nc^3*nf*zb^2 - 6240*Pi^2*zb^2 + 14994*nc^2*Pi^2*zb^2 - 20640*nc^4*Pi^2*zb^2 + 45846*zb^3 + 12556*nc^2*zb^3 - 288072*nc^4*zb^3 - 8474*nc*nf*zb^3 + 18802*nc^3*nf*zb^3 + 2616*Pi^2*zb^3 - 7308*nc^2*Pi^2*zb^3 + 10320*nc^4*Pi^2*zb^3 + 90*zb^4 + 36*nc^4*zb^4)*G[0, 1, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-288360 + 709200*nc^2 - 7616888*nc^4 - 243328*nc*nf + 230656*nc^3*nf + 65952*Pi^2 - 113568*nc^2*Pi^2 - 158592*nc^4*Pi^2 + 1703556*zb - 6183480*nc^2*zb + 35000220*nc^4*zb + 876864*nc*nf*zb - 960000*nc^3*nf*zb - 301008*Pi^2*zb + 637392*nc^2*Pi^2*zb + 304320*nc^4*Pi^2*zb - 4033386*zb^2 + 16653532*nc^2*zb^2 - 66903958*nc^4*zb^2 - 1462048*nc*nf*zb^2 + 1853440*nc^3*nf*zb^2 + 585480*Pi^2*zb^2 - 1453896*nc^2*Pi^2*zb^2 + 156384*nc^4*Pi^2*zb^2 + 4784211*zb^3 - 20620978*nc^2*zb^3 + 67118685*nc^4*zb^3 + 1425136*nc*nf*zb^3 - 2004544*nc^3*nf*zb^3 - 605916*Pi^2*zb^3 + 1681404*nc^2*Pi^2*zb^3 - 775632*nc^4*Pi^2*zb^3 - 2986695*zb^4 + 13014942*nc^2*zb^4 - 36931821*nc^4*zb^4 - 812592*nc*nf*zb^4 + 1210416*nc^3*nf*zb^4 + 345084*Pi^2*zb^4 - 1031532*nc^2*Pi^2*zb^4 + 697152*nc^4*Pi^2*zb^4 + 937746*zb^5 - 4076504*nc^2*zb^5 + 10535528*nc^4*zb^5 + 246368*nc*nf*zb^5 - 376976*nc^3*nf*zb^5 - 101688*Pi^2*zb^5 + 319536*nc^2*Pi^2*zb^5 - 258984*nc^4*Pi^2*zb^5 - 117288*zb^6 + 503432*nc^2*zb^6 - 1217962*nc^4*zb^6 - 30400*nc*nf*zb^6 + 47008*nc^3*nf*zb^6 + 12096*Pi^2*zb^6 - 39336*nc^2*Pi^2*zb^6 + 35352*nc^4*Pi^2*zb^6 + 216*zb^7 + 36*nc^4*zb^7)*G[1, 0, 0, zb])/(6912*nc^2*(-2 + zb)^3*(-1 + zb)) - ((-1728 - 182880*zb - 285424*nc^2*zb - 6217544*nc^4*zb - 219360*nc*nf*zb + 189984*nc^3*nf*zb + 42528*Pi^2*zb - 20640*nc^2*Pi^2*zb - 122208*nc^4*Pi^2*zb + 800208*zb^2 - 883320*nc^2*zb^2 + 28026516*nc^4*zb^2 + 748080*nc*nf*zb^2 - 758544*nc^3*nf*zb^2 - 199440*Pi^2*zb^2 + 233616*nc^2*Pi^2*zb^2 + 252528*nc^4*Pi^2*zb^2 - 1465632*zb^3 + 5250636*nc^2*zb^3 - 52805874*nc^4*zb^3 - 1179000*nc*nf*zb^3 + 1439400*nc^3*nf*zb^3 + 391656*Pi^2*zb^3 - 693864*nc^2*Pi^2*zb^3 + 54312*nc^4*Pi^2*zb^3 + 1435284*zb^4 - 8092026*nc^2*zb^4 + 52449927*nc^4*zb^4 + 1106820*nc*nf*zb^4 - 1561740*nc^3*nf*zb^4 - 404652*Pi^2*zb^4 + 908556*nc^2*Pi^2*zb^4 - 504300*nc^4*Pi^2*zb^4 - 783648*zb^5 + 5633118*nc^2*zb^5 - 28670853*nc^4*zb^5 - 621180*nc*nf*zb^5 + 953580*nc^3*nf*zb^5 + 228924*Pi^2*zb^5 - 594708*nc^2*Pi^2*zb^5 + 473892*nc^4*Pi^2*zb^5 + 225297*zb^6 - 1859754*nc^2*zb^6 + 8144136*nc^4*zb^6 + 187920*nc*nf*zb^6 - 300552*nc^3*nf*zb^6 - 66912*Pi^2*zb^6 + 191088*nc^2*Pi^2*zb^6 - 178824*nc^4*Pi^2*zb^6 - 27135*zb^7 + 236986*nc^2*zb^7 - 939052*nc^4*zb^7 - 23280*nc*nf*zb^7 + 37872*nc^3*nf*zb^7 + 7896*Pi^2*zb^7 - 24048*nc^2*Pi^2*zb^7 + 24600*nc^4*Pi^2*zb^7 + 234*zb^8 + 72*nc^4*zb^8)*G[1, 0, 1, zb])/(6912*nc^2*(-2 + zb)^3*(-1 + zb)*zb) + ((-3456 - 590400*zb + 320424*nc^2*zb - 7334608*nc^4*zb - 201600*nc*nf*zb + 218304*nc^3*nf*zb + 54528*Pi^2*zb - 82080*nc^2*Pi^2*zb - 218496*nc^4*Pi^2*zb - 2304*nc*nf*Pi^2*zb + 2304*nc^3*nf*Pi^2*zb + 1472904*zb^2 - 2358132*nc^2*zb^2 + 25786856*nc^4*zb^2 + 448704*nc*nf*zb^2 - 622944*nc^3*nf*zb^2 - 195648*Pi^2*zb^2 + 386544*nc^2*Pi^2*zb^2 + 382272*nc^4*Pi^2*zb^2 + 8064*nc*nf*Pi^2*zb^2 - 8064*nc^3*nf*Pi^2*zb^2 - 1341108*zb^3 + 4518570*nc^2*zb^3 - 36077404*nc^4*zb^3 - 561696*nc*nf*zb^3 + 915888*nc^3*nf*zb^3 + 284640*Pi^2*zb^3 - 672120*nc^2*Pi^2*zb^3 - 80160*nc^4*Pi^2*zb^3 - 8640*nc*nf*Pi^2*zb^3 + 8640*nc^3*nf*Pi^2*zb^3 + 545022*zb^4 - 3639567*nc^2*zb^4 + 24603938*nc^4*zb^4 + 421488*nc*nf*zb^4 - 712296*nc^3*nf*zb^4 - 201648*Pi^2*zb^4 + 530964*nc^2*Pi^2*zb^4 - 180048*nc^4*Pi^2*zb^4 + 3744*nc*nf*Pi^2*zb^4 - 3744*nc^3*nf*Pi^2*zb^4 - 91638*zb^5 + 1329330*nc^2*zb^5 - 8147176*nc^4*zb^5 - 161568*nc*nf*zb^5 + 268632*nc^3*nf*zb^5 + 68952*Pi^2*zb^5 - 194496*nc^2*Pi^2*zb^5 + 117312*nc^4*Pi^2*zb^5 - 576*nc*nf*Pi^2*zb^5 + 576*nc^3*nf*Pi^2*zb^5 + 4221*zb^6 - 182184*nc^2*zb^6 + 1049771*nc^4*zb^6 + 23880*nc*nf*zb^6 - 38616*nc^3*nf*zb^6 - 9120*Pi^2*zb^6 + 26928*nc^2*Pi^2*zb^6 - 20688*nc^4*Pi^2*zb^6 - 306*zb^7 + 18*nc^4*zb^7)*G[1, 1, 0, zb])/(6912*nc^2*(-2 + zb)^3*zb) + ((25920 + 1884456*zb + 6098200*nc^2*zb + 27892560*nc^4*zb + 701120*nc*nf*zb - 824640*nc^3*nf*zb - 195360*Pi^2*zb + 108960*nc^2*Pi^2*zb + 562080*nc^4*Pi^2*zb + 17280*nc*nf*Pi^2*zb - 17280*nc^3*nf*Pi^2*zb - 1865340*zb^2 - 18011996*nc^2*zb^2 - 93360080*nc^4*zb^2 - 1180480*nc*nf*zb^2 + 2101760*nc^3*nf*zb^2 + 691440*Pi^2*zb^2 - 865200*nc^2*Pi^2*zb^2 - 949680*nc^4*Pi^2*zb^2 - 60480*nc*nf*Pi^2*zb^2 + 60480*nc^3*nf*Pi^2*zb^2 - 3662514*zb^3 + 22073982*nc^2*zb^3 + 127165480*nc^4*zb^3 + 1349280*nc*nf*zb^3 - 3074560*nc^3*nf*zb^3 - 988920*Pi^2*zb^3 + 1792920*nc^2*Pi^2*zb^3 + 39000*nc^4*Pi^2*zb^3 + 64800*nc*nf*Pi^2*zb^3 - 64800*nc^3*nf*Pi^2*zb^3 + 5905251*zb^4 - 13723829*nc^2*zb^4 - 85574520*nc^4*zb^4 - 1129600*nc*nf*zb^4 + 2490000*nc^3*nf*zb^4 + 690420*Pi^2*zb^4 - 1527780*nc^2*Pi^2*zb^4 + 663420*nc^4*Pi^2*zb^4 - 28080*nc*nf*Pi^2*zb^4 + 28080*nc^3*nf*Pi^2*zb^4 - 2814093*zb^5 + 4269868*nc^2*zb^5 + 28164385*nc^4*zb^5 + 488780*nc*nf*zb^5 - 977260*nc^3*nf*zb^5 - 233400*Pi^2*zb^5 + 581640*nc^2*Pi^2*zb^5 - 393480*nc^4*Pi^2*zb^5 + 4320*nc*nf*Pi^2*zb^5 - 4320*nc^3*nf*Pi^2*zb^5 + 443160*zb^6 - 528246*nc^2*zb^6 - 3621065*nc^4*zb^6 - 78780*nc*nf*zb^6 + 144860*nc^3*nf*zb^6 + 30600*Pi^2*zb^6 - 82320*nc^2*Pi^2*zb^6 + 67800*nc^4*Pi^2*zb^6 + 1440*zb^7 + 90*nc^4*zb^7)*G[1, 1, 1, zb])/(34560*nc^2*(-2 + zb)^3*zb) - ((1116 - 11445*nc^2 + 4142*nc^4 + 768*nc*nf + 1536*nc^3*nf + 894*Pi^2 + 1386*nc^2*Pi^2 + 4872*nc^4*Pi^2 - 18666*zb + 36498*nc^2*zb - 2116*nc^4*zb - 1248*nc*nf*zb - 1584*nc^3*nf*zb - 1392*Pi^2*zb - 576*nc^2*Pi^2*zb - 7056*nc^4*Pi^2*zb + 9459*zb^2 - 16812*nc^2*zb^2 + 3713*nc^4*zb^2 - 48*nc*nf*zb^2 + 960*nc^3*nf*zb^2 + 264*Pi^2*zb^2 + 336*nc^2*Pi^2*zb^2 + 1800*nc^4*Pi^2*zb^2 + 18*zb^3 - 18*nc^4*zb^3)*G[1, 2, 1, zb])/(3456*nc^2) - ((-21888 + 37920*nc^2 + 3272*nc^4 + 1152*nc*nf + 3552*nc^3*nf - 180*Pi^2 - 780*nc^2*Pi^2 + 3000*nc^4*Pi^2 + 25434*zb - 33624*nc^2*zb - 1590*nc^4*zb - 3456*nc*nf*zb - 7008*nc^3*nf*zb + 396*Pi^2*zb + 1716*nc^2*Pi^2*zb - 6600*nc^4*Pi^2*zb + 63*zb^2 - 18126*nc^2*zb^2 + 8775*nc^4*zb^2 + 3168*nc*nf*zb^2 + 4416*nc^3*nf*zb^2 - 288*Pi^2*zb^2 - 1248*nc^2*Pi^2*zb^2 + 4800*nc^4*Pi^2*zb^2 - 3591*zb^3 + 13062*nc^2*zb^3 - 4267*nc^4*zb^3 - 864*nc*nf*zb^3 - 960*nc^3*nf*zb^3 + 72*Pi^2*zb^3 + 312*nc^2*Pi^2*zb^3 - 1200*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*G[2, 1, 0, zb])/(3456*nc^2*(-1 + zb)) + ((-5472 + 13566*nc^2 + 16894*nc^4 + 2304*nc*nf + 6496*nc^3*nf + 678*Pi^2 - 2340*nc^2*Pi^2 + 7290*nc^4*Pi^2 - 36990*zb + 24696*nc^2*zb - 18962*nc^4*zb - 6912*nc*nf*zb - 12736*nc^3*nf*zb - 1578*Pi^2*zb + 5292*nc^2*Pi^2*zb - 16038*nc^4*Pi^2*zb + 64881*zb^2 - 65511*nc^2*zb^2 + 14078*nc^4*zb^2 + 6336*nc*nf*zb^2 + 7936*nc^3*nf*zb^2 + 1236*Pi^2*zb^2 - 3996*nc^2*Pi^2*zb^2 + 11664*nc^4*Pi^2*zb^2 - 22365*zb^3 + 25473*nc^2*zb^3 - 4224*nc^4*zb^3 - 1728*nc*nf*zb^3 - 1696*nc^3*nf*zb^3 - 336*Pi^2*zb^3 + 1044*nc^2*Pi^2*zb^3 - 2916*nc^4*Pi^2*zb^3 - 54*zb^4 + 54*nc^4*zb^4)*G[2, 1, 1, zb])/(3456*nc^2*(-1 + zb)) - ((11232 + 2580*nc^2 + 11692*nc^4 + 1152*nc*nf + 3552*nc^3*nf + 1632*Pi^2 + 2220*nc^2*Pi^2 + 5220*nc^4*Pi^2 - 61470*zb + 11160*nc^2*zb - 28278*nc^4*zb - 3456*nc*nf*zb - 7008*nc^3*nf*zb - 3648*Pi^2*zb - 4020*nc^2*Pi^2*zb - 11484*nc^4*Pi^2*zb + 72423*zb^2 - 24588*nc^2*zb^2 + 31101*nc^4*zb^2 + 3168*nc*nf*zb^2 + 4416*nc^3*nf*zb^2 + 2712*Pi^2*zb^2 + 2040*nc^2*Pi^2*zb^2 + 8352*nc^4*Pi^2*zb^2 - 22167*zb^3 + 9600*nc^2*zb^3 - 9797*nc^4*zb^3 - 864*nc*nf*zb^3 - 960*nc^3*nf*zb^3 - 696*Pi^2*zb^3 - 240*nc^2*Pi^2*zb^3 - 2088*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*G[2, 2, 1, zb])/(3456*nc^2*(-1 + zb)) + ((3015 - 16814*nc^2 + 17803*nc^4 + 1172*nc*nf - 1900*nc^3*nf - 26235*zb + 147234*nc^2*zb - 229731*nc^4*zb - 3516*nc*nf*zb + 5700*nc^3*nf*zb + 59880*zb^2 - 271952*nc^2*zb^2 + 394876*nc^4*zb^2 + 4688*nc*nf*zb^2 - 7600*nc^3*nf*zb^2 - 36372*zb^3 + 146892*nc^2*zb^3 - 196020*nc^4*zb^3 - 2344*nc*nf*zb^3 + 3800*nc^3*nf*zb^3 - 324*zb^4 + 36*zb^5)*G[0, 0, 0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1080 + 9960*nc^2 - 12728*nc^4 - 816*nc*nf + 1568*nc^3*nf + 13116*zb - 93396*nc^2*zb + 184688*nc^4*zb + 3264*nc*nf*zb - 6272*nc^3*nf*zb - 42348*zb^2 + 238092*nc^2*zb^2 - 465224*nc^4*zb^2 - 5616*nc*nf*zb^2 + 10976*nc^3*nf*zb^2 + 49332*zb^3 - 238588*nc^2*zb^3 + 437372*nc^4*zb^3 + 4704*nc*nf*zb^3 - 9408*nc^3*nf*zb^3 - 18645*zb^4 + 83956*nc^2*zb^4 - 144069*nc^4*zb^4 - 1536*nc*nf*zb^4 + 3136*nc^3*nf*zb^4 - 414*zb^5 - 42*nc^4*zb^5 + 39*zb^6 + 3*nc^4*zb^6)*G[0, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)^2) + ((1440 - 10716*nc^2 + 12196*nc^4 + 888*nc*nf - 1504*nc^3*nf - 15216*zb + 101448*nc^2*zb - 186664*nc^4*zb - 3552*nc*nf*zb + 6016*nc^3*nf*zb + 46140*zb^2 - 255510*nc^2*zb^2 + 471994*nc^4*zb^2 + 6072*nc*nf*zb^2 - 10528*nc^3*nf*zb^2 - 52032*zb^3 + 252676*nc^2*zb^3 - 443168*nc^4*zb^3 - 5040*nc*nf*zb^3 + 9024*nc^3*nf*zb^3 + 19263*zb^4 - 87922*nc^2*zb^4 + 145633*nc^4*zb^4 + 1632*nc*nf*zb^4 - 3008*nc^3*nf*zb^4 + 450*zb^5 + 6*nc^4*zb^5 - 45*zb^6 + 3*nc^4*zb^6)*G[0, 0, 1, 0, zb])/(1152*nc^2*(-1 + zb)^2) + ((-72 + 2175*nc^2 - 3497*nc^4 - 240*nc*nf + 572*nc^3*nf + 552*zb - 17424*nc^2*zb + 60332*nc^4*zb + 960*nc*nf*zb - 2288*nc^3*nf*zb - 3285*zb^2 + 42816*nc^2*zb^2 - 152417*nc^4*zb^2 - 1560*nc*nf*zb^2 + 4004*nc^3*nf*zb^2 + 5022*zb^3 - 42364*nc^2*zb^3 + 141338*nc^4*zb^3 + 1200*nc*nf*zb^3 - 3432*nc^3*nf*zb^3 - 2022*zb^4 + 14809*nc^2*zb^4 - 45654*nc^4*zb^4 - 360*nc*nf*zb^4 + 1144*nc^3*nf*zb^4 - 210*zb^5 - 108*nc^4*zb^5 + 15*zb^6 + 6*nc^4*zb^6)*G[0, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)^2) + ((648 - 5460*nc^2 + 5846*nc^4 + 492*nc*nf - 716*nc^3*nf - 8124*zb + 52644*nc^2*zb - 91520*nc^4*zb - 1968*nc*nf*zb + 2864*nc^3*nf*zb + 25059*zb^2 - 133203*nc^2*zb^2 + 232211*nc^4*zb^2 + 3420*nc*nf*zb^2 - 5012*nc^3*nf*zb^2 - 28194*zb^3 + 131994*nc^2*zb^3 - 218418*nc^4*zb^3 - 2904*nc*nf*zb^3 + 4296*nc^3*nf*zb^3 + 10449*zb^4 - 45987*nc^2*zb^4 + 71872*nc^4*zb^4 + 960*nc*nf*zb^4 - 1432*nc^3*nf*zb^4 + 180*zb^5 + 6*nc^4*zb^5 - 18*zb^6 + 3*nc^4*zb^6)*G[0, 1, 0, 0, zb])/(576*nc^2*(-1 + zb)^2) - ((720 - 6654*nc^2 + 8200*nc^4 + 696*nc*nf - 1144*nc^3*nf - 8580*zb + 59256*nc^2*zb - 132112*nc^4*zb - 2784*nc*nf*zb + 4576*nc^3*nf*zb + 26934*zb^2 - 148404*nc^2*zb^2 + 334618*nc^4*zb^2 + 4680*nc*nf*zb^2 - 8008*nc^3*nf*zb^2 - 30624*zb^3 + 147016*nc^2*zb^3 - 313324*nc^4*zb^3 - 3792*nc*nf*zb^3 + 6864*nc^3*nf*zb^3 + 11121*zb^4 - 51274*nc^2*zb^4 + 102552*nc^4*zb^4 + 1200*nc*nf*zb^4 - 2288*nc^3*nf*zb^4 + 474*zb^5 + 60*nc^4*zb^5 - 45*zb^6 + 6*nc^4*zb^6)*G[0, 1, 0, 1, zb])/(1152*nc^2*(-1 + zb)^2) + ((-36 - 2484*nc^2 + 3235*nc^4 + 324*nc*nf - 508*nc^3*nf - 1140*zb + 18744*nc^2*zb - 57411*nc^4*zb - 972*nc*nf*zb + 1524*nc^3*nf*zb + 4014*zb^2 - 33027*nc^2*zb^2 + 96532*nc^4*zb^2 + 1200*nc*nf*zb^2 - 2032*nc^3*nf*zb^2 - 2718*zb^3 + 17455*nc^2*zb^3 - 46036*nc^4*zb^3 - 552*nc*nf*zb^3 + 1016*nc^3*nf*zb^3 - 135*zb^4 + 15*zb^5)*G[0, 1, 1, 0, zb])/(576*nc^2*(-1 + zb)) - ((1906*nc^2 - 3112*nc^4 - 304*nc*nf + 664*nc^3*nf - 3360*zb - 652*nc^2*zb + 65548*nc^4*zb + 1216*nc*nf*zb - 2656*nc^3*nf*zb + 7422*zb^2 - 6212*nc^2*zb^2 - 165304*nc^4*zb^2 - 1792*nc*nf*zb^2 + 4648*nc^3*nf*zb^2 - 5148*zb^3 + 7732*nc^2*zb^3 + 150364*nc^4*zb^3 + 1152*nc*nf*zb^3 - 3984*nc^3*nf*zb^3 + 1503*zb^4 - 2726*nc^2*zb^4 - 47256*nc^4*zb^4 - 272*nc*nf*zb^4 + 1328*nc^3*nf*zb^4 - 450*zb^5 - 240*nc^4*zb^5 + 33*zb^6)*G[0, 1, 1, 1, zb])/(1152*nc^2*(-1 + zb)^2) - ((-36 - 54*nc^2 - 18*nc^4 + 630*zb - 942*nc^2*zb + 396*nc^4*zb - 1356*zb^2 + 3066*nc^2*zb^2 - 942*nc^4*zb^2 + 990*zb^3 - 3234*nc^2*zb^3 + 812*nc^4*zb^3 - 255*zb^4 + 1152*nc^2*zb^4 - 257*nc^4*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[0, 1, 2, 1, zb])/(288*nc^2*(-1 + zb)^2) - ((11085 - 73386*nc^2 + 57681*nc^4 + 1724*nc*nf - 140*nc^3*nf - 49263*zb + 277014*nc^2*zb - 290031*nc^4*zb - 3444*nc*nf*zb + 996*nc^3*nf*zb + 72570*zb^2 - 354932*nc^2*zb^2 + 410918*nc^4*zb^2 + 3248*nc*nf*zb^2 - 3056*nc^3*nf*zb^2 - 34104*zb^3 + 151304*nc^2*zb^3 - 181864*nc^4*zb^3 - 1528*nc*nf*zb^3 + 2200*nc^3*nf*zb^3 - 324*zb^4 + 36*zb^5)*G[1, 0, 0, 0, zb])/(1152*nc^2*(-1 + zb)) + ((11301 - 45558*nc^2 + 33647*nc^4 + 1608*nc*nf + 24*nc^3*nf - 42261*zb + 169446*nc^2*zb - 195651*nc^4*zb - 2808*nc*nf*zb + 264*nc^3*nf*zb + 53970*zb^2 - 213738*nc^2*zb^2 + 288882*nc^4*zb^2 + 2160*nc*nf*zb^2 - 1968*nc^3*nf*zb^2 - 22674*zb^3 + 89850*nc^2*zb^3 - 129530*nc^4*zb^3 - 960*nc*nf*zb^3 + 1680*nc^3*nf*zb^3 - 375*zb^4 - 39*nc^4*zb^4 + 39*zb^5 + 3*nc^4*zb^5)*G[1, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-2925 + 16656*nc^2 - 11111*nc^4 - 664*nc*nf + 32*nc^3*nf + 12449*zb - 60928*nc^2*zb + 64651*nc^4*zb + 1080*nc*nf*zb - 48*nc^3*nf*zb - 16974*zb^2 + 75874*nc^2*zb^2 - 95504*nc^4*zb^2 - 736*nc*nf*zb^2 + 496*nc^3*nf*zb^2 + 7330*zb^3 - 31602*nc^2*zb^3 + 42920*nc^4*zb^3 + 320*nc*nf*zb^3 - 480*nc^3*nf*zb^3 + 135*zb^4 + 3*nc^4*zb^4 - 15*zb^5 + nc^4*zb^5)*G[1, 0, 1, 0, zb])/(384*nc^2*(-1 + zb)) - ((5088 - 12858*nc^2 + 5134*nc^4 + 918*nc*nf + 54*nc^3*nf - 16854*zb + 43422*nc^2*zb - 48480*nc^4*zb - 1242*nc*nf*zb - 354*nc^3*nf*zb + 18123*zb^2 - 50058*nc^2*zb^2 + 79281*nc^4*zb^2 + 480*nc*nf*zb^2 - 120*nc^3*nf*zb^2 - 6177*zb^3 + 19494*nc^2*zb^3 - 36895*nc^4*zb^3 - 156*nc*nf*zb^3 + 420*nc^3*nf*zb^3 - 195*zb^4 - 102*nc^4*zb^4 + 15*zb^5 + 6*nc^4*zb^5)*G[1, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)) - ((11949 - 63628*nc^2 + 75257*nc^4 + 528*nc*nf + 1056*nc^3*nf - 28302*zb + 151364*nc^2*zb - 193054*nc^4*zb + 96*nc*nf*zb - 1344*nc^3*nf*zb + 19242*zb^2 - 97636*nc^2*zb^2 + 126050*nc^4*zb^2 + 768*nc*nf*zb^2 - 1056*nc^3*nf*zb^2 + 288*zb^3 + 72*nc^4*zb^3 - 36*zb^4 + 18*nc^4*zb^4)*G[1, 1, 0, 0, zb])/(1152*nc^2) + ((9222 - 44141*nc^2 + 41849*nc^4 + 540*nc*nf + 1164*nc^3*nf - 19968*zb + 99526*nc^2*zb - 118354*nc^4*zb + 504*nc*nf*zb - 1968*nc^3*nf*zb + 11556*zb^2 - 60629*nc^2*zb^2 + 80972*nc^4*zb^2 + 336*nc*nf*zb^2 - 528*nc^3*nf*zb^2 + 432*zb^3 + 144*nc^4*zb^3 - 51*zb^4 + 24*nc^4*zb^4)*G[1, 1, 0, 1, zb])/(1152*nc^2) - ((-12150 + 45092*nc^2 - 53550*nc^4 - 576*nc*nf - 1152*nc^3*nf + 21222*zb - 93958*nc^2*zb + 129972*nc^4*zb - 792*nc*nf*zb + 2232*nc^3*nf*zb - 9654*zb^2 + 53546*nc^2*zb^2 - 76458*nc^4*zb^2 - 144*nc*nf*zb^2 + 240*nc^3*nf*zb^2 - 72*zb^3 + 12*nc^4*zb^3 + 9*zb^4 + 3*nc^4*zb^4)*G[1, 1, 1, 0, zb])/(1152*nc^2) - ((142665 - 323716*nc^2 + 233165*nc^4 + 6380*nc*nf + 10740*nc^3*nf - 256350*zb + 595988*nc^2*zb - 612590*nc^4*zb + 9560*nc*nf*zb - 24680*nc^3*nf*zb + 92940*zb^2 - 283332*nc^2*zb^2 + 354660*nc^4*zb^2 - 1520*nc*nf*zb^2 + 1520*nc^3*nf*zb^2 + 2640*zb^3 + 2520*nc^4*zb^3 - 180*zb^4 + 30*nc^4*zb^4)*G[1, 1, 1, 1, zb])/(11520*nc^2) + ((2469 - 5946*nc^2 + 10633*nc^4 + 48*nc*nf - 168*nc^3*nf - 3648*zb + 9630*nc^2*zb - 17954*nc^4*zb - 96*nc*nf*zb + 240*nc^3*nf*zb + 1506*zb^2 - 4362*nc^2*zb^2 + 8410*nc^4*zb^2 + 96*nc*nf*zb^2 - 144*nc^3*nf*zb^2 + 72*zb^3 + 36*nc^4*zb^3 - 9*zb^4 + 9*nc^4*zb^4)*G[1, 1, 2, 1, zb])/(576*nc^2) + ((-1739 + 3364*nc^2 - 6831*nc^4 - 16*nc*nf + 96*nc^3*nf + 2068*zb - 4264*nc^2*zb + 10340*nc^4*zb + 32*nc*nf*zb - 128*nc^3*nf*zb - 678*zb^2 + 1870*nc^2*zb^2 - 4354*nc^4*zb^2 - 32*nc*nf*zb^2 + 64*nc^3*nf*zb^2 + 8*zb^3 + 4*nc^4*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 1, 0, zb])/(192*nc^2) - ((-8052 + 12891*nc^2 - 26951*nc^4 - 96*nc*nf + 576*nc^3*nf + 10230*zb - 19890*nc^2*zb + 43306*nc^4*zb + 192*nc*nf*zb - 768*nc^3*nf*zb - 4089*zb^2 + 10032*nc^2*zb^2 - 19103*nc^4*zb^2 - 192*nc*nf*zb^2 + 384*nc^3*nf*zb^2 + 72*zb^3 + 36*nc^4*zb^3 - 9*zb^4 + 9*nc^4*zb^4)*G[1, 2, 1, 1, zb])/(576*nc^2) + ((-1797 + 3682*nc^2 - 5143*nc^4 - 16*nc*nf + 96*nc^3*nf + 2264*zb - 6060*nc^2*zb + 8208*nc^4*zb + 32*nc*nf*zb - 128*nc^3*nf*zb - 960*zb^2 + 2910*nc^2*zb^2 - 3708*nc^4*zb^2 - 32*nc*nf*zb^2 + 64*nc^3*nf*zb^2 + 8*zb^3 + 4*nc^4*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 2, 1, zb])/(192*nc^2) + ((1512 - 3930*nc^2 + 14014*nc^4 - 240*nc^3*nf - 3960*zb + 10812*nc^2*zb - 44596*nc^4*zb + 768*nc^3*nf*zb + 3438*zb^2 - 10344*nc^2*zb^2 + 53094*nc^4*zb^2 - 912*nc^3*nf*zb^2 - 1044*zb^3 + 3924*nc^2*zb^3 - 27884*nc^4*zb^3 + 480*nc^3*nf*zb^3 + 54*zb^4 - 474*nc^2*zb^4 + 5363*nc^4*zb^4 - 96*nc^3*nf*zb^4 + 6*nc^4*zb^5 + 3*nc^4*zb^6)*G[2, 1, 0, 0, zb])/(288*nc^2*(-1 + zb)^2) - ((20 - 1082*nc^2 + 6354*nc^4 - 120*nc^3*nf + 688*zb + 2732*nc^2*zb - 20372*nc^4*zb + 384*nc^3*nf*zb - 1844*zb^2 - 2264*nc^2*zb^2 + 24462*nc^4*zb^2 - 456*nc^3*nf*zb^2 + 1552*zb^3 + 596*nc^2*zb^3 - 12940*nc^4*zb^3 + 240*nc^3*nf*zb^3 - 425*zb^4 + 2*nc^2*zb^4 + 2487*nc^4*zb^4 - 48*nc^3*nf*zb^4 + 10*zb^5 + 6*nc^4*zb^5 - zb^6 + 3*nc^4*zb^6)*G[2, 1, 0, 1, zb])/(192*nc^2*(-1 + zb)^2) + ((4000 - 8748*nc^2 + 29344*nc^4 - 640*nc^3*nf - 5280*zb + 15708*nc^2*zb - 64236*nc^4*zb + 1408*nc^3*nf*zb + 932*zb^2 - 8166*nc^2*zb^2 + 47384*nc^4*zb^2 - 1024*nc^3*nf*zb^2 + 292*zb^3 + 1206*nc^2*zb^3 - 11408*nc^4*zb^3 + 256*nc^3*nf*zb^3 + 63*zb^4 + 3*nc^4*zb^4 - 7*zb^5 + nc^4*zb^5)*G[2, 1, 1, 0, zb])/(384*nc^2*(-1 + zb)) + ((12132 - 18324*nc^2 + 72428*nc^4 - 2240*nc^3*nf - 27192*zb + 54960*nc^2*zb - 236296*nc^4*zb + 7168*nc^3*nf*zb + 16374*zb^2 - 59346*nc^2*zb^2 + 289312*nc^4*zb^2 - 8512*nc^3*nf*zb^2 + 180*zb^3 + 26916*nc^2*zb^3 - 156508*nc^4*zb^3 + 4480*nc^3*nf*zb^3 - 1359*zb^4 - 4254*nc^2*zb^4 + 31055*nc^4*zb^4 - 896*nc^3*nf*zb^4 - 150*zb^5 + 6*nc^4*zb^5 + 15*zb^6 + 3*nc^4*zb^6)*G[2, 1, 1, 1, zb])/(1152*nc^2*(-1 + zb)^2) - ((5364 - 9678*nc^2 + 14282*nc^4 - 360*nc^3*nf - 14016*zb + 31632*nc^2*zb - 45872*nc^4*zb + 1152*nc^3*nf*zb + 12198*zb^2 - 38076*nc^2*zb^2 + 54780*nc^4*zb^2 - 1368*nc^3*nf*zb^2 - 3780*zb^3 + 19872*nc^2*zb^3 - 28708*nc^4*zb^3 + 720*nc^3*nf*zb^3 + 207*zb^4 - 3774*nc^2*zb^4 + 5509*nc^4*zb^4 - 144*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 1, 2, 1, zb])/(576*nc^2*(-1 + zb)^2) - ((-6960 + 15504*nc^2 - 29036*nc^4 + 480*nc^3*nf + 18480*zb - 45648*nc^2*zb + 90164*nc^4*zb - 1536*nc^3*nf*zb - 16656*zb^2 + 48186*nc^2*zb^2 - 103728*nc^4*zb^2 + 1824*nc^3*nf*zb^2 + 5736*zb^3 - 21540*nc^2*zb^3 + 52384*nc^4*zb^3 - 960*nc^3*nf*zb^3 - 627*zb^4 + 3474*nc^2*zb^4 - 9793*nc^4*zb^4 + 192*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 2, 1, 0, zb])/(576*nc^2*(-1 + zb)^2) + ((-3968 + 7302*nc^2 - 12760*nc^4 + 320*nc^3*nf + 10336*zb - 22690*nc^2*zb + 40692*nc^4*zb - 1024*nc^3*nf*zb - 9012*zb^2 + 25663*nc^2*zb^2 - 48361*nc^4*zb^2 + 1216*nc^3*nf*zb^2 + 2912*zb^3 - 12512*nc^2*zb^3 + 25346*nc^4*zb^3 - 640*nc^3*nf*zb^3 - 295*zb^4 + 2225*nc^2*zb^4 - 4926*nc^4*zb^4 + 128*nc^3*nf*zb^4 + 30*zb^5 + 6*nc^4*zb^5 - 3*zb^6 + 3*nc^4*zb^6)*G[2, 2, 1, 1, zb])/(192*nc^2*(-1 + zb)^2) - ((8976 - 18900*nc^2 + 20380*nc^4 - 480*nc^3*nf - 14400*zb + 42624*nc^2*zb - 44424*nc^4*zb + 1056*nc^3*nf*zb + 5928*zb^2 - 30924*nc^2*zb^2 + 32034*nc^4*zb^2 - 768*nc^3*nf*zb^2 - 528*zb^3 + 7200*nc^2*zb^3 - 7586*nc^4*zb^3 + 192*nc^3*nf*zb^3 + 27*zb^4 + 9*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*G[2, 2, 2, 1, zb])/(576*nc^2*(-1 + zb)) + (5*(115 - 330*nc^2 + 323*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, 0, zb])/(32*nc^2) - ((1093 - 3173*nc^2 + 3453*nc^4 - 2186*zb + 6346*nc^2*zb - 6906*nc^4*zb + 2120*zb^2 - 6130*nc^2*zb^2 + 6906*nc^4*zb^2)*G[0, 0, 0, 0, 1, zb])/(96*nc^2) - ((1106 - 3220*nc^2 + 3489*nc^4 - 2212*zb + 6440*nc^2*zb - 6978*nc^4*zb + 2140*zb^2 - 6194*nc^2*zb^2 + 6978*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb])/(96*nc^2) + ((507 - 1474*nc^2 + 2045*nc^4 - 1014*zb + 2948*nc^2*zb - 4090*nc^4*zb + 954*zb^2 - 2564*nc^2*zb^2 + 4090*nc^4*zb^2)*G[0, 0, 0, 1, 1, zb])/(96*nc^2) - ((1139 - 3271*nc^2 + 3477*nc^4 - 2278*zb + 6542*nc^2*zb - 6954*nc^4*zb + 2218*zb^2 - 6284*nc^2*zb^2 + 6954*nc^4*zb^2)*G[0, 0, 1, 0, 0, zb])/(96*nc^2) + ((703 - 2066*nc^2 + 2412*nc^4 - 1406*zb + 4132*nc^2*zb - 4824*nc^4*zb + 1364*zb^2 - 3814*nc^2*zb^2 + 4824*nc^4*zb^2)*G[0, 0, 1, 0, 1, zb])/(96*nc^2) + ((271 - 809*nc^2 + 1047*nc^4 - 542*zb + 1618*nc^2*zb - 2094*nc^4*zb + 449*zb^2 - 1393*nc^2*zb^2 + 2094*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb])/(48*nc^2) - ((200 - 524*nc^2 + 1001*nc^4 - 400*zb + 1048*nc^2*zb - 2002*nc^4*zb + 376*zb^2 - 550*nc^2*zb^2 + 2002*nc^4*zb^2)*G[0, 0, 1, 1, 1, zb])/(96*nc^2) + ((4 + 6*nc^2 + 5*nc^4 - 8*zb - 12*nc^2*zb - 10*nc^4*zb + 26*zb^2 + 36*nc^2*zb^2 + 10*nc^4*zb^2)*G[0, 0, 1, 2, 1, zb])/(24*nc^2) - ((1171 - 3314*nc^2 + 3444*nc^4 - 2342*zb + 6628*nc^2*zb - 6888*nc^4*zb + 2288*zb^2 - 6376*nc^2*zb^2 + 6888*nc^4*zb^2)*G[0, 1, 0, 0, 0, zb])/(96*nc^2) + ((728 - 2089*nc^2 + 2376*nc^4 - 1402*zb + 4178*nc^2*zb - 4752*nc^4*zb + 1444*zb^2 - 3854*nc^2*zb^2 + 4752*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb])/(96*nc^2) + ((753 - 2119*nc^2 + 2384*nc^4 - 1434*zb + 4238*nc^2*zb - 4768*nc^4*zb + 1464*zb^2 - 3896*nc^2*zb^2 + 4768*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb])/(96*nc^2) - ((337 - 943*nc^2 + 1319*nc^4 - 602*zb + 1886*nc^2*zb - 2638*nc^4*zb + 680*zb^2 - 1532*nc^2*zb^2 + 2638*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb])/(96*nc^2) + ((315 - 853*nc^2 + 1052*nc^4 - 612*zb + 1706*nc^2*zb - 2104*nc^4*zb + 579*zb^2 - 1487*nc^2*zb^2 + 2104*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb])/(48*nc^2) - ((728 - 2091*nc^2 + 2718*nc^4 - 1348*zb + 4182*nc^2*zb - 5436*nc^4*zb + 1420*zb^2 - 3432*nc^2*zb^2 + 5436*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/(192*nc^2) - ((303 - 670*nc^2 + 1074*nc^4 - 516*zb + 1340*nc^2*zb - 2148*nc^4*zb + 450*zb^2 - 950*nc^2*zb^2 + 2148*nc^4*zb^2)*G[0, 1, 1, 1, 0, zb])/(96*nc^2) + ((803 - 1045*nc^2 + 2170*nc^4 - 1336*zb + 2090*nc^2*zb - 4340*nc^4*zb + 1576*zb^2 - 440*nc^2*zb^2 + 4340*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(480*nc^2) - ((26 - 6*nc^2 + 27*nc^4 - 52*zb + 12*nc^2*zb - 54*nc^4*zb + 58*zb^2 + 6*nc^2*zb^2 + 54*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/(48*nc^2) + ((9 + 4*nc^2 + 12*nc^4 - 18*zb - 8*nc^2*zb - 24*nc^4*zb + 18*zb^2 + 2*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 1, 0, zb])/(24*nc^2) - ((61 - 8*nc^2 + 40*nc^4 - 122*zb + 16*nc^2*zb - 80*nc^4*zb + 98*zb^2 - 40*nc^2*zb^2 + 80*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/(48*nc^2) + ((12 - nc^2 + 6*nc^4 - 24*zb + 2*nc^2*zb - 12*nc^4*zb + 12*zb^2 - 11*nc^2*zb^2 + 12*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/(12*nc^2) - ((4759 - 6188*nc^2 - 6915*nc^4 - 9518*zb + 20416*nc^2*zb - 5778*nc^4*zb + 6828*zb^2 - 18864*nc^2*zb^2 + 14628*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb])/(192*nc^2) + ((1669 - 2550*nc^2 - 3235*nc^4 - 3196*zb + 7144*nc^2*zb - 1354*nc^4*zb + 2140*zb^2 - 5998*nc^2*zb^2 + 4990*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/(96*nc^2) + ((1616 - 2237*nc^2 - 3490*nc^4 - 3176*zb + 6882*nc^2*zb - 1138*nc^4*zb + 2140*zb^2 - 5992*nc^2*zb^2 + 4972*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/(96*nc^2) - ((1015 - 1665*nc^2 - 3121*nc^4 - 1780*zb + 3836*nc^2*zb + 340*nc^4*zb + 1006*zb^2 - 2722*nc^2*zb^2 + 2606*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/(96*nc^2) + ((1563 - 2123*nc^2 - 3380*nc^4 - 3150*zb + 6838*nc^2*zb - 1232*nc^4*zb + 2186*zb^2 - 6070*nc^2*zb^2 + 4992*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/(96*nc^2) - ((1081 - 1743*nc^2 - 2821*nc^4 - 2086*zb + 4672*nc^2*zb - 370*nc^4*zb + 1352*zb^2 - 3780*nc^2*zb^2 + 3280*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/(96*nc^2) - ((848 - 1611*nc^2 - 3239*nc^4 - 1640*zb + 4026*nc^2*zb + 390*nc^4*zb + 990*zb^2 - 2958*nc^2*zb^2 + 2656*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/(96*nc^2) + ((589 - 1645*nc^2 - 2216*nc^4 - 906*zb + 2372*nc^2*zb + 822*nc^4*zb + 406*zb^2 - 978*nc^2*zb^2 + 1068*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((115 - 161*nc^2 + 84*nc^4 - 140*zb + 136*nc^2*zb - 108*nc^4*zb + 52*zb^2 + 8*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/(48*nc^2) + ((1779 - 1816*nc^2 - 4807*nc^4 - 48*nc*nf + 48*nc^3*nf - 3558*zb + 6916*nc^2*zb + 658*nc^4*zb + 96*nc*nf*zb - 96*nc^3*nf*zb + 2324*zb^2 - 6048*nc^2*zb^2 + 4156*nc^4*zb^2)*G[1, 1, 0, 0, 0, zb])/(96*nc^2) - ((1285 - 1563*nc^2 - 4274*nc^4 - 48*nc*nf + 48*nc^3*nf - 2378*zb + 4744*nc^2*zb + 1498*nc^4*zb + 96*nc*nf*zb - 96*nc^3*nf*zb + 1368*zb^2 - 3752*nc^2*zb^2 + 2560*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/(96*nc^2) - ((1237 - 1370*nc^2 - 4456*nc^4 - 60*nc*nf + 60*nc^3*nf - 2336*zb + 4624*nc^2*zb + 1726*nc^4*zb + 120*nc*nf*zb - 120*nc^3*nf*zb + 1374*zb^2 - 3772*nc^2*zb^2 + 2594*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/(96*nc^2) + ((1783 - 2316*nc^2 - 6785*nc^4 - 120*nc*nf + 120*nc^3*nf - 2746*zb + 5188*nc^2*zb + 4178*nc^4*zb + 240*nc*nf*zb - 240*nc^3*nf*zb + 1048*zb^2 - 3268*nc^2*zb^2 + 2292*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/(192*nc^2) - ((2529 - 1608*nc^2 - 6495*nc^4 - 144*nc*nf + 144*nc^3*nf - 4818*zb + 7960*nc^2*zb + 1550*nc^4*zb + 288*nc*nf*zb - 288*nc^3*nf*zb + 2924*zb^2 - 7064*nc^2*zb^2 + 4908*nc^4*zb^2)*G[1, 1, 1, 0, 0, zb])/(192*nc^2) + ((1689 - 1002*nc^2 - 4893*nc^4 - 156*nc*nf + 156*nc^3*nf - 3054*zb + 4876*nc^2*zb + 2246*nc^4*zb + 312*nc*nf*zb - 312*nc^3*nf*zb + 1672*zb^2 - 4184*nc^2*zb^2 + 2896*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/(192*nc^2) + ((1878 - 643*nc^2 - 5335*nc^4 - 180*nc*nf + 180*nc^3*nf - 3144*zb + 4150*nc^2*zb + 2962*nc^4*zb + 360*nc*nf*zb - 360*nc^3*nf*zb + 1600*zb^2 - 3594*nc^2*zb^2 + 2282*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/(192*nc^2) - ((11717 + 1068*nc^2 - 29405*nc^4 - 1860*nc*nf + 1860*nc^3*nf - 16418*zb + 12288*nc^2*zb + 27890*nc^4*zb + 3720*nc*nf*zb - 3720*nc^3*nf*zb + 4632*zb^2 - 9732*nc^2*zb^2 + 5700*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/(1920*nc^2) + ((170 - 199*nc^2 + 105*nc^4 - 284*zb + 442*nc^2*zb - 422*nc^4*zb + 172*zb^2 - 258*nc^2*zb^2 + 126*nc^4*zb^2)*G[1, 1, 1, 2, 1, zb])/(96*nc^2) - ((231 - 533*nc^2 + 412*nc^4 - 342*zb + 788*nc^2*zb - 742*nc^4*zb + 174*zb^2 - 380*nc^2*zb^2 + 322*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb])/(48*nc^2) + ((614 - 1191*nc^2 + 847*nc^4 - 974*zb + 1854*nc^2*zb - 1624*nc^4*zb + 616*zb^2 - 898*nc^2*zb^2 + 610*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/(96*nc^2) - ((225 - 442*nc^2 + 377*nc^4 - 364*zb + 702*nc^2*zb - 626*nc^4*zb + 254*zb^2 - 350*nc^2*zb^2 + 236*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/(48*nc^2) + ((132 - 346*nc^2 + 609*nc^4 - 198*zb + 514*nc^2*zb - 814*nc^4*zb + 102*zb^2 - 258*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 2, 1, 0, 0, zb])/(24*nc^2) - ((195 - 266*nc^2 + 804*nc^4 - 306*zb + 486*nc^2*zb - 1100*nc^4*zb + 180*zb^2 - 292*nc^2*zb^2 + 338*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb])/(48*nc^2) - ((441 - 1195*nc^2 + 1914*nc^4 - 669*zb + 1708*nc^2*zb - 2532*nc^4*zb + 402*zb^2 - 815*nc^2*zb^2 + 817*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/(48*nc^2) + ((830 - 1458*nc^2 + 2761*nc^4 - 1222*zb + 2238*nc^2*zb - 3690*nc^4*zb + 750*zb^2 - 1062*nc^2*zb^2 + 1010*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/(96*nc^2) - ((276 - 593*nc^2 + 688*nc^4 - 394*zb + 818*nc^2*zb - 920*nc^4*zb + 226*zb^2 - 306*nc^2*zb^2 + 312*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/(48*nc^2) + ((201 - 595*nc^2 + 735*nc^4 - 285*zb + 806*nc^2*zb - 954*nc^4*zb + 156*zb^2 - 351*nc^2*zb^2 + 359*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/(24*nc^2) - ((1082 - 3282*nc^2 + 3505*nc^4 - 1574*zb + 4366*nc^2*zb - 4550*nc^4*zb + 960*zb^2 - 1720*nc^2*zb^2 + 1542*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/(96*nc^2) + ((412 - 1276*nc^2 + 1077*nc^4 - 608*zb + 1646*nc^2*zb - 1422*nc^4*zb + 376*zb^2 - 578*nc^2*zb^2 + 508*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/(48*nc^2) - ((-53 + 91*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 0, zb])/24 + ((-63 - 249*nc^2 + 535*nc^4 + 66*zb + 294*nc^2*zb - 642*nc^4*zb - 18*zb^2 - 96*nc^2*zb^2 + 214*nc^4*zb^2)*G[2, 1, 0, 0, 1, zb])/(48*nc^2) + ((-60 - 319*nc^2 + 600*nc^4 + 72*zb + 378*nc^2*zb - 720*nc^4*zb - 24*zb^2 - 124*nc^2*zb^2 + 240*nc^4*zb^2)*G[2, 1, 0, 1, 0, zb])/(48*nc^2) - ((-46 - 54*nc^2 + 130*nc^4 + 48*zb + 60*nc^2*zb - 156*nc^4*zb - 13*zb^2 - 18*nc^2*zb^2 + 52*nc^4*zb^2)*G[2, 1, 0, 1, 1, zb])/(24*nc^2) + ((180 - 966*nc^2 + 1885*nc^4 - 216*zb + 1164*nc^2*zb - 2262*nc^4*zb + 72*zb^2 - 390*nc^2*zb^2 + 754*nc^4*zb^2)*G[2, 1, 1, 0, 0, zb])/(48*nc^2) - ((15 - 407*nc^2 + 775*nc^4 - 26*zb + 482*nc^2*zb - 930*nc^4*zb + 12*zb^2 - 158*nc^2*zb^2 + 310*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/(32*nc^2) - ((780 - 3437*nc^2 + 6955*nc^4 - 936*zb + 4134*nc^2*zb - 8346*nc^4*zb + 312*zb^2 - 1382*nc^2*zb^2 + 2782*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/(192*nc^2) + ((1546 - 7865*nc^2 + 18725*nc^4 - 2316*zb + 9390*nc^2*zb - 22470*nc^4*zb + 964*zb^2 - 3110*nc^2*zb^2 + 7490*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/(960*nc^2) - ((212 - 741*nc^2 + 1075*nc^4 - 312*zb + 870*nc^2*zb - 1290*nc^4*zb + 128*zb^2 - 282*nc^2*zb^2 + 430*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/(96*nc^2) + ((110 - 309*nc^2 + 420*nc^4 - 132*zb + 366*nc^2*zb - 504*nc^4*zb + 44*zb^2 - 120*nc^2*zb^2 + 168*nc^4*zb^2)*G[2, 1, 2, 1, 0, zb])/(16*nc^2) - ((1062 - 2120*nc^2 + 2985*nc^4 - 1284*zb + 2544*nc^2*zb - 3582*nc^4*zb + 432*zb^2 - 848*nc^2*zb^2 + 1194*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/(96*nc^2) + ((452 - 853*nc^2 + 915*nc^4 - 552*zb + 1038*nc^2*zb - 1098*nc^4*zb + 188*zb^2 - 352*nc^2*zb^2 + 366*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/(48*nc^2) - ((180 - 453*nc^2 + 860*nc^4 - 216*zb + 558*nc^2*zb - 1032*nc^4*zb + 72*zb^2 - 192*nc^2*zb^2 + 344*nc^4*zb^2)*G[2, 2, 1, 0, 0, zb])/(24*nc^2) + ((123 - 197*nc^2 + 590*nc^4 - 150*zb + 258*nc^2*zb - 708*nc^4*zb + 51*zb^2 - 95*nc^2*zb^2 + 236*nc^4*zb^2)*G[2, 2, 1, 0, 1, zb])/(24*nc^2) + ((1320 - 3241*nc^2 + 5370*nc^4 - 1584*zb + 3894*nc^2*zb - 6444*nc^4*zb + 528*zb^2 - 1300*nc^2*zb^2 + 2148*nc^4*zb^2)*G[2, 2, 1, 1, 0, zb])/(96*nc^2) - ((450 - 703*nc^2 + 1310*nc^4 - 540*zb + 858*nc^2*zb - 1572*nc^4*zb + 180*zb^2 - 292*nc^2*zb^2 + 524*nc^4*zb^2)*G[2, 2, 1, 1, 1, zb])/(32*nc^2) + ((481 - 877*nc^2 + 925*nc^4 - 582*zb + 1062*nc^2*zb - 1110*nc^4*zb + 196*zb^2 - 358*nc^2*zb^2 + 370*nc^4*zb^2)*G[2, 2, 1, 2, 1, zb])/(48*nc^2) - ((200 - 571*nc^2 + 670*nc^4 - 240*zb + 674*nc^2*zb - 804*nc^4*zb + 80*zb^2 - 220*nc^2*zb^2 + 268*nc^4*zb^2)*G[2, 2, 2, 1, 0, zb])/(16*nc^2) + ((1845 - 4609*nc^2 + 4715*nc^4 - 2214*zb + 5430*nc^2*zb - 5658*nc^4*zb + 738*zb^2 - 1768*nc^2*zb^2 + 1886*nc^4*zb^2)*G[2, 2, 2, 1, 1, zb])/(96*nc^2) - ((155 - 342*nc^2 + 271*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 2, 1, zb])/(48*nc^2) + (5*(1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(384*nc^2) - ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(384*nc^2) + (5*Pi^2*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc^2*Sqrt[3 + zb]) + (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(192*nc^2) - (5*Sqrt[5 - 4*zb]*(-113 - 407*nc^2 + 286*zb + 322*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(768*nc^2) - ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(384*nc^2) + ((1 + 2*nc^2)*Pi^2*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(384*nc^2) + (5*Pi^2*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(256*nc^2) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-5 + 4*zb)) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-5 + 4*zb)) - (5*Pi^2*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(32*nc^2) + (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(32*nc^2) + (9*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(256*nc^2*(-5 + 4*zb)) + (5*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(256*nc^2*(-5 + 4*zb)) - (5*(74 + 111*nc^2 - 138*zb - 136*nc^2*zb + 50*zb^2 + 38*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(128*nc^2) - (3*Sqrt[5 - 4*zb]*(41 + 57*nc^2 - 43*nc^4 - 158*zb + 80*nc^2*zb + 4*nc^4*zb + 100*zb^2 - 100*nc^2*zb^2 + 24*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(128*nc^2*(-5 + 4*zb)) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[1 - zb]) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (3*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (5*(1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*Pi^2*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/128 + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[1 - zb]) + ((-1 + zb)*(1 - 5*nc^2 + 13*zb + 5*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) - (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*Sqrt[3 + zb]) - (Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[3 + zb]) - (9*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*nc^2*Sqrt[3 + zb]) - (3*Sqrt[1 - zb]*(12 + nc^2 + 16*zb + 27*nc^2*zb + 4*zb^2 + 10*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*nc^2*Sqrt[3 + zb]) + (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (9*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (21*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) - (3*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-9646 + 12795*nc^2 + 15032*zb - 17370*nc^2*zb - 9362*zb^2 + 9150*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (3*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (7*(25 + 2*nc^2 - 20*zb - 16*nc^2*zb + 9*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (9*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (21*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2) - (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) - (3*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2) + (7*(-9688 + 12701*nc^2 + 15096*zb - 17322*nc^2*zb - 9438*zb^2 + 9158*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2) + (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^2) + (5*(32 + 29*nc^2 - 94*zb - 30*nc^2*zb + 57*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2) + (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2) - (7*(-1 + nc)*(1 + nc)*(11 - 14*zb + 6*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2) + (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (3*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(8 + 7*nc^2 - 12*zb - 8*nc^2*zb + 8*zb^2 + 2*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(8 - 13*nc^2 - 16*zb + 29*nc^2*zb - 5*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 3*nc^4*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*nc^2) - (15*(-2 + zb)*(-12 - 10*nc^2 + 21*zb + 6*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*nc^2) - (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (21*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (49*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) - (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) + (21*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + ((1 + 2*nc^2)*(-1 + zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2) + (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2) - (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2) + (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(160*nc^2) - (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(80*nc^2) - (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(160*nc^2) + (7*(1 - 2*zb + 2*zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(80*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + ((1 - 3*nc^2 - 4*zb + 4*nc^2*zb + 3*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (9*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(128*nc^2) - (3*(2 + 5*nc^2 - 10*zb - 2*nc^2*zb + 9*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(64*nc^2) - (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) - (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + (21*(-178 + 161*nc^2 + 242*zb - 216*nc^2*zb - 128*zb^2 + 110*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - (9*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-290 + 531*nc^2 + 524*zb - 726*nc^2*zb - 374*zb^2 + 390*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) - (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2) + (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2) - (21*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (5*(1 + 10*nc^2 - 12*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + 7*nc^2 + 4*zb - 10*nc^2*zb - 6*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - ((-nc - zb + nc*zb)*(-nc + zb + nc*zb)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + ((nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (9*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (3*(nc^2 + zb - nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(8*nc^2) - (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/4 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/4 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/2 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + 10*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb] - (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/2 - (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/2 + (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/8 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/64 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/64 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/32 - 15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb] + (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/4 + (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/4 - (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/16 - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (25*(1 - 2*zb + 4*zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + (3*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/32 + (27*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/64 + (9*(1 - 2*zb + 4*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/32 + (-1/13824*(567 - 144*nc^2 - 423*nc^4 - 180*nc*nf + 180*nc^3*nf - 168*Pi^2 + 528*nc^2*Pi^2 - 456*nc^4*Pi^2 - 441*zb + 1260*nc^2*zb - 17283*nc^4*zb + 444*nc*nf*zb + 228*nc^3*nf*zb + 504*Pi^2*zb - 1584*nc^2*Pi^2*zb + 1368*nc^4*Pi^2*zb - 126*zb^2 - 2556*nc^2*zb^2 + 32034*nc^4*zb^2 + 168*nc*nf*zb^2 - 1272*nc^3*nf*zb^2 - 672*Pi^2*zb^2 + 2112*nc^2*Pi^2*zb^2 - 1824*nc^4*Pi^2*zb^2 + 1440*nc^2*zb^3 - 16504*nc^4*zb^3 - 496*nc*nf*zb^3 + 992*nc^3*nf*zb^3 + 336*Pi^2*zb^3 - 1056*nc^2*Pi^2*zb^3 + 912*nc^4*Pi^2*zb^3)/(nc^2*(-1 + zb)) - ((63 - 107*nc^2 + 22*nc^4 - 10*nc*nf + 14*nc^3*nf - 147*zb - 123*nc^2*zb + 672*nc^4*zb + 30*nc*nf*zb - 42*nc^3*nf*zb + 84*zb^2 + 556*nc^2*zb^2 - 1280*nc^4*zb^2 - 40*nc*nf*zb^2 + 56*nc^3*nf*zb^2 - 358*nc^2*zb^3 + 650*nc^4*zb^3 + 20*nc*nf*zb^3 - 28*nc^3*nf*zb^3)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((63 + 391*nc^2 + 158*nc^4 - 32*nc*nf - 8*nc^3*nf - 126*zb - 1443*nc^2*zb + 525*nc^4*zb + 60*nc*nf*zb + 12*nc^3*nf*zb + 63*zb^2 + 1768*nc^2*zb^2 - 1439*nc^4*zb^2 - 52*nc*nf*zb^2 + 20*nc^3*nf*zb^2 - 716*nc^2*zb^3 + 788*nc^4*zb^3 + 24*nc*nf*zb^3 - 24*nc^3*nf*zb^3)*G[1, zb])/(1152*nc^2*(-1 + zb)) + ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/(48*nc^2) - ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(96*nc^2) - ((21 - 14*nc^2 - 47*nc^4 - 42*zb + 76*nc^2*zb - 2*nc^4*zb + 28*zb^2 - 72*nc^2*zb^2 + 44*nc^4*zb^2)*G[1, 0, zb])/(96*nc^2) + ((49 - 18*nc^2 - 143*nc^4 - 4*nc*nf + 4*nc^3*nf - 98*zb + 132*nc^2*zb + 94*nc^4*zb + 8*nc*nf*zb - 8*nc^3*nf*zb + 56*zb^2 - 112*nc^2*zb^2 + 56*nc^4*zb^2)*G[1, 1, zb])/(384*nc^2))*Log[μ]^3 + (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) - (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) - (9*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) + (21*(-1 + zb)*(-646 + 853*nc^2 + 1008*zb - 1158*nc^2*zb - 630*zb^2 + 610*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1])/(3520*nc^2) - (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2)) + J[t[1, 2], (1 - zb)^(-1), zb]*((-3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 1])/(7040*nc^2) + (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(7040*nc^2)) + J[t[1, 1], (1 - zb)^(-1), zb]*((3*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2])/(7040*nc^2) - (3*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(7040*nc^2)) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(9369 - 12272*nc^2 - 24589*zb + 29672*nc^2*zb + 24617*zb^2 - 26519*nc^2*zb^2 - 9432*zb^3 + 9158*nc^2*zb^3)*t[1, 2])/(3520*nc^2) + (7*(-61 + 57*nc^2 - 11*zb + 17*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2)) - (G[2, 1, zb]*(38394 + 234696*nc^2 - 41246*nc^4 + 8064*nc*nf + 7304*nc^3*nf + 5598*Pi^2 + 6174*nc^2*Pi^2 + 24744*nc^4*Pi^2 - 720*nc^3*nf*Pi^2 - 239625*zb - 617628*nc^2*zb + 76489*nc^4*zb - 32688*nc*nf*zb - 17224*nc^3*nf*zb - 17838*Pi^2*zb - 16866*nc^2*Pi^2*zb - 82452*nc^4*Pi^2*zb + 2304*nc^3*nf*Pi^2*zb + 435861*zb^2 + 555345*nc^2*zb^2 - 29749*nc^4*zb^2 + 47448*nc*nf*zb^2 + 12112*nc^3*nf*zb^2 + 20304*Pi^2*zb^2 + 14382*nc^2*Pi^2*zb^2 + 103878*nc^4*Pi^2*zb^2 - 2736*nc^3*nf*Pi^2*zb^2 - 306531*zb^3 - 192426*nc^2*zb^3 - 11393*nc^4*zb^3 - 29088*nc*nf*zb^3 - 1768*nc^3*nf*zb^3 - 8766*Pi^2*zb^3 - 3582*nc^2*Pi^2*zb^3 - 57516*nc^4*Pi^2*zb^3 + 1440*nc^3*nf*Pi^2*zb^3 + 72009*zb^4 + 20121*nc^2*zb^4 + 5899*nc^4*zb^4 + 6264*nc*nf*zb^4 - 424*nc^3*nf*zb^4 - 108*Pi^2*zb^4 - 288*nc^2*Pi^2*zb^4 + 11211*nc^4*Pi^2*zb^4 - 288*nc^3*nf*Pi^2*zb^4 - 108*zb^5 - 108*nc^2*zb^5 + 900*Pi^2*zb^5 + 90*nc^4*Pi^2*zb^5 - 90*Pi^2*zb^6 + 45*nc^4*Pi^2*zb^6 - 3780*Zeta[3] - 54540*nc^2*Zeta[3] + 68040*nc^4*Zeta[3] + 12096*zb*Zeta[3] + 174528*nc^2*zb*Zeta[3] - 217728*nc^4*zb*Zeta[3] - 14364*zb^2*Zeta[3] - 207252*nc^2*zb^2*Zeta[3] + 258552*nc^4*zb^2*Zeta[3] + 7560*zb^3*Zeta[3] + 109080*nc^2*zb^3*Zeta[3] - 136080*nc^4*zb^3*Zeta[3] - 1512*zb^4*Zeta[3] - 21816*nc^2*zb^4*Zeta[3] + 27216*nc^4*zb^4*Zeta[3]))/(10368*nc^2*(-1 + zb)^2) - (G[1, 0, zb]*(1141884 - 6585624*nc^2 - 2467524*nc^4 + 801824*nc*nf - 1045472*nc^3*nf - 33120*Pi^2 + 758304*nc^2*Pi^2 - 349248*nc^4*Pi^2 - 20736*nc*nf*Pi^2 + 3456*nc^3*nf*Pi^2 - 4773816*zb + 29320752*nc^2*zb - 200040*nc^4*zb - 2049344*nc*nf*zb + 3520640*nc^3*nf*zb + 237888*Pi^2*zb - 3310560*nc^2*Pi^2*zb + 2756064*nc^4*Pi^2*zb + 62208*nc*nf*Pi^2*zb - 19008*nc^3*nf*Pi^2*zb + 7997103*zb^2 - 50855678*nc^2*zb^2 + 13200959*nc^4*zb^2 + 2527336*nc*nf*zb^2 - 5498392*nc^3*nf*zb^2 - 557208*Pi^2*zb^2 + 5777784*nc^2*Pi^2*zb^2 - 6264336*nc^4*Pi^2*zb^2 - 85824*nc*nf*Pi^2*zb^2 + 55008*nc^3*nf*Pi^2*zb^2 - 6586947*zb^3 + 42486238*nc^2*zb^3 - 18000063*nc^4*zb^3 - 2024904*nc*nf*zb^3 + 4712808*nc^3*nf*zb^3 + 574776*Pi^2*zb^3 - 4916016*nc^2*Pi^2*zb^3 + 6126024*nc^4*Pi^2*zb^3 + 67968*nc*nf*Pi^2*zb^3 - 68976*nc^3*nf*Pi^2*zb^3 + 2628801*zb^4 - 16950034*nc^2*zb^4 + 8971167*nc^4*zb^4 + 903504*nc*nf*zb^4 - 2022624*nc^3*nf*zb^4 - 273240*Pi^2*zb^4 + 2000988*nc^2*Pi^2*zb^4 - 2696664*nc^4*Pi^2*zb^4 - 28224*nc*nf*Pi^2*zb^4 + 36144*nc^3*nf*Pi^2*zb^4 - 409185*zb^5 + 2584778*nc^2*zb^5 - 1546507*nc^4*zb^5 - 158416*nc*nf*zb^5 + 333040*nc^3*nf*zb^5 + 53496*Pi^2*zb^5 - 310500*nc^2*Pi^2*zb^5 + 438528*nc^4*Pi^2*zb^5 + 4608*nc*nf*Pi^2*zb^5 - 6624*nc^3*nf*Pi^2*zb^5 + 2160*zb^6 - 432*nc^2*zb^6 + 216*nc^4*zb^6 - 2808*Pi^2*zb^6 + 216*Pi^2*zb^7 - 1499904*Zeta[3] + 2106432*nc^2*Zeta[3] + 2496960*nc^4*Zeta[3] + 6089472*zb*Zeta[3] - 10879488*nc^2*zb*Zeta[3] - 3421440*nc^4*zb*Zeta[3] - 10293696*zb^2*Zeta[3] + 22048848*nc^2*zb^2*Zeta[3] - 4696272*nc^4*zb^2*Zeta[3] + 8716032*zb^3*Zeta[3] - 21025008*nc^2*zb^3*Zeta[3] + 10686384*nc^4*zb^3*Zeta[3] - 3571776*zb^4*Zeta[3] + 9269856*nc^2*zb^4*Zeta[3] - 6233760*nc^4*zb^4*Zeta[3] + 559872*zb^5*Zeta[3] - 1520640*nc^2*zb^5*Zeta[3] + 1168128*nc^4*zb^5*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)) + (G[0, 0, zb]*(-17064 - 333776*nc^2 + 626392*nc^4 + 49568*nc*nf - 89440*nc^3*nf - 23760*Pi^2 + 170208*nc^2*Pi^2 - 195024*nc^4*Pi^2 - 13824*nc*nf*Pi^2 + 22656*nc^3*nf*Pi^2 - 68688*zb + 7424288*nc^2*zb - 4573696*nc^4*zb + 144352*nc*nf*zb + 744736*nc^3*nf*zb + 202464*Pi^2*zb - 1363968*nc^2*Pi^2*zb + 2542944*nc^4*Pi^2*zb + 55296*nc*nf*Pi^2*zb - 90624*nc^3*nf*Pi^2*zb + 1608714*zb^2 - 22753276*nc^2*zb^2 + 15982514*nc^4*zb^2 + 316744*nc*nf*zb^2 - 2671352*nc^3*nf*zb^2 - 556164*Pi^2*zb^2 + 3368232*nc^2*Pi^2*zb^2 - 6386820*nc^4*Pi^2*zb^2 - 100224*nc*nf*Pi^2*zb^2 + 164256*nc^3*nf*Pi^2*zb^2 - 2982366*zb^3 + 26184764*nc^2*zb^3 - 19968674*nc^4*zb^3 - 1148544*nc*nf*zb^3 + 3579216*nc^3*nf*zb^3 + 639684*Pi^2*zb^3 - 3579432*nc^2*Pi^2*zb^3 + 6548004*nc^4*Pi^2*zb^3 + 93312*nc*nf*Pi^2*zb^3 - 152928*nc^3*nf*Pi^2*zb^3 + 1824795*zb^4 - 12730670*nc^2*zb^4 + 10073753*nc^4*zb^4 + 823320*nc*nf*zb^4 - 1920120*nc^3*nf*zb^4 - 324144*Pi^2*zb^4 + 1682052*nc^2*Pi^2*zb^4 - 2968416*nc^4*Pi^2*zb^4 - 41472*nc*nf*Pi^2*zb^4 + 67968*nc^3*nf*Pi^2*zb^4 - 367551*zb^5 + 2210742*nc^2*zb^5 - 1776673*nc^4*zb^5 - 174688*nc*nf*zb^5 + 355424*nc^3*nf*zb^5 + 64512*Pi^2*zb^5 - 287268*nc^2*Pi^2*zb^5 + 492720*nc^4*Pi^2*zb^5 + 6912*nc*nf*Pi^2*zb^5 - 11328*nc^3*nf*Pi^2*zb^5 + 2160*zb^6 - 432*nc^2*zb^6 + 216*nc^4*zb^6 - 2808*Pi^2*zb^6 + 216*Pi^2*zb^7 - 1099008*Zeta[3] + 3205440*nc^2*Zeta[3] - 3201984*nc^4*Zeta[3] + 4396032*zb*Zeta[3] - 12821760*nc^2*zb*Zeta[3] + 12807936*nc^4*zb*Zeta[3] - 7967808*zb^2*Zeta[3] + 23239440*nc^2*zb^2*Zeta[3] - 23214384*nc^4*zb^2*Zeta[3] + 7418304*zb^3*Zeta[3] - 21636720*nc^2*zb^3*Zeta[3] + 21613392*nc^4*zb^3*Zeta[3] - 3297024*zb^4*Zeta[3] + 9616320*nc^2*zb^4*Zeta[3] - 9605952*nc^4*zb^4*Zeta[3] + 549504*zb^5*Zeta[3] - 1602720*nc^2*zb^5*Zeta[3] + 1600992*nc^4*zb^5*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)) + (G[1, 1, zb]*(155520*nc^2 - 51840*nc^4 - 6772788*zb + 90993376*nc^2*zb - 4706660*nc^4*zb - 5783600*nc*nf*zb + 9642800*nc^3*nf*zb + 920160*Pi^2*zb - 6963600*nc^2*Pi^2*zb + 5142480*nc^4*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 138240*nc^3*nf*Pi^2*zb + 1371276*zb^2 - 245817072*nc^2*zb^2 + 69319180*nc^4*zb^2 + 5441040*nc*nf*zb^2 - 20287120*nc^3*nf*zb^2 - 2401920*Pi^2*zb^2 + 22293360*nc^2*Pi^2*zb^2 - 20566800*nc^4*Pi^2*zb^2 - 17280*nc*nf*Pi^2*zb^2 - 322560*nc^3*nf*Pi^2*zb^2 + 21434571*zb^3 + 243505728*nc^2*zb^3 - 115717585*nc^4*zb^3 - 4229740*nc*nf*zb^3 + 23319340*nc^3*nf*zb^3 + 2356920*Pi^2*zb^3 - 26264820*nc^2*Pi^2*zb^3 + 28137300*nc^4*Pi^2*zb^3 + 47520*nc*nf*Pi^2*zb^3 + 115200*nc^3*nf*Pi^2*zb^3 - 18963234*zb^4 - 104754632*nc^2*zb^4 + 66105830*nc^4*zb^4 + 3040760*nc*nf*zb^4 - 12925400*nc^3*nf*zb^4 - 854280*Pi^2*zb^4 + 13026600*nc^2*Pi^2*zb^4 - 15240240*nc^4*Pi^2*zb^4 - 60480*nc*nf*Pi^2*zb^4 + 57600*nc^3*nf*Pi^2*zb^4 + 4318164*zb^5 + 16566852*nc^2*zb^5 - 12499110*nc^4*zb^5 - 781600*nc*nf*zb^5 + 2566080*nc^3*nf*zb^5 - 20160*Pi^2*zb^5 - 2298540*nc^2*Pi^2*zb^5 + 2824440*nc^4*Pi^2*zb^5 + 17280*nc*nf*Pi^2*zb^5 - 25920*nc^3*nf*Pi^2*zb^5 + 25920*zb^6 - 12960*nc^2*zb^6 + 3240*nc^4*zb^6 + 60480*Pi^2*zb^6 - 5040*Pi^2*zb^7 + 2700*nc^4*Pi^2*zb^7 + 10938240*zb*Zeta[3] - 11655360*nc^2*zb*Zeta[3] - 32754240*nc^4*zb*Zeta[3] - 276480*nc*nf*zb*Zeta[3] + 276480*nc^3*nf*zb*Zeta[3] - 33661440*zb^2*Zeta[3] + 56237760*nc^2*zb^2*Zeta[3] + 39925440*nc^4*zb^2*Zeta[3] + 829440*nc*nf*zb^2*Zeta[3] - 829440*nc^3*nf*zb^2*Zeta[3] + 40923360*zb^3*Zeta[3] - 86670000*nc^2*zb^3*Zeta[3] + 9903600*nc^4*zb^3*Zeta[3] - 622080*nc*nf*zb^3*Zeta[3] + 622080*nc^3*nf*zb^3*Zeta[3] - 21146400*zb^4*Zeta[3] + 50319360*nc^2*zb^4*Zeta[3] - 23470560*nc^4*zb^4*Zeta[3] + 138240*nc*nf*zb^4*Zeta[3] - 138240*nc^3*nf*zb^4*Zeta[3] + 3866400*zb^5*Zeta[3] - 9793440*nc^2*zb^5*Zeta[3] + 6315840*nc^4*zb^5*Zeta[3]))/(414720*nc^2*(-2 + zb)^2*zb) + (G[0, zb]*(1206090 + 2406280*nc^2 - 1334930*nc^4 - 646840*nc*nf + 173240*nc^3*nf + 222480*Pi^2 - 637200*nc^2*Pi^2 - 334560*nc^4*Pi^2 - 17280*nc*nf*Pi^2 + 108480*nc^3*nf*Pi^2 - 53784*Pi^4 + 138456*nc^2*Pi^4 - 73872*nc^4*Pi^4 + 11154105*zb - 4802180*nc^2*zb - 84694565*nc^4*zb + 17652260*nc*nf*zb - 7405540*nc^3*nf*zb + 1232280*Pi^2*zb - 2243160*nc^2*Pi^2*zb + 29089680*nc^4*Pi^2*zb + 198720*nc*nf*Pi^2*zb - 1076640*nc^3*nf*Pi^2*zb + 188244*Pi^4*zb - 484596*nc^2*Pi^4*zb + 258552*nc^4*Pi^4*zb - 32963355*zb^2 - 19415000*nc^2*zb^2 + 225460375*nc^4*zb^2 - 18217300*nc*nf*zb^2 - 4073260*nc^3*nf*zb^2 - 4723920*Pi^2*zb^2 + 11369160*nc^2*Pi^2*zb^2 - 69372840*nc^4*Pi^2*zb^2 - 876960*nc*nf*Pi^2*zb^2 + 2663040*nc^3*nf*Pi^2*zb^2 - 295812*Pi^4*zb^2 + 761508*nc^2*Pi^4*zb^2 - 406296*nc^4*Pi^4*zb^2 + 27673650*zb^3 + 31080580*nc^2*zb^3 - 203719200*nc^4*zb^3 - 2771240*nc*nf*zb^3 + 18994360*nc^3*nf*zb^3 + 4512240*Pi^2*zb^3 - 12020340*nc^2*Pi^2*zb^3 + 55434660*nc^4*Pi^2*zb^3 + 1046160*nc*nf*Pi^2*zb^3 - 2406000*nc^3*nf*Pi^2*zb^3 + 215136*Pi^4*zb^3 - 553824*nc^2*Pi^4*zb^3 + 295488*nc^4*Pi^4*zb^3 - 7070490*zb^4 - 10231800*nc^2*zb^4 + 56164760*nc^4*zb^4 + 3773840*nc*nf*zb^4 - 7564000*nc^3*nf*zb^4 - 1230120*Pi^2*zb^4 + 3488100*nc^2*Pi^2*zb^4 - 13989420*nc^4*Pi^2*zb^4 - 327600*nc*nf*Pi^2*zb^4 + 665040*nc^3*nf*Pi^2*zb^4 - 53784*Pi^4*zb^4 + 138456*nc^2*Pi^4*zb^4 - 73872*nc^4*Pi^4*zb^4 - 6480*Pi^2*zb^5 - 4510080*Zeta[3] + 13793760*nc^2*Zeta[3] - 11054880*nc^4*Zeta[3] - 1157760*nc*nf*Zeta[3] + 1140480*nc^3*nf*Zeta[3] + 29833920*zb*Zeta[3] - 124871760*nc^2*zb*Zeta[3] + 188224560*nc^4*zb*Zeta[3] + 4052160*nc*nf*zb*Zeta[3] - 3991680*nc^3*nf*zb*Zeta[3] - 68376960*zb^2*Zeta[3] + 278262000*nc^2*zb^2*Zeta[3] - 407792880*nc^4*zb^2*Zeta[3] - 6367680*nc*nf*zb^2*Zeta[3] + 6272640*nc^3*nf*zb^2*Zeta[3] + 58605120*zb^3*Zeta[3] - 228877920*nc^2*zb^3*Zeta[3] + 313876080*nc^4*zb^3*Zeta[3] + 4631040*nc*nf*zb^3*Zeta[3] - 4561920*nc^3*nf*zb^3*Zeta[3] - 15422400*zb^4*Zeta[3] + 59620320*nc^2*zb^4*Zeta[3] - 77826960*nc^4*zb^4*Zeta[3] - 1157760*nc*nf*zb^4*Zeta[3] + 1140480*nc^3*nf*zb^4*Zeta[3] - 142560*zb^5*Zeta[3] + 12960*zb^6*Zeta[3]))/(1244160*nc^2*(-2 + zb)*(-1 + zb)) - (G[0, 1, zb]*(33804 + 256528*nc^2 - 410620*nc^4 - 26512*nc*nf + 58960*nc^3*nf + 7344*Pi^2 - 111456*nc^2*Pi^2 + 126528*nc^4*Pi^2 + 10368*nc*nf*Pi^2 - 15936*nc^3*nf*Pi^2 - 1120500*zb - 6019904*nc^2*zb + 3206924*nc^4*zb - 306736*nc*nf*zb - 556496*nc^3*nf*zb - 153072*Pi^2*zb + 1200960*nc^2*Pi^2*zb - 1915968*nc^4*Pi^2*zb - 51840*nc*nf*Pi^2*zb + 79680*nc^3*nf*Pi^2*zb + 4050567*zb^2 + 21641484*nc^2*zb^2 - 13578015*nc^4*zb^2 + 529548*nc*nf*zb^2 + 2556516*nc^3*nf*zb^2 + 565020*Pi^2*zb^2 - 3799224*nc^2*Pi^2*zb^2 + 6326064*nc^4*Pi^2*zb^2 + 121248*nc*nf*Pi^2*zb^2 - 179280*nc^3*nf*Pi^2*zb^2 - 6000318*zb^3 - 32745628*nc^2*zb^3 + 24684228*nc^4*zb^3 + 370688*nc*nf*zb^3 - 4994192*nc^3*nf*zb^3 - 876384*Pi^2*zb^3 + 5523288*nc^2*Pi^2*zb^3 - 9198912*nc^4*Pi^2*zb^3 - 158976*nc*nf*Pi^2*zb^3 + 223104*nc^3*nf*Pi^2*zb^3 + 4370031*zb^4 + 24632734*nc^2*zb^4 - 20989880*nc^4*zb^4 - 1106292*nc*nf*zb^4 + 4556532*nc^3*nf*zb^4 + 665100*Pi^2*zb^4 - 4106208*nc^2*Pi^2*zb^4 + 6776208*nc^4*Pi^2*zb^4 + 116064*nc*nf*Pi^2*zb^4 - 155376*nc^3*nf*Pi^2*zb^4 - 1538676*zb^5 - 9065400*nc^2*zb^5 + 8341840*nc^4*zb^5 + 664328*nc*nf*zb^5 - 1926296*nc^3*nf*zb^5 - 238104*Pi^2*zb^5 + 1508952*nc^2*Pi^2*zb^5 - 2464320*nc^4*Pi^2*zb^5 - 43200*nc*nf*Pi^2*zb^5 + 55776*nc^3*nf*Pi^2*zb^5 + 202068*zb^6 + 1301050*nc^2*zb^6 - 1254801*nc^4*zb^6 - 125024*nc*nf*zb^6 + 304976*nc^3*nf*zb^6 + 28224*Pi^2*zb^6 - 216672*nc^2*Pi^2*zb^6 + 350490*nc^4*Pi^2*zb^6 + 6336*nc*nf*Pi^2*zb^6 - 7968*nc^3*nf*Pi^2*zb^6 + 3024*zb^7 - 864*nc^2*zb^7 + 324*nc^4*zb^7 + 2016*Pi^2*zb^7 - 180*nc^4*Pi^2*zb^7 - 144*Pi^2*zb^8 + 90*nc^4*Pi^2*zb^8 + 751680*Zeta[3] - 2165184*nc^2*Zeta[3] + 2239488*nc^4*Zeta[3] - 3851712*zb*Zeta[3] + 10825920*nc^2*zb*Zeta[3] - 11197440*nc^4*zb*Zeta[3] + 8705232*zb^2*Zeta[3] - 24182064*nc^2*zb^2*Zeta[3] + 25194240*nc^4*zb^2*Zeta[3] - 10733472*zb^3*Zeta[3] + 29783808*nc^2*zb^3*Zeta[3] - 31352832*nc^4*zb^3*Zeta[3] + 7367760*zb^4*Zeta[3] - 20537712*nc^2*zb^4*Zeta[3] + 21835008*nc^4*zb^4*Zeta[3] - 2607552*zb^5*Zeta[3] + 7313760*nc^2*zb^5*Zeta[3] - 7838208*nc^4*zb^5*Zeta[3] + 368064*zb^6*Zeta[3] - 1038528*nc^2*zb^6*Zeta[3] + 1119744*nc^4*zb^6*Zeta[3]))/(41472*nc^2*(-2 + zb)^2*(-1 + zb)^2) - (G[1, zb]*(81670680 - 268327760*nc^2 + 329635320*nc^4 + 43703360*nc*nf - 55627840*nc^3*nf - 9629280*Pi^2 - 3051840*nc^2*Pi^2 - 115170480*nc^4*Pi^2 - 4066560*nc*nf*Pi^2 + 3294720*nc^3*nf*Pi^2 - 464688*Pi^4 + 226800*nc^2*Pi^4 + 864*nc^4*Pi^4 - 260465220*zb + 1092711720*nc^2*zb - 1341488820*nc^4*zb - 93497280*nc*nf*zb + 170086080*nc^3*nf*zb + 45416160*Pi^2*zb - 20019600*nc^2*Pi^2*zb + 505226520*nc^4*Pi^2*zb + 15016320*nc*nf*Pi^2*zb - 13397760*nc^3*nf*Pi^2*zb + 2033496*Pi^4*zb - 1684152*nc^2*Pi^4*zb + 318672*nc^4*Pi^4*zb + 280818090*zb^2 - 1838501140*nc^2*zb^2 + 2447177570*nc^4*zb^2 + 92768800*nc*nf*zb^2 - 267426080*nc^3*nf*zb^2 - 87918480*Pi^2*zb^2 + 95967000*nc^2*Pi^2*zb^2 - 936954540*nc^4*Pi^2*zb^2 - 25035840*nc*nf*Pi^2*zb^2 + 25447680*nc^3*nf*Pi^2*zb^2 - 3826044*Pi^4*zb^2 + 4447404*nc^2*Pi^4*zb^2 - 1207944*nc^4*Pi^4*zb^2 - 88916535*zb^3 + 1634087830*nc^2*zb^3 - 2479837435*nc^4*zb^3 - 87375520*nc*nf*zb^3 + 280267040*nc^3*nf*zb^3 + 88682040*Pi^2*zb^3 - 143811540*nc^2*Pi^2*zb^3 + 924119370*nc^4*Pi^2*zb^3 + 23873760*nc*nf*Pi^2*zb^3 - 27325440*nc^3*nf*Pi^2*zb^3 + 3870738*Pi^4*zb^3 - 5572602*nc^2*Pi^4*zb^3 + 1740636*nc^4*Pi^4*zb^3 - 38856510*zb^4 - 807692970*nc^2*zb^4 + 1416817710*nc^4*zb^4 + 67809780*nc*nf*zb^4 - 179717940*nc^3*nf*zb^4 - 48864600*Pi^2*zb^4 + 99705060*nc^2*Pi^2*zb^4 - 504329670*nc^4*Pi^2*zb^4 - 13214880*nc*nf*Pi^2*zb^4 + 16475040*nc^3*nf*Pi^2*zb^4 - 2173266*Pi^4*zb^4 + 3580362*nc^2*Pi^4*zb^4 - 1198188*nc^4*Pi^4*zb^4 + 31216995*zb^5 + 210216710*nc^2*zb^5 - 423119785*nc^4*zb^5 - 27639020*nc*nf*zb^5 + 60509020*nc^3*nf*zb^5 + 13903380*Pi^2*zb^5 - 33009660*nc^2*Pi^2*zb^5 + 143439390*nc^4*Pi^2*zb^5 + 3897360*nc*nf*Pi^2*zb^5 - 5135760*nc^3*nf*Pi^2*zb^5 + 634896*Pi^4*zb^5 - 1140840*nc^2*Pi^4*zb^5 + 396936*nc^4*Pi^4*zb^5 - 5467500*zb^6 - 22494390*nc^2*zb^6 + 51157520*nc^4*zb^6 + 4229880*nc*nf*zb^6 - 8090280*nc^3*nf*zb^6 - 1582740*Pi^2*zb^6 + 4231380*nc^2*Pi^2*zb^6 - 16586730*nc^4*Pi^2*zb^6 - 470160*nc*nf*Pi^2*zb^6 + 641520*nc^3*nf*Pi^2*zb^6 - 75132*Pi^4*zb^6 + 143028*nc^2*Pi^4*zb^6 - 50976*nc^4*Pi^4*zb^6 - 6480*Pi^2*zb^7 + 2700*nc^4*Pi^2*zb^7 - 31570560*Zeta[3] + 267321600*nc^2*Zeta[3] - 204975360*nc^4*Zeta[3] - 5564160*nc*nf*Zeta[3] + 1486080*nc^3*nf*Zeta[3] + 204275520*zb*Zeta[3] - 1357015680*nc^2*zb*Zeta[3] + 1266606720*nc^4*zb*Zeta[3] + 20062080*nc*nf*zb*Zeta[3] - 6480000*nc^3*nf*zb*Zeta[3] - 496717920*zb^2*Zeta[3] + 2818782720*nc^2*zb^2*Zeta[3] - 2908474560*nc^4*zb^2*Zeta[3] - 33497280*nc*nf*zb^2*Zeta[3] + 15024960*nc^3*nf*zb^2*Zeta[3] + 589608720*zb^3*Zeta[3] - 3022332480*nc^2*zb^3*Zeta[3] + 3290280480*nc^4*zb^3*Zeta[3] + 32706720*nc*nf*zb^3*Zeta[3] - 19444320*nc^3*nf*zb^3*Zeta[3] - 364150080*zb^4*Zeta[3] + 1750980240*nc^2*zb^4*Zeta[3] - 1963802880*nc^4*zb^4*Zeta[3] - 18675360*nc*nf*zb^4*Zeta[3] + 13335840*nc^3*nf*zb^4*Zeta[3] + 111815640*zb^5*Zeta[3] - 519677640*nc^2*zb^5*Zeta[3] + 592948080*nc^4*zb^5*Zeta[3] + 5667840*nc*nf*zb^5*Zeta[3] - 4518720*nc^3*nf*zb^5*Zeta[3] - 13079880*zb^6*Zeta[3] + 61941240*nc^2*zb^6*Zeta[3] - 71407440*nc^4*zb^6*Zeta[3] - 699840*nc*nf*zb^6*Zeta[3] + 596160*nc^3*nf*zb^6*Zeta[3] - 194400*zb^7*Zeta[3] + 12960*zb^8*Zeta[3]))/(1244160*nc^2*(-2 + zb)^3*(-1 + zb)) + Log[μ]^2*(-1/2304*((-513 + 600*nc^2 + 593*nc^4 + 84*nc*nf - 164*nc^3*nf - 216*Pi^2 + 744*nc^2*Pi^2 - 768*nc^4*Pi^2 + 1845*zb + 4428*nc^2*zb - 28041*nc^4*zb - 492*nc*nf*zb + 1500*nc^3*nf*zb + 648*Pi^2*zb - 2232*nc^2*Pi^2*zb + 2304*nc^4*Pi^2*zb - 558*zb^2 - 14310*nc^2*zb^2 + 53264*nc^4*zb^2 + 1500*nc*nf*zb^2 - 3092*nc^3*nf*zb^2 - 864*Pi^2*zb^2 + 2976*nc^2*Pi^2*zb^2 - 3072*nc^4*Pi^2*zb^2 - 774*zb^3 + 9010*nc^2*zb^3 - 27432*nc^4*zb^3 - 1156*nc*nf*zb^3 + 1884*nc^3*nf*zb^3 + 432*Pi^2*zb^3 - 1488*nc^2*Pi^2*zb^3 + 1536*nc^4*Pi^2*zb^3)*G[0, zb])/(nc^2*(-1 + zb)) + ((855 - 13196*nc^2 + 58405*nc^4 + 2436*nc*nf - 2180*nc^3*nf - 564*Pi^2 + 1128*nc^2*Pi^2 + 1260*nc^4*Pi^2 - 2619*zb + 43272*nc^2*zb - 170157*nc^4*zb - 5028*nc*nf*zb + 5508*nc^3*nf*zb + 1692*Pi^2*zb - 4248*nc^2*Pi^2*zb - 612*nc^4*Pi^2*zb + 3312*zb^2 - 49104*nc^2*zb^2 + 177920*nc^4*zb^2 + 4920*nc*nf*zb^2 - 6584*nc^3*nf*zb^2 - 1944*Pi^2*zb^2 + 5808*nc^2*Pi^2*zb^2 - 2712*nc^4*Pi^2*zb^2 - 1548*zb^3 + 19028*nc^2*zb^3 - 65464*nc^4*zb^3 - 2328*nc*nf*zb^3 + 3256*nc^3*nf*zb^3 + 816*Pi^2*zb^3 - 2688*nc^2*Pi^2*zb^3 + 2064*nc^4*Pi^2*zb^3)*G[1, zb])/(4608*nc^2*(-1 + zb)) - ((207 - 218*nc^2 - 121*nc^4 - 52*nc*nf + 76*nc^3*nf - 99*zb - 2922*nc^2*zb + 5961*nc^4*zb + 156*nc*nf*zb - 228*nc^3*nf*zb - 768*zb^2 + 6868*nc^2*zb^2 - 10828*nc^4*zb^2 - 208*nc*nf*zb^2 + 304*nc^3*nf*zb^2 + 660*zb^3 - 3936*nc^2*zb^3 + 5420*nc^4*zb^3 + 104*nc*nf*zb^3 - 152*nc^3*nf*zb^3)*G[0, 0, zb])/(384*nc^2*(-1 + zb)) + ((72 - 70*nc^2 - 46*nc^4 - 20*nc*nf + 28*nc^3*nf - 72*zb - 762*nc^2*zb + 1854*nc^4*zb + 60*nc*nf*zb - 84*nc^3*nf*zb - 165*zb^2 + 1868*nc^2*zb^2 - 3343*nc^4*zb^2 - 80*nc*nf*zb^2 + 112*nc^3*nf*zb^2 + 165*zb^3 - 1092*nc^2*zb^3 + 1671*nc^4*zb^3 + 40*nc*nf*zb^3 - 56*nc^3*nf*zb^3)*G[0, 1, zb])/(192*nc^2*(-1 + zb)) + ((-57 + 1010*nc^2 - 735*nc^4 - 36*nc*nf + 387*zb - 3822*nc^2*zb + 3693*nc^4*zb + 72*nc*nf*zb - 12*nc^3*nf*zb - 660*zb^2 + 4826*nc^2*zb^2 - 5206*nc^4*zb^2 - 68*nc*nf*zb^2 + 52*nc^3*nf*zb^2 + 330*zb^3 - 2014*nc^2*zb^3 + 2296*nc^4*zb^3 + 32*nc*nf*zb^3 - 40*nc^3*nf*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((825 - 3700*nc^2 + 1843*nc^4 + 36*nc*nf + 108*nc^3*nf - 1674*zb + 8120*nc^2*zb - 6318*nc^4*zb + 24*nc*nf*zb - 152*nc^3*nf*zb + 876*zb^2 - 4768*nc^2*zb^2 + 4468*nc^4*zb^2 + 48*nc*nf*zb^2 - 48*nc^3*nf*zb^2)*G[1, 1, zb])/(768*nc^2) + ((-180 + 225*nc^2 - 603*nc^4 + 20*nc^3*nf + 378*zb - 459*nc^2*zb + 1427*nc^4*zb - 44*nc^3*nf*zb - 252*zb^2 + 288*nc^2*zb^2 - 1148*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 54*zb^3 - 54*nc^2*zb^3 + 292*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, zb])/(192*nc^2*(-1 + zb)) + (3*(19 - 58*nc^2 + 51*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(32*nc^2) + ((11 - 39*nc^2 + 38*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(32*nc^2) - ((157 - 156*nc^2 - 265*nc^4 - 314*zb + 624*nc^2*zb - 118*nc^4*zb + 220*zb^2 - 592*nc^2*zb^2 + 404*nc^4*zb^2)*G[1, 0, 0, zb])/(64*nc^2) + ((23 - 26*nc^2 - 45*nc^4 - 46*zb + 94*nc^2*zb - 12*nc^4*zb + 32*zb^2 - 86*nc^2*zb^2 + 58*nc^4*zb^2)*G[1, 0, 1, zb])/(16*nc^2) + ((50 - 27*nc^2 - 151*nc^4 - 2*nc*nf + 2*nc^3*nf - 100*zb + 162*nc^2*zb + 58*nc^4*zb + 4*nc*nf*zb - 4*nc^3*nf*zb + 62*zb^2 - 144*nc^2*zb^2 + 82*nc^4*zb^2)*G[1, 1, 0, zb])/(32*nc^2) - ((115 - 70*nc^2 - 253*nc^4 - 12*nc*nf + 12*nc^3*nf - 206*zb + 284*nc^2*zb + 178*nc^4*zb + 24*nc*nf*zb - 24*nc^3*nf*zb + 104*zb^2 - 208*nc^2*zb^2 + 104*nc^4*zb^2)*G[1, 1, 1, zb])/(128*nc^2) + ((21 - 42*nc^2 + 45*nc^4 - 30*zb + 60*nc^2*zb - 62*nc^4*zb + 12*zb^2 - 24*nc^2*zb^2 + 12*nc^4*zb^2)*G[1, 2, 1, zb])/(32*nc^2) - ((-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/16 + (3*(1 - 3*nc^2 + 4*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/(32*nc^2) - ((3 - 6*nc^2 + 7*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/(16*nc^2) + (5103 + 3348*nc^2 - 6723*nc^4 - 2052*nc*nf + 1620*nc^3*nf + 432*Pi^2 - 876*nc^2*Pi^2 - 348*nc^4*Pi^2 - 96*nc*nf*Pi^2 + 240*nc^3*nf*Pi^2 + 5319*zb - 29100*nc^2*zb + 41925*nc^4*zb + 16092*nc*nf*zb - 2124*nc^3*nf*zb + 1080*Pi^2*zb - 10476*nc^2*Pi^2*zb + 29052*nc^4*Pi^2*zb + 288*nc*nf*Pi^2*zb - 720*nc^3*nf*Pi^2*zb - 18846*zb^2 + 20460*nc^2*zb^2 + 17898*nc^4*zb^2 - 6552*nc*nf*zb^2 - 17640*nc^3*nf*zb^2 - 4824*Pi^2*zb^2 + 26160*nc^2*Pi^2*zb^2 - 53016*nc^4*Pi^2*zb^2 - 384*nc*nf*Pi^2*zb^2 + 960*nc^3*nf*Pi^2*zb^2 + 8424*zb^3 + 4140*nc^2*zb^3 - 27180*nc^4*zb^3 - 6592*nc*nf*zb^3 + 18016*nc^3*nf*zb^3 + 3312*Pi^2*zb^3 - 15384*nc^2*Pi^2*zb^3 + 26424*nc^4*Pi^2*zb^3 + 192*nc*nf*Pi^2*zb^3 - 480*nc^3*nf*Pi^2*zb^3 - 20304*Zeta[3] + 54000*nc^2*Zeta[3] - 46656*nc^4*Zeta[3] + 60912*zb*Zeta[3] - 162000*nc^2*zb*Zeta[3] + 139968*nc^4*zb*Zeta[3] - 81216*zb^2*Zeta[3] + 216000*nc^2*zb^2*Zeta[3] - 186624*nc^4*zb^2*Zeta[3] + 40608*zb^3*Zeta[3] - 108000*nc^2*zb^3*Zeta[3] + 93312*nc^4*zb^3*Zeta[3])/(27648*nc^2*(-1 + zb))) + Log[μ]*(-1/1152*((-1872 + 1620*nc^2 + 2292*nc^4 + 432*nc*nf - 672*nc^3*nf - 480*Pi^2 + 1680*nc^2*Pi^2 - 1872*nc^4*Pi^2 + 1512*zb + 21120*nc^2*zb - 75480*nc^4*zb - 1728*nc*nf*zb + 4080*nc^3*nf*zb + 1440*Pi^2*zb - 5040*nc^2*Pi^2*zb + 5616*nc^4*Pi^2*zb + 7497*zb^2 - 58788*nc^2*zb^2 + 144087*nc^4*zb^2 + 3900*nc*nf*zb^2 - 7644*nc^3*nf*zb^2 - 1920*Pi^2*zb^2 + 6720*nc^2*Pi^2*zb^2 - 7488*nc^4*Pi^2*zb^2 - 7137*zb^3 + 35344*nc^2*zb^3 - 73787*nc^4*zb^3 - 2732*nc*nf*zb^3 + 4492*nc^3*nf*zb^3 + 960*Pi^2*zb^3 - 3360*nc^2*Pi^2*zb^3 + 3744*nc^4*Pi^2*zb^3)*G[0, 0, zb])/(nc^2*(-1 + zb)) + ((-2241 + 1936*nc^2 + 2761*nc^4 + 524*nc*nf - 796*nc^3*nf - 708*Pi^2 + 2244*nc^2*Pi^2 - 2520*nc^4*Pi^2 + 5787*zb + 14748*nc^2*zb - 115935*nc^4*zb - 1620*nc*nf*zb + 5700*nc^3*nf*zb + 2124*Pi^2*zb - 6732*nc^2*Pi^2*zb + 7560*nc^4*Pi^2*zb - 1674*zb^2 - 47516*nc^2*zb^2 + 219142*nc^4*zb^2 + 5312*nc*nf*zb^2 - 11920*nc^3*nf*zb^2 - 2784*Pi^2*zb^2 + 8832*nc^2*Pi^2*zb^2 - 10080*nc^4*Pi^2*zb^2 - 1872*zb^3 + 29904*nc^2*zb^3 - 112800*nc^4*zb^3 - 4472*nc*nf*zb^3 + 7528*nc^3*nf*zb^3 + 1368*Pi^2*zb^3 - 4344*nc^2*Pi^2*zb^3 + 5040*nc^4*Pi^2*zb^3)*G[0, 1, zb])/(2304*nc^2*(-1 + zb)) + ((1827 - 12482*nc^2 + 70319*nc^4 + 2468*nc*nf - 2364*nc^3*nf - 702*Pi^2 + 1188*nc^2*Pi^2 + 1590*nc^4*Pi^2 - 8901*zb + 57024*nc^2*zb - 216195*nc^4*zb - 5148*nc*nf*zb + 6252*nc^3*nf*zb + 2130*Pi^2*zb - 4884*nc^2*Pi^2*zb - 690*nc^4*Pi^2*zb + 14013*zb^2 - 79568*nc^2*zb^2 + 234819*nc^4*zb^2 + 5168*nc*nf*zb^2 - 7680*nc^3*nf*zb^2 - 2436*Pi^2*zb^2 + 6984*nc^2*Pi^2*zb^2 - 3660*nc^4*Pi^2*zb^2 - 6939*zb^3 + 35026*nc^2*zb^3 - 87887*nc^4*zb^3 - 2488*nc*nf*zb^3 + 3792*nc^3*nf*zb^3 + 1008*Pi^2*zb^3 - 3288*nc^2*Pi^2*zb^3 + 2760*nc^4*Pi^2*zb^3)*G[1, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-14121 + 12124*nc^2 - 136335*nc^4 - 4084*nc*nf + 4396*nc^3*nf + 1128*Pi^2 - 1596*nc^2*Pi^2 - 4104*nc^4*Pi^2 - 48*nc*nf*Pi^2 + 48*nc^3*nf*Pi^2 + 16002*zb - 33494*nc^2*zb + 260212*nc^4*zb + 2768*nc*nf*zb - 5664*nc^3*nf*zb - 2304*Pi^2*zb + 5112*nc^2*Pi^2*zb + 1200*nc^4*Pi^2*zb + 96*nc*nf*Pi^2*zb - 96*nc^3*nf*Pi^2*zb - 1944*zb^2 + 20320*nc^2*zb^2 - 147208*nc^4*zb^2 - 3712*nc*nf*zb^2 + 5936*nc^3*nf*zb^2 + 1488*Pi^2*zb^2 - 4224*nc^2*Pi^2*zb^2 + 2928*nc^4*Pi^2*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((2952 + 2392*nc^2 - 2680*nc^4 - 96*nc*nf - 296*nc^3*nf + 15*Pi^2 + 75*nc^2*Pi^2 - 240*nc^4*Pi^2 - 4644*zb - 7530*nc^2*zb + 4486*nc^4*zb + 288*nc*nf*zb + 584*nc^3*nf*zb - 33*Pi^2*zb - 165*nc^2*Pi^2*zb + 528*nc^4*Pi^2*zb + 1809*zb^2 + 7371*nc^2*zb^2 - 2920*nc^4*zb^2 - 264*nc*nf*zb^2 - 368*nc^3*nf*zb^2 + 24*Pi^2*zb^2 + 120*nc^2*Pi^2*zb^2 - 384*nc^4*Pi^2*zb^2 - 117*zb^3 - 2129*nc^2*zb^3 + 658*nc^4*zb^3 + 72*nc*nf*zb^3 + 80*nc^3*nf*zb^3 - 6*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 + 96*nc^4*Pi^2*zb^3)*G[2, 1, zb])/(576*nc^2*(-1 + zb)) - ((45 + 550*nc^2 - 903*nc^4 - 100*nc*nf + 156*nc^3*nf + 1263*zb - 10290*nc^2*zb + 16863*nc^4*zb + 300*nc*nf*zb - 468*nc^3*nf*zb - 3846*zb^2 + 20632*nc^2*zb^2 - 29682*nc^4*zb^2 - 400*nc*nf*zb^2 + 624*nc^3*nf*zb^2 + 2538*zb^3 - 11372*nc^2*zb^3 + 14778*nc^4*zb^3 + 200*nc*nf*zb^3 - 312*nc^3*nf*zb^3)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((30 + 126*nc^2 - 298*nc^4 - 36*nc*nf + 64*nc^3*nf + 258*zb - 2775*nc^2*zb + 6003*nc^4*zb + 108*nc*nf*zb - 192*nc^3*nf*zb - 957*zb^2 + 5705*nc^2*zb^2 - 10456*nc^4*zb^2 - 140*nc*nf*zb^2 + 256*nc^3*nf*zb^2 + 669*zb^3 - 3192*nc^2*zb^3 + 5143*nc^4*zb^3 + 68*nc*nf*zb^3 - 128*nc^3*nf*zb^3)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((96 + 291*nc^2 - 561*nc^4 - 84*nc*nf + 120*nc^3*nf + 522*zb - 5949*nc^2*zb + 11901*nc^4*zb + 252*nc*nf*zb - 360*nc^3*nf*zb - 1992*zb^2 + 12064*nc^2*zb^2 - 20772*nc^4*zb^2 - 328*nc*nf*zb^2 + 480*nc^3*nf*zb^2 + 1374*zb^3 - 6694*nc^2*zb^3 + 10216*nc^4*zb^3 + 160*nc*nf*zb^3 - 240*nc^3*nf*zb^3)*G[0, 1, 0, zb])/(192*nc^2*(-1 + zb)) - ((147 + 136*nc^2 - 631*nc^4 - 100*nc*nf + 172*nc^3*nf - 171*zb - 3192*nc^2*zb + 13899*nc^4*zb + 300*nc*nf*zb - 516*nc^3*nf*zb - 576*zb^2 + 7328*nc^2*zb^2 - 23812*nc^4*zb^2 - 368*nc*nf*zb^2 + 688*nc^3*nf*zb^2 + 600*zb^3 - 4432*nc^2*zb^3 + 11504*nc^4*zb^3 + 168*nc*nf*zb^3 - 344*nc^3*nf*zb^3)*G[0, 1, 1, zb])/(384*nc^2*(-1 + zb)) + ((-612 + 5516*nc^2 - 4776*nc^4 - 144*nc*nf + 8*nc^3*nf + 3093*zb - 21126*nc^2*zb + 22425*nc^4*zb + 288*nc*nf*zb - 72*nc^3*nf*zb - 4839*zb^2 + 27134*nc^2*zb^2 - 30819*nc^4*zb^2 - 272*nc*nf*zb^2 + 240*nc^3*nf*zb^2 + 2358*zb^3 - 11524*nc^2*zb^3 + 13410*nc^4*zb^3 + 128*nc*nf*zb^3 - 176*nc^3*nf*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-465 + 3687*nc^2 - 2574*nc^4 - 164*nc*nf + 4*nc^3*nf + 2160*zb - 13653*nc^2*zb + 13617*nc^4*zb + 264*nc*nf*zb - 3123*zb^2 + 17034*nc^2*zb^2 - 19563*nc^4*zb^2 - 180*nc*nf*zb^2 + 108*nc^3*nf*zb^2 + 1428*zb^3 - 7068*nc^2*zb^3 + 8712*nc^4*zb^3 + 80*nc*nf*zb^3 - 112*nc^3*nf*zb^3)*G[1, 0, 1, zb])/(192*nc^2*(-1 + zb)) - ((942 - 4907*nc^2 + 5021*nc^4 + 44*nc*nf + 92*nc^3*nf - 2136*zb + 11326*nc^2*zb - 12968*nc^4*zb + 8*nc*nf*zb - 120*nc^3*nf*zb + 1338*zb^2 - 7054*nc^2*zb^2 + 8352*nc^4*zb^2 + 64*nc*nf*zb^2 - 80*nc^3*nf*zb^2)*G[1, 1, 0, zb])/(192*nc^2) + ((2016 - 6623*nc^2 + 4443*nc^4 + 88*nc*nf + 208*nc^3*nf - 3279*zb + 13240*nc^2*zb - 12513*nc^4*zb + 148*nc*nf*zb - 404*nc^3*nf*zb + 1236*zb^2 - 7128*nc^2*zb^2 + 7764*nc^4*zb^2 + 8*nc*nf*zb^2 - 8*nc^3*nf*zb^2)*G[1, 1, 1, zb])/(384*nc^2) - ((363 - 536*nc^2 + 1143*nc^4 + 4*nc*nf - 24*nc^3*nf - 366*zb + 766*nc^2*zb - 1946*nc^4*zb - 8*nc*nf*zb + 32*nc^3*nf*zb + 102*zb^2 - 312*nc^2*zb^2 + 874*nc^4*zb^2 + 8*nc*nf*zb^2 - 16*nc^3*nf*zb^2)*G[1, 2, 1, zb])/(96*nc^2) + ((-156 + 351*nc^2 - 985*nc^4 + 20*nc^3*nf + 306*zb - 645*nc^2*zb + 2177*nc^4*zb - 44*nc^3*nf*zb - 186*zb^2 + 351*nc^2*zb^2 - 1625*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 36*zb^3 - 57*nc^2*zb^3 + 393*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-276 + 432*nc^2 - 1334*nc^4 + 40*nc^3*nf + 474*zb - 741*nc^2*zb + 3034*nc^4*zb - 88*nc^3*nf*zb - 228*zb^2 + 351*nc^2*zb^2 - 2335*nc^4*zb^2 + 64*nc^3*nf*zb^2 + 30*zb^3 - 42*nc^2*zb^3 + 579*nc^4*zb^3 - 16*nc^3*nf*zb^3)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-264 + 351*nc^2 - 761*nc^4 + 20*nc^3*nf + 444*zb - 585*nc^2*zb + 1697*nc^4*zb - 44*nc^3*nf*zb - 204*zb^2 + 261*nc^2*zb^2 - 1265*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 24*zb^3 - 27*nc^2*zb^3 + 305*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 2, 1, zb])/(48*nc^2*(-1 + zb)) + ((143 - 426*nc^2 + 391*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb])/(16*nc^2) - ((43 - 131*nc^2 + 131*nc^4 - 86*zb + 262*nc^2*zb - 262*nc^4*zb + 84*zb^2 - 256*nc^2*zb^2 + 262*nc^4*zb^2)*G[0, 0, 0, 1, zb])/(8*nc^2) - ((44 - 133*nc^2 + 131*nc^4 - 88*zb + 266*nc^2*zb - 262*nc^4*zb + 86*zb^2 - 260*nc^2*zb^2 + 262*nc^4*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2) + ((71 - 236*nc^2 + 269*nc^4 - 142*zb + 472*nc^2*zb - 538*nc^4*zb + 130*zb^2 - 436*nc^2*zb^2 + 538*nc^4*zb^2)*G[0, 0, 1, 1, zb])/(32*nc^2) - ((183 - 538*nc^2 + 519*nc^4 - 366*zb + 1076*nc^2*zb - 1038*nc^4*zb + 358*zb^2 - 1052*nc^2*zb^2 + 1038*nc^4*zb^2)*G[0, 1, 0, 0, zb])/(32*nc^2) + ((55 - 164*nc^2 + 167*nc^4 - 110*zb + 328*nc^2*zb - 334*nc^4*zb + 106*zb^2 - 316*nc^2*zb^2 + 334*nc^4*zb^2)*G[0, 1, 0, 1, zb])/(16*nc^2) + ((40 - 123*nc^2 + 137*nc^4 - 80*zb + 246*nc^2*zb - 274*nc^4*zb + 74*zb^2 - 228*nc^2*zb^2 + 274*nc^4*zb^2)*G[0, 1, 1, 0, zb])/(16*nc^2) - ((24 - 87*nc^2 + 113*nc^4 - 48*zb + 174*nc^2*zb - 226*nc^4*zb + 40*zb^2 - 150*nc^2*zb^2 + 226*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(32*nc^2) + ((1 + nc^2 + 4*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/(16*nc^2) - ((393 - 456*nc^2 - 585*nc^4 - 786*zb + 1632*nc^2*zb - 414*nc^4*zb + 560*zb^2 - 1536*nc^2*zb^2 + 1120*nc^4*zb^2)*G[1, 0, 0, 0, zb])/(32*nc^2) + ((256 - 351*nc^2 - 533*nc^4 - 500*zb + 1086*nc^2*zb - 146*nc^4*zb + 340*zb^2 - 952*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 0, 1, zb])/(32*nc^2) + ((247 - 322*nc^2 - 533*nc^4 - 494*zb + 1064*nc^2*zb - 146*nc^4*zb + 344*zb^2 - 956*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 1, 0, zb])/(32*nc^2) - ((239 - 536*nc^2 - 829*nc^4 - 462*zb + 1208*nc^2*zb + 122*nc^4*zb + 284*zb^2 - 880*nc^2*zb^2 + 644*nc^4*zb^2)*G[1, 0, 1, 1, zb])/(64*nc^2) + ((547 - 438*nc^2 - 1509*nc^4 - 16*nc*nf + 16*nc^3*nf - 1094*zb + 1980*nc^2*zb + 330*nc^4*zb + 32*nc*nf*zb - 32*nc^3*nf*zb + 708*zb^2 - 1768*nc^2*zb^2 + 1124*nc^4*zb^2)*G[1, 1, 0, 0, zb])/(64*nc^2) - ((365 - 294*nc^2 - 1175*nc^4 - 20*nc*nf + 20*nc^3*nf - 690*zb + 1224*nc^2*zb + 490*nc^4*zb + 40*nc*nf*zb - 40*nc^3*nf*zb + 408*zb^2 - 1040*nc^2*zb^2 + 664*nc^4*zb^2)*G[1, 1, 0, 1, zb])/(64*nc^2) - ((176 - 99*nc^2 - 472*nc^4 - 12*nc*nf + 12*nc^3*nf - 328*zb + 506*nc^2*zb + 192*nc^4*zb + 24*nc*nf*zb - 24*nc^3*nf*zb + 188*zb^2 - 428*nc^2*zb^2 + 264*nc^4*zb^2)*G[1, 1, 1, 0, zb])/(32*nc^2) + ((479 - 214*nc^2 - 1033*nc^4 - 60*nc*nf + 60*nc^3*nf - 758*zb + 908*nc^2*zb + 858*nc^4*zb + 120*nc*nf*zb - 120*nc^3*nf*zb + 328*zb^2 - 656*nc^2*zb^2 + 328*nc^4*zb^2)*G[1, 1, 1, 1, zb])/(128*nc^2) - ((38 - 47*nc^2 + 26*nc^4 - 56*zb + 86*nc^2*zb - 64*nc^4*zb + 28*zb^2 - 48*nc^2*zb^2 + 20*nc^4*zb^2)*G[1, 1, 2, 1, zb])/(16*nc^2) + ((11 - 31*nc^2 + 42*nc^4 - 16*zb + 44*nc^2*zb - 56*nc^4*zb + 7*zb^2 - 20*nc^2*zb^2 + 17*nc^4*zb^2)*G[1, 2, 1, 0, zb])/(4*nc^2) - ((76 - 171*nc^2 + 212*nc^4 - 112*zb + 246*nc^2*zb - 284*nc^4*zb + 56*zb^2 - 116*nc^2*zb^2 + 76*nc^4*zb^2)*G[1, 2, 1, 1, zb])/(16*nc^2) + ((35 - 76*nc^2 + 78*nc^4 - 50*zb + 108*nc^2*zb - 104*nc^4*zb + 26*zb^2 - 52*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 2, 2, 1, zb])/(8*nc^2) - (3*(-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, zb])/8 + ((-1 - 4*nc^2 + 9*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, zb])/(8*nc^2) + ((3 - 15*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb])/(8*nc^2) - ((13 - 45*nc^2 + 70*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/(32*nc^2) + ((11 - 23*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/(16*nc^2) - ((6 - 17*nc^2 + 25*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/(8*nc^2) + ((11 - 24*nc^2 + 31*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/(8*nc^2) - ((10 - 21*nc^2 + 21*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb])/(8*nc^2) - (G[1, zb]*(27000 - 82391*nc^2 - 74849*nc^4 + 16956*nc*nf - 20828*nc^3*nf - 522*Pi^2 + 12852*nc^2*Pi^2 - 6990*nc^4*Pi^2 - 384*nc*nf*Pi^2 - 24*nc^3*nf*Pi^2 - 72279*zb + 273657*nc^2*zb + 59010*nc^4*zb - 26784*nc*nf*zb + 47184*nc^3*nf*zb + 3762*Pi^2*zb - 44172*nc^2*Pi^2*zb + 44874*nc^4*Pi^2*zb + 720*nc*nf*Pi^2*zb - 72*nc^3*nf*Pi^2*zb + 62316*zb^2 - 310042*nc^2*zb^2 + 78774*nc^4*zb^2 + 22924*nc*nf*zb^2 - 51372*nc^3*nf*zb^2 - 6696*Pi^2*zb^2 + 53400*nc^2*Pi^2*zb^2 - 68676*nc^4*Pi^2*zb^2 - 624*nc*nf*Pi^2*zb^2 + 528*nc^3*nf*Pi^2*zb^2 - 17037*zb^3 + 118776*nc^2*zb^3 - 65655*nc^4*zb^3 - 13096*nc*nf*zb^3 + 25016*nc^3*nf*zb^3 + 3456*Pi^2*zb^3 - 22080*nc^2*Pi^2*zb^3 + 31560*nc^4*Pi^2*zb^3 + 288*nc*nf*Pi^2*zb^3 - 432*nc^3*nf*Pi^2*zb^3 - 32400*Zeta[3] + 42876*nc^2*Zeta[3] + 53892*nc^4*Zeta[3] + 98496*zb*Zeta[3] - 179172*nc^2*zb*Zeta[3] - 29484*nc^4*zb*Zeta[3] - 114048*zb^2*Zeta[3] + 259848*nc^2*zb^2*Zeta[3] - 110376*nc^4*zb^2*Zeta[3] + 47952*zb^3*Zeta[3] - 123552*nc^2*zb^3*Zeta[3] + 85968*nc^4*zb^3*Zeta[3]))/(6912*nc^2*(-1 + zb)) + (G[0, zb]*(2619 - 3128*nc^2 + 4605*nc^4 - 532*nc*nf - 132*nc^3*nf - 108*Pi^2 + 1542*nc^2*Pi^2 - 2358*nc^4*Pi^2 - 192*nc*nf*Pi^2 + 360*nc^3*nf*Pi^2 + 3267*zb + 69000*nc^2*zb - 35499*nc^4*zb + 8004*nc*nf*zb + 7980*nc^3*nf*zb + 2304*Pi^2*zb - 19530*nc^2*Pi^2*zb + 42246*nc^4*Pi^2*zb + 576*nc*nf*Pi^2*zb - 1080*nc^3*nf*Pi^2*zb + 5535*zb^2 - 173474*nc^2*zb^2 + 153915*nc^4*zb^2 + 6464*nc*nf*zb^2 - 33768*nc^3*nf*zb^2 - 6084*Pi^2*zb^2 + 38208*nc^2*Pi^2*zb^2 - 73836*nc^4*Pi^2*zb^2 - 768*nc*nf*Pi^2*zb^2 + 1440*nc^3*nf*Pi^2*zb^2 - 11421*zb^3 + 107562*nc^2*zb^3 - 95309*nc^4*zb^3 - 13040*nc*nf*zb^3 + 25792*nc^3*nf*zb^3 + 3888*Pi^2*zb^3 - 21084*nc^2*Pi^2*zb^3 + 36636*nc^4*Pi^2*zb^3 + 384*nc*nf*Pi^2*zb^3 - 720*nc^3*nf*Pi^2*zb^3 - 25056*Zeta[3] + 68472*nc^2*Zeta[3] - 61992*nc^4*Zeta[3] + 75168*zb*Zeta[3] - 205416*nc^2*zb*Zeta[3] + 185976*nc^4*zb*Zeta[3] - 100224*zb^2*Zeta[3] + 273888*nc^2*zb^2*Zeta[3] - 247968*nc^4*zb^2*Zeta[3] + 50112*zb^3*Zeta[3] - 136944*nc^2*zb^3*Zeta[3] + 123984*nc^4*zb^3*Zeta[3]))/(6912*nc^2*(-1 + zb)) - (108135 + 702540*nc^2 - 359955*nc^4 - 109620*nc*nf + 13140*nc^3*nf + 56160*Pi^2 - 141840*nc^2*Pi^2 - 32400*nc^4*Pi^2 - 2880*nc*nf*Pi^2 + 17280*nc^3*nf*Pi^2 - 7452*Pi^4 + 25236*nc^2*Pi^4 - 11664*nc^4*Pi^4 + 3584655*zb - 4148220*nc^2*zb - 11522355*nc^4*zb + 3292620*nc*nf*zb - 1620780*nc^3*nf*zb + 41040*Pi^2*zb - 223200*nc^2*Pi^2*zb + 4116240*nc^4*Pi^2*zb + 8640*nc*nf*Pi^2*zb - 149760*nc^3*nf*Pi^2*zb + 22356*Pi^4*zb - 75708*nc^2*Pi^4*zb + 34992*nc^4*Pi^4*zb - 8531730*zb^2 + 4854540*nc^2*zb^2 + 23968950*nc^4*zb^2 - 2386680*nc*nf*zb^2 - 424200*nc^3*nf*zb^2 - 370440*Pi^2*zb^2 + 1315800*nc^2*Pi^2*zb^2 - 7896240*nc^4*Pi^2*zb^2 - 76320*nc*nf*Pi^2*zb^2 + 318240*nc^3*nf*Pi^2*zb^2 - 29808*Pi^4*zb^2 + 100944*nc^2*Pi^4*zb^2 - 46656*nc^4*Pi^4*zb^2 + 4838940*zb^3 - 1518300*nc^2*zb^3 - 14865520*nc^4*zb^3 - 866080*nc*nf*zb^3 + 2071520*nc^3*nf*zb^3 + 273240*Pi^2*zb^3 - 947880*nc^2*Pi^2*zb^3 + 4065840*nc^4*Pi^2*zb^3 + 78240*nc*nf*Pi^2*zb^3 - 201120*nc^3*nf*Pi^2*zb^3 + 14904*Pi^4*zb^3 - 50472*nc^2*Pi^4*zb^3 + 23328*nc^4*Pi^4*zb^3 - 97200*Zeta[3] + 781920*nc^2*Zeta[3] - 961200*nc^4*Zeta[3] - 198720*nc*nf*Zeta[3] + 164160*nc^3*nf*Zeta[3] + 3039120*zb*Zeta[3] - 15448320*nc^2*zb*Zeta[3] + 26198640*nc^4*zb*Zeta[3] + 596160*nc*nf*zb*Zeta[3] - 492480*nc^3*nf*zb*Zeta[3] - 7685280*zb^2*Zeta[3] + 31808160*nc^2*zb^2*Zeta[3] - 46431360*nc^4*zb^2*Zeta[3] - 794880*nc*nf*zb^2*Zeta[3] + 656640*nc^3*nf*zb^2*Zeta[3] + 4743360*zb^3*Zeta[3] - 17832960*nc^2*zb^3*Zeta[3] + 22956480*nc^4*zb^3*Zeta[3] + 397440*nc*nf*zb^3*Zeta[3] - 328320*nc^3*nf*zb^3*Zeta[3])/(829440*nc^2*(-1 + zb))) + (-16295580 + 37028880*nc^2 + 32235660*nc^4 + 1993680*nc*nf - 13317840*nc^3*nf + 3408480*Pi^2 + 3304320*nc^2*Pi^2 - 13847520*nc^4*Pi^2 - 1530240*nc*nf*Pi^2 + 2605440*nc^3*nf*Pi^2 - 430272*Pi^4 + 415296*nc^2*Pi^4 + 314496*nc^4*Pi^4 + 46080*nc*nf*Pi^4 - 138240*nc^3*nf*Pi^4 + 866469960*zb - 1807224000*nc^2*zb - 220093320*nc^4*zb + 659188320*nc*nf*zb - 452316000*nc^3*nf*zb - 26542080*Pi^2*zb - 98517120*nc^2*Pi^2*zb + 54890400*nc^4*Pi^2*zb - 14983680*nc*nf*Pi^2*zb - 14073600*nc^3*nf*Pi^2*zb + 1273536*Pi^4*zb - 8320896*nc^2*Pi^4*zb + 2628288*nc^4*Pi^4*zb - 184320*nc*nf*Pi^4*zb + 552960*nc^3*nf*Pi^4*zb - 2696334075*zb^2 + 4805385060*nc^2*zb^2 + 1960525815*nc^4*zb^2 - 1217319420*nc*nf*zb^2 + 680803260*nc^3*nf*zb^2 + 68036760*Pi^2*zb^2 + 286402080*nc^2*Pi^2*zb^2 - 310098120*nc^4*Pi^2*zb^2 + 28044960*nc*nf*Pi^2*zb^2 + 56577120*nc^3*nf*Pi^2*zb^2 - 3678048*Pi^4*zb^2 + 22893696*nc^2*Pi^4*zb^2 - 9212832*nc^4*Pi^4*zb^2 + 334080*nc*nf*Pi^4*zb^2 - 1002240*nc^3*nf*Pi^4*zb^2 + 3062836395*zb^3 - 4781258220*nc^2*zb^3 - 3281311615*nc^4*zb^3 + 618834700*nc*nf*zb^3 - 75842060*nc^3*nf*zb^3 - 72961560*Pi^2*zb^3 - 309670320*nc^2*Pi^2*zb^3 + 466116720*nc^4*Pi^2*zb^3 - 11201760*nc*nf*Pi^2*zb^3 - 82735200*nc^3*nf*Pi^2*zb^3 + 5411232*Pi^4*zb^3 - 24738480*nc^2*Pi^4*zb^3 + 10470672*nc^4*Pi^4*zb^3 - 311040*nc*nf*Pi^4*zb^3 + 933120*nc^3*nf*Pi^4*zb^3 - 1468728450*zb^4 + 2069259900*nc^2*zb^4 + 1910890270*nc^4*zb^4 - 36062320*nc*nf*zb^4 - 204440560*nc^3*nf*zb^4 + 32941080*Pi^2*zb^4 + 143159520*nc^2*Pi^2*zb^4 - 256790580*nc^4*Pi^2*zb^4 - 1861920*nc*nf*Pi^2*zb^4 + 46524960*nc^3*nf*Pi^2*zb^4 - 3333852*Pi^4*zb^4 + 11598876*nc^2*Pi^4*zb^4 - 4973472*nc^4*Pi^4*zb^4 + 138240*nc*nf*Pi^4*zb^4 - 414720*nc^3*nf*Pi^4*zb^4 + 252051750*zb^5 - 328194180*nc^2*zb^5 - 367434490*nc^4*zb^5 - 25774160*nc*nf*zb^5 + 64766320*nc^3*nf*zb^5 - 4558680*Pi^2*zb^5 - 24013680*nc^2*Pi^2*zb^5 + 47695260*nc^4*Pi^2*zb^5 + 1210080*nc*nf*Pi^2*zb^5 - 8852640*nc^3*nf*Pi^2*zb^5 + 817020*Pi^4*zb^5 - 1969452*nc^2*Pi^4*zb^5 + 846576*nc^4*Pi^4*zb^5 - 23040*nc*nf*Pi^4*zb^5 + 69120*nc^3*nf*Pi^4*zb^5 - 324000*Pi^2*zb^6 + 64800*nc^2*Pi^2*zb^6 - 32400*nc^4*Pi^2*zb^6 - 64584*Pi^4*zb^6 + 4968*Pi^4*zb^7 + 65162880*Zeta[3] - 26922240*nc^2*Zeta[3] - 90840960*nc^4*Zeta[3] - 21496320*nc*nf*Zeta[3] + 20805120*nc^3*nf*Zeta[3] + 14670720*Pi^2*Zeta[3] - 56246400*nc^2*Pi^2*Zeta[3] + 79418880*nc^4*Pi^2*Zeta[3] + 173715840*zb*Zeta[3] - 857260800*nc^2*zb*Zeta[3] + 3291960960*nc^4*zb*Zeta[3] + 107965440*nc*nf*zb*Zeta[3] - 122204160*nc^3*nf*zb*Zeta[3] - 58682880*Pi^2*zb*Zeta[3] + 224985600*nc^2*Pi^2*zb*Zeta[3] - 317675520*nc^4*Pi^2*zb*Zeta[3] - 1094122080*zb^2*Zeta[3] + 3440093760*nc^2*zb^2*Zeta[3] - 9386431200*nc^4*zb^2*Zeta[3] - 269585280*nc*nf*zb^2*Zeta[3] + 309571200*nc^3*nf*zb^2*Zeta[3] + 106362720*Pi^2*zb^2*Zeta[3] - 407786400*nc^2*Pi^2*zb^2*Zeta[3] + 575786880*nc^4*Pi^2*zb^2*Zeta[3] + 1504967040*zb^3*Zeta[3] - 4403635200*nc^2*zb^3*Zeta[3] + 10119850560*nc^4*zb^3*Zeta[3] + 316552320*nc*nf*zb^3*Zeta[3] - 359544960*nc^3*nf*zb^3*Zeta[3] - 99027360*Pi^2*zb^3*Zeta[3] + 379663200*nc^2*Pi^2*zb^3*Zeta[3] - 536077440*nc^4*Pi^2*zb^3*Zeta[3] - 792218880*zb^4*Zeta[3] + 2260608480*nc^2*zb^4*Zeta[3] - 4697619840*nc^4*zb^4*Zeta[3] - 161628480*nc*nf*zb^4*Zeta[3] + 181967040*nc^3*nf*zb^4*Zeta[3] + 44012160*Pi^2*zb^4*Zeta[3] - 168739200*nc^2*Pi^2*zb^4*Zeta[3] + 238256640*nc^4*Pi^2*zb^4*Zeta[3] + 144050400*zb^5*Zeta[3] - 404987040*nc^2*zb^5*Zeta[3] + 789242400*nc^4*zb^5*Zeta[3] + 29298240*nc*nf*zb^5*Zeta[3] - 32806080*nc^3*nf*zb^5*Zeta[3] - 7335360*Pi^2*zb^5*Zeta[3] + 28123200*nc^2*Pi^2*zb^5*Zeta[3] - 39709440*nc^4*Pi^2*zb^5*Zeta[3] - 155520*zb^6*Zeta[3] - 186935040*Zeta[5] + 572002560*nc^2*Zeta[5] - 629544960*nc^4*Zeta[5] + 747740160*zb*Zeta[5] - 2288010240*nc^2*zb*Zeta[5] + 2518179840*nc^4*zb*Zeta[5] - 1355279040*zb^2*Zeta[5] + 4147018560*nc^2*zb^2*Zeta[5] - 4564200960*nc^4*zb^2*Zeta[5] + 1261811520*zb^3*Zeta[5] - 3861017280*nc^2*zb^3*Zeta[5] + 4249428480*nc^4*zb^3*Zeta[5] - 560805120*zb^4*Zeta[5] + 1716007680*nc^2*zb^4*Zeta[5] - 1888634880*nc^4*zb^4*Zeta[5] + 93467520*zb^5*Zeta[5] - 286001280*nc^2*zb^5*Zeta[5] + 314772480*nc^4*zb^5*Zeta[5])/(14929920*nc^2*(-2 + zb)^2*(-1 + zb)), 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (65*zb)/(8*(-1 + nc)*(1 + nc)) - (157*nc^2*zb)/(12*(-1 + nc)*(1 + nc)) - (2*Pi^2*zb)/(3*(-1 + nc)*(1 + nc)) + (2*nc^2*Pi^2*zb)/(3*(-1 + nc)*(1 + nc)) - (49*zb^2)/(8*(-1 + nc)*(1 + nc)) + (485*nc^2*zb^2)/(48*(-1 + nc)*(1 + nc)) + (Pi^2*zb^2)/(2*(-1 + nc)*(1 + nc)) - (nc^2*Pi^2*zb^2)/(2*(-1 + nc)*(1 + nc)) + (37*zb*G[0, zb])/4 - (67*zb^2*G[0, zb])/8 - (9*G[1, zb])/(8*(-1 + nc)*(1 + nc)) - (23*nc^2*G[1, zb])/(6*(-1 + nc)*(1 + nc)) - (3*Pi^2*G[1, zb])/(4*(-1 + nc)*(1 + nc)) + (3*nc^2*Pi^2*G[1, zb])/(4*(-1 + nc)*(1 + nc)) + (73*zb*G[1, zb])/(8*(-1 + nc)*(1 + nc)) - (31*nc^2*zb*G[1, zb])/(24*(-1 + nc)*(1 + nc)) + (Pi^2*zb*G[1, zb])/((-1 + nc)*(1 + nc)) - (nc^2*Pi^2*zb*G[1, zb])/((-1 + nc)*(1 + nc)) - (105*zb^2*G[1, zb])/(16*(-1 + nc)*(1 + nc)) + (55*nc^2*zb^2*G[1, zb])/(16*(-1 + nc)*(1 + nc)) - (Pi^2*zb^2*G[1, zb])/(3*(-1 + nc)*(1 + nc)) + (nc^2*Pi^2*zb^2*G[1, zb])/(3*(-1 + nc)*(1 + nc)) - 8*zb*G[0, 0, zb] + 6*zb^2*G[0, 0, zb] + 6*zb*G[0, 1, zb] - (9*zb^2*G[0, 1, zb])/2 + (5*G[1, 0, zb])/4 - zb^2*G[1, 0, zb] + (7*G[1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - (17*nc^2*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) - (15*zb*G[1, 1, zb])/(4*(-1 + nc)*(1 + nc)) - (7*nc^2*zb*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) + (zb^2*G[1, 1, zb])/((-1 + nc)*(1 + nc)) + (13*nc^2*zb^2*G[1, 1, zb])/(12*(-1 + nc)*(1 + nc)) - G[2, 1, zb]/((-1 + nc)*(1 + nc)) + (7*nc^2*G[2, 1, zb])/(3*(-1 + nc)*(1 + nc)) + (zb*G[2, 1, zb])/(2*(-1 + nc)*(1 + nc)) - (11*nc^2*zb*G[2, 1, zb])/(6*(-1 + nc)*(1 + nc)) + (nc^2*zb^2*G[2, 1, zb])/(3*(-1 + nc)*(1 + nc)) - (zb^2*G[0, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 9*G[1, 0, 0, zb] + 12*zb*G[1, 0, 0, zb] - 4*zb^2*G[1, 0, 0, zb] + (27*G[1, 0, 1, zb])/4 - 9*zb*G[1, 0, 1, zb] + 3*zb^2*G[1, 0, 1, zb] + (9*G[1, 1, 0, zb])/2 - 6*zb*G[1, 1, 0, zb] + 2*zb^2*G[1, 1, 0, zb] - (19*G[1, 1, 1, zb])/4 + 6*zb*G[1, 1, 1, zb] - 2*zb^2*G[1, 1, 1, zb] + (5*G[1, 2, 1, zb])/2 - 3*zb*G[1, 2, 1, zb] + zb^2*G[1, 2, 1, zb] - (6*G[2, 1, 1, zb])/((-1 + nc)*(1 + nc)) + (6*zb*G[2, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (3*zb^2*G[2, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) + (4*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (4*zb*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (zb^2*G[2, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (37*zb*Log[μ])/8 - (67*zb^2*Log[μ])/16 - 4*zb*G[0, zb]*Log[μ] + 3*zb^2*G[0, zb]*Log[μ] + (5*G[1, zb]*Log[μ])/8 - (zb^2*G[1, zb]*Log[μ])/2 - (9*G[1, 0, zb]*Log[μ])/2 + 6*zb*G[1, 0, zb]*Log[μ] - 2*zb^2*G[1, 0, zb]*Log[μ] + (9*G[1, 1, zb]*Log[μ])/4 - 3*zb*G[1, 1, zb]*Log[μ] + zb^2*G[1, 1, zb]*Log[μ] - zb*Log[μ]^2 + (3*zb^2*Log[μ]^2)/4 - (9*G[1, zb]*Log[μ]^2)/8 + (3*zb*G[1, zb]*Log[μ]^2)/2 - (zb^2*G[1, zb]*Log[μ]^2)/2, 0, 0, 0, 0, 0, 0, 0}, {(zb*(-29952*nc + 7488*nc^3 + 279360*nc*zb - 69840*nc^3*zb - 470304*nc*zb^2 + 117576*nc^3*zb^2 + 23040*nc*Pi^2*zb^2 - 5760*nc^3*Pi^2*zb^2 + 270000*nc*zb^3 - 67500*nc^3*zb^3 - 57600*nc*Pi^2*zb^3 + 14400*nc^3*Pi^2*zb^3 - 51120*nc*zb^4 + 12780*nc^3*zb^4 + 56448*nc*Pi^2*zb^4 - 14112*nc^3*Pi^2*zb^4 + 3168*nc*zb^5 - 792*nc^3*zb^5 - 29376*nc*Pi^2*zb^5 + 7344*nc^3*Pi^2*zb^5 - 1152*nc*zb^6 + 288*nc^3*zb^6 + 8640*nc*Pi^2*zb^6 - 2160*nc^3*Pi^2*zb^6 - 1152*nc*Pi^2*zb^7 + 288*nc^3*Pi^2*zb^7)*G[0, 0, zb])/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) + ((-28800*nc + 7200*nc^3 - 17280*nc*Pi^2 + 4320*nc^3*Pi^2 + 231840*nc*zb - 57960*nc^3*zb + 51840*nc*Pi^2*zb - 12960*nc^3*Pi^2*zb - 507024*nc*zb^2 + 126756*nc^3*zb^2 - 79200*nc*Pi^2*zb^2 + 19800*nc^3*Pi^2*zb^2 + 467928*nc*zb^3 - 116982*nc^3*zb^3 + 74880*nc*Pi^2*zb^3 - 18720*nc^3*Pi^2*zb^3 - 193716*nc*zb^4 + 48429*nc^3*zb^4 - 40320*nc*Pi^2*zb^4 + 10080*nc^3*Pi^2*zb^4 + 32148*nc*zb^5 - 8037*nc^3*zb^5 + 12816*nc*Pi^2*zb^5 - 3204*nc^3*Pi^2*zb^5 - 3240*nc*zb^6 + 810*nc^3*zb^6 - 3672*nc*Pi^2*zb^6 + 918*nc^3*Pi^2*zb^6 + 864*nc*zb^7 - 216*nc^3*zb^7 + 1080*nc*Pi^2*zb^7 - 270*nc^3*Pi^2*zb^7 - 144*nc*Pi^2*zb^8 + 36*nc^3*Pi^2*zb^8)*G[0, 1, zb])/(8640*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - ((-148800*nc + 37200*nc^3 + 16896*nc*Pi^2 - 4224*nc^3*Pi^2 + 397824*nc*zb - 99456*nc^3*zb - 43776*nc*Pi^2*zb + 10944*nc^3*Pi^2*zb - 357840*nc*zb^2 + 89460*nc^3*zb^2 + 46464*nc*Pi^2*zb^2 - 11616*nc^3*Pi^2*zb^2 + 131040*nc*zb^3 - 32760*nc^3*zb^3 - 29760*nc*Pi^2*zb^3 + 7440*nc^3*Pi^2*zb^3 - 14448*nc*zb^4 + 3612*nc^3*zb^4 + 15360*nc*Pi^2*zb^4 - 3840*nc^3*Pi^2*zb^4 + 288*nc*zb^5 - 72*nc^3*zb^5 - 7296*nc*Pi^2*zb^5 + 1824*nc^3*Pi^2*zb^5 - 384*nc*zb^6 + 96*nc^3*zb^6 + 2496*nc*Pi^2*zb^6 - 624*nc^3*Pi^2*zb^6 - 384*nc*Pi^2*zb^7 + 96*nc^3*Pi^2*zb^7)*G[1, 0, zb])/(5760*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2) - ((92160*nc - 23040*nc^3 - 46080*nc*Pi^2 + 11520*nc^3*Pi^2 + 735840*nc*zb - 183960*nc^3*zb + 52032*nc*Pi^2*zb - 13008*nc^3*Pi^2*zb - 1960992*nc*zb^2 + 490248*nc^3*zb^2 - 55872*nc*Pi^2*zb^2 + 13968*nc^3*Pi^2*zb^2 + 1606968*nc*zb^3 - 401742*nc^3*zb^3 + 135888*nc*Pi^2*zb^3 - 33972*nc^3*Pi^2*zb^3 - 528480*nc*zb^4 + 132120*nc^3*zb^4 - 130560*nc*Pi^2*zb^4 + 32640*nc^3*Pi^2*zb^4 + 56952*nc*zb^5 - 14238*nc^3*zb^5 + 61440*nc*Pi^2*zb^5 - 15360*nc^3*Pi^2*zb^5 - 4176*nc*zb^6 + 1044*nc^3*zb^6 - 23712*nc*Pi^2*zb^6 + 5928*nc^3*Pi^2*zb^6 + 1728*nc*zb^7 - 432*nc^3*zb^7 + 8112*nc*Pi^2*zb^7 - 2028*nc^3*Pi^2*zb^7 - 1248*nc*Pi^2*zb^8 + 312*nc^3*Pi^2*zb^8)*G[1, 1, zb])/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*zb) - ((-2 + zb)*(-528*nc*Pi^2 + 132*nc^3*Pi^2 + 1104*nc*Pi^2*zb - 276*nc^3*Pi^2*zb - 768*nc*Pi^2*zb^2 + 192*nc^3*Pi^2*zb^2 + 216*nc*Pi^2*zb^3 - 54*nc^3*Pi^2*zb^3 - 72*nc*Pi^2*zb^4 + 18*nc^3*Pi^2*zb^4 + 48*nc*Pi^2*zb^5 - 12*nc^3*Pi^2*zb^5)*G[2, 1, zb])/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(-4224*nc + 1056*nc^3 + 8832*nc*zb - 2208*nc^3*zb - 5376*nc*zb^2 + 1344*nc^3*zb^2 + 1152*nc*zb^3 - 288*nc^3*zb^3 - 384*nc*zb^4 + 96*nc^3*zb^4)*G[0, 0, 0, zb])/(960*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-1680*nc + 420*nc^3 - 9072*nc*zb + 2268*nc^3*zb + 17376*nc*zb^2 - 4344*nc^3*zb^2 - 7968*nc*zb^3 + 1992*nc^3*zb^3 + 2016*nc*zb^4 - 504*nc^3*zb^4 - 672*nc*zb^5 + 168*nc^3*zb^5)*G[0, 0, 1, zb])/(1440*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-6960*nc + 1740*nc^3 - 11472*nc*zb + 2868*nc^3*zb + 26136*nc*zb^2 - 6534*nc^3*zb^2 - 9048*nc*zb^3 + 2262*nc^3*zb^3 + 2016*nc*zb^4 - 504*nc^3*zb^4 - 672*nc*zb^5 + 168*nc^3*zb^5)*G[0, 1, 0, zb])/(1440*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-24480*nc + 6120*nc^3 + 2880*nc*Pi^2 - 720*nc^3*Pi^2 - 9024*nc*zb + 2256*nc^3*zb + 43152*nc*zb^2 - 10788*nc^3*zb^2 - 2880*nc*Pi^2*zb^2 + 720*nc^3*Pi^2*zb^2 - 12336*nc*zb^3 + 3084*nc^3*zb^3 + 4032*nc*zb^4 - 1008*nc^3*zb^4 - 1344*nc*zb^5 + 336*nc^3*zb^5)*G[0, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((87552*nc - 21888*nc^3 - 324288*nc*zb + 81072*nc^3*zb + 473952*nc*zb^2 - 118488*nc^3*zb^2 - 353808*nc*zb^3 + 88452*nc^3*zb^3 + 152736*nc*zb^4 - 38184*nc^3*zb^4 - 45168*nc*zb^5 + 11292*nc^3*zb^5 + 10368*nc*zb^6 - 2592*nc^3*zb^6 - 1344*nc*zb^7 + 336*nc^3*zb^7)*G[1, 0, 0, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((82752*nc - 20688*nc^3 - 311712*nc*zb + 77928*nc^3*zb + 464016*nc*zb^2 - 116004*nc^3*zb^2 - 356376*nc*zb^3 + 89094*nc^3*zb^3 + 162576*nc*zb^4 - 40644*nc^3*zb^4 - 52296*nc*zb^5 + 13074*nc^3*zb^5 + 12672*nc*zb^6 - 3168*nc^3*zb^6 - 1632*nc*zb^7 + 408*nc^3*zb^7)*G[1, 0, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((130368*nc - 32592*nc^3 - 438912*nc*zb + 109728*nc^3*zb + 592128*nc*zb^2 - 148032*nc^3*zb^2 - 414912*nc*zb^3 + 103728*nc^3*zb^3 + 171264*nc*zb^4 - 42816*nc^3*zb^4 - 50112*nc*zb^5 + 12528*nc^3*zb^5 + 11712*nc*zb^6 - 2928*nc^3*zb^6 - 1536*nc*zb^7 + 384*nc^3*zb^7)*G[1, 1, 0, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) + ((67968*nc - 16992*nc^3 - 242400*nc*zb + 60600*nc^3*zb + 351216*nc*zb^2 - 87804*nc^3*zb^2 - 271848*nc*zb^3 + 67962*nc^3*zb^3 + 131664*nc*zb^4 - 32916*nc^3*zb^4 - 47448*nc*zb^5 + 11862*nc^3*zb^5 + 12480*nc*zb^6 - 3120*nc^3*zb^6 - 1632*nc*zb^7 + 408*nc^3*zb^7)*G[1, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) + (zb*(-40*nc*zb^2 + 10*nc^3*zb^2 + 20*nc*zb^3 - 5*nc^3*zb^3 - 8*nc*zb^4 + 2*nc^3*zb^4)*G[0, 0, 0, 0, zb])/(20*(-1 + nc)*nc*(1 + nc)) - ((-120*nc + 30*nc^3 + 120*nc*zb - 30*nc^3*zb - 160*nc*zb^2 + 40*nc^3*zb^2 - 560*nc*zb^3 + 140*nc^3*zb^3 + 280*nc*zb^4 - 70*nc^3*zb^4 - 112*nc*zb^5 + 28*nc^3*zb^5)*G[0, 0, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)) - ((-600*nc + 150*nc^3 + 600*nc*zb - 150*nc^3*zb - 800*nc*zb^2 + 200*nc^3*zb^2 - 560*nc*zb^3 + 140*nc^3*zb^3 + 280*nc*zb^4 - 70*nc^3*zb^4 - 112*nc*zb^5 + 28*nc^3*zb^5)*G[0, 0, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)) + ((180*nc - 45*nc^3 - 360*nc*zb + 90*nc^3*zb + 420*nc*zb^2 - 105*nc^3*zb^2 + 40*nc*zb^3 - 10*nc^3*zb^3 - 420*nc*zb^4 + 105*nc^3*zb^4 + 196*nc*zb^5 - 49*nc^3*zb^5 - 56*nc*zb^6 + 14*nc^3*zb^6)*G[0, 0, 1, 1, zb])/(120*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2 - 40*nc*zb^3 + 10*nc^3*zb^3 + 20*nc*zb^4 - 5*nc^3*zb^4 - 8*nc*zb^5 + 2*nc^3*zb^5)*G[0, 1, 0, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((-120*nc + 30*nc^3 + 120*nc*zb - 30*nc^3*zb - 160*nc*zb^2 + 40*nc^3*zb^2 - 520*nc*zb^3 + 130*nc^3*zb^3 + 260*nc*zb^4 - 65*nc^3*zb^4 - 104*nc*zb^5 + 26*nc^3*zb^5)*G[0, 1, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)) + ((48*nc - 12*nc^3 - 96*nc*zb + 24*nc^3*zb + 112*nc*zb^2 - 28*nc^3*zb^2 - 24*nc*zb^3 + 6*nc^3*zb^3 - 60*nc*zb^4 + 15*nc^3*zb^4 + 28*nc*zb^5 - 7*nc^3*zb^5 - 8*nc*zb^6 + 2*nc^3*zb^6)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(440*nc*zb^2 - 110*nc^3*zb^2 - 660*nc*zb^3 + 165*nc^3*zb^3 + 308*nc*zb^4 - 77*nc^3*zb^4 - 88*nc*zb^5 + 22*nc^3*zb^5)*G[0, 1, 1, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((704*nc - 176*nc^3 - 1120*nc*zb + 280*nc^3*zb + 640*nc*zb^2 - 160*nc^3*zb^2 - 320*nc*zb^3 + 80*nc^3*zb^3 + 160*nc*zb^4 - 40*nc^3*zb^4 - 64*nc*zb^5 + 16*nc^3*zb^5)*G[1, 0, 0, 0, zb])/(160*(-1 + nc)*nc*(1 + nc)) + ((160*nc - 40*nc^3 + 992*nc*zb - 248*nc^3*zb - 1720*nc*zb^2 + 430*nc^3*zb^2 + 800*nc*zb^3 - 200*nc^3*zb^3 - 560*nc*zb^4 + 140*nc^3*zb^4 + 280*nc*zb^5 - 70*nc^3*zb^5 - 112*nc*zb^6 + 28*nc^3*zb^6)*G[1, 0, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*zb) + ((480*nc - 120*nc^3 + 1472*nc*zb - 368*nc^3*zb - 2200*nc*zb^2 + 550*nc^3*zb^2 + 320*nc*zb^3 - 80*nc^3*zb^3 - 560*nc*zb^4 + 140*nc^3*zb^4 + 280*nc*zb^5 - 70*nc^3*zb^5 - 112*nc*zb^6 + 28*nc^3*zb^6)*G[1, 0, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)*zb) - ((640*nc - 160*nc^3 + 1984*nc*zb - 496*nc^3*zb - 3440*nc*zb^2 + 860*nc^3*zb^2 + 640*nc*zb^3 - 160*nc^3*zb^3 - 1120*nc*zb^4 + 280*nc^3*zb^4 + 560*nc*zb^5 - 140*nc^3*zb^5 - 224*nc*zb^6 + 56*nc^3*zb^6)*G[1, 0, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((640*nc - 160*nc^3 + 1296*nc*zb - 324*nc^3*zb - 1920*nc*zb^2 + 480*nc^3*zb^2 + 320*nc*zb^3 - 80*nc^3*zb^3 - 480*nc*zb^4 + 120*nc^3*zb^4 + 240*nc*zb^5 - 60*nc^3*zb^5 - 96*nc*zb^6 + 24*nc^3*zb^6)*G[1, 1, 0, 0, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) - ((640*nc - 160*nc^3 + 1224*nc*zb - 306*nc^3*zb - 2160*nc*zb^2 + 540*nc^3*zb^2 + 800*nc*zb^3 - 200*nc^3*zb^3 - 720*nc*zb^4 + 180*nc^3*zb^4 + 360*nc*zb^5 - 90*nc^3*zb^5 - 144*nc*zb^6 + 36*nc^3*zb^6)*G[1, 1, 0, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) - ((1280*nc - 320*nc^3 + 1184*nc*zb - 296*nc^3*zb - 1600*nc*zb^2 + 400*nc^3*zb^2 - 640*nc*zb^3 + 160*nc^3*zb^3 - 320*nc*zb^4 + 80*nc^3*zb^4 + 160*nc*zb^5 - 40*nc^3*zb^5 - 64*nc*zb^6 + 16*nc^3*zb^6)*G[1, 1, 1, 0, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((640*nc - 160*nc^3 + 280*nc*zb - 70*nc^3*zb - 800*nc*zb^2 + 200*nc^3*zb^2 + 160*nc*zb^3 - 40*nc^3*zb^3 - 400*nc*zb^4 + 100*nc^3*zb^4 + 200*nc*zb^5 - 50*nc^3*zb^5 - 80*nc*zb^6 + 20*nc^3*zb^6)*G[1, 1, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((-2 + zb)*(-88 + 22*nc^2 + 96*zb - 24*nc^2*zb - 32*zb^2 + 8*nc^2*zb^2 + 4*zb^3 - nc^2*zb^3 - 8*zb^4 + 2*nc^2*zb^4)*G[2, 1, 0, 0, zb])/(60*(-1 + nc)*(1 + nc)) - ((-2 + zb)*(176*nc - 44*nc^3 - 368*nc*zb + 92*nc^3*zb + 256*nc*zb^2 - 64*nc^3*zb^2 - 72*nc*zb^3 + 18*nc^3*zb^3 + 24*nc*zb^4 - 6*nc^3*zb^4 - 16*nc*zb^5 + 4*nc^3*zb^5)*G[2, 1, 0, 1, zb])/(120*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(528*nc - 132*nc^3 - 1104*nc*zb + 276*nc^3*zb + 768*nc*zb^2 - 192*nc^3*zb^2 - 216*nc*zb^3 + 54*nc^3*zb^3 + 72*nc*zb^4 - 18*nc^3*zb^4 - 48*nc*zb^5 + 12*nc^3*zb^5)*G[2, 1, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(528*nc - 132*nc^3 - 1104*nc*zb + 276*nc^3*zb + 768*nc*zb^2 - 192*nc^3*zb^2 - 216*nc*zb^3 + 54*nc^3*zb^3 + 72*nc*zb^4 - 18*nc^3*zb^4 - 48*nc*zb^5 + 12*nc^3*zb^5)*G[2, 1, 1, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-8*nc + 2*nc^3 - 8*nc*zb + 2*nc^3*zb)*G[0, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - (3*(-2 + nc)*(2 + nc)*(1 + zb)*G[0, 1, 0, 1, 0, zb])/(4*(-1 + nc)*(1 + nc)) + ((-16*nc + 4*nc^3 - 16*nc*zb + 4*nc^3*zb)*G[0, 1, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-4*nc + nc^3 - 4*nc*zb + nc^3*zb)*G[0, 1, 1, 0, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-8*nc + 2*nc^3 - 8*nc*zb + 2*nc^3*zb)*G[0, 1, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((-32*nc + 8*nc^3 - 32*nc*zb + 8*nc^3*zb)*G[0, 1, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-16*nc + 4*nc^3 - 16*nc*zb + 4*nc^3*zb)*G[0, 1, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-1 + zb)*(-20*nc + 5*nc^3 - 8*nc*zb + 2*nc^3*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-20*nc + 5*nc^3 - 8*nc*zb + 2*nc^3*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-20*nc + 5*nc^3 - 8*nc*zb + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-20*nc + 5*nc^3 - 8*nc*zb + 2*nc^3*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-24*nc + 6*nc^3 + 24*nc*zb - 6*nc^3*zb - 32*nc*zb^2 + 8*nc^3*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) + (zb*(6721920*nc - 1680480*nc^3 + 3582720*nc*Pi^2 - 895680*nc^3*Pi^2 - 13340160*nc*zb + 3335040*nc^3*zb - 3355200*nc*Pi^2*zb + 838800*nc^3*Pi^2*zb + 8195040*nc*zb^2 - 2048760*nc^3*zb^2 - 2795040*nc*Pi^2*zb^2 + 698760*nc^3*Pi^2*zb^2 + 88320*nc*Pi^4*zb^2 - 22080*nc^3*Pi^4*zb^2 - 1550880*nc*zb^3 + 387720*nc^3*zb^3 + 2949840*nc*Pi^2*zb^3 - 737460*nc^3*Pi^2*zb^3 - 220800*nc*Pi^4*zb^3 + 55200*nc^3*Pi^4*zb^3 - 25920*nc*zb^4 + 6480*nc^3*zb^4 - 153360*nc*Pi^2*zb^4 + 38340*nc^3*Pi^2*zb^4 + 216384*nc*Pi^4*zb^4 - 54096*nc^3*Pi^4*zb^4 - 257760*nc*Pi^2*zb^5 + 64440*nc^3*Pi^2*zb^5 - 112608*nc*Pi^4*zb^5 + 28152*nc^3*Pi^4*zb^5 + 28800*nc*Pi^2*zb^6 - 7200*nc^3*Pi^2*zb^6 + 33120*nc*Pi^4*zb^6 - 8280*nc^3*Pi^4*zb^6 - 4416*nc*Pi^4*zb^7 + 1104*nc^3*Pi^4*zb^7 + 6082560*nc*Zeta[3] - 1520640*nc^3*Zeta[3] - 18800640*nc*zb*Zeta[3] + 4700160*nc^3*zb*Zeta[3] + 21980160*nc*zb^2*Zeta[3] - 5495040*nc^3*zb^2*Zeta[3] - 12579840*nc*zb^3*Zeta[3] + 3144960*nc^3*zb^3*Zeta[3] + 4147200*nc*zb^4*Zeta[3] - 1036800*nc^3*zb^4*Zeta[3] - 967680*nc*zb^5*Zeta[3] + 241920*nc^3*zb^5*Zeta[3] + 138240*nc*zb^6*Zeta[3] - 34560*nc^3*zb^6*Zeta[3]))/(1036800*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) + (zb*G[0, zb]*(970272*nc - 242568*nc^3 - 76032*nc*Pi^2 + 19008*nc^3*Pi^2 - 1224720*nc*zb + 306180*nc^3*zb + 196992*nc*Pi^2*zb - 49248*nc^3*Pi^2*zb + 139536*nc*zb^2 - 34884*nc^3*zb^2 - 176256*nc*Pi^2*zb^2 + 44064*nc^3*Pi^2*zb^2 + 111456*nc*zb^3 - 27864*nc^3*zb^3 + 69120*nc*Pi^2*zb^3 - 17280*nc^3*Pi^2*zb^3 + 3456*nc*zb^4 - 864*nc^3*zb^4 - 17280*nc*Pi^2*zb^4 + 4320*nc^3*Pi^2*zb^4 + 3456*nc*Pi^2*zb^5 - 864*nc^3*Pi^2*zb^5 - 69120*nc*zb^2*Zeta[3] + 17280*nc^3*zb^2*Zeta[3] + 138240*nc*zb^3*Zeta[3] - 34560*nc^3*zb^3*Zeta[3] - 100224*nc*zb^4*Zeta[3] + 25056*nc^3*zb^4*Zeta[3] + 38016*nc*zb^5*Zeta[3] - 9504*nc^3*zb^5*Zeta[3] - 6912*nc*zb^6*Zeta[3] + 1728*nc^3*zb^6*Zeta[3]))/(51840*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*(-1 + zb)) - (G[1, zb]*(7731072*nc - 1932768*nc^3 - 1255680*nc*Pi^2 + 313920*nc^3*Pi^2 - 17523648*nc*zb + 4380912*nc^3*zb + 3473856*nc*Pi^2*zb - 868464*nc^3*Pi^2*zb + 12836448*nc*zb^2 - 3209112*nc^3*zb^2 - 3734496*nc*Pi^2*zb^2 + 933624*nc^3*Pi^2*zb^2 - 2636496*nc*zb^3 + 659124*nc^3*zb^3 + 2000592*nc*Pi^2*zb^3 - 500148*nc^3*Pi^2*zb^3 - 617328*nc*zb^4 + 154332*nc^3*zb^4 - 580320*nc*Pi^2*zb^4 + 145080*nc^3*Pi^2*zb^4 + 203040*nc*zb^5 - 50760*nc^3*zb^5 + 118512*nc*Pi^2*zb^5 - 29628*nc^3*Pi^2*zb^5 + 6912*nc*zb^6 - 1728*nc^3*zb^6 - 26496*nc*Pi^2*zb^6 + 6624*nc^3*Pi^2*zb^6 + 4032*nc*Pi^2*zb^7 - 1008*nc^3*Pi^2*zb^7 - 1216512*nc*Zeta[3] + 304128*nc^3*Zeta[3] + 3760128*nc*zb*Zeta[3] - 940032*nc^3*zb*Zeta[3] - 4921344*nc*zb^2*Zeta[3] + 1230336*nc^3*zb^2*Zeta[3] + 3815424*nc*zb^3*Zeta[3] - 953856*nc^3*zb^3*Zeta[3] - 2177280*nc*zb^4*Zeta[3] + 544320*nc^3*zb^4*Zeta[3] + 1078272*nc*zb^5*Zeta[3] - 269568*nc^3*zb^5*Zeta[3] - 442368*nc*zb^6*Zeta[3] + 110592*nc^3*zb^6*Zeta[3] + 117504*nc*zb^7*Zeta[3] - 29376*nc^3*zb^7*Zeta[3] - 13824*nc*zb^8*Zeta[3] + 3456*nc^3*zb^8*Zeta[3]))/(103680*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3), (zb*(6445440 - 19980240*nc^2 + 16087920*nc^4 - 126720*Pi^2 + 829440*nc^2*Pi^2 - 702720*nc^4*Pi^2 - 18010620*zb + 58150920*nc^2*zb - 47199180*nc^4*zb + 348480*Pi^2*zb - 2280960*nc^2*Pi^2*zb + 1932480*nc^4*Pi^2*zb + 18296280*zb^2 - 61238420*nc^2*zb^2 + 50038820*nc^4*zb^2 - 348480*Pi^2*zb^2 + 2280960*nc^2*Pi^2*zb^2 - 1932480*nc^4*Pi^2*zb^2 - 8011035*zb^3 + 27615350*nc^2*zb^3 - 22683395*nc^4*zb^3 + 150480*Pi^2*zb^3 - 984960*nc^2*Pi^2*zb^3 + 834480*nc^4*Pi^2*zb^3 + 1279935*zb^4 - 4518170*nc^2*zb^4 + 3726395*nc^4*zb^4 - 23760*Pi^2*zb^4 + 155520*nc^2*Pi^2*zb^4 - 131760*nc^4*Pi^2*zb^4)*G[0, 0, zb])/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - (zb*(59010 - 323760*nc^2 + 264750*nc^4 - 105345*zb + 633720*nc^2*zb - 528375*nc^4*zb + 46335*zb^2 - 312520*nc^2*zb^2 + 266185*nc^4*zb^2)*G[0, 0, 0, zb])/(960*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((23940*zb - 327750*nc^2*zb + 299040*nc^4*zb - 45135*zb^2 + 660750*nc^2*zb^2 - 606570*nc^4*zb^2 + 21195*zb^3 - 336200*nc^2*zb^3 + 310730*nc^4*zb^3)*G[0, 0, 1, zb])/(1440*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-9360 - 14580*nc^2 + 60570*zb - 299580*nc^2*zb + 296610*nc^4*zb - 86085*zb^2 + 644685*nc^2*zb^2 - 601035*nc^4*zb^2 + 34875*zb^3 - 333725*nc^2*zb^3 + 307625*nc^4*zb^3)*G[0, 1, 0, zb])/(1440*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-9360 - 14580*nc^2 - 34110*zb - 304560*nc^2*zb + 383190*nc^4*zb + 75015*zb^2 + 714870*nc^2*zb^2 - 803715*nc^4*zb^2 + 780*Pi^2*zb^2 + 300*nc^2*Pi^2*zb^2 - 31545*zb^3 - 400850*nc^2*zb^3 + 425645*nc^4*zb^3 - 780*Pi^2*zb^3 - 300*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((635040 + 1098640*nc^2 - 988480*nc^4 - 47520*Pi^2 + 311040*nc^2*Pi^2 - 263520*nc^4*Pi^2 - 1039680*zb - 8466200*nc^2*zb + 7250480*nc^4*zb + 134640*Pi^2*zb - 881280*nc^2*Pi^2*zb + 746640*nc^4*Pi^2*zb + 240840*zb^2 + 16532620*nc^2*zb^2 - 14070400*nc^4*zb^2 - 151800*Pi^2*zb^2 + 993600*nc^2*Pi^2*zb^2 - 841800*nc^4*Pi^2*zb^2 + 404460*zb^3 - 13472930*nc^2*zb^3 + 11465480*nc^4*zb^3 + 85140*Pi^2*zb^3 - 557280*nc^2*Pi^2*zb^3 + 472140*nc^4*Pi^2*zb^3 - 263700*zb^4 + 4963240*nc^2*zb^4 - 4229020*nc^4*zb^4 - 23760*Pi^2*zb^4 + 155520*nc^2*Pi^2*zb^4 - 131760*nc^4*Pi^2*zb^4 + 45765*zb^5 - 685160*nc^2*zb^5 + 584675*nc^4*zb^5 + 2640*Pi^2*zb^5 - 17280*nc^2*Pi^2*zb^5 + 14640*nc^4*Pi^2*zb^5)*G[1, 0, 0, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((793080 + 934800*nc^2 - 603600*nc^4 - 14400*Pi^2 + 209760*nc^2*Pi^2 - 190080*nc^4*Pi^2 - 2011140*zb - 6379320*nc^2*zb + 4960360*nc^4*zb + 43680*Pi^2*zb - 594000*nc^2*Pi^2*zb + 538560*nc^4*Pi^2*zb + 1931130*zb^2 + 12204300*nc^2*zb^2 - 10014940*nc^4*zb^2 - 52560*Pi^2*zb^2 + 669480*nc^2*Pi^2*zb^2 - 607200*nc^4*Pi^2*zb^2 - 871335*zb^3 - 9905970*nc^2*zb^3 + 8336370*nc^4*zb^3 + 31320*Pi^2*zb^3 - 375420*nc^2*Pi^2*zb^3 + 340560*nc^4*Pi^2*zb^3 + 180720*zb^4 + 3650280*nc^2*zb^4 - 3116720*nc^4*zb^4 - 9240*Pi^2*zb^4 + 104760*nc^2*Pi^2*zb^4 - 95040*nc^4*Pi^2*zb^4 - 13005*zb^5 - 504690*nc^2*zb^5 + 434975*nc^4*zb^5 + 1080*Pi^2*zb^5 - 11640*nc^2*Pi^2*zb^5 + 10560*nc^4*Pi^2*zb^5)*G[1, 0, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((1243440 - 408280*nc^2 - 415360*nc^4 - 59040*Pi^2 + 300480*nc^2*Pi^2 - 243360*nc^4*Pi^2 - 3380040*zb - 1192060*nc^2*zb + 3815040*nc^4*zb + 174960*Pi^2*zb - 852000*nc^2*Pi^2*zb + 681840*nc^4*Pi^2*zb + 3655620*zb^2 + 4728590*nc^2*zb^2 - 8094880*nc^4*zb^2 - 206520*Pi^2*zb^2 + 938640*nc^2*Pi^2*zb^2 - 736440*nc^4*Pi^2*zb^2 - 1967670*zb^3 - 4794445*nc^2*zb^3 + 6938960*nc^4*zb^3 + 121140*Pi^2*zb^3 - 505560*nc^2*Pi^2*zb^3 + 386100*nc^4*Pi^2*zb^3 + 527400*zb^4 + 1971620*nc^2*zb^4 - 2645520*nc^4*zb^4 - 35280*Pi^2*zb^4 + 133680*nc^2*Pi^2*zb^4 - 98640*nc^4*Pi^2*zb^4 - 56340*zb^5 - 291010*nc^2*zb^5 + 374420*nc^4*zb^5 + 4080*Pi^2*zb^5 - 13920*nc^2*Pi^2*zb^5 + 9840*nc^4*Pi^2*zb^5)*G[1, 1, 0, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) + ((1467792 - 450600*nc^2 - 571304*nc^4 - 31440*Pi^2 + 196320*nc^2*Pi^2 - 160080*nc^4*Pi^2 - 4394808*zb + 1016604*nc^2*zb + 3145548*nc^4*zb + 97080*Pi^2*zb - 559440*nc^2*Pi^2*zb + 449400*nc^4*Pi^2*zb + 5259348*zb^2 - 395358*nc^2*zb^2 - 5996102*nc^4*zb^2 - 119100*Pi^2*zb^2 + 620520*nc^2*Pi^2*zb^2 - 487260*nc^4*Pi^2*zb^2 - 3131550*zb^3 - 368619*nc^2*zb^3 + 4989961*nc^4*zb^3 + 72330*Pi^2*zb^3 - 337020*nc^2*Pi^2*zb^3 + 256890*nc^4*Pi^2*zb^3 + 925758*zb^4 + 297648*nc^2*zb^4 - 1887126*nc^4*zb^4 - 21720*Pi^2*zb^4 + 90000*nc^2*Pi^2*zb^4 - 66120*nc^4*Pi^2*zb^4 - 108603*zb^5 - 56706*nc^2*zb^5 + 266842*nc^4*zb^5 + 2580*Pi^2*zb^5 - 9480*nc^2*Pi^2*zb^5 + 6660*nc^4*Pi^2*zb^5)*G[1, 1, 1, zb])/(2880*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - ((126 - 9727*nc^2 + 1692*nc^4 - 48*Pi^2 - 636*nc^2*Pi^2 + 468*nc^4*Pi^2 - 2700*zb + 16616*nc^2*zb - 5944*nc^4*zb + 48*Pi^2*zb + 888*nc^2*Pi^2*zb - 696*nc^4*Pi^2*zb + 954*zb^2 - 5770*nc^2*zb^2 + 2444*nc^4*zb^2 - 12*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 360*nc^4*Pi^2*zb^2)*G[1, 2, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)) + ((-3204 - 696*nc^2 + 400*nc^4 + 54*Pi^2 - 96*nc^2*Pi^2 + 4698*zb + 1968*nc^2*zb - 2170*nc^4*zb - 24*Pi^2*zb + 96*nc^2*Pi^2*zb - 1548*zb^2 - 810*nc^2*zb^2 + 985*nc^4*zb^2 - 24*nc^2*Pi^2*zb^2)*G[2, 1, 0, zb])/(144*(-1 + nc)*nc*(1 + nc)) - ((-5940 - 7464*nc^2 + 10856*nc^4 + 282*Pi^2 - 1128*nc^2*Pi^2 + 7578*zb + 2328*nc^2*zb - 13958*nc^4*zb - 192*Pi^2*zb + 1128*nc^2*Pi^2*zb - 2304*zb^2 + 702*nc^2*zb^2 + 4265*nc^4*zb^2 + 30*Pi^2*zb^2 - 282*nc^2*Pi^2*zb^2)*G[2, 1, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)) + ((-2 + zb)*(-270 + 996*nc^2 - 1126*nc^4 + 6*Pi^2 + 102*nc^2*Pi^2 + 270*zb - 225*nc^2*zb + 938*nc^4*zb - 3*Pi^2*zb - 51*nc^2*Pi^2*zb)*G[2, 2, 1, zb])/(72*(-1 + nc)*nc*(1 + nc)) + (zb*(-880 + 3840*nc^2 - 2960*nc^4 + 660*zb - 2880*nc^2*zb + 2220*nc^4*zb)*G[0, 0, 0, 0, zb])/(20*(-1 + nc)*nc*(1 + nc)) - ((-3330*zb + 30270*nc^2*zb - 26640*nc^4*zb + 2745*zb^2 - 22815*nc^2*zb^2 + 19980*nc^4*zb^2)*G[0, 0, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)) - ((-4320*zb + 30030*nc^2*zb - 26160*nc^4*zb + 3330*zb^2 - 22815*nc^2*zb^2 + 19620*nc^4*zb^2)*G[0, 0, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)) + ((-1560*zb - 6480*nc^2*zb + 8040*nc^4*zb + 2235*zb^2 + 11385*nc^2*zb^2 - 14070*nc^4*zb^2 - 675*zb^3 - 4825*nc^2*zb^3 + 6030*nc^4*zb^3)*G[0, 0, 1, 1, zb])/(120*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-528*zb + 3096*nc^2*zb - 2568*nc^4*zb + 414*zb^2 - 2340*nc^2*zb^2 + 1926*nc^4*zb^2)*G[0, 1, 0, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((-1410*zb + 19740*nc^2*zb - 18420*nc^4*zb + 1305*zb^2 - 15030*nc^2*zb^2 + 13770*nc^4*zb^2)*G[0, 1, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)) + ((-96*zb - 1338*nc^2*zb + 1560*nc^4*zb + 114*zb^2 + 2364*nc^2*zb^2 - 2730*nc^4*zb^2 - 18*zb^3 - 1010*nc^2*zb^3 + 1170*nc^4*zb^3)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(-4590 - 2880*nc^2 + 7890*nc^4 + 7065*zb + 5175*nc^2*zb - 13875*nc^4*zb - 2475*zb^2 - 1975*nc^2*zb^2 + 5985*nc^4*zb^2)*G[0, 1, 1, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + (zb*(21 - 90*nc^2 + 6*nc^4 - 30*zb + 135*nc^2*zb - 15*nc^4*zb + 9*zb^2 - 49*nc^2*zb^2 + 9*nc^4*zb^2)*G[0, 1, 2, 1, zb])/(6*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-3155 + 23960*nc^2 - 20805*nc^4 + 480*zb - 24160*nc^2*zb + 23680*nc^4*zb + 1540*zb^2 + 1880*nc^2*zb^2 - 3420*nc^4*zb^2)*G[1, 0, 0, 0, zb])/(160*(-1 + nc)*nc*(1 + nc)) + ((-1035*zb + 25045*nc^2*zb - 23515*nc^4*zb - 810*zb^2 - 28610*nc^2*zb^2 + 28670*nc^4*zb^2 + 1275*zb^3 + 3910*nc^2*zb^3 - 4915*nc^4*zb^3)*G[1, 0, 0, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*zb) + ((-3210*zb + 25270*nc^2*zb - 23590*nc^4*zb + 2190*zb^2 - 28400*nc^2*zb^2 + 28820*nc^4*zb^2 + 450*zb^3 + 3715*nc^2*zb^3 - 5020*nc^4*zb^3)*G[1, 0, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)*zb) - ((1965*zb + 29980*nc^2*zb - 31885*nc^4*zb - 1260*zb^2 - 47500*nc^2*zb^2 + 44180*nc^4*zb^2 + 210*zb^3 + 13520*nc^2*zb^3 - 9790*nc^4*zb^3)*G[1, 0, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((-6765*zb + 57640*nc^2*zb - 44875*nc^4*zb + 3660*zb^2 - 74180*nc^2*zb^2 + 58040*nc^4*zb^2 + 1650*zb^3 + 21730*nc^2*zb^3 - 17380*nc^4*zb^3)*G[1, 1, 0, 0, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) - ((-765*zb + 42205*nc^2*zb - 34310*nc^4*zb - 1530*zb^2 - 56450*nc^2*zb^2 + 45840*nc^4*zb^2 + 1695*zb^3 + 16705*nc^2*zb^3 - 13900*nc^4*zb^3)*G[1, 1, 0, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) - ((-1215*zb + 43690*nc^2*zb - 31795*nc^4*zb - 4260*zb^2 - 65540*nc^2*zb^2 + 45280*nc^4*zb^2 + 4620*zb^3 + 24000*nc^2*zb^3 - 15160*nc^4*zb^3)*G[1, 1, 1, 0, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((6573*zb + 26578*nc^2*zb - 26653*nc^4*zb - 11058*zb^2 - 51092*nc^2*zb^2 + 44434*nc^4*zb^2 + 4872*zb^3 + 22546*nc^2*zb^3 - 15880*nc^4*zb^3)*G[1, 1, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)*zb) + ((-60 - 227*nc^2 + 538*nc^4 + 90*zb + 460*nc^2*zb - 612*nc^4*zb - 39*zb^2 - 287*nc^2*zb^2 + 137*nc^4*zb^2)*G[1, 1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-141 - 318*nc^2 + 435*nc^4 + 354*zb + 500*nc^2*zb - 490*nc^4*zb - 198*zb^2 - 231*nc^2*zb^2 + 102*nc^4*zb^2)*G[1, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((-477 - 1834*nc^2 + 1273*nc^4 + 1062*zb + 4008*nc^2*zb - 1808*nc^4*zb - 504*zb^2 - 1966*nc^2*zb^2 + 445*nc^4*zb^2)*G[1, 2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-102 - 422*nc^2 + 346*nc^4 + 216*zb + 996*nc^2*zb - 350*nc^4*zb - 90*zb^2 - 515*nc^2*zb^2 + 49*nc^4*zb^2)*G[1, 2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((-2 + zb)*(-300*nc + 60*nc^3 + 720*nc*zb - 600*nc^3*zb)*G[2, 1, 0, 0, zb])/(60*(-1 + nc)*(1 + nc)) - ((-2 + zb)*(180 + 530*nc^2 - 90*nc^4 - 450*zb - 2105*nc^2*zb + 990*nc^4*zb + 270*zb^2 + 1655*nc^2*zb^2 - 900*nc^4*zb^2)*G[2, 1, 0, 1, zb])/(120*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(-1110 - 3890*nc^2 - 440*nc^4 + 1605*zb + 5565*nc^2*zb + 3480*nc^4*zb - 495*zb^2 - 2155*nc^2*zb^2 - 3040*nc^4*zb^2)*G[2, 1, 1, 0, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(-870 - 4210*nc^2 - 320*nc^4 + 285*zb + 9345*nc^2*zb + 2670*nc^4*zb + 585*zb^2 - 6095*nc^2*zb^2 - 2350*nc^4*zb^2)*G[2, 1, 1, 1, zb])/(240*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(66 + 4*nc^2 + 50*nc^4 - 93*zb - 86*nc^2*zb - 210*nc^4*zb + 27*zb^2 + 114*nc^2*zb^2 + 160*nc^4*zb^2)*G[2, 1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(114 + 222*nc^2 + 80*nc^4 - 159*zb - 287*nc^2*zb - 336*nc^4*zb + 45*zb^2 + 97*nc^2*zb^2 + 256*nc^4*zb^2)*G[2, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-2 + zb)*(462 + 1210*nc^2 + 200*nc^4 - 741*zb - 2645*nc^2*zb - 840*nc^4*zb + 279*zb^2 + 1659*nc^2*zb^2 + 640*nc^4*zb^2)*G[2, 2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - ((-2 + zb)*(21 + 34*nc^2 + 17*nc^4 - 39*zb - 77*nc^2*zb - 51*nc^4*zb + 18*zb^2 + 51*nc^2*zb^2 + 34*nc^4*zb^2)*G[2, 2, 2, 1, zb])/(3*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (3*(1 + 3*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (zb^2*G[0, 0, 1, 0, 1, zb])/(8*nc) - ((1 + 5*nc^2)*zb^2*G[0, 0, 1, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((5 + 31*nc^2)*zb^2*G[0, 0, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - (zb^2*G[0, 0, 1, 2, 1, zb])/(2*nc) - ((zb^2 - nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((3*zb^2 + nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((zb^2 + 5*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-1 - 4*zb + zb^2 + 2*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((5 + 20*zb + 20*zb^2 + 36*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((5 + 20*zb + 22*zb^2 + 26*nc^2*zb^2 - nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((2 + 8*zb + 3*zb^2 + 7*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((1 + 4*zb + 2*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((5 + 20*zb + 8*zb^2 + 6*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((1 + 4*zb + zb^2 - 2*nc^2*zb^2 + 2*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/((-1 + nc)*nc*(1 + nc)) - ((-11 + 37*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, 0, zb])/(2*nc) + ((131 - 1142*nc^2 + 999*nc^4 - 188*zb + 1530*nc^2*zb - 1332*nc^4*zb + 69*zb^2 - 514*nc^2*zb^2 + 444*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((173 - 1132*nc^2 + 981*nc^4 - 238*zb + 1526*nc^2*zb - 1308*nc^4*zb + 84*zb^2 - 516*nc^2*zb^2 + 436*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-96 - 504*nc^2 + 603*nc^4 + 92*zb + 720*nc^2*zb - 804*nc^4*zb - 14*zb^2 - 274*nc^2*zb^2 + 268*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-205 + 963*nc^2 + 284*zb - 1284*nc^2*zb - 100*zb^2 + 428*nc^2*zb^2)*G[1, 0, 1, 0, 0, zb])/(8*nc) - ((60 - 750*nc^2 + 691*nc^4 - 94*zb + 1010*nc^2*zb - 920*nc^4*zb + 37*zb^2 - 343*nc^2*zb^2 + 306*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-22 - 524*nc^2 + 585*nc^4 + 2*zb + 752*nc^2*zb - 780*nc^4*zb + 12*zb^2 - 286*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-313 - 268*nc^2 + 591*nc^4 + 328*zb + 488*nc^2*zb - 792*nc^4*zb - 70*zb^2 - 248*nc^2*zb^2 + 266*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((7 - 30*nc^2 + 2*nc^4 - 8*zb + 30*nc^2*zb - 4*nc^4*zb + 3*zb^2 - 5*nc^2*zb^2 + 2*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-681 + 2235*nc^2 + 972*zb - 2916*nc^2*zb - 356*zb^2 + 748*nc^2*zb^2)*G[1, 1, 0, 0, 0, zb])/(16*nc) - ((171 - 964*nc^2 + 808*nc^4 - 256*zb + 1286*nc^2*zb - 1050*nc^4*zb + 99*zb^2 - 343*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((181 - 970*nc^2 + 797*nc^4 - 272*zb + 1296*nc^2*zb - 1036*nc^4*zb + 108*zb^2 - 348*nc^2*zb^2 + 248*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((3 - 866*nc^2 + 975*nc^4 - 68*zb + 1212*nc^2*zb - 1256*nc^4*zb + 66*zb^2 - 274*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-417 + 1449*nc^2 + 612*zb - 1892*nc^2*zb - 232*zb^2 + 488*nc^2*zb^2)*G[1, 1, 1, 0, 0, zb])/(16*nc) + ((118 - 619*nc^2 + 511*nc^4 - 180*zb + 830*nc^2*zb - 662*nc^4*zb + 71*zb^2 - 224*nc^2*zb^2 + 157*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((267 - 1202*nc^2 + 963*nc^4 - 386*zb + 1610*nc^2*zb - 1256*nc^4*zb + 144*zb^2 - 420*nc^2*zb^2 + 284*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((563 - 4422*nc^2 + 4309*nc^4 - 1016*zb + 6292*nc^2*zb - 5676*nc^4*zb + 448*zb^2 - 944*nc^2*zb^2 + 396*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/(160*(-1 + nc)*nc*(1 + nc)) + ((4 + 10*nc^2 - 5*zb - 20*nc^2*zb + 2*zb^2 + 8*nc^2*zb^2)*G[1, 1, 1, 2, 1, zb])/(4*nc) - ((11 - 72*nc^2 + 71*nc^4 - 14*zb + 108*nc^2*zb - 102*nc^4*zb + 4*zb^2 - 38*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((24 - 169*nc^2 + 130*nc^4 - 22*zb + 258*nc^2*zb - 206*nc^4*zb + 2*zb^2 - 40*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-7 - 45*nc^2 + 33*nc^4 + 12*zb + 66*nc^2*zb - 60*nc^4*zb - 6*zb^2 - 10*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + nc*(17 - 26*zb + 14*zb^2)*G[1, 2, 1, 0, 0, zb] - ((12 - 24*nc^2 + 51*nc^4 - 12*zb + 44*nc^2*zb - 78*nc^4*zb - 42*nc^2*zb^2 + 42*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((-22 - 227*nc^2 + 80*nc^4 + 24*zb + 298*nc^2*zb - 124*nc^4*zb - 7*zb^2 - 89*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((-44 - 862*nc^2 + 251*nc^4 + 48*zb + 1144*nc^2*zb - 388*nc^4*zb - 48*zb^2 - 200*nc^2*zb^2 + 212*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-9 - 39*nc^2 + 15*nc^4 + 10*zb + 54*nc^2*zb - 25*nc^4*zb - 3*zb^2 - 12*nc^2*zb^2 + 15*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-14 - 73*nc^2 + 24*nc^4 + 16*zb + 98*nc^2*zb - 40*nc^4*zb - 5*zb^2 - 31*nc^2*zb^2 + 24*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((-112 - 617*nc^2 + 120*nc^4 + 120*zb + 792*nc^2*zb - 200*nc^4*zb - 28*zb^2 - 140*nc^2*zb^2 + 120*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-52 - 201*nc^2 + 28*nc^4 + 56*zb + 260*nc^2*zb - 56*nc^4*zb - 10*zb^2 - 54*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((9 - 24*nc^2 + 4*nc^4 - 4*zb + 24*nc^2*zb - 4*nc^4*zb - 6*nc^2*zb^2 + nc^4*zb^2)*G[2, 1, 0, 0, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(1 + nc^2)*(-2 + zb)^2*G[2, 1, 0, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((-13 + 8*nc^2 + 8*zb - 8*nc^2*zb - zb^2 + 2*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - (9*nc*(-2 + zb)^2*G[2, 1, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) + ((67 + 216*nc^2 + 12*nc^4 - 52*zb - 216*nc^2*zb - 12*nc^4*zb + 10*zb^2 + 54*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-93 - 704*nc^2 + 32*nc^4 + 68*zb + 704*nc^2*zb - 32*nc^4*zb - 12*zb^2 - 176*nc^2*zb^2 + 8*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((2295 + 880*nc^2 + 64*nc^4 - 1820*zb - 880*nc^2*zb - 64*nc^4*zb + 360*zb^2 + 220*nc^2*zb^2 + 16*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*(-1 + nc)*nc*(1 + nc)) + ((65 - 56*nc^2 + 16*nc^4 - 60*zb + 56*nc^2*zb - 16*nc^4*zb + 14*zb^2 - 14*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((41 + 96*nc^2 - 36*zb - 96*nc^2*zb + 8*zb^2 + 24*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((-131 - 152*nc^2 + 16*nc^4 + 116*zb + 152*nc^2*zb - 16*nc^4*zb - 26*zb^2 - 38*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((1 + nc^2)*(-5 + 2*nc^2)*(-2 + zb)^2*G[2, 1, 2, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + (6*nc*(-2 + zb)^2*G[2, 2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) - ((-1 + 8*nc^2)*(-2 + zb)^2*G[2, 2, 1, 0, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((13 + 71*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + (3*(4 + 15*nc^2)*(-2 + zb)^2*G[2, 2, 1, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((5 + 4*nc^2)*(-2 + zb)^2*G[2, 2, 1, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((7 + 25*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) - ((13 + 35*nc^2)*(-2 + zb)^2*G[2, 2, 2, 1, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((11 + 21*nc^2)*(-2 + zb)^2*G[2, 2, 2, 2, 1, zb])/(2*(-1 + nc)*nc*(1 + nc)) - (5*Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + nc)*nc*(1 + nc)) + (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + nc)*nc*(1 + nc)) + (5*Pi^2*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) + (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 88*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(48*(-1 + nc)*(1 + nc)) - (5*nc*Sqrt[5 - 4*zb]*(-149 + 106*nc^2 + 10*zb + 88*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(192*(-1 + nc)*(1 + nc)) + (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - (Pi^2*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - (5*Pi^2*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*(-1 + nc)*nc*(1 + nc)) + (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - (9*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + (3*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) - (5*Pi^2*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + (9*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (5*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + (5*nc*(-42 + 3*nc^2 + 32*zb + 12*nc^2*zb - 6*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*(-1 + nc)*(1 + nc)) - (3*Sqrt[5 - 4*zb]*(-16 + 653*nc^2 + 112*zb - 982*nc^2*zb - 80*zb^2 + 368*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*(-5 + 4*zb)) + ((-1 + zb)*(-156 - 243*nc^2 + 72*zb + 150*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-156 - 243*nc^2 + 72*zb + 150*nc^2*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (3*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (5*(-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-1 + zb)*(-156 - 243*nc^2 + 72*zb + 150*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) + ((-1 + zb)*(-156 - 243*nc^2 + 72*zb + 150*nc^2*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)*Sqrt[1 - zb]) - (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (9*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(64*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (3*Sqrt[1 - zb]*(-115 - 32*nc^2 + 28*zb + 4*nc^2*zb + 23*zb^2 + 4*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)*Sqrt[3 + zb]) - (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*(-1 + nc)*nc*(1 + nc)) - (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*nc*(1 + nc)) - (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (3*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*(-1 + nc)*nc*(1 + nc)) + (7*(-2 + 3*nc^2 - 38*nc^4 - 8*zb + 38*nc^2*zb + 34*nc^4*zb + 12*zb^2 - 39*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*nc*(1 + nc)) + (9*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*(-1 + nc)*nc*(1 + nc)) + (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) + (3*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*(-1 + nc)*nc*(1 + nc)) - (7*(-23136 + 24434*nc^2 - 8837*nc^4 + 29880*zb - 27588*nc^2*zb + 5694*nc^4*zb - 10812*zb^2 + 908*nc^2*zb^2 + 7684*nc^4*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) - (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (6*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (5*nc*(57 + 9*nc^2 - 76*zb - 38*nc^2*zb + 24*zb^2 + 24*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc) - (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc) + (7*(-2 + nc^2 + 4*zb - 4*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) - (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc) + (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) + (3*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc) - (7*(-3 + 4*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc) + (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - (9*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (5*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (3*(46 - nc^2 - 54*zb - 12*nc^2*zb + 12*zb^2 + 9*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - (30*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - (15*nc*(-2 + zb)*(-8 - 2*nc^2 + 3*zb + 3*nc^2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (49*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) - (9*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + (21*nc^3*(-2 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-5 - 6*nc^2 + 6*zb + 4*nc^2*zb - 2*zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(48*(-1 + nc)*nc*(1 + nc)) - ((-12*zb - 54*nc^2*zb + 27*nc^2*zb^2)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(24*(-1 + nc)*nc*(1 + nc)) + ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + ((7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*(-1 + nc)*nc*(1 + nc)) + (3*(7 - 7*nc^2 + 14*zb + 6*nc^2*zb - 9*zb^2 + 3*nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + (9*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-609 + 734*nc^2 - 135*nc^4 + 798*zb - 876*nc^2*zb + 90*nc^4*zb - 294*zb^2 + 116*nc^2*zb^2 + 174*nc^4*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-931 + 888*nc^2 - 448*nc^4 + 1194*zb - 960*nc^2*zb + 280*nc^4*zb - 430*zb^2 - 48*nc^2*zb^2 + 338*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (9*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - (18*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc - (10*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc + (12*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) + (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(2*nc) - (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (5*nc*(-10 + nc^2 + 12*zb - 4*nc^2*zb - 4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) + (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc) - (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc - (9*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc) - (5*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc) + (3*(-2 + zb)*(-3 + 2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (15*nc*(-20 + nc^2 + 24*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - ((3 + 10*nc^2 - 2*zb - 10*nc^2*zb + 2*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + ((-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (9*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + (3*(-6 + nc^2 + 6*zb - 2*nc^2*zb - zb^2 + nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) - (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (18*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + (120*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (30*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (15*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - (27*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - (15*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + (9*(-5 + 2*zb)^2*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - (180*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - (45*nc*(-2 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - (50*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - (25*nc^3*zb^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + (-1/864*(zb*(4185 - 14388*nc^2 - 144*Pi^2 + 864*nc^2*Pi^2 - 7101*zb + 29508*nc^2*zb + 252*Pi^2*zb - 1512*nc^2*Pi^2*zb + 2916*zb^2 - 14936*nc^2*zb^2 - 108*Pi^2*zb^2 + 648*nc^2*Pi^2*zb^2))/(nc*(-1 + zb)) - (zb*(-1098 + 5334*nc^2 + 1923*zb - 10833*nc^2*zb - 825*zb^2 + 5563*nc^2*zb^2)*G[0, zb])/(192*nc*(-1 + zb)) + ((-558 + 6392*nc^2 - 108*Pi^2 + 648*nc^2*Pi^2 + 2916*zb - 19300*nc^2*zb + 144*Pi^2*zb - 864*nc^2*Pi^2*zb - 1917*zb^2 + 13457*nc^2*zb^2 - 48*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc) + (5*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/(4*nc) - (3*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) + ((-10 + 203*nc^2 - 30*zb - 250*nc^2*zb + 30*zb^2 + 42*nc^2*zb^2)*G[1, 0, zb])/(16*nc) - ((-81 + 877*nc^2 + 18*zb - 1370*nc^2*zb + 36*zb^2 + 508*nc^2*zb^2)*G[1, 1, zb])/(96*nc) - (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 - (5*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + (3*(-11 + 34*nc^2 + 16*zb - 44*nc^2*zb - 6*zb^2 + 10*nc^2*zb^2)*G[1, 1, 0, zb])/(8*nc) - ((-65 + 173*nc^2 + 100*zb - 228*nc^2*zb - 40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4)*Log[μ]^2 + (-1/288*(zb*(-81 + 939*nc^2 + 126*zb - 1965*nc^2*zb - 45*zb^2 + 1042*nc^2*zb^2))/(nc*(-1 + zb)) + ((-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + ((51 + 329*nc^2 - 132*zb - 460*nc^2*zb + 72*zb^2 + 104*nc^2*zb^2)*G[1, zb])/(192*nc) - ((-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) + ((-13 + 41*nc^2 + 20*zb - 52*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[μ]^3 - (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*(-1 + nc)*nc*(1 + nc)) + (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*(-1 + nc)*nc*(1 + nc)) + (9*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*(-1 + nc)*nc*(1 + nc)) - (21*(-1 + zb)*(-1540 + 1622*nc^2 - 583*nc^4 + 1992*zb - 1836*nc^2*zb + 370*nc^4*zb - 724*zb^2 + 68*nc^2*zb^2 + 512*nc^4*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*(-1 + nc)*nc*(1 + nc)) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1])/(3520*(-1 + nc)*nc*(1 + nc)) - (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*(-1 + nc)*nc*(1 + nc))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 1])/(1760*(-1 + nc)*nc*(1 + nc)) + (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*(-1 + nc)*nc*(1 + nc))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2])/(1760*(-1 + nc)*nc*(1 + nc)) - (7*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*(-1 + nc)*nc*(1 + nc))) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(23774 - 25567*nc^2 + 9189*nc^4 - 54418*zb + 53818*nc^2*zb - 14665*nc^4*zb + 41354*zb^2 - 29104*nc^2*zb^2 - 2148*nc^4*zb^2 - 10732*zb^3 + 829*nc^2*zb^3 + 7670*nc^4*zb^3)*t[1, 2])/(3520*(-1 + nc)*nc*(1 + nc)) + (3*(102 - 174*nc^2 + 110*nc^4 - 146*zb + 97*nc^2*zb + 28*nc^4*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*(-1 + nc)*nc*(1 + nc))) - ((-2 + zb)*G[2, 1, zb]*(-9504 + 37882*nc^2 - 6378*nc^4 - 108*Pi^2 + 60*nc^2*Pi^2 + 12*nc^4*Pi^2 + 11853*zb - 60067*nc^2*zb + 3589*nc^4*zb + 162*Pi^2*zb - 492*nc^2*Pi^2*zb + 684*nc^4*Pi^2*zb - 2349*zb^2 + 22969*nc^2*zb^2 + 2373*nc^4*zb^2 - 54*Pi^2*zb^2 + 384*nc^2*Pi^2*zb^2 - 696*nc^4*Pi^2*zb^2 - 12*nc^4*zb^3 + 4*nc^4*zb^4 - 1296*Zeta[3] - 1296*nc^2*Zeta[3] + 1944*zb*Zeta[3] + 1944*nc^2*zb*Zeta[3] - 648*zb^2*Zeta[3] - 648*nc^2*zb^2*Zeta[3]))/(864*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + (zb*G[0, zb]*(9297990 - 14095260*nc^2 + 14800410*nc^4 - 172800*Pi^2 + 2279880*nc^2*Pi^2 - 2121120*nc^4*Pi^2 - 21228075*zb + 35252550*nc^2*zb - 39523455*nc^4*zb + 379080*Pi^2*zb - 5661360*nc^2*Pi^2*zb + 5317920*nc^4*Pi^2*zb + 15570630*zb^2 - 28032760*nc^2*zb^2 + 33431665*nc^4*zb^2 - 266220*Pi^2*zb^2 + 4525290*nc^2*Pi^2*zb^2 - 4287960*nc^4*Pi^2*zb^2 - 3640545*zb^3 + 6965150*nc^2*zb^3 - 8685020*nc^4*zb^3 + 59940*Pi^2*zb^3 - 1132290*nc^2*Pi^2*zb^3 + 1079640*nc^4*Pi^2*zb^3 - 2280960*Zeta[3] + 7361280*nc^2*Zeta[3] - 5080320*nc^4*Zeta[3] + 5132160*zb*Zeta[3] - 16562880*nc^2*zb*Zeta[3] + 11430720*nc^4*zb*Zeta[3] - 3706560*zb^2*Zeta[3] + 11962080*nc^2*zb^2*Zeta[3] - 8255520*nc^4*zb^2*Zeta[3] + 855360*zb^3*Zeta[3] - 2760480*nc^2*zb^3*Zeta[3] + 1905120*nc^4*zb^3*Zeta[3]))/(51840*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*(-1 + zb)) + (zb*(270297000 - 654743600*nc^2 + 352176200*nc^4 + 777600*nc^3*nf - 15746400*Pi^2 + 75350400*nc^2*Pi^2 - 78340800*nc^4*Pi^2 - 509760*Pi^4 + 889920*nc^2*Pi^4 - 322560*nc^4*Pi^4 - 758848500*zb + 1932439000*nc^2*zb - 1077769900*nc^4*zb - 2376000*nc^3*nf*zb + 43804800*Pi^2*zb - 221710800*nc^2*Pi^2*zb + 227522400*nc^4*Pi^2*zb + 1404000*Pi^4*zb - 2432160*nc^2*Pi^4*zb + 887040*nc^4*Pi^4*zb + 774380250*zb^2 - 2078093100*nc^2*zb^2 + 1187058450*nc^4*zb^2 + 2613600*nc^3*nf*zb^2 - 44307000*Pi^2*zb^2 + 235846400*nc^2*Pi^2*zb^2 - 239018800*nc^4*Pi^2*zb^2 - 1406160*Pi^4*zb^2 + 2417040*nc^2*Pi^4*zb^2 - 887040*nc^4*Pi^4*zb^2 - 340392375*zb^3 + 956135650*nc^2*zb^3 - 554828725*nc^4*zb^3 - 1220400*nc^3*nf*zb^3 + 19326600*Pi^2*zb^3 - 107238500*nc^2*Pi^2*zb^3 + 107547400*nc^4*Pi^2*zb^3 + 608040*Pi^4*zb^3 - 1037880*nc^2*Pi^4*zb^3 + 383040*nc^4*Pi^4*zb^3 + 54563625*zb^4 - 159177950*nc^2*zb^4 + 93364775*nc^4*zb^4 + 205200*nc^3*nf*zb^4 - 3078000*Pi^2*zb^4 + 17662100*nc^2*Pi^2*zb^4 - 17563000*nc^4*Pi^2*zb^4 - 96120*Pi^4*zb^4 + 163080*nc^2*Pi^4*zb^4 - 60480*nc^4*Pi^4*zb^4 - 2400*nc^4*zb^5 - 122472000*Zeta[3] + 497448000*nc^2*Zeta[3] - 379641600*nc^4*Zeta[3] + 350114400*zb*Zeta[3] - 1465020000*nc^2*zb*Zeta[3] + 1137456000*nc^4*zb*Zeta[3] - 363430800*zb^2*Zeta[3] + 1565744400*nc^2*zb^2*Zeta[3] - 1234584000*nc^4*zb^2*Zeta[3] + 162081000*zb^3*Zeta[3] - 715703400*nc^2*zb^3*Zeta[3] + 571312800*nc^4*zb^3*Zeta[3] - 26292600*zb^4*Zeta[3] + 118452600*nc^2*zb^4*Zeta[3] - 95464800*nc^4*zb^4*Zeta[3]))/(1036800*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - (G[1, 0, zb]*(75060 - 3507640*nc^2 + 2060700*nc^4 + 480*Pi^2 - 238800*nc^2*Pi^2 + 241440*nc^4*Pi^2 - 1631340*zb + 13268200*nc^2*zb - 8138580*nc^4*zb + 29760*Pi^2*zb + 488400*nc^2*Pi^2*zb - 523680*nc^4*Pi^2*zb + 2764665*zb^2 - 16905350*nc^2*zb^2 + 10859795*nc^4*zb^2 - 53400*Pi^2*zb^2 - 332820*nc^2*Pi^2*zb^2 + 388680*nc^4*Pi^2*zb^2 - 1578690*zb^3 + 8708020*nc^2*zb^3 - 5786210*nc^4*zb^3 + 30840*Pi^2*zb^3 + 85920*nc^2*Pi^2*zb^3 - 116640*nc^4*Pi^2*zb^3 + 297405*zb^4 - 1566970*nc^2*zb^4 + 1066685*nc^4*zb^4 - 5820*Pi^2*zb^4 - 5880*nc^2*Pi^2*zb^4 + 11520*nc^4*Pi^2*zb^4 + 570240*Zeta[3] - 1840320*nc^2*Zeta[3] + 1270080*nc^4*Zeta[3] - 1330560*zb*Zeta[3] + 4294080*nc^2*zb*Zeta[3] - 2963520*nc^4*zb*Zeta[3] + 1156320*zb^2*Zeta[3] - 3731760*nc^2*zb^2*Zeta[3] + 2575440*nc^4*zb^2*Zeta[3] - 443520*zb^3*Zeta[3] + 1431360*nc^2*zb^3*Zeta[3] - 987840*nc^4*zb^3*Zeta[3] + 63360*zb^4*Zeta[3] - 204480*nc^2*zb^4*Zeta[3] + 141120*nc^4*zb^4*Zeta[3]))/(5760*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2) + (G[0, 1, zb]*(-1967760*zb + 6431400*nc^2*zb - 6267240*nc^4*zb + 18000*Pi^2*zb - 277920*nc^2*Pi^2*zb + 253440*nc^4*Pi^2*zb + 5493420*zb^2 - 19094220*nc^2*zb^2 + 18698880*nc^4*zb^2 - 52200*Pi^2*zb^2 + 763200*nc^2*Pi^2*zb^2 - 696960*nc^4*Pi^2*zb^2 - 5575500*zb^3 + 20437450*nc^2*zb^3 - 20118370*nc^4*zb^3 + 54900*Pi^2*zb^3 - 762120*nc^2*Pi^2*zb^3 + 696960*nc^4*Pi^2*zb^3 + 2439315*zb^4 - 9332485*nc^2*zb^4 + 9228230*nc^4*zb^4 - 24750*Pi^2*zb^4 + 328680*nc^2*Pi^2*zb^4 - 300960*nc^4*Pi^2*zb^4 - 389475*zb^5 + 1541695*nc^2*zb^5 - 1530460*nc^4*zb^5 + 4050*Pi^2*zb^5 - 51840*nc^2*Pi^2*zb^5 + 47520*nc^4*Pi^2*zb^5 + 180*nc^4*zb^6 - 20*nc^4*zb^7 + 12960*zb^2*Zeta[3] + 12960*nc^2*zb^2*Zeta[3] - 25920*zb^3*Zeta[3] - 25920*nc^2*zb^3*Zeta[3] + 16200*zb^4*Zeta[3] + 16200*nc^2*zb^4*Zeta[3] - 3240*zb^5*Zeta[3] - 3240*nc^2*zb^5*Zeta[3]))/(8640*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*(-1 + zb)) - (G[1, zb]*(20324520 + 18186640*nc^2 + 47968040*nc^4 - 155520*nc^3*nf + 481680*Pi^2 + 2857920*nc^2*Pi^2 - 1292160*nc^4*Pi^2 + 116640*Pi^4 - 198720*nc^2*Pi^4 + 72576*nc^4*Pi^4 - 105142860*zb + 24131080*nc^2*zb - 257008300*nc^4*zb + 475200*nc^3*nf*zb - 692280*Pi^2*zb - 21519840*nc^2*Pi^2*zb + 16559520*nc^4*Pi^2*zb - 332208*Pi^4*zb + 559008*nc^2*Pi^4*zb - 205632*nc^4*Pi^4*zb + 174288510*zb^2 - 134566100*nc^2*zb^2 + 462694910*nc^4*zb^2 - 565920*nc^3*nf*zb^2 + 102060*Pi^2*zb^2 + 41717040*nc^2*Pi^2*zb^2 - 35636160*nc^4*Pi^2*zb^2 + 376632*Pi^4*zb^2 - 625392*nc^2*Pi^4*zb^2 + 231840*nc^4*Pi^4*zb^2 - 129124125*zb^3 + 142919230*nc^2*zb^3 - 368491885*nc^4*zb^3 + 330480*nc^3*nf*zb^3 + 283230*Pi^2*zb^3 - 33868200*nc^2*Pi^2*zb^3 + 30230160*nc^4*Pi^2*zb^3 - 212436*Pi^4*zb^3 + 347976*nc^2*Pi^4*zb^3 - 130032*nc^4*Pi^4*zb^3 + 44627760*zb^4 - 59743520*nc^2*zb^4 + 134985800*nc^4*zb^4 - 95040*nc^3*nf*zb^4 - 164160*Pi^2*zb^4 + 12447240*nc^2*Pi^2*zb^4 - 11379000*nc^4*Pi^2*zb^4 + 59616*Pi^4*zb^4 - 96336*nc^2*Pi^4*zb^4 + 36288*nc^4*Pi^4*zb^4 - 5882625*zb^5 + 8886190*nc^2*zb^5 - 18643255*nc^4*zb^5 + 10800*nc^3*nf*zb^5 + 26730*Pi^2*zb^5 - 1715520*nc^2*Pi^2*zb^5 + 1591890*nc^4*Pi^2*zb^5 - 6660*Pi^4*zb^5 + 10620*nc^2*Pi^4*zb^5 - 4032*nc^4*Pi^4*zb^5 + 240*nc^4*zb^6 + 6868800*Zeta[3] - 41843520*nc^2*Zeta[3] + 35907840*nc^4*Zeta[3] - 12065760*zb*Zeta[3] + 103580640*nc^2*zb*Zeta[3] - 94780800*nc^4*zb*Zeta[3] + 4840560*zb^2*Zeta[3] - 94662000*nc^2*zb^2*Zeta[3] + 94253760*nc^4*zb^2*Zeta[3] + 2251800*zb^3*Zeta[3] + 38926440*nc^2*zb^3*Zeta[3] - 44094240*nc^4*zb^3*Zeta[3] - 1995840*zb^4*Zeta[3] - 6644160*nc^2*zb^4*Zeta[3] + 9573120*nc^4*zb^4*Zeta[3] + 369360*zb^5*Zeta[3] + 257040*nc^2*zb^5*Zeta[3] - 743040*nc^4*zb^5*Zeta[3]))/(103680*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^3) - (G[1, 1, zb]*(752868*zb + 8335744*nc^2*zb - 4799340*nc^4*zb - 42120*Pi^2*zb + 690600*nc^2*Pi^2*zb - 583920*nc^4*Pi^2*zb + 335772*zb^2 - 28581264*nc^2*zb^2 + 16534572*nc^4*zb^2 + 2880*nc^3*nf*zb^2 + 42840*Pi^2*zb^2 - 1592280*nc^2*Pi^2*zb^2 + 1328880*nc^4*Pi^2*zb^2 - 2217375*zb^3 + 35415040*nc^2*zb^3 - 21412491*nc^4*zb^3 - 5760*nc^3*nf*zb^3 + 23670*Pi^2*zb^3 + 1350210*nc^2*Pi^2*zb^3 - 1113420*nc^4*Pi^2*zb^3 + 1589112*zb^4 - 18146964*nc^2*zb^4 + 11413152*nc^4*zb^4 + 3600*nc^3*nf*zb^4 - 34740*Pi^2*zb^4 - 501300*nc^2*Pi^2*zb^4 + 408720*nc^4*Pi^2*zb^4 - 329238*zb^5 + 3271396*nc^2*zb^5 - 2121756*nc^4*zb^5 - 720*nc^3*nf*zb^5 + 8730*Pi^2*zb^5 + 68970*nc^2*Pi^2*zb^5 - 55620*nc^4*Pi^2*zb^5 + 960*nc^4*zb^6 - 120*nc^4*zb^7 - 1265760*zb*Zeta[3] + 4471200*nc^2*zb*Zeta[3] - 3205440*nc^4*zb*Zeta[3] + 3045600*zb^2*Zeta[3] - 10432800*nc^2*zb^2*Zeta[3] + 7387200*nc^4*zb^2*Zeta[3] - 2735640*zb^3*Zeta[3] + 8790120*nc^2*zb^3*Zeta[3] - 6054480*nc^4*zb^3*Zeta[3] + 1084320*zb^4*Zeta[3] - 3201120*nc^2*zb^4*Zeta[3] + 2116800*nc^4*zb^4*Zeta[3] - 159840*zb^5*Zeta[3] + 427680*nc^2*zb^5*Zeta[3] - 267840*nc^4*zb^5*Zeta[3]))/(17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)^2*zb) + Log[μ]*(-1/864*(zb*(-31158 + 107880*nc^2 - 85290*nc^4 + 864*Pi^2 - 5184*nc^2*Pi^2 + 4320*nc^4*Pi^2 + 55377*zb - 207591*nc^2*zb + 167658*nc^4*zb - 1512*Pi^2*zb + 9072*nc^2*Pi^2*zb - 7560*nc^4*Pi^2*zb - 24219*zb^2 + 98975*nc^2*zb^2 - 81632*nc^4*zb^2 + 648*Pi^2*zb^2 - 3888*nc^2*Pi^2*zb^2 + 3240*nc^4*Pi^2*zb^2)*G[0, zb])/((-1 + nc)*nc*(1 + nc)*(-1 + zb)) - (zb*(-2982 + 12558*nc^2 + 5301*zb - 25197*nc^2*zb - 2319*zb^2 + 12767*nc^2*zb^2)*G[0, 0, zb])/(96*nc*(-1 + zb)) + (zb*(-4248 + 27024*nc^2 + 7569*zb - 55239*nc^2*zb - 3321*zb^2 + 28535*nc^2*zb^2)*G[0, 1, zb])/(288*nc*(-1 + zb)) + ((-1341 - 10732*nc^2 + 9217*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 1620*nc^4*Pi^2 - 3366*zb + 45944*nc^2*zb - 38066*nc^4*zb - 432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 3636*zb^2 - 34330*nc^2*zb^2 + 28894*nc^4*zb^2 + 144*Pi^2*zb^2 - 864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)) - ((-9135 + 1526*nc^2 + 11017*nc^4 + 684*Pi^2 - 3456*nc^2*Pi^2 + 2772*nc^4*Pi^2 + 9810*zb + 21980*nc^2*zb - 41774*nc^4*zb - 1008*Pi^2*zb + 4608*nc^2*Pi^2*zb - 3600*nc^4*Pi^2*zb - 1764*zb^2 - 26176*nc^2*zb^2 + 35476*nc^4*zb^2 + 384*Pi^2*zb^2 - 1248*nc^2*Pi^2*zb^2 + 864*nc^4*Pi^2*zb^2)*G[1, 1, zb])/(576*(-1 + nc)*nc*(1 + nc)) + ((-2 + zb)*(264 - 104*nc^2 - 128*nc^4 - 210*zb + 39*nc^2*zb + 195*nc^4*zb)*G[2, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((-47 + 145*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, zb])/(8*nc) - (zb*(90 - 400*nc^2 - 69*zb + 300*nc^2*zb)*G[0, 0, 1, zb])/(8*nc) - (zb*(106 - 392*nc^2 - 81*zb + 294*nc^2*zb)*G[0, 1, 0, zb])/(8*nc) + (zb*(48 - 540*nc^2 + 612*nc^4 - 93*zb + 972*nc^2*zb - 1071*nc^4*zb + 45*zb^2 - 424*nc^2*zb^2 + 459*nc^4*zb^2)*G[0, 1, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + ((-127 + 939*nc^2 - 24*zb - 1088*nc^2*zb + 98*zb^2 + 156*nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc) - ((-357 + 4217*nc^2 - 156*zb - 5356*nc^2*zb + 348*zb^2 + 992*nc^2*zb^2)*G[1, 0, 1, zb])/(96*nc) - ((291 - 2504*nc^2 + 2013*nc^4 - 156*zb + 3352*nc^2*zb - 2780*nc^4*zb - 66*zb^2 - 1040*nc^2*zb^2 + 906*nc^4*zb^2)*G[1, 1, 0, zb])/(48*(-1 + nc)*nc*(1 + nc)) + ((399 - 6386*nc^2 + 5027*nc^4 + 108*zb + 10216*nc^2*zb - 8276*nc^4*zb - 360*zb^2 - 3872*nc^2*zb^2 + 3080*nc^4*zb^2)*G[1, 1, 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - ((-6 - 85*nc^2 + 115*nc^4 + 72*zb + 92*nc^2*zb - 132*nc^4*zb - 54*zb^2 - 34*nc^2*zb^2 + 16*nc^4*zb^2)*G[1, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)) - (nc*(-2 + zb)*(9 - 5*nc^2 - 18*zb + 16*nc^2*zb)*G[2, 1, 0, zb])/(3*(-1 + nc)*(1 + nc)) + (nc*(-2 + zb)*(18 + 16*nc^2 - 27*zb - 57*nc^2*zb + 15*zb^2 + 41*nc^2*zb^2)*G[2, 1, 1, zb])/(6*(-1 + nc)*(1 + nc)*(-1 + zb)) - (nc*(-2 + zb)*(5 + 5*nc^2 - 5*zb - 21*nc^2*zb + 2*zb^2 + 16*nc^2*zb^2)*G[2, 2, 1, zb])/(3*(-1 + nc)*(1 + nc)*(-1 + zb)) - (nc*zb^2*G[0, 0, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (nc*zb^2*G[0, 1, 1, 0, zb])/((-1 + nc)*(1 + nc)) + (nc*zb^2*G[0, 1, 1, 1, zb])/((-1 + nc)*(1 + nc)) - ((-47 + 145*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/(16*nc) + ((-103 + 450*nc^2 + 140*zb - 600*nc^2*zb - 48*zb^2 + 200*nc^2*zb^2)*G[1, 0, 0, 1, zb])/(8*nc) + ((-121 + 441*nc^2 + 164*zb - 588*nc^2*zb - 56*zb^2 + 196*nc^2*zb^2)*G[1, 0, 1, 0, zb])/(8*nc) - ((43 - 422*nc^2 + 459*nc^4 - 68*zb + 616*nc^2*zb - 612*nc^4*zb + 28*zb^2 - 232*nc^2*zb^2 + 204*nc^4*zb^2)*G[1, 0, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) + ((-327 + 1023*nc^2 + 468*zb - 1332*nc^2*zb - 172*zb^2 + 332*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc) - ((-189 + 689*nc^2 + 276*zb - 892*nc^2*zb - 104*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(16*nc) - ((-46 + 147*nc^2 + 68*zb - 192*nc^2*zb - 26*zb^2 + 46*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(4*nc) + ((-215 + 571*nc^2 + 316*zb - 764*nc^2*zb - 120*zb^2 + 120*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(32*nc) - ((-9 + 23*nc^2 + 12*zb - 36*nc^2*zb - 4*zb^2 + 12*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(4*nc) + 2*nc*(3 - 5*zb + 3*zb^2)*G[1, 2, 1, 0, zb] - (nc*(-61 + 25*nc^2 + 92*zb - 44*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(4*(-1 + nc)*(1 + nc)) + (2*nc*(-6 + 3*nc^2 + 9*zb - 5*nc^2*zb - 3*zb^2 + 3*nc^2*zb^2)*G[1, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (3*nc*(-2 + zb)^2*G[2, 1, 1, 0, zb])/((-1 + nc)*(1 + nc)) + (3*nc*(-2 + zb)^2*G[2, 1, 1, 1, zb])/((-1 + nc)*(1 + nc)) - (2*nc*(-2 + zb)^2*G[2, 1, 2, 1, zb])/((-1 + nc)*(1 + nc)) + (2*nc*(-2 + zb)^2*G[2, 2, 1, 0, zb])/((-1 + nc)*(1 + nc)) - (5*nc*(-2 + zb)^2*G[2, 2, 1, 1, zb])/((-1 + nc)*(1 + nc)) + (4*nc*(-2 + zb)^2*G[2, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - (G[1, zb]*(6453 - 107506*nc^2 + 59789*nc^4 - 504*Pi^2 - 4932*nc^2*Pi^2 + 5436*nc^4*Pi^2 - 32706*zb + 249276*nc^2*zb - 146234*nc^4*zb + 1440*Pi^2*zb + 5040*nc^2*Pi^2*zb - 6480*nc^4*Pi^2*zb + 22356*zb^2 - 148204*nc^2*zb^2 + 97880*nc^4*zb^2 - 792*Pi^2*zb^2 - 264*nc^2*Pi^2*zb^2 + 1056*nc^4*Pi^2*zb^2 + 14904*Zeta[3] - 46008*nc^2*Zeta[3] + 31104*nc^4*Zeta[3] - 19872*zb*Zeta[3] + 61344*nc^2*zb*Zeta[3] - 41472*nc^4*zb*Zeta[3] + 6624*zb^2*Zeta[3] - 20448*nc^2*zb^2*Zeta[3] + 13824*nc^4*zb^2*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)) + (zb*(-628398 + 644940*nc^2 - 964926*nc^4 + 11016*Pi^2 - 211896*nc^2*Pi^2 + 200880*nc^4*Pi^2 + 1148337*zb - 1487070*nc^2*zb + 2301453*nc^4*zb - 18900*Pi^2*zb + 424548*nc^2*Pi^2*zb - 405648*nc^4*Pi^2*zb - 519939*zb^2 + 824194*nc^2*zb^2 - 1341247*nc^4*zb^2 + 7884*Pi^2*zb^2 - 214956*nc^2*Pi^2*zb^2 + 207072*nc^4*Pi^2*zb^2 + 238464*Zeta[3] - 736128*nc^2*Zeta[3] + 497664*nc^4*Zeta[3] - 417312*zb*Zeta[3] + 1288224*nc^2*zb*Zeta[3] - 870912*nc^4*zb*Zeta[3] + 178848*zb^2*Zeta[3] - 552096*nc^2*zb^2*Zeta[3] + 373248*nc^4*zb^2*Zeta[3]))/(20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb))), 0, 0, 0, 0, 0, 0, 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(36 + 13*zb))/(32*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(3 + 13*zb)*G[1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*G[0, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 - 6*zb + 3*zb^2)*G[1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*zb^2*G[0, 0, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*zb^2*G[0, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-2 + zb^2)*G[1, 0, 1, zb])/(4*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, 1, 0, zb])/(2*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-8 + 6*zb - 7*zb^2 + 2*zb^3)*G[1, 1, 1, zb])/(8*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[1, 2, 1, zb])/(2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, 0, zb])/(nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(7 - 6*zb + 3*zb^2)*G[2, 1, 1, zb])/(2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*G[2, 2, 1, zb])/(nc^2*(-2 + zb)) + (-1/2*((-1 + nc)*(1 + nc)*zb)/nc^2 + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, 1, zb])/(4*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, zb])/(2*nc^2*(-2 + zb)))*Log[μ], (5*(-1 + nc)*(1 + nc)*zb)/(2*nc) - ((-1 + nc)*(1 + nc)*(-9 + 4*zb)*G[1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, zb])/(8*nc) - (13*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 0, 1, zb])/(8*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 1, 1, zb])/(4*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + zb)*G[1, 0, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) + ((-1 + nc)*(1 + nc)*(-11 + zb)*G[1, 2, 1, zb])/(4*nc) + (5*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(4*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/(2*nc*(-1 + zb)), 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(51632 + 27724*nc^2 + 1112*nc*nf - 2544*Pi^2 + 3600*nc^2*Pi^2 - 27853*zb - 43307*nc^2*zb + 200*nc*nf*zb + 1152*Pi^2*zb - 2244*nc^2*Pi^2*zb + 5156*zb^2 + 25416*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(100729 + 51871*nc^2 + 832*nc*nf - 5496*Pi^2 + 3600*nc^2*Pi^2 - 77717*zb - 61271*nc^2*zb + 2824*nc*nf*zb + 2880*Pi^2*zb - 2904*nc^2*Pi^2*zb + 18448*zb^2 + 41840*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(51632 + 27724*nc^2 + 1112*nc*nf - 2544*Pi^2 + 3600*nc^2*Pi^2 - 27853*zb - 43307*nc^2*zb + 200*nc*nf*zb + 1152*Pi^2*zb - 2244*nc^2*Pi^2*zb + 5156*zb^2 + 25416*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(100729 + 51871*nc^2 + 832*nc*nf - 5496*Pi^2 + 3600*nc^2*Pi^2 - 77717*zb - 61271*nc^2*zb + 2824*nc*nf*zb + 2880*Pi^2*zb - 2904*nc^2*Pi^2*zb + 18448*zb^2 + 41840*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(4656 - 2908*nc^2 + 16*nc*nf + 66*Pi^2 + 22*nc^2*Pi^2 - 3549*zb + 2674*nc^2*zb - 16*nc*nf*zb - 66*Pi^2*zb - 22*nc^2*Pi^2*zb - 1104*zb^2 + 234*nc^2*zb^2 - 9*zb^3)*G[0, 0, zb])/(288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(9222 - 5192*nc^2 - 208*nc*nf + 452*Pi^2 + 88*nc^2*Pi^2 - 13296*zb + 9415*nc^2*zb + 620*nc*nf*zb - 874*Pi^2*zb - 248*nc^2*Pi^2*zb - 1062*zb^2 - 3254*nc^2*zb^2 - 616*nc*nf*zb^2 + 452*Pi^2*zb^2 + 232*nc^2*Pi^2*zb^2 + 5088*zb^3 - 969*nc^2*zb^3 + 204*nc*nf*zb^3 - 50*Pi^2*zb^3 - 72*nc^2*Pi^2*zb^3 + 48*zb^4 + 10*Pi^2*zb^4)*G[0, 1, zb])/(1152*nc^3*(-1 + zb)^2) - (6*(-1 + nc)^2*(1 + nc)^2*zb*G[0, 0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*zb*(1014 - 1884*nc^2 - 1323*zb + 601*nc^2*zb + 116*nc*nf*zb - 24*nc^2*Pi^2*zb + 297*zb^2 + 1283*nc^2*zb^2 - 116*nc*nf*zb^2 + 24*nc^2*Pi^2*zb^2)*G[0, 0, 1, zb])/(576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(362 - 644*nc^2 - 16*nc*nf - 404*zb + 233*nc^2*zb + 40*nc*nf*zb + 38*zb^2 + 411*nc^2*zb^2 - 24*nc*nf*zb^2)*G[0, 1, 0, zb])/(192*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-60*Pi^2 - 510*zb - 300*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 24*zb^2 - 1667*nc^2*zb^2 + 332*nc*nf*zb^2 - 24*nc^2*Pi^2*zb^2 + 474*zb^3 + 1967*nc^2*zb^3 - 260*nc*nf*zb^3 + 240*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/(576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2964 + 1216*nc^2 - 16*nc*nf - 66*Pi^2 - 22*nc^2*Pi^2 + 3846*zb - 1070*nc^2*zb + 32*nc*nf*zb + 132*Pi^2*zb + 44*nc^2*Pi^2*zb - 297*zb^2 - 523*nc^2*zb^2 - 20*nc*nf*zb^2 - 99*Pi^2*zb^2 - 33*nc^2*Pi^2*zb^2 - 729*zb^3 + 377*nc^2*zb^3 + 4*nc*nf*zb^3 + 33*Pi^2*zb^3 + 11*nc^2*Pi^2*zb^3 + 141*zb^4)*G[1, 0, 0, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-7218 + 1520*nc^2 + 208*nc*nf - 452*Pi^2 - 88*nc^2*Pi^2 + 7887*zb - 2764*nc^2*zb - 248*nc*nf*zb + 874*Pi^2*zb + 176*nc^2*Pi^2*zb + 3339*zb^2 + 4792*nc^2*zb^2 - 328*nc*nf*zb^2 - 618*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 - 5358*zb^3 - 5263*nc^2*zb^3 + 556*nc*nf*zb^3 + 196*Pi^2*zb^3 - 28*nc^2*Pi^2*zb^3 + 1332*zb^4 + 1715*nc^2*zb^4 - 188*nc*nf*zb^4 + 24*nc^2*Pi^2*zb^4)*G[1, 0, 1, zb])/(576*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(48672 - 33134*nc^2 + 3392*nc*nf + 384*nc^2*Pi^2 - 51714*zb + 32099*nc^2*zb - 3680*nc*nf*zb + 24*Pi^2*zb - 276*nc^2*Pi^2*zb + 10098*zb^2 - 15748*nc^2*zb^2 + 1624*nc*nf*zb^2 - 12*Pi^2*zb^2 + 138*nc^2*Pi^2*zb^2 + 1422*zb^3 + 3699*nc^2*zb^3 - 216*nc*nf*zb^3)*G[1, 1, 0, zb])/(1728*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(19782 - 36484*nc^2 + 4720*nc*nf - 702*Pi^2 + 558*nc^2*Pi^2 - 21564*zb + 55927*nc^2*zb - 5704*nc*nf*zb + 510*Pi^2*zb - 840*nc^2*Pi^2*zb - 2682*zb^2 - 34622*nc^2*zb^2 + 3944*nc*nf*zb^2 - 1110*Pi^2*zb^2 + 276*nc^2*Pi^2*zb^2 + 3717*zb^3 + 7413*nc^2*zb^3 - 996*nc*nf*zb^3 + 360*Pi^2*zb^3 + 72*nc^2*Pi^2*zb^3)*G[1, 1, 1, zb])/(1728*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2142 - 17618*nc^2 + 1952*nc*nf - 1290*Pi^2 + 66*nc^2*Pi^2 - 1161*zb + 20771*nc^2*zb - 1856*nc*nf*zb + 1584*Pi^2*zb - 384*nc^2*Pi^2*zb - 1845*zb^2 - 6835*nc^2*zb^2 + 640*nc*nf*zb^2 - 342*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2 + 585*zb^3 + 108*nc^2*zb^3 - 180*Pi^2*zb^3)*G[1, 2, 1, zb])/(864*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(9396 - 7930*nc^2 + 1024*nc*nf - 222*Pi^2 + 102*nc^2*Pi^2 - 19665*zb + 15617*nc^2*zb - 2048*nc*nf*zb + 498*Pi^2*zb - 186*nc^2*Pi^2*zb + 13005*zb^2 - 9840*nc^2*zb^2 + 1380*nc*nf*zb^2 - 414*Pi^2*zb^2 + 126*nc^2*Pi^2*zb^2 - 2907*zb^3 + 2153*nc^2*zb^3 - 356*nc*nf*zb^3 + 138*Pi^2*zb^3 - 42*nc^2*Pi^2*zb^3 + 153*zb^4)*G[2, 1, 0, zb])/(432*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10170 - 36488*nc^2 + 4640*nc*nf - 1944*Pi^2 + 186*nc^2*Pi^2 - 26118*zb + 71044*nc^2*zb - 9040*nc*nf*zb + 3492*Pi^2*zb - 480*nc^2*Pi^2*zb + 21753*zb^2 - 44094*nc^2*zb^2 + 5880*nc*nf*zb^2 - 2322*Pi^2*zb^2 + 441*nc^2*Pi^2*zb^2 - 6831*zb^3 + 9538*nc^2*zb^3 - 1480*nc*nf*zb^3 + 774*Pi^2*zb^3 - 147*nc^2*Pi^2*zb^3 + 972*zb^4)*G[2, 1, 1, zb])/(864*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(342 - 5314*nc^2 + 544*nc*nf - 298*Pi^2 - 20*nc^2*Pi^2 - 705*zb + 4907*nc^2*zb - 464*nc*nf*zb + 208*Pi^2*zb - 10*nc^2*Pi^2*zb + 45*zb^2 - 1311*nc^2*zb^2 + 156*nc*nf*zb^2 - 104*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2 + 3*zb^3)*G[2, 2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-38 - 26*nc^2 + 91*zb + 182*nc^2*zb - 4*nc*nf*zb - 63*zb^2 - 286*nc^2*zb^2 + 8*nc*nf*zb^2 + 9*zb^3 + 130*nc^2*zb^3 - 4*nc*nf*zb^3)*G[0, 0, 0, 1, zb])/(48*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*zb*(34 - 56*nc^2 - 59*zb + 318*nc^2*zb - 8*nc*nf*zb + 27*zb^2 - 468*nc^2*zb^2 + 16*nc*nf*zb^2 - 5*zb^3 + 206*nc^2*zb^3 - 8*nc*nf*zb^3 + zb^4)*G[0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(-18 - 82*nc^2 + 171*zb + 593*nc^2*zb - 24*nc*nf*zb - 277*zb^2 - 940*nc^2*zb^2 + 48*nc*nf*zb^2 + 121*zb^3 + 429*nc^2*zb^3 - 24*nc*nf*zb^3 + zb^4)*G[0, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*zb*(54 - 24*nc^2 - 141*zb + 84*nc^2*zb + 126*zb^2 - 96*nc^2*zb^2 - 41*zb^3 + 36*nc^2*zb^3 + zb^4)*G[0, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(70 - 44*nc^2 - 92*zb + 308*nc^2*zb - 4*nc*nf*zb + 2*zb^2 - 484*nc^2*zb^2 + 8*nc*nf*zb^2 + 12*zb^3 + 220*nc^2*zb^3 - 4*nc*nf*zb^3 + 3*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(27 - 56*nc^2 - 36*zb + 157*nc^2*zb - 4*nc*nf*zb)*G[0, 1, 1, 0, zb])/(48*nc^3) - ((-1 + nc)*(1 + nc)*zb*(12 - 58*nc^2 + 57*zb + 469*nc^2*zb - 20*nc*nf*zb - 125*zb^2 - 764*nc^2*zb^2 + 40*nc*nf*zb^2 + 47*zb^3 + 353*nc^2*zb^3 - 20*nc*nf*zb^3 + 5*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*zb*(-16 - 4*nc^2 + 35*zb + 8*nc^2*zb - 16*zb^2 - 4*nc^2*zb^2 - 5*zb^3 + zb^4)*G[0, 1, 2, 1, zb])/(24*nc^3*(-1 + zb)^2) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, 0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*(174 - 732*nc^2 - 183*zb + 1075*nc^2*zb + 60*zb^2 - 889*nc^2*zb^2 + 32*nc*nf*zb^2 - 9*zb^3 + 277*nc^2*zb^3 - 16*nc*nf*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(430 - 756*nc^2 - 16*nc*nf - 536*zb + 956*nc^2*zb + 16*nc*nf*zb + 204*zb^2 - 676*nc^2*zb^2 + 8*nc*nf*zb^2 - 23*zb^3 + 206*nc^2*zb^3 - 8*nc*nf*zb^3 + zb^4)*G[1, 0, 1, 0, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-190 - 260*nc^2 - 24*nc*nf + 292*zb + 837*nc^2*zb + 24*nc*nf*zb - 196*zb^2 - 1151*nc^2*zb^2 + 52*nc*nf*zb^2 + 58*zb^3 + 419*nc^2*zb^3 - 32*nc*nf*zb^3 + zb^4)*G[1, 0, 1, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(4260 - 2546*nc^2 + 8*nc*nf - 5037*zb + 2846*nc^2*zb - 8*nc*nf*zb + 2097*zb^2 - 1063*nc^2*zb^2 + 4*nc*nf*zb^2 - 315*zb^3 + 108*nc^2*zb^3 + 9*zb^4)*G[1, 1, 0, 0, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1438 - 1111*nc^2 - 16*nc*nf - 1671*zb + 1732*nc^2*zb + 8*nc*nf*zb + 782*zb^2 - 1155*nc^2*zb^2 + 20*nc*nf*zb^2 - 162*zb^3 + 291*nc^2*zb^3 - 12*nc*nf*zb^3 + 9*zb^4)*G[1, 1, 0, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(16011 - 11260*nc^2 + 352*nc*nf - 21588*zb + 14614*nc^2*zb - 304*nc*nf*zb + 8310*zb^2 - 8834*nc^2*zb^2 + 248*nc*nf*zb^2 - 726*zb^3 + 1884*nc^2*zb^3 - 48*nc*nf*zb^3 - 6*zb^4)*G[1, 1, 1, 0, zb])/(576*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6687 - 9320*nc^2 + 536*nc*nf - 9936*zb + 14924*nc^2*zb - 368*nc*nf*zb + 3168*zb^2 - 10498*nc^2*zb^2 + 520*nc*nf*zb^2 - 72*zb^3 + 2382*nc^2*zb^3 - 168*nc*nf*zb^3 + 36*zb^4)*G[1, 1, 1, 1, zb])/(576*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1695 - 3400*nc^2 + 280*nc*nf - 1890*zb + 4438*nc^2*zb - 160*nc*nf*zb + 204*zb^2 - 1970*nc^2*zb^2 + 80*nc*nf*zb^2 + 72*zb^3 + 162*nc^2*zb^3 + 18*zb^4)*G[1, 1, 2, 1, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-4362 + 2134*nc^2 - 112*nc*nf + 4545*zb - 2608*nc^2*zb + 88*nc*nf*zb - 651*zb^2 + 938*nc^2*zb^2 - 44*nc*nf*zb^2 - 285*zb^3 + 3*zb^4)*G[1, 2, 1, 0, zb])/(144*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-8085 + 8755*nc^2 - 676*nc*nf + 9051*zb - 9910*nc^2*zb + 496*nc*nf*zb - 873*zb^2 + 3608*nc^2*zb^2 - 248*nc*nf*zb^2 - 819*zb^3 + 18*zb^4)*G[1, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-2193 + 3407*nc^2 - 236*nc*nf + 2952*zb - 3650*nc^2*zb + 152*nc*nf*zb - 948*zb^2 + 1282*nc^2*zb^2 - 76*nc*nf*zb^2 + 12*zb^3 + 3*zb^4)*G[1, 2, 2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2814 - 1010*nc^2 + 8*nc*nf - 8766*zb + 3030*nc^2*zb - 24*nc*nf*zb + 10095*zb^2 - 3343*nc^2*zb^2 + 28*nc*nf*zb^2 - 5229*zb^3 + 1636*nc^2*zb^3 - 16*nc*nf*zb^3 + 1161*zb^4 - 313*nc^2*zb^4 + 4*nc*nf*zb^4 - 75*zb^5 + 3*zb^6)*G[2, 1, 0, 0, zb])/(72*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(1116 - 556*nc^2 - 3578*zb + 1784*nc^2*zb - 8*nc*nf*zb + 4244*zb^2 - 2169*nc^2*zb^2 + 20*nc*nf*zb^2 - 2276*zb^3 + 1237*nc^2*zb^3 - 16*nc*nf*zb^3 + 543*zb^4 - 323*nc^2*zb^4 + 4*nc*nf*zb^4 - 48*zb^5 + 27*nc^2*zb^5 + 3*zb^6)*G[2, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-16446 + 8450*nc^2 - 416*nc*nf + 16884*zb - 8042*nc^2*zb + 368*nc*nf*zb - 4632*zb^2 + 2584*nc^2*zb^2 - 184*nc*nf*zb^2 + 93*zb^3 + 3*zb^4)*G[2, 1, 1, 0, zb])/(288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(8802 - 11440*nc^2 + 832*nc*nf - 26559*zb + 34176*nc^2*zb - 2352*nc*nf*zb + 28431*zb^2 - 38117*nc^2*zb^2 + 2552*nc*nf*zb^2 - 12348*zb^3 + 19628*nc^2*zb^3 - 1376*nc*nf*zb^3 + 1596*zb^4 - 4409*nc^2*zb^4 + 344*nc*nf*zb^4 + 87*zb^5 + 162*nc^2*zb^5 + 3*zb^6)*G[2, 1, 1, 1, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(1860 - 4028*nc^2 + 248*nc*nf - 5388*zb + 11880*nc^2*zb - 648*nc*nf*zb + 5268*zb^2 - 13057*nc^2*zb^2 + 628*nc*nf*zb^2 - 1743*zb^3 + 6667*nc^2*zb^3 - 304*nc*nf*zb^3 - 81*zb^4 - 1543*nc^2*zb^4 + 76*nc*nf*zb^4 + 87*zb^5 + 81*nc^2*zb^5 + 3*zb^6)*G[2, 1, 2, 1, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-2250 + 1062*nc^2 - 48*nc*nf + 6412*zb - 3074*nc^2*zb + 128*nc*nf*zb - 6364*zb^2 + 3260*nc^2*zb^2 - 128*nc*nf*zb^2 + 2407*zb^3 - 1546*nc^2*zb^3 + 64*nc*nf*zb^3 - 125*zb^4 + 298*nc^2*zb^4 - 16*nc*nf*zb^4 - 79*zb^5 + zb^6)*G[2, 2, 1, 0, zb])/(48*nc^3*(-2 + zb)*(-1 + zb)^2) - ((-1 + nc)*(1 + nc)*(-12942 + 14146*nc^2 - 1072*nc*nf + 36300*zb - 40602*nc^2*zb + 2832*nc*nf*zb - 34599*zb^2 + 42737*nc^2*zb^2 - 2792*nc*nf*zb^2 + 11337*zb^3 - 20252*nc^2*zb^3 + 1376*nc*nf*zb^3 + 597*zb^4 + 3971*nc^2*zb^4 - 344*nc*nf*zb^4 - 693*zb^5 + 18*zb^6)*G[2, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*(-3900 + 5764*nc^2 - 352*nc*nf + 3912*zb - 4984*nc^2*zb + 208*nc*nf*zb - 1017*zb^2 + 1535*nc^2*zb^2 - 104*nc*nf*zb^2 + 12*zb^3 + 3*zb^4)*G[2, 2, 2, 1, zb])/(144*nc^3*(-2 + zb)) + (7*(-1 + nc)*(1 + nc)*zb^2*G[0, 0, 0, 0, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*zb^2*G[0, 0, 0, 1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(3 + 11*nc^2)*zb^2*G[0, 0, 0, 1, 1, zb])/(4*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, 0, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 31*nc^2)*zb^2*G[0, 0, 1, 0, 1, zb])/(16*nc^3) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb^2*G[0, 0, 1, 1, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-3 + 7*nc)*(3 + 7*nc)*zb^2*G[0, 0, 1, 1, 1, zb])/(16*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 2, 1, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb + zb^2 + 19*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(2 + 9*nc^2)*zb^2*G[0, 1, 0, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(1 + 4*zb + 5*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(16*nc^3) - ((-1 + nc)*(1 + nc)*(-1 - 4*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-1 - 2*zb + 2*nc*zb)*(1 + 2*zb + 2*nc*zb)*G[0, 1, 1, 0, 1, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*zb^2*G[0, 1, 1, 1, 0, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb - 2*zb^2 + 10*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb^2*G[0, 1, 1, 2, 1, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, 2, 1, 0, zb])/(4*nc^3) + ((-1 + nc)*(1 + nc)*(3 + 12*zb + 8*zb^2)*G[0, 1, 2, 1, 1, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(38 + 26*nc^2 - 62*zb + nc^2*zb + 52*zb^2 - 68*nc^2*zb^2 - 12*zb^3 + 36*nc^2*zb^3)*G[1, 0, 0, 0, 1, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-34 + 56*nc^2 + 7*zb - 20*nc^2*zb + 43*zb^2 - 104*nc^2*zb^2 - 24*zb^3 + 60*nc^2*zb^3)*G[1, 0, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(18 + 82*nc^2 - 63*zb - nc^2*zb + 51*zb^2 - 202*nc^2*zb^2 - 12*zb^3 + 108*nc^2*zb^3)*G[1, 0, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-18 + 8*nc^2 + 17*zb - 8*nc^2*zb - 4*nc^2*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 44*nc^2 + 31*zb - 8*nc^2*zb + 16*zb^2 - 128*nc^2*zb^2 - 15*zb^3 + 69*nc^2*zb^3)*G[1, 0, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-54 + 112*nc^2 + 45*zb - 76*nc^2*zb + 48*zb^2 - 172*nc^2*zb^2 - 36*zb^3 + 108*nc^2*zb^3)*G[1, 0, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-12 + 58*nc^2 - 78*zb + 41*nc^2*zb + 135*zb^2 - 238*nc^2*zb^2 - 51*zb^3 + 117*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-16 - 4*nc^2 + 37*zb - 5*nc^2*zb - 41*zb^2 + nc^2*zb^2 + 12*zb^3)*G[1, 0, 1, 2, 1, zb])/(12*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, 0, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(108 - 232*nc^2 - 166*zb + 280*nc^2*zb + 116*zb^2 - 227*nc^2*zb^2 - 21*zb^3 + 51*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(100 - 156*nc^2 - 111*zb + 174*nc^2*zb + 54*zb^2 - 189*nc^2*zb^2 + 54*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-8 - 132*nc^2 - 36*zb + 206*nc^2*zb + 81*zb^2 - 190*nc^2*zb^2 - 33*zb^3 + 57*nc^2*zb^3)*G[1, 1, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(258 - 188*nc^2 - 279*zb + 224*nc^2*zb + 192*zb^2 - 136*nc^2*zb^2 - 24*zb^3 + 12*nc^2*zb^3)*G[1, 1, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(242 - 230*nc^2 - 263*zb + 308*nc^2*zb + 226*zb^2 - 184*nc^2*zb^2 - 42*zb^3 + 18*nc^2*zb^3)*G[1, 1, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(840 - 504*nc^2 - 1022*zb + 714*nc^2*zb + 667*zb^2 - 705*nc^2*zb^2 - 84*zb^3 + 180*nc^2*zb^3)*G[1, 1, 1, 1, 0, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(106 - 80*nc^2 - 210*zb + 178*nc^2*zb + 154*zb^2 - 121*nc^2*zb^2 - 28*zb^3 + 20*nc^2*zb^3)*G[1, 1, 1, 1, 1, zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-174 + 122*nc^2 + 296*zb - 214*nc^2*zb - 193*zb^2 + 107*nc^2*zb^2 + 24*zb^3)*G[1, 1, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-342 + 126*nc^2 + 385*zb - 180*nc^2*zb - 227*zb^2 + 90*nc^2*zb^2 + 18*zb^3)*G[1, 1, 2, 1, 0, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-698 + 532*nc^2 + 881*zb - 664*nc^2*zb - 448*zb^2 + 332*nc^2*zb^2 + 6*zb^3)*G[1, 1, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-232 + 254*nc^2 + 282*zb - 284*nc^2*zb - 141*zb^2 + 142*nc^2*zb^2)*G[1, 1, 2, 2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-280 + 110*nc^2 + 316*zb - 146*nc^2*zb - 143*zb^2 + 73*nc^2*zb^2 - 6*zb^3)*G[1, 2, 1, 0, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-348 + 130*nc^2 + 400*zb - 202*nc^2*zb - 170*zb^2 + 89*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(893 - 378*nc^2 - 969*zb + 480*nc^2*zb + 477*zb^2 - 240*nc^2*zb^2 + 3*zb^3)*G[1, 2, 1, 1, 0, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-990 + 742*nc^2 + 1284*zb - 924*nc^2*zb - 657*zb^2 + 444*nc^2*zb^2 + 6*zb^3 + 12*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-258 + 320*nc^2 + 324*zb - 366*nc^2*zb - 177*zb^2 + 171*nc^2*zb^2 + 6*zb^3 + 6*nc^2*zb^3)*G[1, 2, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-399 + 156*nc^2 + 383*zb - 186*nc^2*zb - 214*zb^2 + 93*nc^2*zb^2 + 9*zb^3)*G[1, 2, 2, 1, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-774 + 607*nc^2 + 869*zb - 670*nc^2*zb - 502*zb^2 + 335*nc^2*zb^2 + 27*zb^3)*G[1, 2, 2, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-267 + 261*nc^2 + 312*zb - 284*nc^2*zb - 156*zb^2 + 142*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(12*nc^3*(-2 + zb)) - (6*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 216*nc^2 + 76*zb - 222*nc^2*zb - 38*zb^2 + 111*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-126 + 196*nc^2 + 126*zb - 202*nc^2*zb - 63*zb^2 + 101*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(20 + 92*nc^2 - 2*zb - 104*nc^2*zb + zb^2 + 52*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-407 + 228*nc^2 + 380*zb - 216*nc^2*zb - 190*zb^2 + 108*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-908 + 562*nc^2 + 806*zb - 562*nc^2*zb - 403*zb^2 + 281*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1002 + 614*nc^2 + 938*zb - 566*nc^2*zb - 469*zb^2 + 283*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1266 + 1138*nc^2 + 1146*zb - 1150*nc^2*zb - 573*zb^2 + 575*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-454 + 482*nc^2 + 334*zb - 470*nc^2*zb - 167*zb^2 + 235*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-136 + 55*nc^2 + 118*zb - 48*nc^2*zb - 59*zb^2 + 24*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-815 + 629*nc^2 + 710*zb - 536*nc^2*zb - 355*zb^2 + 268*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-87 + 90*nc^2 + 72*zb - 80*nc^2*zb - 36*zb^2 + 40*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-249 + 88*nc^2 + 228*zb - 76*nc^2*zb - 114*zb^2 + 38*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(6*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-614 + 222*nc^2 + 542*zb - 216*nc^2*zb - 271*zb^2 + 108*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-3242 + 1256*nc^2 + 2930*zb - 1076*nc^2*zb - 1465*zb^2 + 538*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-4172 + 2608*nc^2 + 3818*zb - 2248*nc^2*zb - 1909*zb^2 + 1124*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 188*nc^2 + 138*zb - 168*nc^2*zb - 69*zb^2 + 84*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-486 + 168*nc^2 + 410*zb - 148*nc^2*zb - 205*zb^2 + 74*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-505 + 343*nc^2 + 448*zb - 286*nc^2*zb - 224*zb^2 + 143*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-288 + 306*nc^2 + 254*zb - 272*nc^2*zb - 127*zb^2 + 136*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(384*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(384*nc^3*(-2 + zb)) - (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) + (35*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(384*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(384*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 10*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(8 - 13*nc^2 - 6*zb + 10*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^3*(-2 + zb)) + (3*(-1 + nc)*(1 + nc)*(-3 - 4*nc^2 + 2*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) + (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) + (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) - (15*(-1 + nc)*(1 + nc)*(-5 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(4 - 2*zb + zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (30*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3*(-2 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + (((-1 + nc)*(1 + nc)*(-15 + 26*nc^2 - 2*nc*nf)*zb)/(24*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^3) - ((-1 + nc)*(1 + nc)*(6 - 28*nc^2 + 4*nc*nf + 9*zb + 2*nc^2*zb - 2*nc*nf*zb)*G[1, zb])/(48*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, zb])/(4*nc^3) - ((-1 + nc)*(1 + nc)*(-54 + 76*nc^2 - 4*nc*nf + 66*zb - 88*nc^2*zb + 4*nc*nf*zb - 15*zb^2 + 26*nc^2*zb^2 - 2*nc*nf*zb^2)*G[1, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-30 + 52*nc^2 - 4*nc*nf + 30*zb - 52*nc^2*zb + 4*nc*nf*zb - 3*zb^2 + 14*nc^2*zb^2 - 2*nc*nf*zb^2)*G[2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*G[1, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, zb])/(2*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 2, 1, zb])/(nc^3*(-2 + zb)))*Log[μ]^2 + ((-1 + nc)*(1 + nc)*zb*(1221210 + 646780*nc^2 + 321560*nc*nf - 145980*Pi^2 + 76140*nc^2*Pi^2 - 3444*Pi^4 - 948*nc^2*Pi^4 - 1349325*zb - 819130*nc^2*zb - 270980*nc*nf*zb - 115560*Pi^2*zb - 89460*nc^2*Pi^2*zb + 3444*Pi^4*zb + 948*nc^2*Pi^4*zb + 128115*zb^2 + 172350*nc^2*zb^2 - 50580*nc*nf*zb^2 + 261000*Pi^2*zb^2 + 14040*nc^2*Pi^2*zb^2 + 2700*Pi^2*zb^3 - 332640*Zeta[3] + 600480*nc^2*Zeta[3] + 332640*zb*Zeta[3] - 600480*nc^2*zb*Zeta[3]))/(207360*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(100116 - 52784*nc^2 + 7472*nc*nf - 552*Pi^2 + 1572*nc^2*Pi^2 - 43308*zb + 4774*nc^2*zb - 2800*nc*nf*zb + 276*Pi^2*zb - 786*nc^2*Pi^2*zb - 3429*zb^2 + 10755*nc^2*zb^2 - 468*nc*nf*zb^2 + 6048*Zeta[3] + 3744*nc^2*Zeta[3] - 3024*zb*Zeta[3] - 1872*nc^2*zb*Zeta[3]))/(3456*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-1818990 + 2218300*nc^2 + 103640*nc*nf - 126900*Pi^2 + 27180*nc^2*Pi^2 - 3444*Pi^4 - 948*nc^2*Pi^4 + 5232465*zb - 5103410*nc^2*zb - 13780*nc*nf*zb + 18000*Pi^2*zb - 24120*nc^2*Pi^2*zb + 6888*Pi^4*zb + 1896*nc^2*Pi^4*zb - 4462695*zb^2 + 2966060*nc^2*zb^2 - 104540*nc*nf*zb^2 + 280350*Pi^2*zb^2 - 10350*nc^2*Pi^2*zb^2 - 5166*Pi^4*zb^2 - 1422*nc^2*Pi^4*zb^2 + 944190*zb^3 + 318920*nc^2*zb^3 - 13400*nc*nf*zb^3 - 214650*Pi^2*zb^3 + 7290*nc^2*Pi^2*zb^3 + 1722*Pi^4*zb^3 + 474*nc^2*Pi^4*zb^3 + 105030*zb^4 - 399870*nc^2*zb^4 + 28080*nc*nf*zb^4 + 42300*Pi^2*zb^4 - 520560*Zeta[3] + 481680*nc^2*Zeta[3] + 1151280*zb*Zeta[3] - 887760*nc^2*zb*Zeta[3] - 811080*zb^2*Zeta[3] + 506520*nc^2*zb^2*Zeta[3] + 180360*zb^3*Zeta[3] - 100440*nc^2*zb^3*Zeta[3]))/(103680*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(271620 - 258524*nc^2 + 75008*nc*nf - 26856*Pi^2 + 14724*nc^2*Pi^2 - 616680*zb + 382584*nc^2*zb - 110496*nc*nf*zb + 46800*Pi^2*zb - 22626*nc^2*Pi^2*zb + 639765*zb^2 - 230687*nc^2*zb^2 + 62480*nc*nf*zb^2 - 49662*Pi^2*zb^2 + 10476*nc^2*Pi^2*zb^2 - 312336*zb^3 + 70184*nc^2*zb^3 - 16664*nc*nf*zb^3 + 28908*Pi^2*zb^3 - 126*nc^2*Pi^2*zb^3 + 55566*zb^4 - 9207*nc^2*zb^4 + 1836*nc*nf*zb^4 - 6750*Pi^2*zb^4 - 648*nc^2*Pi^2*zb^4 + 324*zb^5 + 270*Pi^2*zb^5 - 22896*Zeta[3] + 65232*nc^2*Zeta[3] + 37368*zb*Zeta[3] - 87912*nc^2*zb*Zeta[3] - 25920*zb^2*Zeta[3] + 55296*nc^2*zb^2*Zeta[3] + 6480*zb^3*Zeta[3] - 13824*nc^2*zb^3*Zeta[3]))/(10368*nc^3*(-2 + zb)^2) + ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-10548 + 17608*nc^2 + 6992*nc*nf - 2208*Pi^2 + 1020*nc^2*Pi^2 + 61956*zb - 92940*nc^2*zb - 8400*nc*nf*zb + 4152*Pi^2*zb - 1218*nc^2*Pi^2*zb - 27495*zb^2 + 74172*nc^2*zb^2 + 3156*nc*nf*zb^2 - 2460*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2 - 13590*zb^3 - 13271*nc^2*zb^3 - 352*nc*nf*zb^3 + 468*Pi^2*zb^3 - 99*nc^2*Pi^2*zb^3 + 6462*zb^4 - 1404*nc^2*zb^4 + 54*zb^5 + 6048*Zeta[3] + 3744*nc^2*Zeta[3] - 9072*zb*Zeta[3] - 5616*nc^2*zb*Zeta[3] + 6048*zb^2*Zeta[3] + 3744*nc^2*zb^2*Zeta[3] - 1512*zb^3*Zeta[3] - 936*nc^2*zb^3*Zeta[3]))/(1728*nc^3*(-2 + zb)^2) + ((-1 + nc)*(1 + nc)*G[2, 1, zb]*(-73548 + 120148*nc^2 - 13504*nc*nf + 9936*Pi^2 - 2772*nc^2*Pi^2 + 240516*zb - 360660*nc^2*zb + 40512*nc*nf*zb - 39492*Pi^2*zb + 8676*nc^2*Pi^2*zb - 299052*zb^2 + 394388*nc^2*zb^2 - 44336*nc*nf*zb^2 + 59526*Pi^2*zb^2 - 10368*nc^2*Pi^2*zb^2 + 175851*zb^3 - 187847*nc^2*zb^3 + 21152*nc*nf*zb^3 - 42750*Pi^2*zb^3 + 5796*nc^2*Pi^2*zb^3 - 49032*zb^4 + 34214*nc^2*zb^4 - 3824*nc*nf*zb^4 + 15030*Pi^2*zb^4 - 1332*nc^2*Pi^2*zb^4 + 5319*zb^5 - 243*nc^2*zb^5 - 2250*Pi^2*zb^5 - 54*zb^6 + 90*Pi^2*zb^6 + 24408*Zeta[3] - 23112*nc^2*Zeta[3] - 75168*zb*Zeta[3] + 67392*nc^2*zb*Zeta[3] + 90288*zb^2*Zeta[3] - 76032*nc^2*zb^2*Zeta[3] - 52704*zb^3*Zeta[3] + 42336*nc^2*zb^3*Zeta[3] + 13176*zb^4*Zeta[3] - 10584*nc^2*zb^4*Zeta[3]))/(5184*nc^3*(-2 + zb)*(-1 + zb)^2) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(-600 + 496*nc^2 - 16*nc*nf - 6*Pi^2 - 2*nc^2*Pi^2 - 39*zb + 39*nc^2*zb)*G[0, zb])/(96*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*zb*G[0, 0, zb])/nc^3 + ((-1 + nc)*(1 + nc)*zb*(-81 + 59*nc^2 + 4*nc*nf + 33*nc^2*zb - 6*nc*nf*zb)*G[0, 1, zb])/(48*nc^3) + ((-1 + nc)*(1 + nc)*(318 - 214*nc^2 + 16*nc*nf + 6*Pi^2 + 2*nc^2*Pi^2 - 111*zb + 7*nc^2*zb - 16*nc*nf*zb - 6*Pi^2*zb - 2*nc^2*Pi^2*zb - 24*zb^2 + 50*nc^2*zb^2 + 4*nc*nf*zb^2 + 3*Pi^2*zb^2 + nc^2*Pi^2*zb^2)*G[1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1728 - 3320*nc^2 + 416*nc*nf - 30*Pi^2 + 18*nc^2*Pi^2 - 1926*zb + 3710*nc^2*zb - 464*nc*nf*zb + 24*Pi^2*zb - 12*nc^2*Pi^2*zb + 459*zb^2 - 1483*nc^2*zb^2 + 220*nc*nf*zb^2 - 12*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 + 198*nc^2*zb^3 - 36*nc*nf*zb^3)*G[1, 1, zb])/(288*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(396 - 1508*nc^2 + 224*nc*nf - 48*Pi^2 + 12*nc^2*Pi^2 - 396*zb + 1508*nc^2*zb - 224*nc*nf*zb + 48*Pi^2*zb - 12*nc^2*Pi^2*zb + 27*zb^2 - 439*nc^2*zb^2 + 76*nc*nf*zb^2 - 24*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(144*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(3 - 3*nc^2 - 9*zb + 20*nc^2*zb - 2*nc*nf*zb)*G[0, 0, 1, zb])/(24*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb*(-2 + 3*zb)*G[0, 1, 0, zb])/(8*nc^3) + ((-1 + nc)*(1 + nc)*zb*(3 - 3*nc^2 - 9*zb + 20*nc^2*zb - 2*nc*nf*zb)*G[0, 1, 1, zb])/(24*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[1, 0, 0, zb])/(2*nc^3) + ((-1 + nc)*(1 + nc)*(174 - 130*nc^2 - 8*nc*nf - 216*zb + 172*nc^2*zb + 8*nc*nf*zb + 105*zb^2 - 127*nc^2*zb^2 + 4*nc*nf*zb^2 - 18*zb^3 + 40*nc^2*zb^3 - 4*nc*nf*zb^3)*G[1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(558 - 410*nc^2 + 8*nc*nf - 666*zb + 470*nc^2*zb - 8*nc*nf*zb + 225*zb^2 - 175*nc^2*zb^2 + 4*nc*nf*zb^2 - 18*zb^3 + 18*nc^2*zb^3)*G[1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(690 - 846*nc^2 + 48*nc*nf - 1002*zb + 1126*nc^2*zb - 40*nc*nf*zb + 369*zb^2 - 555*nc^2*zb^2 + 36*nc*nf*zb^2 - 36*zb^3 + 80*nc^2*zb^3 - 8*nc*nf*zb^3)*G[1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-132 + 220*nc^2 - 16*nc*nf + 174*zb - 270*nc^2*zb + 12*nc*nf*zb - 45*zb^2 + 93*nc^2*zb^2 - 6*nc*nf*zb^2)*G[1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-342 + 194*nc^2 - 8*nc*nf + 342*zb - 194*nc^2*zb + 8*nc*nf*zb - 81*zb^2 + 55*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, 0, zb])/(24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-672 + 832*nc^2 - 64*nc*nf + 690*zb - 806*nc^2*zb + 56*nc*nf*zb - 141*zb^2 + 247*nc^2*zb^2 - 28*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-105 + 171*nc^2 - 12*nc*nf + 114*zb - 158*nc^2*zb + 8*nc*nf*zb - 24*zb^2 + 46*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(12*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 0, 1, zb])/(2*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 0, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 0, 1, 1, zb])/(2*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 0, 1, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 0, zb])/(4*nc^3) + ((-1 + nc)^2*(1 + nc)^2*zb^2*G[0, 1, 1, 1, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(2 + zb - 8*zb^2 + 4*zb^3)*G[1, 0, 0, 1, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*(-2 + zb^2)*G[1, 0, 1, 0, zb])/(4*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(2 + zb - 8*zb^2 + 4*zb^3)*G[1, 0, 1, 1, zb])/(8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[1, 1, 0, 0, zb])/(2*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-12 + 13*zb - 10*zb^2 + 2*zb^3)*G[1, 1, 0, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(36 - 28*nc^2 - 42*zb + 34*nc^2*zb + 25*zb^2 - 21*nc^2*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(40 - 32*nc^2 - 62*zb + 52*nc^2*zb + 38*zb^2 - 33*nc^2*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-26 + 22*nc^2 + 38*zb - 32*nc^2*zb - 19*zb^2 + 16*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-36 + 20*nc^2 + 42*zb - 26*nc^2*zb - 21*zb^2 + 13*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-86 + 70*nc^2 + 106*zb - 88*nc^2*zb - 53*zb^2 + 44*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-34 + 34*nc^2 + 40*zb - 38*nc^2*zb - 20*zb^2 + 19*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(4*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, zb])/(nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 1, zb])/(2*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-27 + 19*nc^2 + 26*zb - 18*nc^2*zb - 13*zb^2 + 9*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-74 + 62*nc^2 + 70*zb - 58*nc^2*zb - 35*zb^2 + 29*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(8*nc^3*(-2 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(34 - 30*zb + 15*zb^2)*G[2, 1, 2, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-17 + 9*nc^2 + 16*zb - 8*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-80 + 64*nc^2 + 74*zb - 58*nc^2*zb - 37*zb^2 + 29*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(30 - 26*zb + 13*zb^2)*G[2, 2, 2, 1, zb])/(2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1917 + 2371*nc^2 - 460*nc*nf + 60*Pi^2 - 54*nc^2*Pi^2 + 429*nc^2*zb - 78*nc*nf*zb - 108*Zeta[3] - 108*nc^2*Zeta[3]))/(576*nc^3) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-3420 + 1264*nc^2 + 728*nc*nf - 192*Pi^2 + 84*nc^2*Pi^2 + 7182*zb - 5788*nc^2*zb - 380*nc*nf*zb + 228*Pi^2*zb - 72*nc^2*Pi^2*zb - 2295*zb^2 + 2083*nc^2*zb^2 + 8*nc*nf*zb^2 - 66*Pi^2*zb^2 + 24*nc^2*Pi^2*zb^2 - 234*zb^3 + 234*nc^2*zb^3 + 216*Zeta[3] + 216*nc^2*Zeta[3] - 216*zb*Zeta[3] - 216*nc^2*zb*Zeta[3] + 108*zb^2*Zeta[3] + 108*nc^2*zb^2*Zeta[3]))/(576*nc^3*(-2 + zb))), ((-1 + nc)*(1 + nc)*zb*(5490 - 1564*nc^2 - 1568*nc*nf + 670*Pi^2 + 175*nc^2*Pi^2 - 50*Pi^2*zb + 25*nc^2*Pi^2*zb))/(576*nc^2) - ((-1 + nc)*(1 + nc)*(-956 + 803*nc^2 - 40*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-16404 + 11754*nc^2 + 936*nc*nf - 658*Pi^2 - 163*nc^2*Pi^2 + 14460*zb - 12418*nc^2*zb + 40*nc*nf*zb + 368*Pi^2*zb + 68*nc^2*Pi^2*zb - 10*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc^2) - ((-1 + nc)*(1 + nc)*zb*(350 - 229*nc^2 - 10*zb + 5*nc^2*zb)*G[0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(846 + 130*nc^2 - 64*nc*nf + 6*Pi^2 + 6*nc^2*Pi^2 - 1590*zb + 876*nc^2*zb - 264*nc*nf*zb - 132*Pi^2*zb + 108*nc^2*Pi^2*zb + 510*zb^2 - 799*nc^2*zb^2 + 328*nc*nf*zb^2 + 96*Pi^2*zb^2 - 99*nc^2*Pi^2*zb^2 + 234*zb^3 - 90*nc^2*zb^3 + 40*Pi^2*zb^3 - 20*nc^2*Pi^2*zb^3 - 10*Pi^2*zb^4 + 5*nc^2*Pi^2*zb^4)*G[0, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-990 + 1050*nc^2 - 72*nc*nf + 583*zb - 619*nc^2*zb + 68*nc*nf*zb - 30*zb^2 + 40*nc^2*zb^2 - 16*nc*nf*zb^2 - 10*zb^3 + 5*nc^2*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1980 + 900*nc^2 - 176142*zb + 140542*nc^2*zb - 16240*nc*nf*zb + 2880*Pi^2*zb + 2430*nc^2*Pi^2*zb + 374862*zb^2 - 304708*nc^2*zb^2 + 37720*nc*nf*zb^2 - 7800*Pi^2*zb^2 - 5775*nc^2*Pi^2*zb^2 - 247452*zb^3 + 212072*nc^2*zb^3 - 28160*nc*nf*zb^3 + 7560*Pi^2*zb^3 + 3960*nc^2*Pi^2*zb^3 + 49002*zb^4 - 46718*nc^2*zb^4 + 6680*nc*nf*zb^4 - 3390*Pi^2*zb^4 - 240*nc^2*Pi^2*zb^4 + 1710*zb^5 - 450*nc^2*zb^5 + 900*Pi^2*zb^5 - 450*nc^2*Pi^2*zb^5 - 150*Pi^2*zb^6 + 75*nc^2*Pi^2*zb^6)*G[1, 1, zb])/(2880*nc^2*(-2 + zb)*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 + 4212*zb - 3784*nc^2*zb + 784*nc*nf*zb - 380*Pi^2*zb - 170*nc^2*Pi^2*zb - 6210*zb^2 + 5316*nc^2*zb^2 - 1176*nc*nf*zb^2 + 620*Pi^2*zb^2 + 230*nc^2*Pi^2*zb^2 + 1980*zb^3 - 1730*nc^2*zb^3 + 392*nc*nf*zb^3 - 270*Pi^2*zb^3 - 45*nc^2*Pi^2*zb^3 + 54*zb^4 + 40*Pi^2*zb^4 - 20*nc^2*Pi^2*zb^4 - 10*Pi^2*zb^5 + 5*nc^2*Pi^2*zb^5)*G[2, 1, zb])/(288*nc^2*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-360 + 10*nc^2 + 20*nc*nf - 3*Pi^2 - 3*nc^2*Pi^2 - 111*zb + 369*nc^2*zb - 36*nc*nf*zb + 429*zb^2 - 1140*nc^2*zb^2 + 96*nc*nf*zb^2 - 9*Pi^2*zb^2 - 9*nc^2*Pi^2*zb^2 + 42*zb^3 + 54*nc^2*zb^3)*G[0, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(105 - 43*nc^2 + 4*nc*nf + 286*zb - 317*nc^2*zb + 12*nc*nf*zb - 389*zb^2 + 380*nc^2*zb^2 - 16*nc*nf*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-657 + 59*nc^2 + 28*nc*nf - 96*Pi^2 - 6*nc^2*Pi^2 + 1143*zb + 996*nc^2*zb - 108*nc*nf*zb - 594*zb^2 - 2466*nc^2*zb^2 + 240*nc*nf*zb^2 - 168*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 + 108*zb^3 + 105*nc^2*zb^3)*G[0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-326 + 205*nc^2 + 160*zb - 92*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-702 - 465*nc^2 + 240*nc*nf + 18*Pi^2 - 72*nc^2*Pi^2 + 462*zb - 902*nc^2*zb + 32*nc*nf*zb - 18*Pi^2*zb + 12*nc^2*Pi^2*zb + 24*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-3250 + 2683*nc^2 - 104*nc*nf + 6277*zb - 5313*nc^2*zb + 208*nc*nf*zb - 3023*zb^2 + 2523*nc^2*zb^2 - 104*nc*nf*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 3600*zb - 900*nc^2*zb + 36732*zb^2 - 52811*nc^2*zb^2 + 4640*nc*nf*zb^2 - 1320*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 - 64383*zb^3 + 114259*nc^2*zb^3 - 9280*nc*nf*zb^3 + 2640*Pi^2*zb^3 + 240*nc^2*Pi^2*zb^3 + 23241*zb^4 - 58223*nc^2*zb^4 + 4640*nc*nf*zb^4 - 1320*Pi^2*zb^4 - 120*nc^2*Pi^2*zb^4 + 1260*zb^5 + 960*nc^2*zb^5)*G[1, 1, 1, zb])/(2880*nc^2*(-1 + zb)*zb^2) + ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 - 288*zb + 72*nc^2*zb - 4074*zb^2 + 5081*nc^2*zb^2 - 752*nc*nf*zb^2 + 576*Pi^2*zb^2 + 126*nc^2*Pi^2*zb^2 + 7785*zb^3 - 7809*nc^2*zb^3 + 960*nc*nf*zb^3 - 552*Pi^2*zb^3 - 192*nc^2*Pi^2*zb^3 - 3447*zb^4 + 2425*nc^2*zb^4 - 208*nc*nf*zb^4 - 24*Pi^2*zb^4 + 66*nc^2*Pi^2*zb^4 - 12*zb^5 + 6*nc^2*zb^5)*G[1, 2, 1, zb])/(288*nc^2*(-1 + zb)*zb^2) - ((-1 + nc)*(1 + nc)*(-1085 + 743*nc^2 - 40*nc*nf + 1622*zb - 1153*nc^2*zb + 60*nc*nf*zb - 535*zb^2 + 388*nc^2*zb^2 - 20*nc*nf*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11205 + 14593*nc^2 - 1720*nc*nf + 750*Pi^2 + 375*nc^2*Pi^2 + 16362*zb - 16880*nc^2*zb + 1880*nc*nf*zb - 360*Pi^2*zb - 420*nc^2*Pi^2*zb - 5121*zb^2 + 4958*nc^2*zb^2 - 560*nc*nf*zb^2 + 90*Pi^2*zb^2 + 105*nc^2*Pi^2*zb^2 - 36*zb^3 + 18*nc^2*zb^3)*G[2, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1664 + 1986*nc^2 - 272*nc*nf + 190*Pi^2 + 75*nc^2*Pi^2 + 2432*zb - 2003*nc^2*zb + 268*nc*nf*zb - 104*Pi^2*zb - 84*nc^2*Pi^2*zb - 766*zb^2 + 546*nc^2*zb^2 - 76*nc*nf*zb^2 + 26*Pi^2*zb^2 + 21*nc^2*Pi^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(36 - 17*nc^2 + 2*nc*nf + 117*zb + 9*nc^2*zb - 78*zb^2 - 126*nc^2*zb^2 + 6*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[0, 0, 0, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-45 + 19*nc^2 - 4*nc*nf - 144*zb - 12*nc^2*zb + 111*zb^2 + 192*nc^2*zb^2 - 12*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-147 + 81*nc^2 - 12*nc*nf - 648*zb + 36*nc^2*zb + 543*zb^2 + 492*nc^2*zb^2 - 36*nc*nf*zb^2 + 48*zb^3 - 4*nc^2*zb^3 - 12*zb^4 + nc^2*zb^4)*G[0, 0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 + 12*nc^2 - 18*zb + 30*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-12 + 14*nc^2 - 8*nc*nf - 180*zb + 78*nc^2*zb + 96*zb^2 + 193*nc^2*zb^2 - 16*nc*nf*zb^2 + 32*zb^3 - 12*nc^2*zb^3 - 8*zb^4 + 3*nc^2*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2 - 4*nc*nf - 66*zb - 69*nc^2*zb + 27*zb^2 + 240*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-75 + 301*nc^2 - 40*nc*nf - 516*zb - 90*nc^2*zb + 387*zb^2 + 788*nc^2*zb^2 - 80*nc*nf*zb^2 + 80*zb^3 - 20*nc^2*zb^3 - 20*zb^4 + 5*nc^2*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf - 18*zb - 18*nc^2*zb + 3*zb^2 + 22*nc^2*zb^2 - 4*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 1, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(529 - 233*nc^2 + 20*nc*nf - 273*zb - 151*nc^2*zb + 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-652 + 497*nc^2 - 36*nc*nf + 366*zb + 67*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-801 + 702*nc^2 - 76*nc*nf + 507*zb + 234*nc^2*zb - 12*nc*nf*zb + 36*zb^2 - 3*nc^2*zb^2 - 12*zb^3 + nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-66 + 41*nc^2 + 4*zb - 2*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(146 + 201*nc^2 - 48*nc*nf - 198*zb + 111*nc^2*zb + 60*zb^2 - 27*nc^2*zb^2 - 20*zb^3 + 9*nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1181 + 1935*nc^2 - 32*nc*nf + 1143*zb - 1703*nc^2*zb + 32*nc*nf*zb + 12*zb^2 - 6*nc^2*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-7283 - 9253*nc^2 + 400*nc*nf + 6393*zb + 4753*nc^2*zb - 400*nc*nf*zb + 660*zb^2 - 180*nc^2*zb^2 - 220*zb^3 + 60*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) + ((-1 + nc)*(1 + nc)*(-513 - 817*nc^2 + 112*nc*nf + 483*zb - 71*nc^2*zb - 16*nc*nf*zb + 36*zb^2 - 18*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-874 + 799*nc^2 - 44*nc*nf + 528*zb - 175*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-591 + 1696*nc^2 - 136*nc*nf + 183*zb - 364*nc^2*zb + 16*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-556 + 1181*nc^2 - 84*nc*nf + 222*zb - 333*nc^2*zb + 12*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(184 - 98*nc^2 - 102*zb + 54*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-231 - 167*nc^2 + 20*nc*nf + 372*zb + 88*nc^2*zb - 16*nc*nf*zb - 159*zb^2 + 8*nc^2*zb^2 + 4*nc*nf*zb^2 + 24*zb^3 - 12*nc^2*zb^3 - 6*zb^4 + 3*nc^2*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3938 - 3498*nc^2 + 200*nc*nf - 5198*zb + 3560*nc^2*zb - 160*nc*nf*zb + 1614*zb^2 - 967*nc^2*zb^2 + 40*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1834 + 5337*nc^2 - 460*nc*nf + 2020*zb - 4441*nc^2*zb + 368*nc*nf*zb - 552*zb^2 + 1019*nc^2*zb^2 - 92*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-805 + 1705*nc^2 - 140*nc*nf + 802*zb - 1290*nc^2*zb + 112*nc*nf*zb - 219*zb^2 + 274*nc^2*zb^2 - 28*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2198 - 1690*nc^2 + 120*nc*nf - 2870*zb + 1576*nc^2*zb - 96*nc*nf*zb + 882*zb^2 - 399*nc^2*zb^2 + 24*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(848 - 1428*nc^2 + 110*nc*nf - 1005*zb + 1237*nc^2*zb - 88*nc*nf*zb + 283*zb^2 - 291*nc^2*zb^2 + 22*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2522 - 3118*nc^2 + 180*nc*nf - 2948*zb + 2698*nc^2*zb - 144*nc*nf*zb + 852*zb^2 - 639*nc^2*zb^2 + 36*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 + 7*nc^2 + 23*zb^2 + 21*nc^2*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3*nc^2 + 4*zb^2 + 9*nc^2*zb^2)*G[0, 0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 + 6*nc^2 + 39*zb^2 + 18*nc^2*zb^2)*G[0, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10 + 7*nc^2 + 10*zb^2 + 25*nc^2*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + 9*nc^2 - 2*zb^2 + 27*nc^2*zb^2)*G[0, 0, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-7 + 21*nc^2 + 7*zb^2 + 67*nc^2*zb^2)*G[0, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + 3*zb^2)*G[0, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2 + zb^2 + 15*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + nc^2 - zb^2 + 4*nc^2*zb^2)*G[0, 1, 0, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3*nc^2 + 12*zb^2 + 11*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2 - 11*zb^2 + 6*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-31 + 15*nc^2 - 21*zb^2 + 13*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(8 - 7*nc^2 - 92*zb^2 + 63*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(726 - 323*nc^2 + 222*zb^2 + 29*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-25 + 12*nc^2 - 5*zb^2 + 4*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 + 9*zb^2 + nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-100 + 53*nc^2 - 8*zb^2 + 15*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-34 + 17*nc^2 - 2*zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-81 - 15*nc^2 + 64*zb + 12*nc^2*zb + 17*zb^2 + 11*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-22 - 9*nc^2 + 14*zb + 8*nc^2*zb + 8*zb^2 + 5*nc^2*zb^2)*G[1, 0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51 - 3*nc^2 + 43*zb + 2*nc^2*zb + 8*zb^2 + 5*nc^2*zb^2)*G[1, 0, 0, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 + zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-38 - 9*nc^2 + 48*zb - 2*nc^2*zb - 10*zb^2 + 19*nc^2*zb^2)*G[1, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-38 - 75*nc^2 + 8*zb + 64*nc^2*zb + 30*zb^2 + 27*nc^2*zb^2)*G[1, 0, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-162 + 29*nc^2 + 192*zb - 56*nc^2*zb - 30*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 13*nc^2 + 16*zb - 16*nc^2*zb - 11*zb^2 + 7*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-53 + 37*nc^2 + 23*zb + nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-57 + 53*nc^2 + 23*zb + nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(40 - 31*nc^2 - 20*zb + nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(12 + nc^2 - 28*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(12 - 29*nc^2 - 52*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-440 + 427*nc^2 + 80*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(25*nc^2 + 8*zb + 5*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(67 - 61*nc^2 - 33*zb + 7*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(34 - 37*nc^2 - 6*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 39*nc^2 + zb + 9*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-39 + 20*nc^2 + zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(15 - 15*zb - nc^2*zb + 2*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-563 + 324*nc^2 + 632*zb - 336*nc^2*zb - 69*zb^2 + 52*nc^2*zb^2)*G[1, 2, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-428 + 625*nc^2 + 536*zb - 588*nc^2*zb - 108*zb^2 + 147*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb])/(32*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-67 + 93*nc^2 + 84*zb - 84*nc^2*zb - 17*zb^2 + 27*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-303 + 132*nc^2 + 344*zb - 136*nc^2*zb - 41*zb^2 + 28*nc^2*zb^2)*G[1, 2, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-587 + 593*nc^2 + 704*zb - 600*nc^2*zb - 117*zb^2 + 147*nc^2*zb^2)*G[1, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-282 + 243*nc^2 + 328*zb - 240*nc^2*zb - 46*zb^2 + 57*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-44 + 5*nc^2 + 40*zb - 4*nc^2*zb - 10*zb^2 + nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-102 + 23*nc^2 + 88*zb - 20*nc^2*zb - 22*zb^2 + 5*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-136 + 33*nc^2 + 144*zb - 28*nc^2*zb - 36*zb^2 + 7*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-140 + 85*nc^2 + 96*zb - 60*nc^2*zb - 24*zb^2 + 15*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(24 - 9*nc^2 - 4*nc^2*zb + nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-315 + 391*nc^2 + 252*zb - 316*nc^2*zb - 63*zb^2 + 79*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2125 + 365*nc^2 + 2004*zb - 340*nc^2*zb - 501*zb^2 + 85*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-123 + 80*nc^2 + 124*zb - 72*nc^2*zb - 31*zb^2 + 18*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-352 + 159*nc^2 + 288*zb - 132*nc^2*zb - 72*zb^2 + 33*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-102 + 103*nc^2 + 88*zb - 84*nc^2*zb - 22*zb^2 + 21*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 121*nc^2 + 128*zb - 92*nc^2*zb - 32*zb^2 + 23*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-92 + 51*nc^2 + 64*zb - 36*nc^2*zb - 16*zb^2 + 9*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(24 - 12*zb - 4*nc^2*zb + 3*zb^2 + nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(341 - 276*zb + 69*zb^2)*G[2, 2, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-890 + 943*nc^2 + 728*zb - 756*nc^2*zb - 182*zb^2 + 189*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(32*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-128 + 91*nc^2 + 96*zb - 68*nc^2*zb - 24*zb^2 + 17*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-193 + 64*nc^2 + 156*zb - 52*nc^2*zb - 39*zb^2 + 13*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1518 + 1029*nc^2 + 1288*zb - 860*nc^2*zb - 322*zb^2 + 215*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-662 + 371*nc^2 + 552*zb - 308*nc^2*zb - 138*zb^2 + 77*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + zb)) + (20*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)*(-5 + 4*zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (90*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) + (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (49*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (49*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(80*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(80*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(nc^2*(-1 + zb)) + (18*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)) + (50*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (-1/48*((-1 + nc)*(1 + nc)*(-69 + 289*nc^2 - 40*nc*nf)*zb)/nc^2 + (5*(-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(-42 - 156*nc^2 + 36*nc*nf + 69*zb + 19*nc^2*zb - 16*nc*nf*zb)*G[1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 78*zb + 166*nc^2*zb - 16*nc*nf*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-9 + 4*zb)*G[1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(291 - 577*nc^2 + 52*nc*nf - 267*zb + 553*nc^2*zb - 52*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-69 + 179*nc^2 - 20*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf + 42*zb - 42*nc^2*zb - 63*zb^2 + 129*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 4*zb)*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf + 24*zb - 24*nc^2*zb - 39*zb^2 + 105*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(21 + 177*nc^2 - 36*nc*nf - 45*zb + 67*nc^2*zb - 4*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) - (13*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(123 - 167*nc^2 + 8*nc*nf - 87*zb + 131*nc^2*zb - 8*nc*nf*zb)*G[1, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(135 - 377*nc^2 + 44*nc*nf - 63*zb + 85*nc^2*zb - 4*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-39 + 149*nc^2 - 20*nc*nf + 54*zb - 142*nc^2*zb + 16*nc*nf*zb - 15*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-35 + 145*nc^2 - 20*nc*nf + 48*zb - 136*nc^2*zb + 16*nc*nf*zb - 13*zb^2 + 35*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(21 + 5*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(3 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 2, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-37 + 7*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + zb)*G[1, 2, 2, 1, zb])/nc^2 + (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 2, 1, zb])/(2*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + (11*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 2, 1, zb])/(nc^2*(-1 + zb)))*Log[μ] + (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*nc^2) + J[t[1, 2], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 1])/(3520*nc^2) - (3*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2*(-1 + zb))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 1])/(1760*nc^2) + (7*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*nc^2*(-1 + zb))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 2])/(1760*nc^2) - (7*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*nc^2*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 2])/(3520*nc^2) + (3*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2*(-1 + zb))), 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, 0, (5*(-1 + nc)*(1 + nc)*zb)/(2*nc) - ((-1 + nc)*(1 + nc)*(-9 + 4*zb)*G[1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, zb])/(8*nc) - (13*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 0, 1, zb])/(8*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 1, 1, zb])/(4*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + zb)*G[1, 0, 1, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) + ((-1 + nc)*(1 + nc)*(-11 + zb)*G[1, 2, 1, zb])/(4*nc) + (5*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(4*nc*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/(2*nc*(-1 + zb)), 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(51632 + 27724*nc^2 + 1112*nc*nf - 2544*Pi^2 + 3600*nc^2*Pi^2 - 27853*zb - 43307*nc^2*zb + 200*nc*nf*zb + 1152*Pi^2*zb - 2244*nc^2*Pi^2*zb + 5156*zb^2 + 25416*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(100729 + 51871*nc^2 + 832*nc*nf - 5496*Pi^2 + 3600*nc^2*Pi^2 - 77717*zb - 61271*nc^2*zb + 2824*nc*nf*zb + 2880*Pi^2*zb - 2904*nc^2*Pi^2*zb + 18448*zb^2 + 41840*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(164463 + 35409*nc^2 + 5448*nc*nf - 10620*Pi^2 + 14760*nc^2*Pi^2 - 159207*zb - 46488*nc^2*zb - 6528*nc*nf*zb + 10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 2821*zb^2 + 55400*nc^2*zb^2 + 1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(55353 + 23523*nc^2 + 2844*nc*nf - 3654*Pi^2 + 4509*nc^2*Pi^2 - 55047*zb - 26925*nc^2*zb - 3384*nc*nf*zb + 3654*Pi^2*zb - 4509*nc^2*Pi^2*zb + 2207*zb^2 + 23126*nc^2*zb^2 + 732*nc*nf*zb^2 - 1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-4940 + 3846*nc^2 + 108*Pi^2 - 28*nc^2*Pi^2 + 4436*zb - 4725*nc^2*zb - 108*Pi^2*zb + 28*nc^2*Pi^2*zb + 860*zb^2 + 345*nc^2*zb^2 - 144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-306 + 6990*nc^2 - 72*zb - 6774*nc^2*zb + 490*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(621 + 14013*nc^2 - 288*nc*nf - 1377*zb - 13743*nc^2*zb + 288*nc*nf*zb + 1250*zb^2 + 4706*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(2976 + 6003*nc^2 - 378*nc*nf - 3543*zb - 5625*nc^2*zb + 378*nc*nf*zb + 620*zb^2 + 2191*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-17419 - 24030*nc^2 - 910*nc*nf + 1416*Pi^2 - 1968*nc^2*Pi^2 + 19326*zb + 51609*nc^2*zb + 1500*nc*nf*zb - 2124*Pi^2*zb + 2952*nc^2*Pi^2*zb - 2553*zb^2 - 40543*nc^2*zb^2 - 638*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-34859 - 45925*nc^2 - 1512*nc*nf + 1920*Pi^2 - 2304*nc^2*Pi^2 + 57414*zb + 91734*nc^2*zb + 1944*nc*nf*zb - 2880*Pi^2*zb + 3456*nc^2*Pi^2*zb - 26355*zb^2 - 68409*nc^2*zb^2 - 240*nc*nf*zb^2 + 960*Pi^2*zb^2 - 1152*nc^2*Pi^2*zb^2 + 3800*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(51632 + 27724*nc^2 + 1112*nc*nf - 2544*Pi^2 + 3600*nc^2*Pi^2 - 27853*zb - 43307*nc^2*zb + 200*nc*nf*zb + 1152*Pi^2*zb - 2244*nc^2*Pi^2*zb + 5156*zb^2 + 25416*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(100729 + 51871*nc^2 + 832*nc*nf - 5496*Pi^2 + 3600*nc^2*Pi^2 - 77717*zb - 61271*nc^2*zb + 2824*nc*nf*zb + 2880*Pi^2*zb - 2904*nc^2*Pi^2*zb + 18448*zb^2 + 41840*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(-3058 + 2247*nc^2 + 1877*zb - 1419*nc^2*zb + 78*Pi^2*zb - 78*nc^2*Pi^2*zb - 340*zb^2 + 396*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1387 + 2006*nc^2 + 1306*zb - 2006*nc^2*zb - 142*zb^2 + 434*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2741 + 4996*nc^2 + 2606*zb - 5050*nc^2*zb - 428*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 765*nc^2 + 938*zb - 792*nc^2*zb - 77*zb^2 + 198*nc^2*zb^2)*G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-840 + 4119*nc^2 + 840*zb - 4119*nc^2*zb - 296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-717 + 2145*nc^2 + 717*zb - 2145*nc^2*zb - 226*zb^2 + 566*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(513 + 2778*nc^2 - 513*zb - 2778*nc^2*zb - 24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-705 + 1437*nc^2 + 705*zb - 1437*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-345 + 2946*nc^2 + 345*zb - 2946*nc^2*zb - 212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-693 + 3057*nc^2 + 693*zb - 3057*nc^2*zb - 240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(1773 + 3279*nc^2 - 1773*zb - 3279*nc^2*zb + 108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-90 + 15*nc^2 + 90*zb - 15*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(453 - 908*nc^2 - 1146*zb + 2856*nc^2*zb + 993*zb^2 - 2394*nc^2*zb^2 - 300*zb^3 + 614*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(566 - 661*nc^2 - 16*nc*nf - 1244*zb + 2010*nc^2*zb + 24*nc*nf*zb + 938*zb^2 - 1649*nc^2*zb^2 - 8*nc*nf*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(557 - 783*nc^2 - 120*nc*nf - 798*zb + 3102*nc^2*zb + 180*nc*nf*zb + 465*zb^2 - 2811*nc^2*zb^2 - 60*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-4986 + 5964*nc^2 + 40*nc*nf + 8133*zb - 8991*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-3725 + 3395*nc^2 + 192*nc*nf + 4930*zb - 5662*nc^2*zb - 96*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-2879 + 1757*nc^2 + 128*nc*nf + 3763*zb - 3430*nc^2*zb - 64*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-6757 + 1241*nc^2 + 944*nc*nf + 8024*zb - 6808*nc^2*zb - 472*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 132*nc^2 + 179*zb - 222*nc^2*zb - 136*zb^2 + 144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-145 + 88*nc^2 + 186*zb - 148*nc^2*zb - 68*zb^2 + 72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-659 + 448*nc^2 + 862*zb - 911*nc^2*zb - 476*zb^2 + 568*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 18*nc^2 + 108*zb - 65*nc^2*zb - 72*zb^2 + 56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-166 + 95*nc^2 + 166*zb - 95*nc^2*zb - 88*zb^2 + 92*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-13 + 8*nc^2 + 13*zb - 8*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-19 + 11*nc^2 + 19*zb - 11*nc^2*zb - 10*zb^2 + 11*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(6*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-163 + 118*nc^2 + 163*zb - 118*nc^2*zb - 148*zb^2 + 220*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-202 + 107*nc^2 + 202*zb - 107*nc^2*zb - 88*zb^2 + 68*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 57*nc^2 + 100*zb - 57*nc^2*zb - 64*zb^2 + 60*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-44 + 277*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-86 + 289*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(59 + 187*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-47 + 97*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 197*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 211*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(179 + 221*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(148 - 513*nc^2 - 76*zb + 322*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(84 - 260*nc^2 - 47*zb + 173*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-64 - 297*nc^2 + 26*zb + 227*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(492 - 500*nc^2 - 249*zb + 334*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 283*zb + 469*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(758 - 722*nc^2 - 359*zb + 537*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(250 - 178*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(-34 + 28*nc^2 - zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 48*nc^2 - 17*zb + 4*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-59 + 96*nc^2 - 11*zb + 21*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-36 + 24*nc^2 - 14*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-8 + 13*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 11*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-23 + 48*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-20 + 31*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-85126 + 321442*nc^2 - 9568*nc*nf - 16008*Pi^2 + 10620*nc^2*Pi^2 - 89833*zb - 194099*nc^2*zb - 9616*nc*nf*zb + 23304*Pi^2*zb - 16632*nc^2*Pi^2*zb + 40394*zb^2 + 100074*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(28336 - 161511*nc^2 + 1136*nc*nf + 6228*Pi^2 - 4974*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 75654*zb + 241665*nc^2*zb + 4344*nc*nf*zb - 16344*Pi^2*zb + 17568*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 111954*zb^2 - 153949*nc^2*zb^2 - 7664*nc*nf*zb^2 + 13860*Pi^2*zb^2 - 15426*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 7964*zb^3 + 68571*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(1165704 - 800634*nc^2 + 46392*nc*nf - 32994*Pi^2 + 59742*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 1061268*zb + 660792*nc^2*zb - 48552*nc*nf*zb + 35586*Pi^2*zb - 61686*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 130785*zb^2 - 54599*nc^2*zb^2 + 3792*nc*nf*zb^2 - 1380*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(74972970 - 29679090*nc^2 + 3748800*nc*nf - 5726160*Pi^2 - 2415240*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 16740*nc^2*Pi^4 - 69175395*zb + 34881855*nc^2*zb - 3429120*nc*nf*zb + 6188400*Pi^2*zb + 2188980*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 438360*Pi^2*zb^2 - 1256100*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 8469360*Zeta[3] + 13860720*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 7419600*zb*Zeta[3] - 14910480*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(1011795 + 3232245*nc^2 + 113680*nc*nf - 603900*Pi^2 - 1032180*nc^2*Pi^2 - 30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 5654775*zb - 7734975*nc^2*zb + 461280*nc*nf*zb + 813960*Pi^2*zb + 1892880*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 3348*nc^2*Pi^4*zb - 5630880*zb^2 + 4541140*nc^2*zb^2 - 666040*nc*nf*zb^2 - 224820*Pi^2*zb^2 - 1278900*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 1035690*zb^3 + 47110*nc^2*zb^3 + 91080*nc*nf*zb^3 + 14760*Pi^2*zb^3 + 354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1702080*Zeta[3] - 2636280*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 4847040*zb*Zeta[3] + 7218720*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 4302720*zb^2*Zeta[3] - 5753160*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(15978 + 4614*nc^2 + 1044*nc*nf - 1530*Pi^2 + 2250*nc^2*Pi^2 - 14493*zb - 6081*nc^2*zb - 1260*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-679 - 1778*nc^2 - 48*nc*nf + 102*Pi^2 - 150*nc^2*Pi^2 + 426*zb + 3909*nc^2*zb + 54*nc*nf*zb - 153*Pi^2*zb + 225*nc^2*Pi^2*zb + 183*zb^2 - 3114*nc^2*zb^2 + 6*nc*nf*zb^2 + 51*Pi^2*zb^2 - 75*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5530 + 13334*nc^2 + 96*nc*nf - 672*Pi^2 + 1008*nc^2*Pi^2 - 1511*zb - 15973*nc^2*zb + 528*nc*nf*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-326 + 495*nc^2 + 362*zb - 513*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-117 + 408*nc^2 + 117*zb - 408*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-363 + 376*nc^2 + 16*nc*nf + 558*zb - 629*nc^2*zb - 8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-473 + 111*nc^2 + 80*nc*nf + 646*zb - 630*nc^2*zb - 40*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 10*nc^2 + 22*zb - 32*nc^2*zb - 20*zb^2 + 28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - (7*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(114 - 102*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(2661 - 23643*nc^2 + 724*nc*nf + 1050*Pi^2 - 822*nc^2*Pi^2 + 3825*zb + 37005*nc^2*zb + 372*nc*nf*zb - 2574*Pi^2*zb + 2718*nc^2*Pi^2*zb - 5169*zb^2 - 24773*nc^2*zb^2 - 1504*nc*nf*zb^2 + 2052*Pi^2*zb^2 - 2304*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(108189 - 121137*nc^2 + 12072*nc*nf - 3474*Pi^2 + 8568*nc^2*Pi^2 - 104373*zb + 103551*nc^2*zb - 11748*nc*nf*zb + 3474*Pi^2*zb - 8676*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), 0, ((-1 + nc)*(1 + nc)*zb*(5490 - 1564*nc^2 - 1568*nc*nf + 670*Pi^2 + 175*nc^2*Pi^2 - 50*Pi^2*zb + 25*nc^2*Pi^2*zb))/(576*nc^2) - ((-1 + nc)*(1 + nc)*(-956 + 803*nc^2 - 40*nc*nf)*zb*G[0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-16404 + 11754*nc^2 + 936*nc*nf - 658*Pi^2 - 163*nc^2*Pi^2 + 14460*zb - 12418*nc^2*zb + 40*nc*nf*zb + 368*Pi^2*zb + 68*nc^2*Pi^2*zb - 10*Pi^2*zb^2 + 5*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc^2) - ((-1 + nc)*(1 + nc)*zb*(350 - 229*nc^2 - 10*zb + 5*nc^2*zb)*G[0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(846 + 130*nc^2 - 64*nc*nf + 6*Pi^2 + 6*nc^2*Pi^2 - 1590*zb + 876*nc^2*zb - 264*nc*nf*zb - 132*Pi^2*zb + 108*nc^2*Pi^2*zb + 510*zb^2 - 799*nc^2*zb^2 + 328*nc*nf*zb^2 + 96*Pi^2*zb^2 - 99*nc^2*Pi^2*zb^2 + 234*zb^3 - 90*nc^2*zb^3 + 40*Pi^2*zb^3 - 20*nc^2*Pi^2*zb^3 - 10*Pi^2*zb^4 + 5*nc^2*Pi^2*zb^4)*G[0, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-990 + 1050*nc^2 - 72*nc*nf + 583*zb - 619*nc^2*zb + 68*nc*nf*zb - 30*zb^2 + 40*nc^2*zb^2 - 16*nc*nf*zb^2 - 10*zb^3 + 5*nc^2*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-1980 + 900*nc^2 - 176142*zb + 140542*nc^2*zb - 16240*nc*nf*zb + 2880*Pi^2*zb + 2430*nc^2*Pi^2*zb + 374862*zb^2 - 304708*nc^2*zb^2 + 37720*nc*nf*zb^2 - 7800*Pi^2*zb^2 - 5775*nc^2*Pi^2*zb^2 - 247452*zb^3 + 212072*nc^2*zb^3 - 28160*nc*nf*zb^3 + 7560*Pi^2*zb^3 + 3960*nc^2*Pi^2*zb^3 + 49002*zb^4 - 46718*nc^2*zb^4 + 6680*nc*nf*zb^4 - 3390*Pi^2*zb^4 - 240*nc^2*Pi^2*zb^4 + 1710*zb^5 - 450*nc^2*zb^5 + 900*Pi^2*zb^5 - 450*nc^2*Pi^2*zb^5 - 150*Pi^2*zb^6 + 75*nc^2*Pi^2*zb^6)*G[1, 1, zb])/(2880*nc^2*(-2 + zb)*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-36 - 36*nc^2 + 4212*zb - 3784*nc^2*zb + 784*nc*nf*zb - 380*Pi^2*zb - 170*nc^2*Pi^2*zb - 6210*zb^2 + 5316*nc^2*zb^2 - 1176*nc*nf*zb^2 + 620*Pi^2*zb^2 + 230*nc^2*Pi^2*zb^2 + 1980*zb^3 - 1730*nc^2*zb^3 + 392*nc*nf*zb^3 - 270*Pi^2*zb^3 - 45*nc^2*Pi^2*zb^3 + 54*zb^4 + 40*Pi^2*zb^4 - 20*nc^2*Pi^2*zb^4 - 10*Pi^2*zb^5 + 5*nc^2*Pi^2*zb^5)*G[2, 1, zb])/(288*nc^2*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-360 + 10*nc^2 + 20*nc*nf - 3*Pi^2 - 3*nc^2*Pi^2 - 111*zb + 369*nc^2*zb - 36*nc*nf*zb + 429*zb^2 - 1140*nc^2*zb^2 + 96*nc*nf*zb^2 - 9*Pi^2*zb^2 - 9*nc^2*Pi^2*zb^2 + 42*zb^3 + 54*nc^2*zb^3)*G[0, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(105 - 43*nc^2 + 4*nc*nf + 286*zb - 317*nc^2*zb + 12*nc*nf*zb - 389*zb^2 + 380*nc^2*zb^2 - 16*nc*nf*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-657 + 59*nc^2 + 28*nc*nf - 96*Pi^2 - 6*nc^2*Pi^2 + 1143*zb + 996*nc^2*zb - 108*nc*nf*zb - 594*zb^2 - 2466*nc^2*zb^2 + 240*nc*nf*zb^2 - 168*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 + 108*zb^3 + 105*nc^2*zb^3)*G[0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-326 + 205*nc^2 + 160*zb - 92*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-702 - 465*nc^2 + 240*nc*nf + 18*Pi^2 - 72*nc^2*Pi^2 + 462*zb - 902*nc^2*zb + 32*nc*nf*zb - 18*Pi^2*zb + 12*nc^2*Pi^2*zb + 24*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*(-3250 + 2683*nc^2 - 104*nc*nf + 6277*zb - 5313*nc^2*zb + 208*nc*nf*zb - 3023*zb^2 + 2523*nc^2*zb^2 - 104*nc*nf*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 3600*zb - 900*nc^2*zb + 36732*zb^2 - 52811*nc^2*zb^2 + 4640*nc*nf*zb^2 - 1320*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 - 64383*zb^3 + 114259*nc^2*zb^3 - 9280*nc*nf*zb^3 + 2640*Pi^2*zb^3 + 240*nc^2*Pi^2*zb^3 + 23241*zb^4 - 58223*nc^2*zb^4 + 4640*nc*nf*zb^4 - 1320*Pi^2*zb^4 - 120*nc^2*Pi^2*zb^4 + 1260*zb^5 + 960*nc^2*zb^5)*G[1, 1, 1, zb])/(2880*nc^2*(-1 + zb)*zb^2) + ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 - 288*zb + 72*nc^2*zb - 4074*zb^2 + 5081*nc^2*zb^2 - 752*nc*nf*zb^2 + 576*Pi^2*zb^2 + 126*nc^2*Pi^2*zb^2 + 7785*zb^3 - 7809*nc^2*zb^3 + 960*nc*nf*zb^3 - 552*Pi^2*zb^3 - 192*nc^2*Pi^2*zb^3 - 3447*zb^4 + 2425*nc^2*zb^4 - 208*nc*nf*zb^4 - 24*Pi^2*zb^4 + 66*nc^2*Pi^2*zb^4 - 12*zb^5 + 6*nc^2*zb^5)*G[1, 2, 1, zb])/(288*nc^2*(-1 + zb)*zb^2) - ((-1 + nc)*(1 + nc)*(-1085 + 743*nc^2 - 40*nc*nf + 1622*zb - 1153*nc^2*zb + 60*nc*nf*zb - 535*zb^2 + 388*nc^2*zb^2 - 20*nc*nf*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11205 + 14593*nc^2 - 1720*nc*nf + 750*Pi^2 + 375*nc^2*Pi^2 + 16362*zb - 16880*nc^2*zb + 1880*nc*nf*zb - 360*Pi^2*zb - 420*nc^2*Pi^2*zb - 5121*zb^2 + 4958*nc^2*zb^2 - 560*nc*nf*zb^2 + 90*Pi^2*zb^2 + 105*nc^2*Pi^2*zb^2 - 36*zb^3 + 18*nc^2*zb^3)*G[2, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1664 + 1986*nc^2 - 272*nc*nf + 190*Pi^2 + 75*nc^2*Pi^2 + 2432*zb - 2003*nc^2*zb + 268*nc*nf*zb - 104*Pi^2*zb - 84*nc^2*Pi^2*zb - 766*zb^2 + 546*nc^2*zb^2 - 76*nc*nf*zb^2 + 26*Pi^2*zb^2 + 21*nc^2*Pi^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(36 - 17*nc^2 + 2*nc*nf + 117*zb + 9*nc^2*zb - 78*zb^2 - 126*nc^2*zb^2 + 6*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[0, 0, 0, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-45 + 19*nc^2 - 4*nc*nf - 144*zb - 12*nc^2*zb + 111*zb^2 + 192*nc^2*zb^2 - 12*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-147 + 81*nc^2 - 12*nc*nf - 648*zb + 36*nc^2*zb + 543*zb^2 + 492*nc^2*zb^2 - 36*nc*nf*zb^2 + 48*zb^3 - 4*nc^2*zb^3 - 12*zb^4 + nc^2*zb^4)*G[0, 0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 + 12*nc^2 - 18*zb + 30*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[0, 1, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-12 + 14*nc^2 - 8*nc*nf - 180*zb + 78*nc^2*zb + 96*zb^2 + 193*nc^2*zb^2 - 16*nc*nf*zb^2 + 32*zb^3 - 12*nc^2*zb^3 - 8*zb^4 + 3*nc^2*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2 - 4*nc*nf - 66*zb - 69*nc^2*zb + 27*zb^2 + 240*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-75 + 301*nc^2 - 40*nc*nf - 516*zb - 90*nc^2*zb + 387*zb^2 + 788*nc^2*zb^2 - 80*nc*nf*zb^2 + 80*zb^3 - 20*nc^2*zb^3 - 20*zb^4 + 5*nc^2*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf - 18*zb - 18*nc^2*zb + 3*zb^2 + 22*nc^2*zb^2 - 4*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 1, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(529 - 233*nc^2 + 20*nc*nf - 273*zb - 151*nc^2*zb + 4*nc*nf*zb - 6*zb^2 + 2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-652 + 497*nc^2 - 36*nc*nf + 366*zb + 67*nc^2*zb - 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-801 + 702*nc^2 - 76*nc*nf + 507*zb + 234*nc^2*zb - 12*nc*nf*zb + 36*zb^2 - 3*nc^2*zb^2 - 12*zb^3 + nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*(-66 + 41*nc^2 + 4*zb - 2*nc^2*zb - 2*zb^2 + nc^2*zb^2)*G[1, 1, 0, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(146 + 201*nc^2 - 48*nc*nf - 198*zb + 111*nc^2*zb + 60*zb^2 - 27*nc^2*zb^2 - 20*zb^3 + 9*nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-1181 + 1935*nc^2 - 32*nc*nf + 1143*zb - 1703*nc^2*zb + 32*nc*nf*zb + 12*zb^2 - 6*nc^2*zb^2 - 4*zb^3 + 2*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-7283 - 9253*nc^2 + 400*nc*nf + 6393*zb + 4753*nc^2*zb - 400*nc*nf*zb + 660*zb^2 - 180*nc^2*zb^2 - 220*zb^3 + 60*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) + ((-1 + nc)*(1 + nc)*(-513 - 817*nc^2 + 112*nc*nf + 483*zb - 71*nc^2*zb - 16*nc*nf*zb + 36*zb^2 - 18*nc^2*zb^2 - 12*zb^3 + 6*nc^2*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-874 + 799*nc^2 - 44*nc*nf + 528*zb - 175*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-591 + 1696*nc^2 - 136*nc*nf + 183*zb - 364*nc^2*zb + 16*nc*nf*zb + 18*zb^2 - 9*nc^2*zb^2 - 6*zb^3 + 3*nc^2*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-556 + 1181*nc^2 - 84*nc*nf + 222*zb - 333*nc^2*zb + 12*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(184 - 98*nc^2 - 102*zb + 54*nc^2*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[2, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-231 - 167*nc^2 + 20*nc*nf + 372*zb + 88*nc^2*zb - 16*nc*nf*zb - 159*zb^2 + 8*nc^2*zb^2 + 4*nc*nf*zb^2 + 24*zb^3 - 12*nc^2*zb^3 - 6*zb^4 + 3*nc^2*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3938 - 3498*nc^2 + 200*nc*nf - 5198*zb + 3560*nc^2*zb - 160*nc*nf*zb + 1614*zb^2 - 967*nc^2*zb^2 + 40*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1834 + 5337*nc^2 - 460*nc*nf + 2020*zb - 4441*nc^2*zb + 368*nc*nf*zb - 552*zb^2 + 1019*nc^2*zb^2 - 92*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-805 + 1705*nc^2 - 140*nc*nf + 802*zb - 1290*nc^2*zb + 112*nc*nf*zb - 219*zb^2 + 274*nc^2*zb^2 - 28*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 1, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2198 - 1690*nc^2 + 120*nc*nf - 2870*zb + 1576*nc^2*zb - 96*nc*nf*zb + 882*zb^2 - 399*nc^2*zb^2 + 24*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(848 - 1428*nc^2 + 110*nc*nf - 1005*zb + 1237*nc^2*zb - 88*nc*nf*zb + 283*zb^2 - 291*nc^2*zb^2 + 22*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2522 - 3118*nc^2 + 180*nc*nf - 2948*zb + 2698*nc^2*zb - 144*nc*nf*zb + 852*zb^2 - 639*nc^2*zb^2 + 36*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[2, 2, 2, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 + 7*nc^2 + 23*zb^2 + 21*nc^2*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3*nc^2 + 4*zb^2 + 9*nc^2*zb^2)*G[0, 0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 + 6*nc^2 + 39*zb^2 + 18*nc^2*zb^2)*G[0, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10 + 7*nc^2 + 10*zb^2 + 25*nc^2*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + 9*nc^2 - 2*zb^2 + 27*nc^2*zb^2)*G[0, 0, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-7 + 21*nc^2 + 7*zb^2 + 67*nc^2*zb^2)*G[0, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + 3*zb^2)*G[0, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2 + zb^2 + 15*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + nc^2 - zb^2 + 4*nc^2*zb^2)*G[0, 1, 0, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3*nc^2 + 12*zb^2 + 11*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2 - 11*zb^2 + 6*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-31 + 15*nc^2 - 21*zb^2 + 13*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(8 - 7*nc^2 - 92*zb^2 + 63*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(726 - 323*nc^2 + 222*zb^2 + 29*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-25 + 12*nc^2 - 5*zb^2 + 4*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 + 9*zb^2 + nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-100 + 53*nc^2 - 8*zb^2 + 15*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-34 + 17*nc^2 - 2*zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-81 - 15*nc^2 + 64*zb + 12*nc^2*zb + 17*zb^2 + 11*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-22 - 9*nc^2 + 14*zb + 8*nc^2*zb + 8*zb^2 + 5*nc^2*zb^2)*G[1, 0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-51 - 3*nc^2 + 43*zb + 2*nc^2*zb + 8*zb^2 + 5*nc^2*zb^2)*G[1, 0, 0, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 + zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-38 - 9*nc^2 + 48*zb - 2*nc^2*zb - 10*zb^2 + 19*nc^2*zb^2)*G[1, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-38 - 75*nc^2 + 8*zb + 64*nc^2*zb + 30*zb^2 + 27*nc^2*zb^2)*G[1, 0, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-162 + 29*nc^2 + 192*zb - 56*nc^2*zb - 30*zb^2 + 63*nc^2*zb^2)*G[1, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 13*nc^2 + 16*zb - 16*nc^2*zb - 11*zb^2 + 7*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-53 + 37*nc^2 + 23*zb + nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-57 + 53*nc^2 + 23*zb + nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(40 - 31*nc^2 - 20*zb + nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 + ((-1 + nc)*(1 + nc)*(12 + nc^2 - 28*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(12 - 29*nc^2 - 52*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(-440 + 427*nc^2 + 80*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) + ((-1 + nc)*(1 + nc)*(25*nc^2 + 8*zb + 5*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(67 - 61*nc^2 - 33*zb + 7*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(34 - 37*nc^2 - 6*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(45 - 39*nc^2 + zb + 9*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-39 + 20*nc^2 + zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(15 - 15*zb - nc^2*zb + 2*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-563 + 324*nc^2 + 632*zb - 336*nc^2*zb - 69*zb^2 + 52*nc^2*zb^2)*G[1, 2, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-428 + 625*nc^2 + 536*zb - 588*nc^2*zb - 108*zb^2 + 147*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb])/(32*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-67 + 93*nc^2 + 84*zb - 84*nc^2*zb - 17*zb^2 + 27*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-303 + 132*nc^2 + 344*zb - 136*nc^2*zb - 41*zb^2 + 28*nc^2*zb^2)*G[1, 2, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-587 + 593*nc^2 + 704*zb - 600*nc^2*zb - 117*zb^2 + 147*nc^2*zb^2)*G[1, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-282 + 243*nc^2 + 328*zb - 240*nc^2*zb - 46*zb^2 + 57*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-44 + 5*nc^2 + 40*zb - 4*nc^2*zb - 10*zb^2 + nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-102 + 23*nc^2 + 88*zb - 20*nc^2*zb - 22*zb^2 + 5*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-136 + 33*nc^2 + 144*zb - 28*nc^2*zb - 36*zb^2 + 7*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-140 + 85*nc^2 + 96*zb - 60*nc^2*zb - 24*zb^2 + 15*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(24 - 9*nc^2 - 4*nc^2*zb + nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-315 + 391*nc^2 + 252*zb - 316*nc^2*zb - 63*zb^2 + 79*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2125 + 365*nc^2 + 2004*zb - 340*nc^2*zb - 501*zb^2 + 85*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-123 + 80*nc^2 + 124*zb - 72*nc^2*zb - 31*zb^2 + 18*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-352 + 159*nc^2 + 288*zb - 132*nc^2*zb - 72*zb^2 + 33*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-102 + 103*nc^2 + 88*zb - 84*nc^2*zb - 22*zb^2 + 21*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 121*nc^2 + 128*zb - 92*nc^2*zb - 32*zb^2 + 23*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-92 + 51*nc^2 + 64*zb - 36*nc^2*zb - 16*zb^2 + 9*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(24 - 12*zb - 4*nc^2*zb + 3*zb^2 + nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(341 - 276*zb + 69*zb^2)*G[2, 2, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-890 + 943*nc^2 + 728*zb - 756*nc^2*zb - 182*zb^2 + 189*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(32*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-128 + 91*nc^2 + 96*zb - 68*nc^2*zb - 24*zb^2 + 17*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-193 + 64*nc^2 + 156*zb - 52*nc^2*zb - 39*zb^2 + 13*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1518 + 1029*nc^2 + 1288*zb - 860*nc^2*zb - 322*zb^2 + 215*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-662 + 371*nc^2 + 552*zb - 308*nc^2*zb - 138*zb^2 + 77*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + zb)) + (20*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)*(-5 + 4*zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-891 + 31023*nc^2 + 780*zb - 16500*nc^2*zb - 977*zb^2 + 6361*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(16 + 21*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-687 + 31051*nc^2 + 684*zb - 16424*nc^2*zb - 1061*zb^2 + 6397*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (90*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) + (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (45*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(40 + 11*nc^2 - 40*zb + 6*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (49*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (49*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(220*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(80*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(80*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-14 + 919*nc^2 - 40*zb - 476*nc^2*zb - 18*zb^2 + 169*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-63 + 1158*nc^2 + 92*zb - 624*nc^2*zb - 53*zb^2 + 258*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (10*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(nc^2*(-1 + zb)) + (18*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)) + (50*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) + (-1/48*((-1 + nc)*(1 + nc)*(-69 + 289*nc^2 - 40*nc*nf)*zb)/nc^2 + (5*(-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(-42 - 156*nc^2 + 36*nc*nf + 69*zb + 19*nc^2*zb - 16*nc*nf*zb)*G[1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 78*zb + 166*nc^2*zb - 16*nc*nf*zb)*G[0, 1, zb])/(96*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-9 + 4*zb)*G[1, 0, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(291 - 577*nc^2 + 52*nc*nf - 267*zb + 553*nc^2*zb - 52*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-69 + 179*nc^2 - 20*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf + 42*zb - 42*nc^2*zb - 63*zb^2 + 129*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 4*zb)*G[0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf + 24*zb - 24*nc^2*zb - 39*zb^2 + 105*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(21 + 177*nc^2 - 36*nc*nf - 45*zb + 67*nc^2*zb - 4*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) - (13*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(123 - 167*nc^2 + 8*nc*nf - 87*zb + 131*nc^2*zb - 8*nc*nf*zb)*G[1, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(135 - 377*nc^2 + 44*nc*nf - 63*zb + 85*nc^2*zb - 4*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) - (5*(-1 + nc)*(1 + nc)*(-39 + 149*nc^2 - 20*nc*nf + 54*zb - 142*nc^2*zb + 16*nc*nf*zb - 15*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-35 + 145*nc^2 - 20*nc*nf + 48*zb - 136*nc^2*zb + 16*nc*nf*zb - 13*zb^2 + 35*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(21 + 5*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 0, 1, 0, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(3 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 2, 1, 0, zb])/(4*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-37 + 7*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-5 + zb)*G[1, 2, 2, 1, zb])/nc^2 + (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 2, 1, zb])/(2*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) + (11*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 2, 1, zb])/(nc^2*(-1 + zb)))*Log[μ] + (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) - (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*nc^2) - (9*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + (21*(-1 + nc)*(1 + nc)*(-77 + 2077*nc^2 + 52*zb - 1100*nc^2*zb - 71*zb^2 + 427*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*nc^2) + J[t[1, 2], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 1])/(3520*nc^2) - (3*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2*(-1 + zb))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 1])/(1760*nc^2) + (7*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*nc^2*(-1 + zb))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 2])/(1760*nc^2) - (7*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*nc^2*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(-511 + 30974*nc^2 + 540*zb - 16361*nc^2*zb - 1077*zb^2 + 6404*nc^2*zb^2)*t[1, 2])/(3520*nc^2) + (3*(-1 + nc)*(1 + nc)*(64 - 34*nc^2 - 64*zb + 21*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2*(-1 + zb))), 0}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, ((-1 + nc)*(1 + nc)*zb*(-1308 + 180*Pi^2 + 489*zb - 180*Pi^2*zb + 703*zb^2 + 48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2)*G[0, zb])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(317 - 24*Pi^2 + 8*zb + 12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(69 - 69*zb + 16*zb^2)*G[0, 1, zb])/(48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(26 - 31*zb + 8*zb^2)*G[1, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - (9*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + (-1/144*((-1 + nc)*(1 + nc)*zb*(27 - 27*zb + 22*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(13 - 14*zb + 4*zb^2)*G[1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[μ] + (-1/96*((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[μ]^2, 0, (-5*(-1 + nc)*(1 + nc)*zb)/(2*nc) + ((-1 + nc)*(1 + nc)*(-9 + 4*zb)*G[1, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(1 + 4*zb)*G[0, 1, zb])/(8*nc) + (13*(-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, zb])/(8*nc) - (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[2, 1, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 0, 1, zb])/(8*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 + 3*zb^2)*G[0, 1, 1, zb])/(4*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 + zb)*G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-1 + zb)*G[1, 1, 1, zb])/(2*nc) - ((-1 + nc)*(1 + nc)*(-11 + zb)*G[1, 2, 1, zb])/(4*nc) - (5*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/(4*nc*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/(2*nc*(-1 + zb)), 0}, {0, 0, 0, 0, ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15392 + 44480*nc^2 + 1112*nc*nf - 1008*Pi^2 + 3216*nc^2*Pi^2 + 23875*zb - 56239*nc^2*zb + 200*nc*nf*zb + 624*Pi^2*zb - 2112*nc^2*Pi^2*zb + 2212*zb^2 + 26152*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(-4327 + 78135*nc^2 + 832*nc*nf - 3192*Pi^2 + 3024*nc^2*Pi^2 - 9493*zb - 78327*nc^2*zb + 2824*nc*nf*zb + 1824*Pi^2*zb - 2640*nc^2*Pi^2*zb + 13424*zb^2 + 43096*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), ((-1 + nc)*(1 + nc)*zb*(33279 + 68205*nc^2 + 5448*nc*nf - 2700*Pi^2 + 12780*nc^2*Pi^2 - 29319*zb - 78960*nc^2*zb - 6528*nc*nf*zb + 2700*Pi^2*zb - 12780*nc^2*Pi^2*zb - 1525*zb^2 + 55076*nc^2*zb^2 + 1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(34833 + 28653*nc^2 + 2844*nc*nf - 2790*Pi^2 + 4293*nc^2*Pi^2 - 37227*zb - 31380*nc^2*zb - 3384*nc*nf*zb + 2790*Pi^2*zb - 4293*nc^2*Pi^2*zb + 4907*zb^2 + 22451*nc^2*zb^2 + 732*nc*nf*zb^2 - 456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/(5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(12588 - 536*nc^2 - 108*Pi^2 + 26*nc^2*Pi^2 - 13884*zb - 145*nc^2*zb + 108*Pi^2*zb - 26*nc^2*Pi^2*zb + 1652*zb^2 + 147*nc^2*zb^2 + 144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-17985 + 33387*nc^2 + 420*nc*nf + 17553*zb - 33819*nc^2*zb - 420*nc*nf*zb + 1476*zb^2 + 8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-5562 + 8304*nc^2 + 5616*zb - 8196*nc^2*zb + 58*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-12843 + 17379*nc^2 - 288*nc*nf + 12951*zb - 17325*nc^2*zb + 288*nc*nf*zb + 386*zb^2 + 4922*nc^2*zb^2 - 48*nc*nf*zb^2)*G[0, 1, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5316 + 8076*nc^2 - 378*nc*nf + 5289*zb - 7833*nc^2*zb + 378*nc*nf*zb + 80*zb^2 + 2326*nc^2*zb^2 - 72*nc*nf*zb^2)*G[0, 1, 1, zb])/(864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2069 - 28902*nc^2 - 910*nc*nf + 360*Pi^2 - 1704*nc^2*Pi^2 - 11418*zb + 59295*nc^2*zb + 1500*nc*nf*zb - 540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 8703*zb^2 - 43357*nc^2*zb^2 - 638*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 + 646*zb^3 + 10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/(1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3035 - 53881*nc^2 - 1512*nc*nf + 1632*Pi^2 - 2232*nc^2*Pi^2 - 11274*zb + 108906*nc^2*zb + 1944*nc*nf*zb - 2448*Pi^2*zb + 3348*nc^2*Pi^2*zb + 12237*zb^2 - 78057*nc^2*zb^2 - 240*nc*nf*zb^2 + 816*Pi^2*zb^2 - 1116*nc^2*Pi^2*zb^2 + 2072*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15392 + 44480*nc^2 + 1112*nc*nf - 1008*Pi^2 + 3216*nc^2*Pi^2 + 23875*zb - 56239*nc^2*zb + 200*nc*nf*zb + 624*Pi^2*zb - 2112*nc^2*Pi^2*zb + 2212*zb^2 + 26152*nc^2*zb^2 - 336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) - ((-1 + nc)*(1 + nc)*(-4327 + 78135*nc^2 + 832*nc*nf - 3192*Pi^2 + 3024*nc^2*Pi^2 - 9493*zb - 78327*nc^2*zb + 2824*nc*nf*zb + 1824*Pi^2*zb - 2640*nc^2*Pi^2*zb + 13424*zb^2 + 43096*nc^2*zb^2 - 1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - ((-1 + nc)*(1 + nc)*(1342 + 1147*nc^2 + 601*zb - 1100*nc^2*zb - 78*Pi^2*zb - 39*nc^2*Pi^2*zb - 404*zb^2 + 412*nc^2*zb^2)*G[1, 2, 1, zb])/(432*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1633 + 1251*nc^2 - 1498*zb - 1305*nc^2*zb + 10*zb^2 + 396*nc^2*zb^2)*G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(2459 + 3696*nc^2 - 1946*zb - 3912*nc^2*zb - 340*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 793*nc^2 - 640*zb - 955*nc^2*zb - 218*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1410 + 2307*nc^2 + 1410*zb - 2307*nc^2*zb - 340*zb^2 + 590*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1365 + 2307*nc^2 + 1365*zb - 2307*nc^2*zb - 322*zb^2 + 590*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2019 + 3411*nc^2 + 2019*zb - 3411*nc^2*zb - 392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-801 + 1461*nc^2 + 801*zb - 1461*nc^2*zb - 196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-2145 + 3396*nc^2 + 2145*zb - 3396*nc^2*zb - 452*zb^2 + 860*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1749 + 3321*nc^2 + 1749*zb - 3321*nc^2*zb - 368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-915 + 3951*nc^2 + 915*zb - 3951*nc^2*zb - 52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-27 + 3*nc^2 + 27*zb - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3613 - 5739*nc^2 + 56*nc*nf - 10080*zb + 16638*nc^2*zb - 84*nc*nf*zb + 8943*zb^2 - 13543*nc^2*zb^2 + 28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(573 - 938*nc^2 - 1866*zb + 3036*nc^2*zb + 1785*zb^2 - 2592*nc^2*zb^2 - 492*zb^3 + 662*nc^2*zb^3)*G[1, 0, 0, 1, zb])/(144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(246 - 581*nc^2 - 16*nc*nf - 1064*zb + 1965*nc^2*zb + 24*nc*nf*zb + 1142*zb^2 - 1700*nc^2*zb^2 - 8*nc*nf*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(313 - 722*nc^2 - 120*nc*nf - 1926*zb + 3384*nc^2*zb + 180*nc*nf*zb + 2205*zb^2 - 3246*nc^2*zb^2 - 60*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1754 + 5156*nc^2 + 40*nc*nf + 3805*zb - 7909*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(-1325 + 2795*nc^2 + 192*nc*nf + 3490*zb - 5302*nc^2*zb - 96*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/(576*nc^2) + ((-1 + nc)*(1 + nc)*(93 + 1014*nc^2 + 128*nc*nf + 699*zb - 2664*nc^2*zb - 64*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*G[1, 1, 1, 0, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-2437 + 161*nc^2 + 944*nc*nf + 2840*zb - 5512*nc^2*zb - 472*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/(1152*nc^2) + ((-1 + nc)*(1 + nc)*(-161 + 169*nc^2 - 29*zb - 170*nc^2*zb + 88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - ((-1 + nc)*(1 + nc)*(143 + 16*nc^2 - 206*zb - 50*nc^2*zb + 60*zb^2 + 40*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(629 + 126*nc^2 - 946*zb - 459*nc^2*zb + 356*zb^2 + 360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(26 + 4*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(83 + 6*nc^2 - 83*zb - 6*nc^2*zb + 44*zb^2 + 24*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(26 + 3*nc^2 - 26*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(38 + 3*nc^2 - 38*zb - 3*nc^2*zb + 20*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(326 + 73*nc^2 - 326*zb - 73*nc^2*zb + 296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(101 + 3*nc^2 - 101*zb - 3*nc^2*zb + 44*zb^2 + 12*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(36*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 7*nc^2 - 100*zb - 7*nc^2*zb + 64*zb^2 + 28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-50 + 79*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-97 + 158*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 241*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 1, zb])/(48*nc^2) + (11*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-157 + 234*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-133 + 235*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-93 + 289*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(3*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(364 - 567*nc^2 - 180*zb + 348*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(408 - 580*nc^2 - 194*zb + 371*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(288 - 385*nc^2 - 138*zb + 268*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(276 - 446*nc^2 - 141*zb + 307*nc^2*zb)*G[1, 1, 1, 0, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(524 - 578*nc^2 - 259*zb + 463*nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(390 - 630*nc^2 - 215*zb + 501*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(122 - 146*nc^2 - 93*zb + 193*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*(22 + 14*nc^2 + 7*zb + 4*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(51 + 24*nc^2 - 23*zb + 6*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(53 + 68*nc^2 + 5*zb + 17*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(12 + 12*nc^2 + 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*G[1, 2, 1, 0, 0, zb])/(2*nc^2) + ((-1 + nc)*(1 + nc)*(8 + 9*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(4 + 9*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(46 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(6*nc^2) + ((-1 + nc)*(1 + nc)*(20 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(309 + 1605*nc^2 + 312*nc*nf - 225*Pi^2 + 405*nc^2*Pi^2 - 174*zb - 1497*nc^2*zb - 384*nc*nf*zb + 225*Pi^2*zb - 405*nc^2*Pi^2*zb - 207*zb^2 + 1432*nc^2*zb^2 + 64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-261 + 630*nc^2 - 30*nc*nf + 261*zb - 630*nc^2*zb + 30*nc*nf*zb + 38*zb^2 + 190*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(631 - 3855*nc^2 - 24*nc*nf + 120*Pi^2 - 216*nc^2*Pi^2 - 1632*zb + 7824*nc^2*zb - 72*nc*nf*zb - 180*Pi^2*zb + 324*nc^2*Pi^2*zb + 849*zb^2 - 5785*nc^2*zb^2 + 160*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 152*zb^3 + 1640*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 149*nc^2 - 8*nc*nf - 378*zb + 456*nc^2*zb + 12*nc*nf*zb + 315*zb^2 - 383*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-205 + 89*nc^2 + 32*nc*nf + 278*zb - 310*nc^2*zb - 16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/(48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*Log[μ]^2 + (((-1 + nc)*(1 + nc)*zb*(-345 + 1389*nc^2 - 120*nc*nf + 345*zb - 1389*nc^2*zb + 120*nc*nf*zb + 528*nc^2*zb^2 - 32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(35 + 11*nc^2 - 8*nc*nf - 90*zb + 36*nc^2*zb + 12*nc*nf*zb + 75*zb^2 - 59*nc^2*zb^2 - 4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[μ]^3 + ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(547370 + 163318*nc^2 - 9568*nc*nf - 3384*Pi^2 + 7464*nc^2*Pi^2 - 467785*zb - 99611*nc^2*zb - 9616*nc*nf*zb + 11880*Pi^2*zb - 13776*nc^2*Pi^2*zb + 60698*zb^2 + 94998*nc^2*zb^2 + 3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-135416 - 120573*nc^2 + 1136*nc*nf + 2196*Pi^2 - 3966*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 262638*zb + 194919*nc^2*zb + 4344*nc*nf*zb - 6192*Pi^2*zb + 15030*nc^2*Pi^2*zb - 216*nc*nf*Pi^2*zb - 136482*zb^2 - 147817*nc^2*zb^2 - 7664*nc*nf*zb^2 + 5436*Pi^2*zb^2 - 13320*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 9260*zb^3 + 68247*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-636312 - 350130*nc^2 + 46392*nc*nf - 6642*Pi^2 + 53154*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 724548*zb + 214338*nc^2*zb - 48552*nc*nf*zb + 4050*Pi^2*zb - 53802*nc^2*Pi^2*zb - 1080*nc*nf*Pi^2*zb - 114585*zb^2 - 58649*nc^2*zb^2 + 3792*nc*nf*zb^2 - 612*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-86279670 + 10634070*nc^2 + 3748800*nc*nf - 1949040*Pi^2 - 3359520*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 78300*nc^2*Pi^4 + 92077245*zb - 5431305*nc^2*zb - 3429120*nc*nf*zb + 2540880*Pi^2*zb + 3100860*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 6422895*zb^2 - 1039705*nc^2*zb^2 - 363040*nc*nf*zb^2 - 567960*Pi^2*zb^2 - 1223700*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 20880*nc^2*Pi^4*zb^2 + 2157840*Zeta[3] + 11203920*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] - 3207600*zb*Zeta[3] - 12253680*nc^2*zb*Zeta[3] - 129600*nc*nf*zb*Zeta[3] + 2082240*zb^2*Zeta[3] + 3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/(3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*(-7843485 + 5446065*nc^2 + 113680*nc*nf - 304860*Pi^2 - 1106940*nc^2*Pi^2 - 30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 + 7239495*zb - 8131155*nc^2*zb + 461280*nc*nf*zb + 379080*Pi^2*zb + 2001600*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 15660*nc^2*Pi^4*zb + 1477680*zb^2 + 2764000*nc^2*zb^2 - 666040*nc*nf*zb^2 - 96660*Pi^2*zb^2 - 1310940*nc^2*Pi^2*zb^2 - 24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 873690*zb^3 + 6610*nc^2*zb^3 + 91080*nc*nf*zb^3 + 22440*Pi^2*zb^3 + 352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 2255040*Zeta[3] - 2774520*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 5080320*zb*Zeta[3] + 7277040*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 3706560*zb^2*Zeta[3] - 5604120*nc^2*zb^2*Zeta[3] + 8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + Log[μ]*(((-1 + nc)*(1 + nc)*zb*(2874 + 7890*nc^2 + 1044*nc*nf - 810*Pi^2 + 2070*nc^2*Pi^2 - 1389*zb - 9357*nc^2*zb - 1260*nc*nf*zb + 810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1263*zb^2 + 8163*nc^2*zb^2 + 280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/(3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-2601 + 5055*nc^2 - 60*nc*nf + 2565*zb - 5091*nc^2*zb + 60*nc*nf*zb + 400*zb^2 + 1316*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1317 + 4845*nc^2 - 312*nc*nf + 1101*zb - 4701*nc^2*zb + 312*nc*nf*zb + 480*zb^2 + 1468*nc^2*zb^2 - 64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(305 - 2024*nc^2 - 48*nc*nf + 54*Pi^2 - 138*nc^2*Pi^2 - 1050*zb + 4278*nc^2*zb + 54*nc*nf*zb - 81*Pi^2*zb + 207*nc^2*Pi^2*zb + 675*zb^2 - 3237*nc^2*zb^2 + 6*nc*nf*zb^2 + 27*Pi^2*zb^2 - 69*nc^2*Pi^2*zb^2 + 70*zb^3 + 851*nc^2*zb^3 - 12*nc*nf*zb^3)*G[1, 0, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-902 + 14942*nc^2 + 96*nc*nf - 480*Pi^2 + 960*nc^2*Pi^2 + 1273*zb - 16669*nc^2*zb + 528*nc*nf*zb + 240*Pi^2*zb - 648*nc^2*Pi^2*zb + 1216*zb^2 + 8232*nc^2*zb^2 - 256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(-14 + 417*nc^2 + 50*zb - 435*nc^2*zb - 62*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-354 + 663*nc^2 + 354*zb - 663*nc^2*zb - 92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-369 + 663*nc^2 + 369*zb - 663*nc^2*zb - 96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-153 + 417*nc^2 + 153*zb - 417*nc^2*zb - 36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(696 - 946*nc^2 - 8*nc*nf - 1833*zb + 2655*nc^2*zb + 12*nc*nf*zb + 1557*zb^2 - 2129*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(251 - 259*nc^2 - 24*nc*nf - 648*zb + 834*nc^2*zb + 36*nc*nf*zb + 537*zb^2 - 711*nc^2*zb^2 - 12*nc*nf*zb^2 - 140*zb^3 + 184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 336*nc^2 + 16*nc*nf + 322*zb - 570*nc^2*zb - 8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-297 + 67*nc^2 + 80*nc*nf + 390*zb - 566*nc^2*zb - 40*nc*nf*zb - 144*zb^2 + 192*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(3 + 8*nc^2 - 6*zb - 25*nc^2*zb + 12*zb^2 + 20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-8 + 15*nc^2)*(-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + (5*(-1 + nc)*(1 + nc)*(-5 + 9*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 29*nc^2)*(-2 + zb)*G[1, 0, 1, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*G[1, 1, 0, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(10 - 16*nc^2 - 5*zb + 11*nc^2*zb)*G[1, 1, 0, 1, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(38 - 60*nc^2 - 19*zb + 44*nc^2*zb)*G[1, 1, 1, 0, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(82 - 94*nc^2 - 49*zb + 109*nc^2*zb)*G[1, 1, 1, 1, zb])/(64*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 3*zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*G[1, zb]*(-13035 - 19719*nc^2 + 724*nc*nf + 570*Pi^2 - 702*nc^2*Pi^2 + 20817*zb + 32757*nc^2*zb + 372*nc*nf*zb - 1494*Pi^2*zb + 2448*nc^2*Pi^2*zb - 6465*zb^2 - 24449*nc^2*zb^2 - 1504*nc*nf*zb^2 + 1260*Pi^2*zb^2 - 2106*nc^2*Pi^2*zb^2 - 1317*zb^3 + 10731*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-64611 - 77937*nc^2 + 12072*nc*nf - 1602*Pi^2 + 8100*nc^2*Pi^2 + 68427*zb + 60351*nc^2*zb - 11748*nc*nf*zb + 1602*Pi^2*zb - 8208*nc^2*Pi^2*zb - 5184*zb^2 - 15678*nc^2*zb^2 + 172*nc*nf*zb^2 + 132*Pi^2*zb^2 + 3084*nc^2*Pi^2*zb^2 - 38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*Zeta[3]))/(20736*nc^2*(-1 + zb))), 0, -1/288*((-1 + nc)*(1 + nc)*zb*(2745 - 782*nc^2 - 784*nc*nf + 205*Pi^2 + 120*nc^2*Pi^2 + 25*Pi^2*zb))/nc^2 + ((-1 + nc)*(1 + nc)*(-76 + 583*nc^2 - 40*nc*nf)*zb*G[0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2922 + 4557*nc^2 + 468*nc*nf - 223*Pi^2 - 108*nc^2*Pi^2 + 1518*zb - 4781*nc^2*zb + 20*nc*nf*zb + 128*Pi^2*zb + 48*nc^2*Pi^2*zb + 5*Pi^2*zb^2)*G[1, zb])/(288*nc^2) + ((-1 + nc)*(1 + nc)*zb*(197 - 120*nc^2 + 5*zb)*G[0, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-18 + 346*nc^2 - 64*nc*nf - 18*Pi^2 + 12*nc^2*Pi^2 + 5586*zb - 918*nc^2*zb - 264*nc*nf*zb + 156*Pi^2*zb + 36*nc^2*Pi^2*zb - 5298*zb^2 + 653*nc^2*zb^2 + 328*nc*nf*zb^2 - 108*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 - 270*zb^3 + 36*nc^2*zb^3 - 40*Pi^2*zb^3 + 10*Pi^2*zb^4)*G[0, 1, zb])/(576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(522 + 672*nc^2 - 72*nc*nf - 1093*zb - 200*nc^2*zb + 68*nc*nf*zb + 402*zb^2 - 68*nc^2*zb^2 - 16*nc*nf*zb^2 + 10*zb^3)*G[1, 0, zb])/(48*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(1890 - 270*nc^2 + 78801*zb + 28553*nc^2*zb - 8120*nc*nf*zb + 3180*Pi^2*zb + 780*nc^2*Pi^2*zb - 165381*zb^2 - 64151*nc^2*zb^2 + 18860*nc*nf*zb^2 - 7650*Pi^2*zb^2 - 1950*nc^2*Pi^2*zb^2 + 104646*zb^3 + 48943*nc^2*zb^3 - 14080*nc*nf*zb^3 + 5460*Pi^2*zb^3 + 1560*nc^2*Pi^2*zb^3 - 18831*zb^4 - 12526*nc^2*zb^4 + 3340*nc*nf*zb^4 - 615*Pi^2*zb^4 - 390*nc^2*Pi^2*zb^4 - 1125*zb^5 + 270*nc^2*zb^5 - 450*Pi^2*zb^5 + 75*Pi^2*zb^6)*G[1, 1, zb])/(1440*nc^2*(-2 + zb)*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-18 - 18*nc^2 - 1926*zb - 884*nc^2*zb + 392*nc*nf*zb - 290*Pi^2*zb - 60*nc^2*Pi^2*zb + 2871*zb^2 + 1164*nc^2*zb^2 - 588*nc*nf*zb^2 + 410*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 - 882*zb^3 - 397*nc^2*zb^3 + 196*nc*nf*zb^3 - 105*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 45*zb^4 + 18*nc^2*zb^4 - 20*Pi^2*zb^4 + 5*Pi^2*zb^5)*G[2, 1, zb])/(144*nc^2*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-80*nc^2 + 20*nc*nf + 9*Pi^2 - 6*nc^2*Pi^2 - 555*zb + 480*nc^2*zb - 36*nc*nf*zb + 597*zb^2 - 1182*nc^2*zb^2 + 96*nc*nf*zb^2 + 27*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 42*zb^3 + 75*nc^2*zb^3)*G[0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-63 - nc^2 + 4*nc*nf + 146*zb - 282*nc^2*zb + 12*nc*nf*zb - 85*zb^2 + 304*nc^2*zb^2 - 16*nc*nf*zb^2 + 2*zb^3)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 - 103*nc^2 + 28*nc*nf - 72*Pi^2 - 12*nc^2*Pi^2 - 1377*zb + 1626*nc^2*zb - 108*nc*nf*zb + 1494*zb^2 - 2988*nc^2*zb^2 + 240*nc*nf*zb^2 - 96*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 - 108*zb^3 + 159*nc^2*zb^3)*G[0, 1, 1, zb])/(288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-185 + 108*nc^2 + 88*zb - 48*nc^2*zb + zb^2)*G[1, 0, 0, zb])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-3510 + 237*nc^2 + 240*nc*nf - 54*Pi^2 - 54*nc^2*Pi^2 + 2094*zb - 1310*nc^2*zb + 32*nc*nf*zb + 54*Pi^2*zb - 6*nc^2*Pi^2*zb - 24*zb^2 + 75*nc^2*zb^2)*G[1, 0, 1, zb])/(288*nc^2) - ((-1 + nc)*(1 + nc)*(-1754 + 2309*nc^2 - 104*nc*nf + 3293*zb - 4567*nc^2*zb + 208*nc*nf*zb - 1543*zb^2 + 2153*nc^2*zb^2 - 104*nc*nf*zb^2 + 4*zb^3)*G[1, 1, 0, zb])/(192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-450 - 450*nc^2 + 25548*zb^2 - 50015*nc^2*zb^2 + 4640*nc*nf*zb^2 - 840*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 - 57567*zb^3 + 112555*nc^2*zb^3 - 9280*nc*nf*zb^3 + 1680*Pi^2*zb^3 + 480*nc^2*Pi^2*zb^3 + 33729*zb^4 - 60845*nc^2*zb^4 + 4640*nc*nf*zb^4 - 840*Pi^2*zb^4 - 240*nc^2*Pi^2*zb^4 - 1260*zb^5 + 1590*nc^2*zb^5)*G[1, 1, 1, zb])/(2880*nc^2*(-1 + zb)*zb^2) - ((-1 + nc)*(1 + nc)*(36 + 36*nc^2 + 510*zb^2 + 3935*nc^2*zb^2 - 752*nc*nf*zb^2 + 552*Pi^2*zb^2 + 132*nc^2*Pi^2*zb^2 - 1359*zb^3 - 5523*nc^2*zb^3 + 960*nc*nf*zb^3 - 744*Pi^2*zb^3 - 144*nc^2*Pi^2*zb^3 + 801*zb^4 + 1363*nc^2*zb^4 - 208*nc*nf*zb^4 + 192*Pi^2*zb^4 + 12*nc^2*Pi^2*zb^4 + 12*zb^5)*G[1, 2, 1, zb])/(288*nc^2*(-1 + zb)*zb^2) + ((-1 + nc)*(1 + nc)*(-133 + 505*nc^2 - 40*nc*nf + 202*zb - 798*nc^2*zb + 60*nc*nf*zb - 71*zb^2 + 272*nc^2*zb^2 - 20*nc*nf*zb^2 + 2*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(4059 + 10777*nc^2 - 1720*nc*nf + 1050*Pi^2 + 300*nc^2*Pi^2 - 6534*zb - 11156*nc^2*zb + 1880*nc*nf*zb - 1080*Pi^2*zb - 240*nc^2*Pi^2*zb + 2439*zb^2 + 3068*nc^2*zb^2 - 560*nc*nf*zb^2 + 270*Pi^2*zb^2 + 60*nc^2*Pi^2*zb^2 + 36*zb^3)*G[2, 1, 1, zb])/(288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(436 + 676*nc^2 - 136*nc*nf + 125*Pi^2 + 30*nc^2*Pi^2 - 706*zb - 521*nc^2*zb + 134*nc*nf*zb - 124*Pi^2*zb - 24*nc^2*Pi^2*zb + 269*zb^2 + 110*nc^2*zb^2 - 38*nc*nf*zb^2 + 31*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2 + zb^3)*G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-48 - 4*nc^2 + 4*nc*nf - 366*zb + 168*nc^2*zb + 552*zb^2 - 429*nc^2*zb^2 + 12*nc*nf*zb^2 + 8*zb^3 - 4*nc^2*zb^3 - 2*zb^4 + nc^2*zb^4)*G[0, 0, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(51 - 5*nc^2 - 4*nc*nf + 312*zb - 126*nc^2*zb - 429*zb^2 + 327*nc^2*zb^2 - 12*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[0, 0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-93 - 21*nc^2 + 12*nc*nf - 840*zb + 336*nc^2*zb + 1113*zb^2 - 906*nc^2*zb^2 + 36*nc*nf*zb^2 + 48*zb^3 - 20*nc^2*zb^3 - 12*zb^4 + 5*nc^2*zb^4)*G[0, 0, 1, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-6 + 6*nc^2 - 45*zb + 24*nc^2*zb - 3*zb^2 + zb^3)*G[0, 1, 0, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-36 - 2*nc^2 + 8*nc*nf - 324*zb + 48*nc^2*zb + 408*zb^2 - 319*nc^2*zb^2 + 16*nc*nf*zb^2 + 32*zb^3 - 4*nc^2*zb^3 - 8*zb^4 + nc^2*zb^4)*G[0, 1, 0, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(39 - 11*nc^2 - 4*nc*nf + 246*zb - 147*nc^2*zb - 357*zb^2 + 336*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-117 - 253*nc^2 + 40*nc*nf - 900*zb + 444*nc^2*zb + 1101*zb^2 - 1160*nc^2*zb^2 + 80*nc*nf*zb^2 + 80*zb^3 - 20*nc^2*zb^3 - 20*zb^4 + 5*nc^2*zb^4)*G[0, 1, 1, 1, zb])/(96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + 43*nc^2 - 4*nc*nf + 54*zb - 36*nc^2*zb - 57*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[0, 1, 2, 1, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-187 - 54*nc^2 + 20*nc*nf + 435*zb - 328*nc^2*zb + 4*nc*nf*zb + 6*zb^2 - 3*nc^2*zb^2 - 2*zb^3 + nc^2*zb^3)*G[1, 0, 0, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(128 + 135*nc^2 - 18*nc*nf - 267*zb + 146*nc^2*zb - 2*nc*nf*zb - 3*zb^2 + zb^3)*G[1, 0, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-519 - 372*nc^2 + 76*nc*nf + 765*zb - 552*nc^2*zb + 12*nc*nf*zb + 36*zb^2 - 15*nc^2*zb^2 - 12*zb^3 + 5*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)*(-55 + 26*nc^2 - 2*zb + zb^2)*G[1, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(-682 - 67*nc^2 + 48*nc*nf + 654*zb - 225*nc^2*zb + 60*zb^2 - 3*nc^2*zb^2 - 20*zb^3 + nc^2*zb^3)*G[1, 1, 0, 1, zb])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(1957 - 2129*nc^2 + 32*nc*nf - 1935*zb + 1901*nc^2*zb - 32*nc*nf*zb + 12*zb^2 - 4*zb^3)*G[1, 1, 1, 0, zb])/(192*nc^2) - ((-1 + nc)*(1 + nc)*(-16133 + 15107*nc^2 - 400*nc*nf + 16143*zb - 10387*nc^2*zb + 400*nc*nf*zb + 660*zb^2 - 150*nc^2*zb^2 - 220*zb^3 + 50*nc^2*zb^3)*G[1, 1, 1, 1, zb])/(960*nc^2) - ((-1 + nc)*(1 + nc)*(1095 - 1219*nc^2 + 112*nc*nf - 1077*zb + 319*nc^2*zb - 16*nc*nf*zb - 36*zb^2 + 12*zb^3)*G[1, 1, 2, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(163 - 331*nc^2 + 22*nc*nf + 6*zb + 20*nc^2*zb - 2*nc*nf*zb + 3*zb^2 - zb^3)*G[1, 2, 1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(759 - 1738*nc^2 + 136*nc*nf - 375*zb + 412*nc^2*zb - 16*nc*nf*zb + 18*zb^2 - 6*zb^3)*G[1, 2, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(256 - 585*nc^2 + 42*nc*nf - 93*zb + 162*nc^2*zb - 6*nc*nf*zb + 3*zb^2 - zb^3)*G[1, 2, 2, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(136 - 60*nc^2 - 63*zb + 30*nc^2*zb - 3*zb^2 + zb^3)*G[2, 1, 0, 0, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(-591 - 77*nc^2 + 20*nc*nf + 852*zb - 32*nc^2*zb - 16*nc*nf*zb - 243*zb^2 + 29*nc^2*zb^2 + 4*nc*nf*zb^2 - 24*zb^3 + 6*zb^4)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(521 - 1387*nc^2 + 100*nc*nf - 443*zb + 1241*nc^2*zb - 80*nc*nf*zb + 105*zb^2 - 308*nc^2*zb^2 + 20*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1015 + 2693*nc^2 - 230*nc*nf + 1168*zb - 2260*nc^2*zb + 184*nc*nf*zb - 330*zb^2 + 523*nc^2*zb^2 - 46*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 1, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-773 + 1697*nc^2 - 140*nc*nf + 746*zb - 1276*nc^2*zb + 112*nc*nf*zb - 183*zb^2 + 265*nc^2*zb^2 - 28*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[2, 1, 2, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(155 - 609*nc^2 + 60*nc*nf - 23*zb + 435*nc^2*zb - 48*nc*nf*zb - 21*zb^2 - 84*nc^2*zb^2 + 12*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 2, 1, 0, zb])/(24*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(188 - 1263*nc^2 + 110*nc*nf - 45*zb + 997*nc^2*zb - 88*nc*nf*zb - 5*zb^2 - 219*nc^2*zb^2 + 22*nc*nf*zb^2 - 8*zb^3 + 2*zb^4)*G[2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(89 - 1266*nc^2 + 90*nc*nf + 250*zb + 918*nc^2*zb - 72*nc*nf*zb - 120*zb^2 - 183*nc^2*zb^2 + 18*nc*nf*zb^2 - 4*zb^3 + zb^4)*G[2, 2, 2, 1, zb])/(24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 13*nc^2 - 65*zb^2 + 43*nc^2*zb^2)*G[0, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 + 9*nc^2 - 44*zb^2 + 31*nc^2*zb^2)*G[0, 0, 0, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2 - 69*zb^2 + 45*nc^2*zb^2)*G[0, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-22 + 15*nc^2 - 46*zb^2 + 39*nc^2*zb^2)*G[0, 0, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-10 + 11*nc^2 - 42*zb^2 + 37*nc^2*zb^2)*G[0, 0, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-47 + 31*nc^2 - 113*zb^2 + 97*nc^2*zb^2)*G[0, 0, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + zb)*G[0, 0, 1, 2, 1, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(-9 + 7*nc^2 - 31*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-6 + 3*nc^2 - 14*zb^2 + 11*nc^2*zb^2)*G[0, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-8 + 5*nc^2 - 36*zb^2 + 23*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 2*nc^2 - 11*zb^2 + 6*nc^2*zb^2)*G[0, 1, 1, 0, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-15 + 11*nc^2 - 69*zb^2 + 25*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-72 + 13*nc^2 - 44*zb^2 + 51*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-483 + 50*nc^2 - 351*zb^2 + 130*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(40*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(31 - 2*nc^2 + 11*zb^2)*G[0, 1, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10 + 3*nc^2 - 10*zb^2 + 9*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(24 + nc^2 + zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(30 + nc^2 - 2*zb^2 + 3*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(131 - 68*nc^2 - 96*zb + 52*nc^2*zb - 35*zb^2 + 24*nc^2*zb^2)*G[1, 0, 0, 0, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(112 - 57*nc^2 - 84*zb + 44*nc^2*zb - 28*zb^2 + 21*nc^2*zb^2)*G[1, 0, 0, 1, 0, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(134 - 65*nc^2 - 106*zb + 52*nc^2*zb - 28*zb^2 + 21*nc^2*zb^2)*G[1, 0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-27 + 18*nc^2 + zb + 2*nc^2*zb)*G[1, 0, 1, 0, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(55 - 23*nc^2 - 56*zb + 19*nc^2*zb + zb^2 + 8*nc^2*zb^2)*G[1, 0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(170 - 127*nc^2 - 104*zb + 92*nc^2*zb - 66*zb^2 + 51*nc^2*zb^2)*G[1, 0, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(149 - 43*nc^2 - 144*zb + 32*nc^2*zb - 5*zb^2 + 29*nc^2*zb^2)*G[1, 0, 1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(23 + 6*nc^2 - 32*zb - 4*nc^2*zb + 9*zb^2 + 2*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-5 + 25*nc^2 - 25*zb + 13*nc^2*zb)*G[1, 1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-9 + 41*nc^2 - 25*zb + 13*nc^2*zb)*G[1, 1, 0, 1, 0, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(2 + 10*nc^2 - 12*zb + 5*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)*G[1, 1, 1, 0, 0, zb])/nc^2 - ((-1 + nc)*(1 + nc)*(12 + nc^2 - 28*zb + nc^2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(12 - 29*nc^2 - 52*zb + 79*nc^2*zb)*G[1, 1, 1, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(-40 + 327*nc^2 - 320*zb + 179*nc^2*zb)*G[1, 1, 1, 1, 1, zb])/(160*nc^2) - ((-1 + nc)*(1 + nc)*(32 + 17*nc^2 - 24*zb + 13*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-11 + 47*nc^2 - 23*zb + 7*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(56 - 71*nc^2 + 9*nc^2*zb)*G[1, 1, 2, 1, 1, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(61 - 43*nc^2 - 15*zb + 13*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(47 - 22*nc^2 - 9*zb + 2*nc^2*zb)*G[1, 2, 1, 0, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(50 - 5*nc^2 - 62*zb + 6*nc^2*zb + 12*zb^2 + nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-47 + 195*nc^2 + 72*zb - 196*nc^2*zb - 25*zb^2 + 41*nc^2*zb^2)*G[1, 2, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-94 + 153*nc^2 + 106*zb - 140*nc^2*zb - 12*zb^2 + 33*nc^2*zb^2)*G[1, 2, 1, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-31 + 84*nc^2 + 36*zb - 72*nc^2*zb - 5*zb^2 + 24*nc^2*zb^2)*G[1, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(29 + 49*nc^2 - 24*zb - 44*nc^2*zb - 5*zb^2 + 19*nc^2*zb^2)*G[1, 2, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(157 + 407*nc^2 - 192*zb - 376*nc^2*zb + 35*zb^2 + 109*nc^2*zb^2)*G[1, 2, 2, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(89 + 64*nc^2 - 100*zb - 54*nc^2*zb + 11*zb^2 + 20*nc^2*zb^2)*G[1, 2, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)^2*G[2, 1, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-82 + 23*nc^2 + 72*zb - 20*nc^2*zb - 18*zb^2 + 5*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 5*nc^2 + 24*zb - 8*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-50 + 25*nc^2 + 44*zb - 20*nc^2*zb - 11*zb^2 + 5*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/(2*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-412 + 109*nc^2 + 368*zb - 84*nc^2*zb - 92*zb^2 + 21*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-395 + 411*nc^2 + 316*zb - 332*nc^2*zb - 79*zb^2 + 83*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-3775 + 1110*nc^2 + 3324*zb - 992*nc^2*zb - 831*zb^2 + 248*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(80*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-293 + 24*nc^2 + 260*zb - 24*nc^2*zb - 65*zb^2 + 6*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-8 + 73*nc^2 - 60*nc^2*zb + 15*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-49 + 51*nc^2 + 36*zb - 40*nc^2*zb - 9*zb^2 + 10*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(2*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-112 + 107*nc^2 + 96*zb - 84*nc^2*zb - 24*zb^2 + 21*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-32 + 15*nc^2 + 28*zb - 12*nc^2*zb - 7*zb^2 + 3*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/(nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-284 + 47*nc^2 + 256*zb - 36*nc^2*zb - 64*zb^2 + 9*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-98 + 195*nc^2 + 72*zb - 156*nc^2*zb - 18*zb^2 + 39*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-655 + 524*nc^2 + 516*zb - 416*nc^2*zb - 129*zb^2 + 104*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(16*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-152 + 97*nc^2 + 128*zb - 76*nc^2*zb - 32*zb^2 + 19*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(26 + 25*nc^2 - 24*zb - 20*nc^2*zb + 6*zb^2 + 5*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(119 + 295*nc^2 - 132*zb - 236*nc^2*zb + 33*zb^2 + 59*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(171 + 60*nc^2 - 148*zb - 48*nc^2*zb + 37*zb^2 + 12*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(4*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(192*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb])/(192*(-1 + zb)) - (40*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (10*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 + ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/(192*(-1 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) + (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2*(-1 + zb)*(-5 + 4*zb)) - (5*(-1 + nc)*(1 + nc)*(-9 + 20*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(-60 + 115*nc^2 + 109*zb - 173*nc^2*zb - 49*zb^2 + 65*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2*(-1 + zb)*(-5 + 4*zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + (7*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(1782 + 61155*nc^2 - 1560*zb - 32220*nc^2*zb + 1954*zb^2 + 11745*nc^2*zb^2)*J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - (7*(-1 + nc)*(1 + nc)*(16 - 29*nc^2 - 16*zb + 4*nc^2*zb)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), zb])/(1760*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(7040*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(1374 + 61415*nc^2 - 1368*zb - 32164*nc^2*zb + 2122*zb^2 + 11733*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(3520*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (180*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 - (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (45*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/880 - (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/440 - (3*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/880 + (7*(-1 + nc)*(1 + nc)*(-1 + 3*zb)*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/440 + (3*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(-40 + 31*nc^2 + 40*zb - 14*nc^2*zb + 3*nc^2*zb^2)*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (9*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + (5*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - (3*(-1 + nc)*(1 + nc)*(21 - 9*nc^2 - 7*zb + 5*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-21 + 10*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (49*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/(16*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(110*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(55*nc^2*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) - (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/(40*nc^2*(-1 + zb)) + (7*(-1 + nc)*(1 + nc)*(3 + zb^2)*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(20*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 1])/(2 - zb), zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(7 + 456*nc^2 + 20*zb - 248*nc^2*zb + 9*zb^2 + 80*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(126 + 2253*nc^2 - 184*zb - 1156*nc^2*zb + 106*zb^2 + 463*nc^2*zb^2)*J[(zb*t[1, 2])/(2 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) + (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) - (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(1408*nc^2*(-1 + zb)) + (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(704*nc^2*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^2 + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (20*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/nc^2 + (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) + (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) - (9*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - (5*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(8 - 11*nc^2 + nc^2*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 - (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + (15*(-1 + nc)*(1 + nc)*(-25 + 3*zb)*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(nc^2*(-1 + zb)) - (18*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (10*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2*(-1 + zb)) + (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2*(-1 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2*(-1 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) - (15*(-1 + nc)*(1 + nc)*(63 - 52*zb + 13*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2*(-1 + zb)) - (100*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) + (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(nc^2*(-1 + zb)) - (25*(-1 + nc)*(1 + nc)*(2 + zb^2)*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2*(-1 + zb)) + (((-1 + nc)*(1 + nc)*(-69 + 289*nc^2 - 40*nc*nf)*zb)/(48*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*zb*G[0, zb])/(2*nc^2) - ((-1 + nc)*(1 + nc)*(-42 - 156*nc^2 + 36*nc*nf + 69*zb + 19*nc^2*zb - 16*nc*nf*zb)*G[1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf - 78*zb + 166*nc^2*zb - 16*nc*nf*zb)*G[0, 1, zb])/(96*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-9 + 4*zb)*G[1, 0, zb])/(4*nc^2) - ((-1 + nc)*(1 + nc)*(291 - 577*nc^2 + 52*nc*nf - 267*zb + 553*nc^2*zb - 52*nc*nf*zb)*G[1, 1, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(-69 + 179*nc^2 - 20*nc*nf)*(-2 + zb)*G[2, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(21 + nc^2 - 4*nc*nf + 42*zb - 42*nc^2*zb - 63*zb^2 + 129*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 4*zb)*G[0, 1, 0, zb])/(8*nc^2) + ((-1 + nc)*(1 + nc)*(15 + 7*nc^2 - 4*nc*nf + 24*zb - 24*nc^2*zb - 39*zb^2 + 105*nc^2*zb^2 - 12*nc*nf*zb^2)*G[0, 1, 1, zb])/(48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(21 + 177*nc^2 - 36*nc*nf - 45*zb + 67*nc^2*zb - 4*nc*nf*zb)*G[1, 0, 1, zb])/(96*nc^2) + (13*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(123 - 167*nc^2 + 8*nc*nf - 87*zb + 131*nc^2*zb - 8*nc*nf*zb)*G[1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(135 - 377*nc^2 + 44*nc*nf - 63*zb + 85*nc^2*zb - 4*nc*nf*zb)*G[1, 2, 1, zb])/(48*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[2, 1, 0, zb])/(4*nc^2) + (5*(-1 + nc)*(1 + nc)*(-39 + 149*nc^2 - 20*nc*nf + 54*zb - 142*nc^2*zb + 16*nc*nf*zb - 15*zb^2 + 37*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-35 + 145*nc^2 - 20*nc*nf + 48*zb - 136*nc^2*zb + 16*nc*nf*zb - 13*zb^2 + 35*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 2, 1, zb])/(8*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 0, 1, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 0, 1, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + 3*zb^2)*G[0, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(21 + 5*zb)*G[1, 0, 0, 1, zb])/(16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 0, 1, 0, zb])/(8*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(3 + zb)*G[1, 0, 1, 1, zb])/(2*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(9 + zb)*G[1, 1, 0, 1, zb])/(16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 0, zb])/(2*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)*G[1, 1, 1, 1, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 1, 2, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-11 + zb)*G[1, 2, 1, 0, zb])/(4*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-37 + 7*zb)*G[1, 2, 1, 1, zb])/(8*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-5 + zb)*G[1, 2, 2, 1, zb])/nc^2 - (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 1, 1, zb])/(4*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 1, 2, 1, zb])/(2*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 0, zb])/(2*nc^2*(-1 + zb)) - (11*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 1, 1, zb])/(4*nc^2*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(5 - 4*zb + zb^2)*G[2, 2, 2, 1, zb])/(nc^2*(-1 + zb)))*Log[μ] - (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/(1408*nc^2) + (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(704*nc^2) + (9*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/(1408*nc^2) - (21*(-1 + nc)*(1 + nc)*(154 + 4077*nc^2 - 104*zb - 2148*nc^2*zb + 142*zb^2 + 783*nc^2*zb^2)*J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(704*nc^2) + J[t[1, 2], (1 - zb)^(-1), zb]*((3*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 1])/(7040*nc^2) - (3*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(3520*nc^2*(-1 + zb))) + J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*((-7*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 1])/(3520*nc^2) + (7*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 1])/(1760*nc^2*(-1 + zb))) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*((7*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 2])/(3520*nc^2) - (7*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(1760*nc^2*(-1 + zb))) + J[t[1, 1], (1 - zb)^(-1), zb]*((-3*(-1 + nc)*(1 + nc)*(1022 + 61437*nc^2 - 1080*zb - 32182*nc^2*zb + 2154*zb^2 + 11731*nc^2*zb^2)*t[1, 2])/(7040*nc^2) + (3*(-1 + nc)*(1 + nc)*(64 + 2*nc^2 - 64*zb + 11*nc^2*zb)*(-11 + 9*zb + zb^2)*t[2, 2])/(3520*nc^2*(-1 + zb))), 0}}}

==> anc/XS_Axial_zb.txt <==
{{{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, 2.66666666666666667 - 1.33333333333333333*zb + 0.888888888888888889*zb^2 + 0.444444444444444444*zb^3 + 0.311111111111111111*zb^4 + 0.244444444444444444*zb^5 + 0.203174603174603175*zb^6 + 0.174603174603174603*zb^7 + 0.153439153439153439*zb^8 + 0.137037037037037037*zb^9 + 0.123905723905723906*zb^10 + 0.113131313131313131*zb^11 + 0.104118104118104118*zb^12 + 0.0964590964590964591*zb^13 + 0.0898656898656898657*zb^14 + 0.08412698412698413*zb^15 + 0.0790849673202614379*zb^16 + 0.0746187363834422658*zb^17 + 0.0706341015938539158*zb^18 + 0.0670565302144249513*zb^19 + 0.0638262322472848789*zb^20 + 0.0608946608946608947*zb^21 + 0.0582219712654495263*zb^22 + 0.0557751427316644708*zb^23 + 0.0535265700483091787*zb^24 + 0.05145299145299145*zb^25 + 0.0495346628679962013*zb^26 + 0.047754714421381086*zb^27 + 0.0460986437997932251*zb^28 + 0.0445539135194307608*zb^29 + 0.0431096279817080707*zb^30 + 0.0417562724014336918*zb^31 + 0.0404855001629195178*zb^32 + 0.0392899584076054664*zb^33 + 0.0381631440454969867*zb^34 + 0.0370992841581076875*zb^35 + 0.0360932360932360932*zb^36 + 0.035140403561456195*zb^37 + 0.03423666581561318*zb^38 + 0.0333783175888439046*zb^39 + 0.0325620179278715864*zb^40 + 0.0317847464188927604*zb^41 + 0.0310437655871575327*zb^42 + 0.0303365884761233598*zb^43 + 0.0296609505911831493*zb^44 + 0.029014785536524666*zb^45 + 0.0283962037893582759*zb^46 + 0.0278034741494500976*zb^47 + 0.0272350074781685724*zb^48 + 0.0266893424036281179*zb^49 + 0.0261651327197545685*zb^50 + ALARM*zb^51 - 2.66666666666666667*Log[Q2/muf2] + 1.33333333333333333*zb*Log[Q2/muf2] - 5.33333333333333333*Log[zb] + 2.66666666666666667*zb*Log[zb], ALARM*zb^51, ALARM*zb^51}, {0, 0.0111111111111111111*zb^5 + 0.0166666666666666667*zb^6 + 0.0195767195767195767*zb^7 + 0.021164021164021163*zb^8 + 0.0220164609053497942*zb^9 + 0.0224279835390946502*zb^10 + 0.022561594783817005*zb^11 + 0.0225148308481641815*zb^12 + 0.0223492556825890159*zb^13 + 0.0221052096052096052*zb^14 + 0.0218098362542806987*zb^15 + 0.0214817487039709262*zb^16 + 0.0211338818528361012*zb^17 + 0.0207753046396837247*zb^18 + 0.0204124065235176346*zb^19 + 0.0200496931052486608*zb^20 + 0.0196903301640635171*zb^21 + 0.0193365217536552737*zb^22 + 0.0189897766078734271*zb^23 + 0.018651098069219246*zb^24 + 0.0183211208721072468*zb^25 + 0.0180002105148733976*zb^26 + 0.017688535994622088*zb^27 + 0.0173861233830678851*zb^28 + 0.0170928954968718794*zb^29 + 0.016808701393436428*zb^30 + 0.0165333383680542702*zb^31 + 0.0162665683888800359*zb^32 + 0.0160081303826069013*zb^33 + 0.0157577494094576922*zb^34 + 0.015515143496214344*zb^35 + 0.0152800286998209796*zb^36 + 0.0150521228304097478*zb^37 + 0.0148311481566324601*zb^38 + 0.0146168333375282078*zb^39 + 0.0144089147664281621*zb^40 + 0.0142071374683034113*zb^41 + 0.0140112556586841244*zb^42 + 0.0138210330470460864*zb^43 + 0.0136362429483458343*zb^44 + 0.0134566682516954143*zb^45 + 0.0132821012838966659*zb^46 + 0.0131123435968795123*zb^47 + 0.0129472057013924745*zb^48 + 0.0127865067641124873*zb^49 + 0.0126300742813242129*zb^50, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, -96.1925891738394921 + 19.5988094563501559*zb + 19.2492893717366987*zb^2 + 1.29245026457676336*zb^3 + 0.471634019310085719*zb^4 + 0.495469001357345826*zb^5 + 0.5813999438822814*zb^6 + 0.653350469590518502*zb^7 + 0.706629640062178906*zb^8 + 0.745025320724997673*zb^9 + 0.772389593229592501*zb^10 + 0.791638361121128108*zb^11 + 0.804868384278550104*zb^12 + 0.813583417585996202*zb^13 + 0.818873563974469272*zb^14 + 0.821540338842874167*zb^15 + 0.8221815732960657*zb^16 + 0.821249178431302134*zb^17 + 0.819088916833241039*zb^18 + 0.815968200365589237*zb^19 + 0.812095823452823966*zb^20 + 0.807636183401402514*zb^21 + 0.802719673285049467*zb^22 + 0.797450377194391895*zb^23 + 0.791911836763706003*zb^24 + 0.7861714201628173*zb^25 + 0.780283665799194717*zb^26 + 0.774292865130721385*zb^27 + 0.768235074772448365*zb^28 + 0.762139696314405982*zb^29 + 0.756030725700852149*zb^30 + 0.749927747882717784*zb^31 + 0.7438467335616133*zb^32 + 0.737800681044402779*zb^33 + 0.7318001360498614*zb^34 + 0.725853614733835346*zb^35 + 0.719967949512695365*zb^36 + 0.714148572961469362*zb^37 + 0.708399751781686167*zb^38 + 0.702724780314071827*zb^39 + 0.697126141123085329*zb^40 + 0.6916056386645846*zb^41 + 0.686164510861604217*zb^42 + 0.680803522479457082*zb^43 + 0.675523043452429913*zb^44 + 0.670323114726605432*zb^45 + 0.665203503713604045*zb^46 + 0.660163751072886695*zb^47 + 0.6552032102361222*zb^48 + 0.650321080840843*zb^49 + 0.645516437040396812*zb^50 + ALARM*zb^51 + 19.0918600020173308*Log[Q2/muf2] + 17.3429588878802235*zb*Log[Q2/muf2] - 9.62962962962962963*zb^2*Log[Q2/muf2] - 1.37654320987654321*zb^3*Log[Q2/muf2] - 0.154320987654320988*zb^4*Log[Q2/muf2] + 0.192469135802469136*zb^5*Log[Q2/muf2] + 0.320564373897707231*zb^6*Log[Q2/muf2] + 0.372858402620307382*zb^7*Log[Q2/muf2] + 0.393442932728647014*zb^8*Log[Q2/muf2] + 0.399145110719184793*zb^9*Log[Q2/muf2] + 0.397364473660769957*zb^10*Log[Q2/muf2] + 0.391693461794471895*zb^11*Log[Q2/muf2] + 0.384003809508860014*zb^12*Log[Q2/muf2] + 0.3753209171554715*zb^13*Log[Q2/muf2] + 0.366226031915897606*zb^14*Log[Q2/muf2] + 0.3570552911227514*zb^15*Log[Q2/muf2] + 0.348004179613656738*zb^16*Log[Q2/muf2] + 0.339185017820238248*zb^17*Log[Q2/muf2] + 0.330659853604132795*zb^18*Log[Q2/muf2] + 0.322459889994546209*zb^19*Log[Q2/muf2] + 0.314597262421331107*zb^20*Log[Q2/muf2] + 0.307072329319608614*zb^21*Log[Q2/muf2] + 0.299878260042562918*zb^22*Log[Q2/muf2] + 0.2930039572222095*zb^23*Log[Q2/muf2] + 0.286435932792175269*zb^24*Log[Q2/muf2] + 0.280159516025134564*zb^25*Log[Q2/muf2] + 0.274159629476924638*zb^26*Log[Q2/muf2] + 0.268421282513864116*zb^27*Log[Q2/muf2] + 0.262929878850507172*zb^28*Log[Q2/muf2] + 0.257671401036771724*zb^29*Log[Q2/muf2] + 0.252632513431801636*zb^30*Log[Q2/muf2] + 0.24780061132853784*zb^31*Log[Q2/muf2] + 0.243163834785848784*zb^32*Log[Q2/muf2] + 0.238711059680414151*zb^33*Log[Q2/muf2] + 0.234431874439968874*zb^34*Log[Q2/muf2] + 0.230316548182958282*zb^35*Log[Q2/muf2] + 0.226355994128347281*zb^36*Log[Q2/muf2] + 0.222541730866609876*zb^37*Log[Q2/muf2] + 0.218865843209392365*zb^38*Log[Q2/muf2] + 0.21532094373454547*zb^39*Log[Q2/muf2] + 0.211900135729945967*zb^40*Log[Q2/muf2] + 0.208596977955865111*zb^41*Log[Q2/muf2] + 0.205405451451932948*zb^42*Log[Q2/muf2] + 0.202319928483649772*zb^43*Log[Q2/muf2] + 0.19933514363594795*zb^44*Log[Q2/muf2] + 0.196446167004287277*zb^45*Log[Q2/muf2] + 0.193648379397922381*zb^46*Log[Q2/muf2] + 0.190937449448809648*zb^47*Log[Q2/muf2] + 0.188309312508549548*zb^48*Log[Q2/muf2] + 0.185760151211559755*zb^49*Log[Q2/muf2] + 0.183286377583073128*zb^50*Log[Q2/muf2] + 0.777777777777777778*Log[Q2/muf2]^2 - 3.94444444444444444*zb*Log[Q2/muf2]^2 + 1.18518518518518519*zb^2*Log[Q2/muf2]^2 + 0.444444444444444444*zb^3*Log[Q2/muf2]^2 + 0.266666666666666667*zb^4*Log[Q2/muf2]^2 + 0.192592592592592593*zb^5*Log[Q2/muf2]^2 + 0.152380952380952381*zb^6*Log[Q2/muf2]^2 + 0.126984126984126984*zb^7*Log[Q2/muf2]^2 + 0.109347442680776014*zb^8*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^9*Log[Q2/muf2]^2 + 0.0861952861952861953*zb^10*Log[Q2/muf2]^2 + 0.0781144781144781145*zb^11*Log[Q2/muf2]^2 + 0.0714840714840714841*zb^12*Log[Q2/muf2]^2 + 0.0659340659340659341*zb^13*Log[Q2/muf2]^2 + 0.0612128612128612129*zb^14*Log[Q2/muf2]^2 + 0.0571428571428571429*zb^15*Log[Q2/muf2]^2 + 0.0535947712418300654*zb^16*Log[Q2/muf2]^2 + 0.0504720406681190995*zb^17*Log[Q2/muf2]^2 + 0.0477009517257195276*zb^18*Log[Q2/muf2]^2 + 0.0452241715399610136*zb^19*Log[Q2/muf2]^2 + 0.0429963798384851016*zb^20*Log[Q2/muf2]^2 + 0.0409812409812409812*zb^21*Log[Q2/muf2]^2 + 0.0391492565405608884*zb^22*Log[Q2/muf2]^2 + 0.0374762113892548675*zb^23*Log[Q2/muf2]^2 + 0.0359420289855072464*zb^24*Log[Q2/muf2]^2 + 0.0345299145299145299*zb^25*Log[Q2/muf2]^2 + 0.0332257043368154479*zb^26*Log[Q2/muf2]^2 + 0.032017365350698684*zb^27*Log[Q2/muf2]^2 + 0.0308946056072492854*zb^28*Log[Q2/muf2]^2 + 0.0298485677796022624*zb^29*Log[Q2/muf2]^2 + 0.028871585712520083*zb^30*Log[Q2/muf2]^2 + 0.02795698924731183*zb^31*Log[Q2/muf2]^2 + 0.0270989464537851635*zb^32*Log[Q2/muf2]^2 + 0.0262923351158645276*zb^33*Log[Q2/muf2]^2 + 0.0255326372973431797*zb^34*Log[Q2/muf2]^2 + 0.02481585226683266*zb^35*Log[Q2/muf2]^2 + 0.0241384241384241384*zb^36*Log[Q2/muf2]^2 + 0.023497181391918233*zb^37*Log[Q2/muf2]^2 + 0.022889286047180785*zb^38*Log[Q2/muf2]^2 + 0.0223121907332433648*zb^39*Log[Q2/muf2]^2 + 0.0217636022514071295*zb^40*Log[Q2/muf2]^2 + 0.0212414505097431927*zb^41*Log[Q2/muf2]^2 + 0.0207438619236690706*zb^42*Log[Q2/muf2]^2 + 0.0202691365482063156*zb^43*Log[Q2/muf2]^2 + 0.0198157283428601258*zb^44*Log[Q2/muf2]^2 + 0.0193822280778802518*zb^45*Log[Q2/muf2]^2 + 0.0189673484770617056*zb^46*Log[Q2/muf2]^2 + 0.0185699112618631583*zb^47*Log[Q2/muf2]^2 + 0.0181888358180151493*zb^48*Log[Q2/muf2]^2 + 0.0178231292517006803*zb^49*Log[Q2/muf2]^2 + 0.0174718776399448668*zb^50*Log[Q2/muf2]^2 + 30.2948311151457727*Log[zb] + 47.1303622202048914*zb*Log[zb] - 23.0123456790123457*zb^2*Log[zb] - 2.44135802469135802*zb^3*Log[zb] + 0.597530864197530864*zb^4*Log[zb] + 1.4237037037037037*zb^5*Log[zb] + 1.69699168556311413*zb^6*Log[zb] + 1.78154761904761905*zb^7*Log[zb] + 1.7898687046835196*zb^8*Log[zb] + 1.76458749755046051*zb^9*Log[zb] + 1.72414211053941694*zb^10*Log[zb] + 1.6772355104678336*zb^11*Log[zb] + 1.62821149180900541*zb^12*Log[zb] + 1.57930336407137384*zb^13*Log[zb] + 1.53166236106407047*zb^14*Log[zb] + 1.48586159468103913*zb^15*Log[zb] + 1.44215671416171224*zb^16*Log[zb] + 1.40062655156369113*zb^17*Log[zb] + 1.36125153391802379*zb^18*Log[zb] + 1.32395847797473637*zb^19*Log[zb] + 1.28864660767440162*zb^20*Log[zb] + 1.25520279454208528*zb^21*Log[zb] + 1.22351047737885028*zb^22*Log[zb] + 1.19345481321932615*zb^23*Log[zb] + 1.16492555534778336*zb^24*Log[zb] + 1.13781855222527242*zb^25*Log[zb] + 1.11203640993245401*zb^26*Log[zb] + 1.08748865155648424*zb^27*Log[zb] + 1.06409158019020457*zb^28*Log[zb] + 1.04176797425520763*zb^29*Log[zb] + 1.02044669533074047*zb^30*Log[zb] + 1.00006225816790381*zb^31*Log[zb] + 0.980554393262632719*zb^32*Log[zb] + 0.961867620091546391*zb^33*Log[zb] + 0.943950841311406871*zb^34*Log[zb] + 0.926756963276689632*zb^35*Log[zb] + 0.910242545122143828*zb^36*Log[zb] + 0.894367476737134828*zb^37*Log[zb] + 0.879094684806359636*zb^38*Log[zb] + 0.864389865434878105*zb^39*Log[zb] + 0.850221241536673501*zb^40*Log[zb] + 0.836559343028881193*zb^41*Log[zb] + 0.8233768078622019*zb^42*Log[zb] + 0.810648201981949115*zb^43*Log[zb] + 0.798349856421126638*zb^44*Log[zb] + 0.786459719855829732*zb^45*Log[zb] + 0.7749572250906692*zb^46*Log[zb] + 0.763823168079424486*zb^47*Log[zb] + 0.7530395982186737*zb^48*Log[zb] + 0.742589718776852035*zb^49*Log[zb] + 0.732457796436596016*zb^50*Log[zb] + 24.4444444444444444*Log[Q2/muf2]*Log[zb] - 26.4444444444444444*zb*Log[Q2/muf2]*Log[zb] + 8.296296296296296*zb^2*Log[Q2/muf2]*Log[zb] + 3.55555555555555556*zb^3*Log[Q2/muf2]*Log[zb] + 2.31111111111111111*zb^4*Log[Q2/muf2]*Log[zb] + 1.74814814814814815*zb^5*Log[Q2/muf2]*Log[zb] + 1.42222222222222222*zb^6*Log[Q2/muf2]*Log[zb] + 1.20634920634920635*zb^7*Log[Q2/muf2]*Log[zb] + 1.05114638447971781*zb^8*Log[Q2/muf2]*Log[zb] + 0.933333333333333333*zb^9*Log[Q2/muf2]*Log[zb] + 0.840404040404040404*zb^10*Log[Q2/muf2]*Log[zb] + 0.764983164983164983*zb^11*Log[Q2/muf2]*Log[zb] + 0.702408702408702409*zb^12*Log[Q2/muf2]*Log[zb] + 0.649572649572649573*zb^13*Log[Q2/muf2]*Log[zb] + 0.604314204314204314*zb^14*Log[Q2/muf2]*Log[zb] + 0.565079365079365079*zb^15*Log[Q2/muf2]*Log[zb] + 0.530718954248366013*zb^16*Log[Q2/muf2]*Log[zb] + 0.500363108206245461*zb^17*Log[Q2/muf2]*Log[zb] + 0.473340213278293774*zb^18*Log[Q2/muf2]*Log[zb] + 0.44912280701754387*zb^19*Log[Q2/muf2]*Log[zb] + 0.427290448343079922*zb^20*Log[Q2/muf2]*Log[zb] + 0.407503607503607504*zb^21*Log[Q2/muf2]*Log[zb] + 0.389484911224041659*zb^22*Log[Q2/muf2]*Log[zb] + 0.373005416483677353*zb^23*Log[Q2/muf2]*Log[zb] + 0.3578743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.343931623931623932*zb^25*Log[Q2/muf2]*Log[zb] + 0.331041468819246597*zb^26*Log[Q2/muf2]*Log[zb] + 0.319088319088319088*zb^27*Log[Q2/muf2]*Log[zb] + 0.307972997628170042*zb^28*Log[Q2/muf2]*Log[zb] + 0.297609925196132093*zb^29*Log[Q2/muf2]*Log[zb] + 0.287924854776912619*zb^30*Log[Q2/muf2]*Log[zb] + 0.278853046594982079*zb^31*Log[Q2/muf2]*Log[zb] + 0.270337786466818725*zb^32*Log[Q2/muf2]*Log[zb] + 0.262329174093879976*zb^33*Log[Q2/muf2]*Log[zb] + 0.254783125371360665*zb^34*Log[Q2/muf2]*Log[zb] + 0.247660545699761386*zb^35*Log[Q2/muf2]*Log[zb] + 0.240926640926640927*zb^36*Log[Q2/muf2]*Log[zb] + 0.234550339813497708*zb^37*Log[Q2/muf2]*Log[zb] + 0.228503807451175872*zb^38*Log[Q2/muf2]*Log[zb] + 0.222762033288349078*zb^39*Log[Q2/muf2]*Log[zb] + 0.217302480717114863*zb^40*Log[Q2/muf2]*Log[zb] + 0.212104787714543812*zb^41*Log[Q2/muf2]*Log[zb] + 0.207150510043306413*zb^42*Log[Q2/muf2]*Log[zb] + 0.202422900097318702*zb^43*Log[Q2/muf2]*Log[zb] + 0.197906715736173101*zb^44*Log[Q2/muf2]*Log[zb] + 0.193588054457619675*zb^45*Log[Q2/muf2]*Log[zb] + 0.189454209065679926*zb^46*Log[Q2/muf2]*Log[zb] + 0.185493541645253024*zb^47*Log[Q2/muf2]*Log[zb] + 0.181695373184734887*zb^48*Log[Q2/muf2]*Log[zb] + 0.178049886621315193*zb^49*Log[Q2/muf2]*Log[zb] + 0.174548041438797741*zb^50*Log[Q2/muf2]*Log[zb] - 7.11111111111111111*Log[Q2/muf2]^2*Log[zb] + 3.55555555555555556*zb*Log[Q2/muf2]^2*Log[zb] + 37.7777777777777778*Log[zb]^2 - 33.1111111111111111*zb*Log[zb]^2 + 9.18518518518518519*zb^2*Log[zb]^2 + 4.*zb^3*Log[zb]^2 + 2.62222222222222222*zb^4*Log[zb]^2 + 1.99259259259259259*zb^5*Log[zb]^2 + 1.6253968253968254*zb^6*Log[zb]^2 + 1.38095238095238095*zb^7*Log[zb]^2 + 1.20458553791887125*zb^8*Log[zb]^2 + 1.07037037037037037*zb^9*Log[zb]^2 + 0.9643097643097643*zb^10*Log[zb]^2 + 0.878114478114478114*zb^11*Log[zb]^2 + 0.806526806526806527*zb^12*Log[zb]^2 + 0.746031746031746032*zb^13*Log[zb]^2 + 0.6941798941798942*zb^14*Log[zb]^2 + 0.649206349206349206*zb^15*Log[zb]^2 + 0.609803921568627451*zb^16*Log[zb]^2 + 0.574981844589687727*zb^17*Log[zb]^2 + 0.543974314872147689*zb^18*Log[zb]^2 + 0.516179337231968811*zb^19*Log[zb]^2 + 0.491116680590364801*zb^20*Log[zb]^2 + 0.468398268398268398*zb^21*Log[zb]^2 + 0.447706882489491185*zb^22*Log[zb]^2 + 0.428780559215341824*zb^23*Log[zb]^2 + 0.411400966183574879*zb^24*Log[zb]^2 + 0.395384615384615385*zb^25*Log[zb]^2 + 0.380576131687242798*zb^26*Log[zb]^2 + 0.366843033509700176*zb^27*Log[zb]^2 + 0.354071641427963267*zb^28*Log[zb]^2 + 0.342163838715562853*zb^29*Log[zb]^2 + 0.3310344827586207*zb^30*Log[zb]^2 + 0.320609318996415771*zb^31*Log[zb]^2 + 0.310823286629738243*zb^32*Log[zb]^2 + 0.301619132501485443*zb^33*Log[zb]^2 + 0.292946269416857652*zb^34*Log[zb]^2 + 0.284759829857869074*zb^35*Log[zb]^2 + 0.277019877019877*zb^36*Log[zb]^2 + 0.269690743374953901*zb^37*Log[zb]^2 + 0.262740473266789056*zb^38*Log[zb]^2 + 0.256140350877192982*zb^39*Log[zb]^2 + 0.24986449864498644*zb^40*Log[zb]^2 + 0.243889534133436572*zb^41*Log[zb]^2 + 0.238194275630463946*zb^42*Log[zb]^2 + 0.232759488573442062*zb^43*Log[zb]^2 + 0.22756766632735625*zb^44*Log[zb]^2 + 0.222602839994144342*zb^45*Log[zb]^2 + 0.217850412855038202*zb^46*Log[zb]^2 + 0.213297015794703121*zb^47*Log[zb]^2 + 0.208930380662903459*zb^48*Log[zb]^2 + 0.204739229024943311*zb^49*Log[zb]^2 + 0.2007131741585523*zb^50*Log[zb]^2 - 21.3333333333333333*Log[Q2/muf2]*Log[zb]^2 + 10.6666666666666667*zb*Log[Q2/muf2]*Log[zb]^2 - 14.2222222222222222*Log[zb]^3 + 7.11111111111111111*zb*Log[zb]^3, 0.291666666666666667*zb^2 - 0.0478395061728395062*zb^3 - 0.202353395061728395*zb^4 - 0.264439814814814815*zb^5 - 0.279509259259259259*zb^6 - 0.272717084188172624*zb^7 - 0.256901328487744304*zb^8 - 0.238282090571139292*zb^9 - 0.219712951881712905*zb^10 - 0.202388439212909566*zb^11 - 0.186709855992133584*zb^12 - 0.172715556647021816*zb^13 - 0.160290913157567642*zb^14 - 0.149268301454712596*zb^15 - 0.139472802143421238*zb^16 - 0.130741491646951964*zb^17 - 0.122930178744610758*zb^18 - 0.115914412726899109*zb^19 - 0.109588080563182216*zb^20 - 0.103861167825132528*zb^21 - 0.09865739971075238*zb^22 - 0.0939120616028949329*zb^23 - 0.0895701010645721597*zb^24 - 0.0855845237279269048*zb^25 - 0.0819150585449410236*zb^26 - 0.0785270556675554585*zb^27 - 0.0753905791784057485*zb^28 - 0.0724796603913954602*zb^29 - 0.0697716823716699*zb^30 - 0.0672468712983371561*zb^31 - 0.0648878747555768597*zb^32 - 0.0626794108245013205*zb^33 - 0.0606079749678292947*zb^34 - 0.0586615942279070818*zb^35 - 0.0568296202898424436*zb^36 - 0.0551025545862552204*zb^37 - 0.0534718999178390533*zb^38 - 0.0519300341007975388*zb^39 - 0.05047010198200455*zb^40 - 0.0490859228283839939*zb^41 - 0.0477719106325274184*zb^42 - 0.04652300530879796*zb^43 - 0.0453346131042265985*zb^44 - 0.0442025548330183575*zb^45 - 0.0431230207755551651*zb^46 - 0.0420925312727553642*zb^47 - 0.0411079022027185638*zb^48 - 0.0401662146552507731*zb^49 - 0.0392647882263069659*zb^50 + ALARM*zb^51, -0.666666666666666667*zb + 0.333333333333333333*zb^2 - 0.0555555555555555556*zb^4 - 0.0666666666666666667*zb^5 - 0.0666666666666666667*zb^6 - 0.0634920634920634921*zb^7 - 0.0595238095238095238*zb^8 - 0.0555555555555555556*zb^9 - 0.0518518518518518519*zb^10 - 0.0484848484848484848*zb^11 - 0.0454545454545454545*zb^12 - 0.042735042735042736*zb^13 - 0.040293040293040296*zb^14 - 0.0380952380952380952*zb^15 - 0.0361111111111111111*zb^16 - 0.0343137254901960784*zb^17 - 0.0326797385620915033*zb^18 - 0.031189083820662766*zb^19 - 0.0298245614035087719*zb^20 - 0.0285714285714285714*zb^21 - 0.027417027417027416*zb^22 - 0.0263504611330698287*zb^23 - 0.0253623188405797101*zb^24 - 0.0244444444444444444*zb^25 - 0.0235897435897435897*zb^26 - 0.022792022792022793*zb^27 - 0.0220458553791887125*zb^28 - 0.0213464696223316913*zb^29 - 0.0206896551724137931*zb^30 - 0.0200716845878136201*zb^31 - 0.019489247311827957*zb^32 - 0.0189393939393939394*zb^33 - 0.0184194890077243018*zb^34 - 0.0179271708683473389*zb^35 - 0.0174603174603174603*zb^36 - 0.01701701701701702*zb^37 - 0.016595542911332386*zb^38 - 0.016194331983805668*zb^39 - 0.01581196581196581*zb^40 - 0.0154471544715447154*zb^41 - 0.0150987224157955865*zb^42 - 0.0147655961609449982*zb^43 - 0.0144467935165609584*zb^44 - 0.0141414141414141414*zb^45 - 0.0138486312399355878*zb^46 - 0.0135676842429848905*zb^47 - 0.0132978723404255319*zb^48 - 0.0130385487528344671*zb^49 - 0.0127891156462585034*zb^50 + ALARM*zb^51}, {0.0277777777777777778*zb^3 + 0.0138888888888888889*zb^4 + 0.0012962962962962963*zb^5 + 0.00148148148148148148*zb^6 + 0.00523620559334845049*zb^7 + 0.00962931468883849836*zb^8 + 0.0137901024607373814*zb^9 + 0.0174948559670781893*zb^10 + 0.0207268370736384204*zb^11 + 0.0235319100091827365*zb^12 + 0.0259695268748715302*zb^13 + 0.0280964059230237496*zb^14 + 0.0299618378670576473*zb^15 + 0.0316071213839070982*zb^16 + 0.0330663602921468486*zb^17 + 0.0343675930799873514*zb^18 + 0.0355338864056531776*zb^19 + 0.0365842787872734816*zb^20 + 0.0375345569294384655*zb^21 + 0.0383978806610586595*zb^22 + 0.0391852813409985247*zb^23 + 0.0399060582304173345*zb^24 + 0.0405680939703277534*zb^25 + 0.0411781063953933597*zb^26 + 0.0417418503502552145*zb^27 + 0.0422642802037666717*zb^28 + 0.0427496813829396394*zb^29 + 0.0432017773919780259*zb^30 + 0.0436238173450610494*zb^31 + 0.0440186479346770908*zb^32 + 0.0443887729053760348*zb^33 + 0.0447364024462586577*zb^34 + 0.0450634944081970647*zb^35 + 0.0453717888583709031*zb^36 + 0.0456628371783782464*zb^37 + 0.0459380266726015169*zb^38 + 0.0461986014652661903*zb^39 + 0.0464456803160260215*zb^40 + 0.0466802718660416415*zb^41 + 0.0469032877325930446*zb^42 + 0.0471155537950716422*zb^43 + 0.0473178199547254237*zb^44 + 0.0475107686016831132*zb^45 + 0.0476950219831550418*zb^46 + 0.0478711486344246775*zb^47 + 0.0480396690078369888*zb^48 + 0.0482010604133031491*zb^49 + 0.0483557613659632652*zb^50 + 0.00740740740740740741*zb^5*Log[zb] + 0.0111111111111111111*zb^6*Log[zb] + 0.0126984126984126984*zb^7*Log[zb] + 0.0132275132275132275*zb^8*Log[zb] + 0.0132275132275132275*zb^9*Log[zb] + 0.012962962962962963*zb^10*Log[zb] + 0.0125701459034792368*zb^11*Log[zb] + 0.0121212121212121212*zb^12*Log[zb] + 0.011655011655011654*zb^13*Log[zb] + 0.0111925111925111925*zb^14*Log[zb] + 0.0107448107448107448*zb^15*Log[zb] + 0.0103174603174603175*zb^16*Log[zb] + 0.00991285403050108932*zb^17*Log[zb] + 0.00953159041394335512*zb^18*Log[zb] + 0.009173259947253756*zb^19*Log[zb] + 0.00883690708252111761*zb^20*Log[zb] + 0.00852130325814536341*zb^21*Log[zb] + 0.00822510822510822511*zb^22*Log[zb] + 0.00794696446870359914*zb^23*Log[zb] + 0.00768555116381203338*zb^24*Log[zb] + 0.00743961352657004831*zb^25*Log[zb] + 0.00720797720797720798*zb^26*Log[zb] + 0.00698955365622032289*zb^27*Log[zb] + 0.00678334011667345001*zb^28*Log[zb] + 0.00658841655010237386*zb^29*Log[zb] + 0.00640394088669950739*zb^30*Log[zb] + 0.00622914349276974416*zb^31*Log[zb] + 0.00606332138590203106*zb^32*Log[zb] + 0.00590583251873574454*zb^33*Log[zb] + 0.00575609031491384433*zb^34*Log[zb] + 0.00561355855473502532*zb^35*Log[zb] + 0.00547774665421724245*zb^36*Log[zb] + 0.00534820534820534821*zb^37*Log[zb] + 0.00522452276838241751*zb^38*Log[zb] + 0.00510632089579458001*zb^39*Log[zb] + 0.004993252361673414*zb^40*Log[zb] + 0.00488499756792439719*zb^41*Log[zb] + 0.00478126209833526907*zb^42*Log[zb] + 0.00468177439249475551*zb^43*Log[zb] + 0.00458628365605109791*zb^44*Log[zb] + 0.00449455798293007595*zb^45*Log[zb] + 0.00440638266725223247*zb^46*Log[zb] + 0.00432155868480259476*zb^47*Log[zb] + 0.00423990132593277829*zb^48*Log[zb] + 0.00416123896367057461*zb^49*Log[zb] + 0.0040854119425547996*zb^50*Log[zb], 0.278875699712168869*zb^5 + 0.2367780557410928*zb^6 + 0.161112346281212446*zb^7 + 0.0935786789173599294*zb^8 + 0.0383060773743528419*zb^9 - 0.00629847167969127581*zb^10 - 0.0423239921609593216*zb^11 - 0.0715290723786165557*zb^12 - 0.0952919649503407337*zb^13 - 0.114682363807585582*zb^14 - 0.130534644767708782*zb^15 - 0.14350498757738156*zb^16 - 0.15411374019134358*zb^17 - 0.162776731342314365*zb^18 - 0.169828615571529025*zb^19 - 0.175540468283329522*zb^20 - 0.180133184556701333*zb^21 - 0.183787776753384272*zb^22 - 0.186653353606396867*zb^23 - 0.188853348455065061*zb^24 - 0.190490413720256705*zb^25 - 0.191650291477696191*zb^26 - 0.192404892490871117*zb^27 - 0.192814759374054096*zb^28 - 0.192931047661357396*zb^29 - 0.19279712732917373*zb^30 - 0.192449883865092989*zb^31 - 0.191920780241270138*zb^32 - 0.191236727655825204*zb^33 - 0.190420802577997225*zb^34 - 0.189492839684404791*zb^35 - 0.188469924124028364*zb^36 - 0.1873668017669381*zb^37 - 0.186196222353909127*zb^38 - 0.184969227528598482*zb^39 - 0.183695393417862266*zb^40 - 0.182383035590087084*zb^41 - 0.181039382760043804*zb^42 - 0.179670724440437037*zb^43 - 0.178282536802388893*zb^44 - 0.176879590251098295*zb^45 - 0.1754660416111919*zb^46 - 0.174045513319428199*zb^47 - 0.172621161617387172*zb^48 - 0.171195735405431796*zb^49 - 0.169771627147234086*zb^50 - 0.0880246913580246914*zb^5*Log[Q2/muf2] - 0.114753086419753086*zb^6*Log[Q2/muf2] - 0.122219702695893172*zb^7*Log[Q2/muf2] - 0.122745023935500126*zb^8*Log[Q2/muf2] - 0.120396607659982146*zb^9*Log[Q2/muf2] - 0.116775643956713916*zb^10*Log[Q2/muf2] - 0.112609245348008642*zb^11*Log[Q2/muf2] - 0.108261446820449546*zb^12*Log[Q2/muf2] - 0.103924798198055805*zb^13*Log[Q2/muf2] - 0.0997028633182140169*zb^14*Log[Q2/muf2] - 0.0956500116610664499*zb^15*Log[Q2/muf2] - 0.0917923425738547859*zb^16*Log[Q2/muf2] - 0.08813939288670028*zb^17*Log[Q2/muf2] - 0.0846909737651229311*zb^18*Log[Q2/muf2] - 0.0814412774634881899*zb^19*Log[Q2/muf2] - 0.0783813868773970942*zb^20*Log[Q2/muf2] - 0.0755008215216605481*zb^21*Log[Q2/muf2] - 0.0727884894006092219*zb^22*Log[Q2/muf2] - 0.0702332670419472549*zb^23*Log[Q2/muf2] - 0.0678243445882609688*zb^24*Log[Q2/muf2] - 0.0655514217627416*zb^25*Log[Q2/muf2] - 0.0634048092245093907*zb^26*Log[Q2/muf2] - 0.06137547028130148*zb^27*Log[Q2/muf2] - 0.0594550255353570318*zb^28*Log[Q2/muf2] - 0.0576357350881826678*zb^29*Log[Q2/muf2] - 0.0559104677809252695*zb^30*Log[Q2/muf2] - 0.0542726635879985759*zb^31*Log[Q2/muf2] - 0.0527162930787740992*zb^32*Log[Q2/muf2] - 0.0512358164130758382*zb^33*Log[Q2/muf2] - 0.0498261433822399149*zb^34*Log[Q2/muf2] - 0.04848259538067817*zb^35*Log[Q2/muf2] - 0.0472008697832328319*zb^36*Log[Q2/muf2] - 0.0459770069385505118*zb^37*Log[Q2/muf2] - 0.0448073598200397947*zb^38*Log[Q2/muf2] - 0.0436885662715275319*zb^39*Log[Q2/muf2] - 0.0426175237229223699*zb^40*Log[Q2/muf2] - 0.0415913662175226635*zb^41*Log[Q2/muf2] - 0.040607443577299916*zb^42*Log[Q2/muf2] - 0.0396633025289668032*zb^43*Log[Q2/muf2] - 0.0387566696174751594*zb^44*Log[Q2/muf2] - 0.0378854357418206925*zb^45*Log[Q2/muf2] - 0.0370476421586862692*zb^46*Log[Q2/muf2] - 0.0362414678112393696*zb^47*Log[Q2/muf2] - 0.0354652178524738426*zb^48*Log[Q2/muf2] - 0.0347173132443251953*zb^49*Log[Q2/muf2] - 0.0339962813250750982*zb^50*Log[Q2/muf2] - 0.266141975308641975*zb^5*Log[zb] - 0.330848765432098765*zb^6*Log[zb] - 0.337364155538758713*zb^7*Log[zb] - 0.324996588141429411*zb^8*Log[zb] - 0.306021518232350096*zb^9*Log[zb] - 0.284995679284516733*zb^10*Log[zb] - 0.263840834791746*zb^11*Log[zb] - 0.243421760648392042*zb^12*Log[zb] - 0.224123194754214969*zb^13*Log[zb] - 0.206093157170690748*zb^14*Log[zb] - 0.189357794323411011*zb^15*Log[zb] - 0.173880125572143302*zb^16*Log[zb] - 0.159591696624371282*zb^17*Log[zb] - 0.146410128974504261*zb^18*Log[zb] - 0.134248933026583336*zb^19*Log[zb] - 0.123022929903842071*zb^20*Log[zb] - 0.112651129884778255*zb^21*Log[zb] - 0.103058125205715371*zb^22*Log[zb] - 0.0941746174438079102*zb^23*Log[zb] - 0.0859374487763304521*zb^24*Log[zb] - 0.0782893587982434893*zb^25*Log[zb] - 0.0711786001450000297*zb^26*Log[zb] - 0.0645584925190566*zb^27*Log[zb] - 0.0583869619194937588*zb^28*Log[zb] - 0.0526260917549486072*zb^29*Log[zb] - 0.0472417001955775607*zb^30*Log[zb] - 0.0422029506228680349*zb^31*Log[zb] - 0.0374819975423497952*zb^32*Log[zb] - 0.0330536677009985569*zb^33*Log[zb] - 0.0288951746901490253*zb^34*Log[zb] - 0.0249858645709649511*zb^35*Log[zb] - 0.0213069897524748377*zb^36*Log[zb] - 0.0178415083050809653*zb^37*Log[zb] - 0.0145739059941526064*zb^38*Log[zb] - 0.0114900384994202091*zb^39*Log[zb] - 0.00857699150356817249*zb^40*Log[zb] - 0.00582295656176891545*zb^41*Log[zb] - 0.00321712088773884052*zb^42*Log[zb] - 0.0007495694028321001*zb^43*Log[zb] + 0.00158880241144468873*zb^44*Log[zb] + 0.00380636614188461371*zb^45*Log[zb] + 0.00591082968081808001*zb^46*Log[zb] + 0.00790929906118417841*zb^47*Log[zb] + 0.009808333756190191*zb^48*Log[zb] + 0.0116139962029723069*zb^49*Log[zb] + 0.0133318962157155259*zb^50*Log[zb] + 0.0296296296296296296*zb^5*Log[Q2/muf2]*Log[zb] + 0.0444444444444444444*zb^6*Log[Q2/muf2]*Log[zb] + 0.0522045855379188713*zb^7*Log[Q2/muf2]*Log[zb] + 0.0564373897707231041*zb^8*Log[Q2/muf2]*Log[zb] + 0.058710562414266115*zb^9*Log[Q2/muf2]*Log[zb] + 0.0598079561042524005*zb^10*Log[Q2/muf2]*Log[zb] + 0.0601642527568453494*zb^11*Log[Q2/muf2]*Log[zb] + 0.0600395489284378173*zb^12*Log[Q2/muf2]*Log[zb] + 0.0595980151535707091*zb^13*Log[Q2/muf2]*Log[zb] + 0.0589472256138922806*zb^14*Log[Q2/muf2]*Log[zb] + 0.0581595633447485299*zb^15*Log[Q2/muf2]*Log[zb] + 0.0572846632105891365*zb^16*Log[Q2/muf2]*Log[zb] + 0.0563570182742296032*zb^17*Log[Q2/muf2]*Log[zb] + 0.0554008123724899324*zb^18*Log[Q2/muf2]*Log[zb] + 0.0544330840627136923*zb^19*Log[Q2/muf2]*Log[zb] + 0.0534658482806630955*zb^20*Log[Q2/muf2]*Log[zb] + 0.0525075471041693788*zb^21*Log[Q2/muf2]*Log[zb] + 0.0515640580097473966*zb^22*Log[Q2/muf2]*Log[zb] + 0.0506394042876624722*zb^23*Log[Q2/muf2]*Log[zb] + 0.0497362615179179893*zb^24*Log[Q2/muf2]*Log[zb] + 0.0488563223256193249*zb^25*Log[Q2/muf2]*Log[zb] + 0.0480005613729957269*zb^26*Log[Q2/muf2]*Log[zb] + 0.047169429318992234*zb^27*Log[Q2/muf2]*Log[zb] + 0.0463629956881810269*zb^28*Log[Q2/muf2]*Log[zb] + 0.0455810546583250119*zb^29*Log[Q2/muf2]*Log[zb] + 0.0448232037158304773*zb^30*Log[Q2/muf2]*Log[zb] + 0.0440889023148113872*zb^31*Log[Q2/muf2]*Log[zb] + 0.0433775157036800958*zb^32*Log[Q2/muf2]*Log[zb] + 0.0426883476869517368*zb^33*Log[Q2/muf2]*Log[zb] + 0.0420206650918871791*zb^34*Log[Q2/muf2]*Log[zb] + 0.0413737159899049201*zb^35*Log[Q2/muf2]*Log[zb] + 0.0407467431995226123*zb^36*Log[Q2/muf2]*Log[zb] + 0.040138994214425995*zb^37*Log[Q2/muf2]*Log[zb] + 0.0395497284176865603*zb^38*Log[Q2/muf2]*Log[zb] + 0.0389782222334085542*zb^39*Log[Q2/muf2]*Log[zb] + 0.0384237727104750989*zb^40*Log[Q2/muf2]*Log[zb] + 0.0378856999154757635*zb^41*Log[Q2/muf2]*Log[zb] + 0.0373633484231576651*zb^42*Log[Q2/muf2]*Log[zb] + 0.0368560881254562305*zb^43*Log[Q2/muf2]*Log[zb] + 0.0363633145289222247*zb^44*Log[Q2/muf2]*Log[zb] + 0.0358844486711877715*zb^45*Log[Q2/muf2]*Log[zb] + 0.0354189367570577757*zb^46*Log[Q2/muf2]*Log[zb] + 0.0349662495916786995*zb^47*Log[Q2/muf2]*Log[zb] + 0.03452588187037993*zb^48*Log[Q2/muf2]*Log[zb] + 0.0340973513709666329*zb^49*Log[Q2/muf2]*Log[zb] + 0.0336801980835312345*zb^50*Log[Q2/muf2]*Log[zb] + 0.0546296296296296296*zb^5*Log[zb]^2 + 0.0819444444444444444*zb^6*Log[zb]^2 + 0.0966490299823633157*zb^7*Log[zb]^2 + 0.105048500881834215*zb^8*Log[zb]^2 + 0.10987899274936312*zb^9*Log[zb]^2 + 0.112508573388203018*zb^10*Log[zb]^2 + 0.113707622966882226*zb^11*Log[zb]^2 + 0.113947677836566725*zb^12*Log[zb]^2 + 0.113533894089449645*zb^13*Log[zb]^2 + 0.112671279337946005*zb^14*Log[zb]^2 + 0.111501160019678538*zb^15*Log[zb]^2 + 0.110122766465359058*zb^16*Log[zb]^2 + 0.108606703048424181*zb^17*Log[zb]^2 + 0.107003687075854832*zb^18*Log[zb]^2 + 0.105350386192606122*zb^19*Log[zb]^2 + 0.103673407128572821*zb^20*Log[zb]^2 + 0.101992071430946396*zb^21*Log[zb]^2 + 0.100320376517466465*zb^22*Log[zb]^2 + 0.0986683990839912044*zb^23*Log[zb]^2 + 0.0970433106662871897*zb^24*Log[zb]^2 + 0.09545011972454977*zb^25*Log[zb]^2 + 0.0938922185586415606*zb^26*Log[zb]^2 + 0.0923717894396106297*zb^27*Log[zb]^2 + 0.0908901082061270509*zb^28*Log[zb]^2 + 0.0894477725300754796*zb^29*Log[zb]^2 + 0.0880448743986028184*zb^30*Log[zb]^2 + 0.0866811309896082356*zb^31*Log[zb]^2 + 0.0853559843111804186*zb^32*Log[zb]^2 + 0.08406867725119473*zb^33*Log[zb]^2 + 0.0828183117159821807*zb^34*Log[zb]^2 + 0.0816038931044710516*zb^35*Log[zb]^2 + 0.0804243643129911534*zb^36*Log[zb]^2 + 0.0792786316889242205*zb^37*Log[zb]^2 + 0.07816558477315372*zb^38*Log[zb]^2 + 0.0770841112382242753*zb^39*Log[zb]^2 + 0.076033108102877*zb^40*Log[zb]^2 + 0.0750114900564710506*zb^41*Log[zb]^2 + 0.0740181955385828607*zb^42*Log[zb]^2 + 0.0730521910750378899*zb^43*Log[zb]^2 + 0.0721124742609022423*zb^44*Log[zb]^2 + 0.0711980756954776791*zb^45*Log[zb]^2 + 0.0703080601080890118*zb^46*Log[zb]^2 + 0.0694415268619143173*zb^47*Log[zb]^2 + 0.06859760998288297*zb^48*Log[zb]^2 + 0.0677754778291746985*zb^49*Log[zb]^2 + 0.0669743324921297237*zb^50*Log[zb]^2, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, -556.831883237865507 + 692.810922196410953*zb - 53.2120097032704584*zb^2 - 94.5800405973129091*zb^3 - 27.7050604307535399*zb^4 - 9.94326447725078896*zb^5 - 3.831096756535463*zb^6 - 1.40706655535030056*zb^7 - 0.348158745682917704*zb^8 + 0.114348223556342068*zb^9 + 0.296304235532498637*zb^10 + 0.336485788402655661*zb^11 + 0.303456538596179625*zb^12 + 0.23258155622602286*zb^13 + 0.143171521315487661*zb^14 + 0.0460138665447193696*zb^15 - 0.0527503938589946479*zb^16 - 0.149636048749550524*zb^17 - 0.242706862117372265*zb^18 - 0.330949953816191605*zb^19 - 0.413907483517727583*zb^20 - 0.491456026469491117*zb^21 - 0.563671561130688581*zb^22 - 0.630745898385223376*zb^23 - 0.6929344817140597*zb^24 - 0.750523707806271648*zb^25 - 0.803810540503968971*zb^26 - 0.853089954100736983*zb^27 - 0.898647396427140714*zb^28 - 0.940754482491912098*zb^29 - 0.979666765701578665*zb^30 - 1.01562283744327082*zb^31 - 1.04884426493195116*zb^32 - 1.07953604547886056*zb^33 - 1.10788736557548377*zb^34 - 1.1340725259834854*zb^35 - 1.15825194237674436*zb^36 - 1.18057316333841588*zb^37 - 1.20117186907963105*zb^38 - 1.22017282865900543*zb^39 - 1.23769080308522214*zb^40 - 1.25383138803974625*zb^41 - 1.2686917941116138*zb^42 - 1.28236156509972375*zb^43 - 1.29492323659148185*zb^44 - 1.30645293799841215*zb^45 - 1.31702094174417759*zb^46 - 1.32669216351242828*zb^47 - 1.33552661747665257*zb^48 - 1.34357983032409307*zb^49 - 1.35090321770015*zb^50 + ALARM*zb^51 + 746.141176277164772*Log[Q2/muf2] - 417.609366948088155*zb*Log[Q2/muf2] - 119.53748193591586*zb^2*Log[Q2/muf2] + 24.5245952675491003*zb^3*Log[Q2/muf2] + 10.561970128198023*zb^4*Log[Q2/muf2] + 4.23641850280483382*zb^5*Log[Q2/muf2] + 1.42515893874968548*zb^6*Log[Q2/muf2] + 0.0308960125147956203*zb^7*Log[Q2/muf2] - 0.7276470638856449*zb^8*Log[Q2/muf2] - 1.16906407850859403*zb^9*Log[Q2/muf2] - 1.43777815832888739*zb^10*Log[Q2/muf2] - 1.60559739030658899*zb^11*Log[Q2/muf2] - 1.71109309085028283*zb^12*Log[Q2/muf2] - 1.77635526733720957*zb^13*Log[Q2/muf2] - 1.81472656299203869*zb^14*Log[Q2/muf2] - 1.83463122944863281*zb^15*Log[Q2/muf2] - 1.84158865126916253*zb^16*Log[Q2/muf2] - 1.83932881417448298*zb^17*Log[Q2/muf2] - 1.83043884080048041*zb^18*Log[Q2/muf2] - 1.81675279476475916*zb^19*Log[Q2/muf2] - 1.79959495060312424*zb^20*Log[Q2/muf2] - 1.77993629028314612*zb^21*Log[Q2/muf2] - 1.75849790816500721*zb^22*Log[Q2/muf2] - 1.73582097282702484*zb^23*Log[Q2/muf2] - 1.71231506714218671*zb^24*Log[Q2/muf2] - 1.68829221934160748*zb^25*Log[Q2/muf2] - 1.66399126372311622*zb^26*Log[Q2/muf2] - 1.63959554108830356*zb^27*Log[Q2/muf2] - 1.61524593293757151*zb^28*Log[Q2/muf2] - 1.59105057543185923*zb^29*Log[Q2/muf2] - 1.56709217741950013*zb^30*Log[Q2/muf2] - 1.54343358727078163*zb^31*Log[Q2/muf2] - 1.52012206476585142*zb^32*Log[Q2/muf2] - 1.49719258517805934*zb^33*Log[Q2/muf2] - 1.47467041298400029*zb^34*Log[Q2/muf2] - 1.45257311945596871*zb^35*Log[Q2/muf2] - 1.43091217335026089*zb^36*Log[Q2/muf2] - 1.40969420142089783*zb^37*Log[Q2/muf2] - 1.38892199181085835*zb^38*Log[Q2/muf2] - 1.3685952959428145*zb^39*Log[Q2/muf2] - 1.34871147158151282*zb^40*Log[Q2/muf2] - 1.32926600003574677*zb^41*Log[Q2/muf2] - 1.3102529031373114*zb^42*Log[Q2/muf2] - 1.29166508005516846*zb^43*Log[Q2/muf2] - 1.27349457972696326*zb^44*Log[Q2/muf2] - 1.25573282139106181*zb^45*Log[Q2/muf2] - 1.23837077314143048*zb^46*Log[Q2/muf2] - 1.22139909642826202*zb^47*Log[Q2/muf2] - 1.20480826285769069*zb^48*Log[Q2/muf2] - 1.18858864840550433*zb^49*Log[Q2/muf2] - 1.17273060917789662*zb^50*Log[Q2/muf2] - 208.602098846840623*Log[Q2/muf2]^2 + 34.8276065070645256*zb*Log[Q2/muf2]^2 + 49.22316933969524*zb^2*Log[Q2/muf2]^2 + 3.20562674312017458*zb^3*Log[Q2/muf2]^2 + 0.0949908483387283834*zb^4*Log[Q2/muf2]^2 - 0.368332129424517762*zb^5*Log[Q2/muf2]^2 - 0.448112467617400258*zb^6*Log[Q2/muf2]^2 - 0.446781516179684285*zb^7*Log[Q2/muf2]^2 - 0.425096944666702372*zb^8*Log[Q2/muf2]^2 - 0.398649278647839502*zb^9*Log[Q2/muf2]^2 - 0.372086981818903668*zb^10*Log[Q2/muf2]^2 - 0.346884091657808092*zb^11*Log[Q2/muf2]^2 - 0.323467677943267197*zb^12*Log[Q2/muf2]^2 - 0.301889702411298314*zb^13*Log[Q2/muf2]^2 - 0.282063926138463595*zb^14*Log[Q2/muf2]^2 - 0.263856648887816359*zb^15*Log[Q2/muf2]^2 - 0.247123384645979752*zb^16*Log[Q2/muf2]^2 - 0.231723930384158411*zb^17*Log[Q2/muf2]^2 - 0.217528272794455181*zb^18*Log[Q2/muf2]^2 - 0.204418456523949993*zb^19*Log[Q2/muf2]^2 - 0.192288650262282506*zb^20*Log[Q2/muf2]^2 - 0.181044431862467924*zb^21*Log[Q2/muf2]^2 - 0.170601772935837292*zb^22*Log[Q2/muf2]^2 - 0.160885951393120445*zb^23*Log[Q2/muf2]^2 - 0.151830498716467281*zb^24*Log[Q2/muf2]^2 - 0.143376228542826321*zb^25*Log[Q2/muf2]^2 - 0.135470363054950419*zb^26*Log[Q2/muf2]^2 - 0.128065758785591404*zb^27*Log[Q2/muf2]^2 - 0.121120226369842657*zb^28*Log[Q2/muf2]^2 - 0.114595935773271551*zb^29*Log[Q2/muf2]^2 - 0.108458897617953045*zb^30*Log[Q2/muf2]^2 - 0.102678511382796948*zb^31*Log[Q2/muf2]^2 - 0.0972271719101205084*zb^32*Log[Q2/muf2]^2 - 0.0920799265082384156*zb^33*Log[Q2/muf2]^2 - 0.0872141758423365559*zb^34*Log[Q2/muf2]^2 - 0.0826094126732201072*zb^35*Log[Q2/muf2]^2 - 0.0782469932986086177*zb^36*Log[Q2/muf2]^2 - 0.0741099372607277168*zb^37*Log[Q2/muf2]^2 - 0.0701827515056440914*zb^38*Log[Q2/muf2]^2 - 0.0664512757189783367*zb^39*Log[Q2/muf2]^2 - 0.0629025460269906549*zb^40*Log[Q2/muf2]^2 - 0.0595246746501682605*zb^41*Log[Q2/muf2]^2 - 0.0563067434368655001*zb^42*Log[Q2/muf2]^2 - 0.0532387094951855216*zb^43*Log[Q2/muf2]^2 - 0.0503113213892703534*zb^44*Log[Q2/muf2]^2 - 0.0475160445777483826*zb^45*Log[Q2/muf2]^2 - 0.0448449949527035073*zb^46*Log[Q2/muf2]^2 - 0.0422908794918396253*zb^47*Log[Q2/muf2]^2 - 0.0398469431684935486*zb^48*Log[Q2/muf2]^2 - 0.0375069213771761947*zb^49*Log[Q2/muf2]^2 - 0.0352649972292568884*zb^50*Log[Q2/muf2]^2 + 17.5161649794992334*Log[Q2/muf2]^3 + 2.00734960901581541*zb*Log[Q2/muf2]^3 - 4.64197530864197531*zb^2*Log[Q2/muf2]^3 - 0.950617283950617284*zb^3*Log[Q2/muf2]^3 - 0.372839506172839506*zb^4*Log[Q2/muf2]^3 - 0.191577503429355281*zb^5*Log[Q2/muf2]^3 - 0.112843425436018029*zb^6*Log[Q2/muf2]^3 - 0.0715433498502281571*zb^7*Log[Q2/muf2]^3 - 0.0471011449847428683*zb^8*Log[Q2/muf2]^3 - 0.0313978705336730028*zb^9*Log[Q2/muf2]^3 - 0.0207013105778537877*zb^10*Log[Q2/muf2]^3 - 0.0130935564830065391*zb^11*Log[Q2/muf2]^3 - 0.00750215407903398925*zb^12*Log[Q2/muf2]^3 - 0.00328656053795112268*zb^13*Log[Q2/muf2]^3 - 0.0000435475025082948024*zb^14*Log[Q2/muf2]^3 + 0.00249180697152478458*zb^15*Log[Q2/muf2]^3 + 0.00449981418027895878*zb^16*Log[Q2/muf2]^3 + 0.006106883701327434*zb^17*Log[Q2/muf2]^3 + 0.00740388955148160822*zb^18*Log[Q2/muf2]^3 + 0.00845758154334414769*zb^19*Log[Q2/muf2]^3 + 0.00931791225530389402*zb^20*Log[Q2/muf2]^3 + 0.0100228777779457807*zb^21*Log[Q2/muf2]^3 + 0.0106017968944939423*zb^22*Log[Q2/muf2]^3 + 0.0110775820296598848*zb^23*Log[Q2/muf2]^3 + 0.0114683431166231629*zb^24*Log[Q2/muf2]^3 + 0.0117885403686564073*zb^25*Log[Q2/muf2]^3 + 0.0120498259858163858*zb^26*Log[Q2/muf2]^3 + 0.01226166754328581*zb^27*Log[Q2/muf2]^3 + 0.0124318156885414535*zb^28*Log[Q2/muf2]^3 + 0.0125666591847262313*zb^29*Log[Q2/muf2]^3 + 0.0126714973523257554*zb^30*Log[Q2/muf2]^3 + 0.0127507512033451341*zb^31*Log[Q2/muf2]^3 + 0.0128081285607776676*zb^32*Log[Q2/muf2]^3 + 0.0128467542830641947*zb^33*Log[Q2/muf2]^3 + 0.0128692737720261929*zb^34*Log[Q2/muf2]^3 + 0.0128779358437006232*zb^35*Log[Q2/muf2]^3 + 0.0128746595259919463*zb^36*Log[Q2/muf2]^3 + 0.0128610882409820167*zb^37*Log[Q2/muf2]^3 + 0.0128386340143139379*zb^38*Log[Q2/muf2]^3 + 0.0128085137472273772*zb^39*Log[Q2/muf2]^3 + 0.012771779131211261*zb^40*Log[Q2/muf2]^3 + 0.012729341440323118*zb^41*Log[Q2/muf2]^3 + 0.0126819921730656194*zb^42*Log[Q2/muf2]^3 + 0.0126304203134506735*zb^43*Log[Q2/muf2]^3 + 0.0125752268243459674*zb^44*Log[Q2/muf2]^3 + 0.0125169368642545671*zb^45*Log[Q2/muf2]^3 + 0.0124560101230901537*zb^46*Log[Q2/muf2]^3 + 0.0123928495971399878*zb^47*Log[Q2/muf2]^3 + 0.012327809063645815*zb^48*Log[Q2/muf2]^3 + 0.0122611994677949276*zb^49*Log[Q2/muf2]^3 + 0.012193294396747515*zb^50*Log[Q2/muf2]^3 + 1961.8997874034067*Log[zb] - 950.8556899685667*zb*Log[zb] - 349.789104792817151*zb^2*Log[zb] + 77.0009988809250486*zb^3*Log[zb] + 41.1675149009185823*zb^4*Log[zb] + 22.9556674264183407*zb^5*Log[zb] + 14.265792468861045*zb^6*Log[zb] + 9.64003093485027296*zb^7*Log[zb] + 6.95216762202321483*zb^8*Log[zb] + 5.28054549652338445*zb^9*Log[zb] + 4.19033038997698257*zb^10*Log[zb] + 3.454570123365817*zb^11*Log[zb] + 2.946406315392459*zb^12*Log[zb] + 2.5902621390566742*zb^13*Log[zb] + 2.33892234377411644*zb^14*Log[zb] + 2.16165852046780159*zb^15*Log[zb] + 2.03780907895860598*zb^16*Log[zb] + 1.95309221391841983*zb^17*Log[zb] + 1.89740682382463594*zb^18*Log[zb] + 1.86346782186244423*zb^19*Log[zb] + 1.84593321873009575*zb^20*Log[zb] + 1.84082980194315457*zb^21*Log[zb] + 1.84516622926212561*zb^22*Log[zb] + 1.85666677277190552*zb^23*Log[zb] + 1.87358464508592653*zb^24*Log[zb] + 1.89456891593981108*zb^25*Log[zb] + 1.91856820827632684*zb^26*Log[zb] + 1.94476006614551528*zb^27*Log[zb] + 1.97249851908712055*zb^28*Log[zb] + 2.00127472528764152*zb^29*Log[zb] + 2.03068713548408505*zb^30*Log[zb] + 2.06041866854711141*zb^31*Log[zb] + 2.09021910623537075*zb^32*Log[zb] + 2.11989141107613117*zb^33*Log[zb] + 2.14928101985973022*zb^34*Log[zb] + 2.17826741290859105*zb^35*Log[zb] + 2.20675743728459327*zb^36*Log[zb] + 2.23467999138177067*zb^37*Log[zb] + 2.26198177317443287*zb^38*Log[zb] + 2.28862386457832216*zb^39*Log[zb] + 2.31457897678107694*zb^40*Log[zb] + 2.33982922083108174*zb^41*Log[zb] + 2.36436429767264611*zb^42*Log[zb] + 2.38818002464570627*zb^43*Log[zb] + 2.4112771330168*zb^44*Log[zb] + 2.43366028468108533*zb^45*Log[zb] + 2.45533726673505692*zb^46*Log[zb] + 2.47631833088079664*zb^47*Log[zb] + 2.496615651119315*zb^48*Log[zb] + 2.51624287832486922*zb^49*Log[zb] + 2.53521477436875884*zb^50*Log[zb] - 1178.46790459634624*Log[Q2/muf2]*Log[zb] + 104.833597573332251*zb*Log[Q2/muf2]*Log[zb] + 335.631108485126329*zb^2*Log[Q2/muf2]*Log[zb] + 25.7981617884679321*zb^3*Log[Q2/muf2]*Log[zb] + 3.63833913709815979*zb^4*Log[Q2/muf2]*Log[zb] + 0.256906425821425093*zb^5*Log[Q2/muf2]*Log[zb] - 0.267428886808497134*zb^6*Log[Q2/muf2]*Log[zb] - 0.177626629163846262*zb^7*Log[Q2/muf2]*Log[zb] + 0.0551487255323662601*zb^8*Log[Q2/muf2]*Log[zb] + 0.307836428685736545*zb^9*Log[Q2/muf2]*Log[zb] + 0.545272428073564685*zb^10*Log[Q2/muf2]*Log[zb] + 0.758286618572418626*zb^11*Log[Q2/muf2]*Log[zb] + 0.946080463022191651*zb^12*Log[Q2/muf2]*Log[zb] + 1.11054962097194865*zb^13*Log[Q2/muf2]*Log[zb] + 1.25430721420685881*zb^14*Log[Q2/muf2]*Log[zb] + 1.379976015745882*zb^15*Log[Q2/muf2]*Log[zb] + 1.48994731060546751*zb^16*Log[Q2/muf2]*Log[zb] + 1.58631801786732906*zb^17*Log[Q2/muf2]*Log[zb] + 1.67089562126476479*zb^18*Log[Q2/muf2]*Log[zb] + 1.74522684550460138*zb^19*Log[Q2/muf2]*Log[zb] + 1.81063224554425132*zb^20*Log[Q2/muf2]*Log[zb] + 1.86823967134934475*zb^21*Log[Q2/muf2]*Log[zb] + 1.91901411541298775*zb^22*Log[Q2/muf2]*Log[zb] + 1.96378336140062447*zb^23*Log[Q2/muf2]*Log[zb] + 2.00325962407119798*zb^24*Log[Q2/muf2]*Log[zb] + 2.03805764444099878*zb^25*Log[Q2/muf2]*Log[zb] + 2.06870976297651132*zb^26*Log[Q2/muf2]*Log[zb] + 2.09567846432739787*zb^27*Log[Q2/muf2]*Log[zb] + 2.11936682673271621*zb^28*Log[Q2/muf2]*Log[zb] + 2.1401272428223126*zb^29*Log[Q2/muf2]*Log[zb] + 2.15826871645469132*zb^30*Log[Q2/muf2]*Log[zb] + 2.17406298610687202*zb^31*Log[Q2/muf2]*Log[zb] + 2.18774967978059922*zb^32*Log[Q2/muf2]*Log[zb] + 2.19954066878442276*zb^33*Log[Q2/muf2]*Log[zb] + 2.20962375703347191*zb^34*Log[Q2/muf2]*Log[zb] + 2.21816581755617527*zb^35*Log[Q2/muf2]*Log[zb] + 2.22531546767799027*zb^36*Log[Q2/muf2]*Log[zb] + 2.23120535797695779*zb^37*Log[Q2/muf2]*Log[zb] + 2.2359541368336187*zb^38*Log[Q2/muf2]*Log[zb] + 2.23966814162311448*zb^39*Log[Q2/muf2]*Log[zb] + 2.24244285883104077*zb^40*Log[Q2/muf2]*Log[zb] + 2.244364188224173*zb^41*Log[Q2/muf2]*Log[zb] + 2.24550954035838589*zb^42*Log[Q2/muf2]*Log[zb] + 2.2459487919078436*zb^43*Log[Q2/muf2]*Log[zb] + 2.24574511935121576*zb^44*Log[Q2/muf2]*Log[zb] + 2.24495572829171492*zb^45*Log[Q2/muf2]*Log[zb] + 2.24363249298950859*zb^46*Log[Q2/muf2]*Log[zb] + 2.24182251844423646*zb^47*Log[Q2/muf2]*Log[zb] + 2.23956863549875102*zb^48*Log[Q2/muf2]*Log[zb] + 2.23690983787570251*zb^49*Log[Q2/muf2]*Log[zb] + 2.23388166875185062*zb^50*Log[Q2/muf2]*Log[zb] + 113.653345360854796*Log[Q2/muf2]^2*Log[zb] + 98.4325865788318611*zb*Log[Q2/muf2]^2*Log[zb] - 65.1851851851851852*zb^2*Log[Q2/muf2]^2*Log[zb] - 12.6337448559670782*zb^3*Log[Q2/muf2]^2*Log[zb] - 4.27818930041152263*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.6551440329218108*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.533333333333333333*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.0366339128243890149*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.358108675568993029*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.551696387745770462*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.6730481772457081*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.750754231427632101*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.800732700396000059*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.832413181416030419*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.851661381022390383*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.8622721057112591*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.866780158435931856*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.866923915750221872*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.863921971093976463*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.858644343541898747*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.851721792015819137*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.843617518640235861*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.834675320401376998*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.825152599074625262*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.815243407100341961*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.805094799584737953*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.794818605470338233*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.784500011449565181*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.774203894804464469*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.763979544679402328*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.753864215318750188*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.743885823175541368*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.734065010034648215*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.724416732218809855*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.7149514924614481*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.705676300204489685*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.696595423985341671*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.687710983578711546*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.679023417863691836*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.670531855760856233*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.662234411169498337*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.654128418027726552*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.646210617988989613*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.638477310450246538*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.630924472557034123*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.623547855186978945*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.616343059656703141*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.609305598919391478*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.602430946255787232*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.595714573860748865*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.589151983253497282*zb^50*Log[Q2/muf2]^2*Log[zb] + 8.88888888888888889*Log[Q2/muf2]^3*Log[zb] - 13.9259259259259259*zb*Log[Q2/muf2]^3*Log[zb] + 3.16049382716049383*zb^2*Log[Q2/muf2]^3*Log[zb] + 1.18518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.711111111111111111*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.513580246913580247*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.406349206349206349*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.338624338624338624*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.291593180482069371*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.256790123456790123*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.229854096520763187*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.208305274971941639*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.190624190624190624*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.175824175824175824*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.163234296567629901*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.152380952380952381*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.142919389978213508*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.134592108448317599*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.127202537935252074*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.12059779077322937*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.114657012902626938*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.109283309283309283*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.104398017441495702*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.0999365637046796467*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.0958454106280193237*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.0920797720797720798*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.0886018782315078611*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.0853796409351964908*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.0823856149526647611*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.07959618074560604*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.0769908952333868908*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.0745519713261648746*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.0722638572100937692*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.07011289364230541*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.0680870327929151459*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.0661756060448870906*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.0643691310357977025*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.0626591503784486241*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.0610380961258154241*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.0594991752886489729*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.0580362726704190119*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.0566438680259818471*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.0553169651297841882*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.0540510307952168417*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.0528419422476270021*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.0516859415410140048*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.0505795959388312148*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.049519763364968425*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.0485035621813737315*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.0475283446712018141*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.0465916737065196449*zb^50*Log[Q2/muf2]^3*Log[zb] - 1286.21432798007763*Log[zb]^2 + 14.2182221155826257*zb*Log[zb]^2 + 423.023064599678869*zb^2*Log[zb]^2 + 32.8168195100019148*zb^3*Log[zb]^2 + 4.43743569453568111*zb^4*Log[zb]^2 + 0.473198719192809172*zb^5*Log[zb]^2 + 0.182428175612868909*zb^6*Log[zb]^2 + 0.631055207580129575*zb^7*Log[zb]^2 + 1.19940152903554323*zb^8*Log[zb]^2 + 1.73879988841129352*zb^9*Log[zb]^2 + 2.213979862664875*zb^10*Log[zb]^2 + 2.62248779316760517*zb^11*Log[zb]^2 + 2.97068488196047021*zb^12*Log[zb]^2 + 3.26682787198043416*zb^13*Log[zb]^2 + 3.51877646366759288*zb^14*Log[zb]^2 + 3.73339867265395578*zb^15*Log[zb]^2 + 3.91649353703972763*zb^16*Log[zb]^2 + 4.07289574657911418*zb^17*Log[zb]^2 + 4.20661973809055782*zb^18*Log[zb]^2 + 4.32100050608930012*zb^19*Log[zb]^2 + 4.41881590993298673*zb^20*Log[zb]^2 + 4.50238846426569486*zb^21*Log[zb]^2 + 4.57366828300318233*zb^22*Log[zb]^2 + 4.63430011555503078*zb^23*Log[zb]^2 + 4.68567738039037707*zb^24*Log[zb]^2 + 4.72898575195975182*zb^25*Log[zb]^2 + 4.76523841012810637*zb^26*Log[zb]^2 + 4.79530465004759424*zb^27*Log[zb]^2 + 4.81993320000004657*zb^28*Log[zb]^2 + 4.83977131089224846*zb^29*Log[zb]^2 + 4.85538045554617883*zb^30*Log[zb]^2 + 4.867249298843513*zb^31*Log[zb]^2 + 4.87580446135403313*zb^32*Log[zb]^2 + 4.881419491015014*zb^33*Log[zb]^2 + 4.88442237298321379*zb^34*Log[zb]^2 + 4.88510184163886721*zb^35*Log[zb]^2 + 4.88371270674854972*zb^36*Log[zb]^2 + 4.88048036480346379*zb^37*Log[zb]^2 + 4.87560463409017218*zb^38*Log[zb]^2 + 4.86926302623851097*zb^39*Log[zb]^2 + 4.86161354637712347*zb^40*Log[zb]^2 + 4.85279709749338691*zb^41*Log[zb]^2 + 4.84293955127729885*zb^42*Log[zb]^2 + 4.83215353695754192*zb^43*Log[zb]^2 + 4.82053999089008253*zb^44*Log[zb]^2 + 4.80818950252678191*zb^45*Log[zb]^2 + 4.79518348655286381*zb^46*Log[zb]^2 + 4.78159520618483437*zb^47*Log[zb]^2 + 4.76749066866443487*zb^48*Log[zb]^2 + 4.75292941071035824*zb^49*Log[zb]^2 + 4.73796518897086159*zb^50*Log[zb]^2 + 184.900083242606026*Log[Q2/muf2]*Log[zb]^2 + 351.549958378696987*zb*Log[Q2/muf2]*Log[zb]^2 - 187.835390946502058*zb^2*Log[Q2/muf2]*Log[zb]^2 - 33.3662551440329218*zb^3*Log[Q2/muf2]*Log[zb]^2 - 8.751440329218108*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.14181069958847737*zb^5*Log[Q2/muf2]*Log[zb]^2 + 2.00462920970857479*zb^6*Log[Q2/muf2]*Log[zb]^2 + 3.51860250272948686*zb^7*Log[Q2/muf2]*Log[zb]^2 + 4.30650970950794584*zb^8*Log[Q2/muf2]*Log[zb]^2 + 4.72805865830557189*zb^9*Log[Q2/muf2]*Log[zb]^2 + 4.94826069470289448*zb^10*Log[Q2/muf2]*Log[zb]^2 + 5.05105718075415045*zb^11*Log[Q2/muf2]*Log[zb]^2 + 5.08254354641301028*zb^12*Log[Q2/muf2]*Log[zb]^2 + 5.06954563547970141*zb^13*Log[Q2/muf2]*Log[zb]^2 + 5.02839097320171801*zb^14*Log[Q2/muf2]*Log[zb]^2 + 4.96937083786290135*zb^15*Log[Q2/muf2]*Log[zb]^2 + 4.89915119454142907*zb^16*Log[Q2/muf2]*Log[zb]^2 + 4.82214152174957848*zb^17*Log[Q2/muf2]*Log[zb]^2 + 4.74130471991961683*zb^18*Log[Q2/muf2]*Log[zb]^2 + 4.65865327485393589*zb^19*Log[Q2/muf2]*Log[zb]^2 + 4.57556233712237757*zb^20*Log[Q2/muf2]*Log[zb]^2 + 4.49297234321675996*zb^21*Log[Q2/muf2]*Log[zb]^2 + 4.41152304290971057*zb^22*Log[Q2/muf2]*Log[zb]^2 + 4.33164384375886937*zb^23*Log[Q2/muf2]*Log[zb]^2 + 4.25361571505021349*zb^24*Log[Q2/muf2]*Log[zb]^2 + 4.17761421037468636*zb^25*Log[Q2/muf2]*Log[zb]^2 + 4.10373973676279507*zb^26*Log[Q2/muf2]*Log[zb]^2 + 4.032039076368676*zb^27*Log[Q2/muf2]*Log[zb]^2 + 3.96252082593311781*zb^28*Log[Q2/muf2]*Log[zb]^2 + 3.89516655548822502*zb^29*Log[Q2/muf2]*Log[zb]^2 + 3.82993892143844348*zb^30*Log[Q2/muf2]*Log[zb]^2 + 3.76678759186925964*zb^31*Log[Q2/muf2]*Log[zb]^2 + 3.70565358691121602*zb^32*Log[Q2/muf2]*Log[zb]^2 + 3.64647246229970886*zb^33*Log[Q2/muf2]*Log[zb]^2 + 3.58917664314901196*zb^34*Log[Q2/muf2]*Log[zb]^2 + 3.53369713003497407*zb^35*Log[Q2/muf2]*Log[zb]^2 + 3.47996473932342716*zb^36*Log[Q2/muf2]*Log[zb]^2 + 3.42791099666420595*zb^37*Log[Q2/muf2]*Log[zb]^2 + 3.37746877154219536*zb^38*Log[Q2/muf2]*Log[zb]^2 + 3.32857271821649545*zb^39*Log[Q2/muf2]*Log[zb]^2 + 3.28115957185471528*zb^40*Log[Q2/muf2]*Log[zb]^2 + 3.23516833648467929*zb^41*Log[Q2/muf2]*Log[zb]^2 + 3.19054039234525149*zb^42*Log[Q2/muf2]*Log[zb]^2 + 3.14721954347229977*zb^43*Log[Q2/muf2]*Log[zb]^2 + 3.10515202129662184*zb^44*Log[Q2/muf2]*Log[zb]^2 + 3.06428645621869238*zb^45*Log[Q2/muf2]*Log[zb]^2 + 3.024573826240969*zb^46*Log[Q2/muf2]*Log[zb]^2 + 2.98596738954837509*zb^47*Log[Q2/muf2]*Log[zb]^2 + 2.94842260625918416*zb^48*Log[Q2/muf2]*Log[zb]^2 + 2.91189705329417649*zb^49*Log[Q2/muf2]*Log[zb]^2 + 2.87635033533646196*zb^50*Log[Q2/muf2]*Log[zb]^2 + 85.03703703703704*Log[Q2/muf2]^2*Log[zb]^2 - 89.9259259259259259*zb*Log[Q2/muf2]^2*Log[zb]^2 + 22.1234567901234568*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 9.08641975308641975*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 5.76790123456790123*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 4.30617283950617284*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 3.47654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 2.93474426807760141*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 2.54908877131099353*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 2.25843621399176955*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 2.03037785260007482*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.84601571268237935*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.69351636018302685*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.56505223171889839*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.45521638854972188*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.36014109347442681*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.27697893972403776*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.20358266763495522*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.13829963434366599*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.07983539094650206*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.02716049382716049*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 0.979445246111912779*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 0.936012993984008477*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 0.896306055726345581*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 0.859860440150295223*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 0.826286799620132953*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 0.795255882663290071*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 0.766487285005803524*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 0.739740652895186739*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 0.714808733199537797*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 0.691511830703525179*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 0.669693349263241736*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 0.649216176097896528*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 0.629959727998943685*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 0.6118175216214432*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 0.594695162015423453*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 0.578508667397556286*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 0.563183066107042715*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 0.548651215317881985*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 0.534852801519468186*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 0.521733490839181896*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 0.509244203553146643*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 0.497340492046485618*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 0.485982005361850323*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 0.475132026553215184*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 0.464757071520356545*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 0.454826539974037147*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 0.445312410776487249*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 0.436188975196067395*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 0.427432602670697909*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 0.419021534539741823*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 9.48148148148148148*Log[Q2/muf2]^3*Log[zb]^2 + 4.74074074074074074*zb*Log[Q2/muf2]^3*Log[zb]^2 + 70.0650760712023712*Log[zb]^3 + 294.597091594028444*zb*Log[zb]^3 - 144.195301783264746*zb^2*Log[zb]^3 - 26.0361796982167353*zb^3*Log[zb]^3 - 6.87385973936899863*zb^4*Log[zb]^3 - 0.866354595336076818*zb^5*Log[zb]^3 + 1.64712871980067747*zb^6*Log[zb]^3 + 2.86930307102264774*zb^7*Log[zb]^3 + 3.51188678403460149*zb^8*Log[zb]^3 + 3.85963730485335424*zb^9*Log[zb]^3 + 4.04414567620515993*zb^10*Log[zb]^3 + 4.13279810288227797*zb^11*Log[zb]^3 + 4.16282384333893*zb^12*Log[zb]^3 + 4.15601096528548706*zb^13*Log[zb]^3 + 4.12569133296646524*zb^14*Log[zb]^3 + 4.08031132692508354*zb^15*Log[zb]^3 + 4.025369919792868*zb^16*Log[zb]^3 + 3.96452369127442016*zb^17*Log[zb]^3 + 3.90024324052633298*zb^18*Log[zb]^3 + 3.83421682465365087*zb^19*Log[zb]^3 + 3.76760596639357762*zb^20*Log[zb]^3 + 3.7012114504766997*zb^21*Log[zb]^3 + 3.63558349328853542*zb^22*Log[zb]^3 + 3.57109625085501838*zb^23*Log[zb]^3 + 3.50799903972650854*zb^24*Log[zb]^3 + 3.44645205323069288*zb^25*Log[zb]^3 + 3.38655157550062906*zb^26*Log[zb]^3 + 3.32834797201029975*zb^27*Log[zb]^3 + 3.27185864352152423*zb^28*Log[zb]^3 + 3.21707742526287943*zb^29*Log[zb]^3 + 3.16398144979929497*zb^30*Log[zb]^3 + 3.11253618266432804*zb^31*Log[zb]^3 + 3.06269913023545674*zb^32*Log[zb]^3 + 3.01442257545367575*zb^33*Log[zb]^3 + 2.96765559701376496*zb^34*Log[zb]^3 + 2.92234555740536572*zb^35*Log[zb]^3 + 2.87843919531897397*zb^36*Log[zb]^3 + 2.83588342219681567*zb^37*Log[zb]^3 + 2.79462589687781718*zb^38*Log[zb]^3 + 2.75461543346368902*zb^39*Log[zb]^3 + 2.71580228371627048*zb^40*Log[zb]^3 + 2.67813832508450831*zb^41*Log[zb]^3 + 2.64157717786481921*zb^42*Log[zb]^3 + 2.60607426931791609*zb^43*Log[zb]^3 + 2.57158685829381893*zb^44*Log[zb]^3 + 2.53807403068977051*zb^45*Log[zb]^3 + 2.50549667361729481*zb^46*Log[zb]^3 + 2.47381743428970799*zb^47*Log[zb]^3 + 2.44300066821612547*zb^48*Log[zb]^3 + 2.41301238019556184*zb^49*Log[zb]^3 + 2.38382016076532141*zb^50*Log[zb]^3 + 183.308641975308642*Log[Q2/muf2]*Log[zb]^3 - 167.506172839506173*zb*Log[Q2/muf2]*Log[zb]^3 + 40.2962962962962963*zb^2*Log[Q2/muf2]*Log[zb]^3 + 16.9876543209876543*zb^3*Log[Q2/muf2]*Log[zb]^3 + 10.9432098765432099*zb^4*Log[Q2/muf2]*Log[zb]^3 + 8.23703703703703704*zb^5*Log[Q2/muf2]*Log[zb]^3 + 6.68218694885361552*zb^6*Log[Q2/muf2]*Log[zb]^3 + 5.65784832451499118*zb^7*Log[Q2/muf2]*Log[zb]^3 + 4.92416225749559083*zb^8*Log[Q2/muf2]*Log[zb]^3 + 4.36872427983539095*zb^9*Log[Q2/muf2]*Log[zb]^3 + 3.93146277590722035*zb^10*Log[Q2/muf2]*Log[zb]^3 + 3.577104377104377*zb^11*Log[Q2/muf2]*Log[zb]^3 + 3.28343261676595*zb^12*Log[Q2/muf2]*Log[zb]^3 + 3.03568036901370235*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.82360602360602361*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.63985890652557319*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.47901234567901235*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.33696441539578794*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.21055179706710494*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.09729261425167858*zb^19*Log[Q2/muf2]*Log[zb]^3 + 1.99521024784182679*zb^20*Log[Q2/muf2]*Log[zb]^3 + 1.90270963604296938*zb^21*Log[Q2/muf2]*Log[zb]^3 + 1.81848854312622429*zb^22*Log[Q2/muf2]*Log[zb]^3 + 1.74147269799443712*zb^23*Log[Q2/muf2]*Log[zb]^3 + 1.67076757917337627*zb^24*Log[Q2/muf2]*Log[zb]^3 + 1.60562203228869896*zb^25*Log[Q2/muf2]*Log[zb]^3 + 1.54540044317822096*zb^26*Log[Q2/muf2]*Log[zb]^3 + 1.48956119326489697*zb^27*Log[Q2/muf2]*Log[zb]^3 + 1.43763979268449256*zb^28*Log[Q2/muf2]*Log[zb]^3 + 1.38923554095967889*zb^29*Log[Q2/muf2]*Log[zb]^3 + 1.344000878891498*zb^30*Log[Q2/muf2]*Log[zb]^3 + 1.30163281561131023*zb^31*Log[Q2/muf2]*Log[zb]^3 + 1.2618659715433909*zb^32*Log[Q2/muf2]*Log[zb]^3 + 1.2244668911335579*zb^33*Log[Q2/muf2]*Log[zb]^3 + 1.18922936177838139*zb^34*Log[Q2/muf2]*Log[zb]^3 + 1.15597053636269323*zb^35*Log[Q2/muf2]*Log[zb]^3 + 1.12452770230548008*zb^36*Log[Q2/muf2]*Log[zb]^3 + 1.09475557428773803*zb^37*Log[Q2/muf2]*Log[zb]^3 + 1.06652401389243495*zb^38*Log[Q2/muf2]*Log[zb]^3 + 1.03971609936522217*zb^39*Log[Q2/muf2]*Log[zb]^3 + 1.01422648414518333*zb^40*Log[Q2/muf2]*Log[zb]^3 + 0.989959994838043619*zb^41*Log[Q2/muf2]*Log[zb]^3 + 0.966830428732489614*zb^42*Log[Q2/muf2]*Log[zb]^3 + 0.944759518402929256*zb^43*Log[Q2/muf2]*Log[zb]^3 + 0.923676036854331428*zb^44*Log[Q2/muf2]*Log[zb]^3 + 0.903515021389417525*zb^45*Log[Q2/muf2]*Log[zb]^3 + 0.884217098175367268*zb^46*Log[Q2/muf2]*Log[zb]^3 + 0.865727892554904581*zb^47*Log[Q2/muf2]*Log[zb]^3 + 0.847997512637836853*zb^48*Log[Q2/muf2]*Log[zb]^3 + 0.830980095742000504*zb^49*Log[Q2/muf2]*Log[zb]^3 + 0.814633408919123205*zb^50*Log[Q2/muf2]*Log[zb]^3 - 37.9259259259259259*Log[Q2/muf2]^2*Log[zb]^3 + 18.962962962962962*zb*Log[Q2/muf2]^2*Log[zb]^3 + 109.432098765432099*Log[zb]^4 - 92.6419753086419753*zb*Log[zb]^4 + 21.3333333333333333*zb^2*Log[zb]^4 + 9.08641975308641975*zb^3*Log[zb]^4 + 5.88641975308641975*zb^4*Log[zb]^4 + 4.44444444444444444*zb^5*Log[zb]^4 + 3.61199294532627866*zb^6*Log[zb]^4 + 3.0617283950617282*zb^7*Log[zb]^4 + 2.66666666666666667*zb^8*Log[zb]^4 + 2.36707818930041152*zb^9*Log[zb]^4 + 2.13093901982790872*zb^10*Log[zb]^4 + 1.93939393939393939*zb^11*Log[zb]^4 + 1.78054044720711387*zb^12*Log[zb]^4 + 1.64645231311897979*zb^13*Log[zb]^4 + 1.53162393162393162*zb^14*Log[zb]^4 + 1.43209876543209877*zb^15*Log[zb]^4 + 1.34495279593318809*zb^16*Log[zb]^4 + 1.26797385620915033*zb^17*Log[zb]^4 + 1.19945470065869103*zb^18*Log[zb]^4 + 1.13805501407840589*zb^19*Log[zb]^4 + 1.08270676691729323*zb^20*Log[zb]^4 + 1.03254769921436588*zb^21*Log[zb]^4 + 0.986873566583711511*zb^22*Log[zb]^4 + 0.9451032059727712*zb^23*Log[zb]^4 + 0.906752549651100376*zb^24*Log[zb]^4 + 0.871415004748338082*zb^25*Log[zb]^4 + 0.838746438746438746*zb^26*Log[zb]^4 + 0.808453549194289935*zb^27*Log[zb]^4 + 0.780284754741970578*zb^28*Log[zb]^4 + 0.754022988505747126*zb^29*Log[zb]^4 + 0.7294799434213598*zb^30*Log[zb]^4 + 0.706491437674233373*zb^31*Log[zb]^4 + 0.684913652655588139*zb^32*Log[zb]^4 + 0.664620056776919522*zb^33*Log[zb]^4 + 0.645498872949853342*zb^34*Log[zb]^4 + 0.627450980392156863*zb^35*Log[zb]^4 + 0.610388165943721499*zb^36*Log[zb]^4 + 0.594231658559143939*zb^37*Log[zb]^4 + 0.578910894700368385*zb^38*Log[zb]^4 + 0.564362473134402959*zb^39*Log[zb]^4 + 0.550529265976420448*zb^40*Log[zb]^4 + 0.537359659310878823*zb^41*Log[zb]^4 + 0.524806901815788184*zb^42*Log[zb]^4 + 0.512828543836295774*zb^43*Log[zb]^4 + 0.501385952548743246*zb^44*Log[zb]^4 + 0.490443891410074985*zb^45*Log[zb]^4 + 0.479970154140161335*zb^46*Log[zb]^4 + 0.469935245143385754*zb^47*Log[zb]^4 + 0.4603120996231432*zb^48*Log[zb]^4 + 0.451075837742504409*zb^49*Log[zb]^4 + 0.442203548085901027*zb^50*Log[zb]^4 - 47.4074074074074074*Log[Q2/muf2]*Log[zb]^4 + 23.7037037037037037*zb*Log[Q2/muf2]*Log[zb]^4 - 18.962962962962962*Log[zb]^5 + 9.48148148148148148*zb*Log[zb]^5, 7.04896812744720215*zb^2 - 5.5732063170538435*zb^3 - 6.33952087107251289*zb^4 - 5.09751225673708492*zb^5 - 3.61368550773793603*zb^6 - 2.38189673711529151*zb^7 - 1.47474903931904372*zb^8 - 0.842468197584391564*zb^9 - 0.414740710736563638*zb^10 - 0.130890662164989571*zb^11 + 0.0545053385172411609*zb^12 + 0.17343516999918868*zb^13 + 0.247771160476276157*zb^14 + 0.292261843515175378*zb^15 + 0.316798828771772887*zb^16 + 0.328013745727733154*zb^17 + 0.330363881306294472*zb^18 + 0.326857273925791732*zb^19 + 0.319533276707994502*zb^20 + 0.309780529062317655*zb^21 + 0.298547815689505902*zb^22 + 0.286484560565731326*zb^23 + 0.274035034458770806*zb^24 + 0.261501989658421191*zb^25 + 0.249089980374313823*zb^26 + 0.236935088191540118*zb^27 + 0.225125477469418362*zb^28 + 0.2137157142328275*zb^29 + 0.202736808258278678*zb^30 + 0.192203298190315504*zb^31 + 0.18211827606165995*zb^32 + 0.172476965134814274*zb^33 + 0.163269275024845429*zb^34 + 0.154481629237581332*zb^35 + 0.146098272157574034*zb^36 + 0.138102201774652376*zb^37 + 0.1304758322183026*zb^38 + 0.12320146059993768*zb^39 + 0.116261591802151321*zb^40 + 0.109639160034695705*zb^41 + 0.103317675380856403*zb^42 + 0.0972813159354507973*zb^43 + 0.0915149806214047368*zb^44 + 0.0860043137619829781*zb^45 + 0.0807357095560392402*zb^46 + 0.0756963024540244529*zb^47 + 0.07087394784929814*zb^48 + 0.0662571963294825949*zb^49 + 0.0618352638659100473*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] + 0.840106310013717421*zb^3*Log[Q2/muf2] + 1.62633959190672154*zb^4*Log[Q2/muf2] + 1.76439542181069959*zb^5*Log[Q2/muf2] + 1.6402429012345678*zb^6*Log[Q2/muf2] + 1.43413089217798482*zb^7*Log[Q2/muf2] + 1.22200188483761481*zb^8*Log[Q2/muf2] + 1.0316194614968712*zb^9*Log[Q2/muf2] + 0.8700053039744577*zb^10*Log[Q2/muf2] + 0.736016849920482296*zb^11*Log[Q2/muf2] + 0.625846123185835627*zb^12*Log[Q2/muf2] + 0.535279772120028995*zb^13*Log[Q2/muf2] + 0.460526214536525966*zb^14*Log[Q2/muf2] + 0.398436816524055299*zb^15*Log[Q2/muf2] + 0.346490459524196732*zb^16*Log[Q2/muf2] + 0.302700899853506881*zb^17*Log[Q2/muf2] + 0.265511807923410498*zb^18*Log[Q2/muf2] + 0.233702956348438373*zb^19*Log[Q2/muf2] + 0.206313671163303131*zb^20*Log[Q2/muf2] + 0.182582976339577548*zb^21*Log[Q2/muf2] + 0.161903745317077312*zb^22*Log[Q2/muf2] + 0.143787891709957778*zb^23*Log[Q2/muf2] + 0.127839995811343451*zb^24*Log[Q2/muf2] + 0.113737281740242484*zb^25*Log[Q2/muf2] + 0.101214346811587318*zb^26*Log[Q2/muf2] + 0.0900514447600648176*zb^27*Log[Q2/muf2] + 0.0800654338185861043*zb^28*Log[Q2/muf2] + 0.0711027325863917958*zb^29*Log[Q2/muf2] + 0.0630337977692044731*zb^30*Log[Q2/muf2] + 0.0557487632657964516*zb^31*Log[Q2/muf2] + 0.0491539717767471632*zb^32*Log[Q2/muf2] + 0.0431691972789103377*zb^33*Log[Q2/muf2] + 0.0377254060915020099*zb^34*Log[Q2/muf2] + 0.0327629407532036806*zb^35*Log[Q2/muf2] + 0.0282300380605410044*zb^36*Log[Q2/muf2] + 0.02408161291941219*zb^37*Log[Q2/muf2] + 0.0202782549555619633*zb^38*Log[Q2/muf2] + 0.0167853964297250602*zb^39*Log[Q2/muf2] + 0.0135726188607438076*zb^40*Log[Q2/muf2] + 0.0106130725682789484*zb^41*Log[Q2/muf2] + 0.00788298861355575331*zb^42*Log[Q2/muf2] + 0.00536126671626539154*zb^43*Log[Q2/muf2] + 0.00302912593602656984*zb^44*Log[Q2/muf2] + 0.000869807435114351442*zb^45*Log[Q2/muf2] - 0.00113167935864852942*zb^46*Log[Q2/muf2] - 0.0029887742759982685*zb^47*Log[Q2/muf2] - 0.00471355342911836192*zb^48*Log[Q2/muf2] - 0.00631689051965473798*zb^49*Log[Q2/muf2] - 0.00780859638987831475*zb^50*Log[Q2/muf2] - 3.46180555555555556*zb^2*Log[zb] + 2.04848251028806584*zb^3*Log[zb] + 2.76497395833333333*zb^4*Log[zb] + 2.27554206532921811*zb^5*Log[zb] + 1.52105297496570645*zb^6*Log[zb] + 0.816267888119176452*zb^7*Log[zb] + 0.244987839842471223*zb^8*Log[zb] - 0.19084853105472074*zb^9*Log[zb] - 0.513464090331920377*zb^10*Log[zb] - 0.748257634173206219*zb^11*Log[zb] - 0.917169928434444072*zb^12*Log[zb] - 1.03737771678768231*zb^13*Log[zb] - 1.12175826546468364*zb^14*Log[zb] - 1.17978003053099804*zb^15*Log[zb] - 1.21835524475384018*zb^16*Log[zb] - 1.24252810173302574*zb^17*Log[zb] - 1.25599248603385887*zb^18*Log[zb] - 1.26146878121487055*zb^19*Log[zb] - 1.26097396631658837*zb^20*Log[zb] - 1.25601417252663427*zb^21*Log[zb] - 1.2477220090944177*zb^22*Log[zb] - 1.23695488138157455*zb^23*Log[zb] - 1.22436580716967132*zb^24*Log[zb] - 1.21045479699560439*zb^25*Log[zb] - 1.19560643005604838*zb^26*Log[zb] - 1.18011756065473089*zb^27*Log[zb] - 1.16421791516911036*zb^28*Log[zb] - 1.14808552649500933*zb^29*Log[zb] - 1.13185838895053641*zb^30*Log[zb] - 1.11564332352678919*zb^31*Log[zb] - 1.09952276767596928*zb^32*Log[zb] - 1.08356000908687419*zb^33*Log[zb] - 1.06780324428893581*zb^34*Log[zb] - 1.05228874349192643*zb^35*Log[zb] - 1.0370433311721328*zb^36*Log[zb] - 1.02208633952385962*zb^37*Log[zb] - 1.00743115342455472*zb^38*Log[zb] - 0.993086437104486647*zb^39*Log[zb] - 0.979057111511576066*zb^40*Log[zb] - 0.965345135460170351*zb^41*Log[zb] - 0.951950131647161417*zb^42*Log[zb] - 0.938869889498654336*zb^43*Log[zb] - 0.926100769840859334*zb^44*Log[zb] - 0.913638031032706624*zb^45*Log[zb] - 0.901476092059212663*zb^46*Log[zb] - 0.889608744870607904*zb^47*Log[zb] - 0.878029325743969277*zb^48*Log[zb] - 0.866730853477507324*zb^49*Log[zb] - 0.855706140678933721*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 0.12757201646090535*zb^3*Log[Q2/muf2]*Log[zb] - 0.539609053497942387*zb^4*Log[Q2/muf2]*Log[zb] - 0.7051728395061728*zb^5*Log[Q2/muf2]*Log[zb] - 0.745358024691358025*zb^6*Log[Q2/muf2]*Log[zb] - 0.727245557835126996*zb^7*Log[Q2/muf2]*Log[zb] - 0.685070209300651478*zb^8*Log[Q2/muf2]*Log[zb] - 0.6354189081897048*zb^9*Log[Q2/muf2]*Log[zb] - 0.585901205017901079*zb^10*Log[Q2/muf2]*Log[zb] - 0.539702504567758842*zb^11*Log[Q2/muf2]*Log[zb] - 0.497892949312356224*zb^12*Log[Q2/muf2]*Log[zb] - 0.460574817725391511*zb^13*Log[Q2/muf2]*Log[zb] - 0.427442435086847044*zb^14*Log[Q2/muf2]*Log[zb] - 0.398048803879233591*zb^15*Log[Q2/muf2]*Log[zb] - 0.371927472382456634*zb^16*Log[Q2/muf2]*Log[zb] - 0.348643977725205237*zb^17*Log[Q2/muf2]*Log[zb] - 0.327813809985628687*zb^18*Log[Q2/muf2]*Log[zb] - 0.309105100605064292*zb^19*Log[Q2/muf2]*Log[zb] - 0.292234881501819242*zb^20*Log[Q2/muf2]*Log[zb] - 0.276963114200353408*zb^21*Log[Q2/muf2]*Log[zb] - 0.263086399228673003*zb^22*Log[Q2/muf2]*Log[zb] - 0.250432164274386488*zb^23*Log[Q2/muf2]*Log[zb] - 0.238853602838859092*zb^24*Log[Q2/muf2]*Log[zb] - 0.22822539660780508*zb^25*Log[Q2/muf2]*Log[zb] - 0.21844015611984274*zb^26*Log[Q2/muf2]*Log[zb] - 0.209405481780147889*zb^27*Log[Q2/muf2]*Log[zb] - 0.201041544475748663*zb^28*Log[Q2/muf2]*Log[zb] - 0.193279094377054561*zb^29*Log[Q2/muf2]*Log[zb] - 0.186057819657786419*zb^30*Log[Q2/muf2]*Log[zb] - 0.179324990128899083*zb^31*Log[Q2/muf2]*Log[zb] - 0.173034332681538292*zb^32*Log[Q2/muf2]*Log[zb] - 0.167145095532003521*zb^33*Log[Q2/muf2]*Log[zb] - 0.161621266580878119*zb^34*Log[Q2/muf2]*Log[zb] - 0.156430917941085552*zb^35*Log[Q2/muf2]*Log[zb] - 0.151545654106246516*zb^36*Log[Q2/muf2]*Log[zb] - 0.146940145563347254*zb^37*Log[Q2/muf2]*Log[zb] - 0.142591733114237475*zb^38*Log[Q2/muf2]*Log[zb] - 0.138480090935460104*zb^39*Log[Q2/muf2]*Log[zb] - 0.134586938618678805*zb^40*Log[Q2/muf2]*Log[zb] - 0.130895794209023984*zb^41*Log[Q2/muf2]*Log[zb] - 0.127391761686739782*zb^42*Log[Q2/muf2]*Log[zb] - 0.124061347490127899*zb^43*Log[Q2/muf2]*Log[zb] - 0.120892301611270929*zb^44*Log[Q2/muf2]*Log[zb] - 0.11787347955471562*zb^45*Log[Q2/muf2]*Log[zb] - 0.114994722068147107*zb^46*Log[Q2/muf2]*Log[zb] - 0.112246750060680971*zb^47*Log[Q2/muf2]*Log[zb] - 0.109621072540582837*zb^48*Log[Q2/muf2]*Log[zb] - 0.107109905747335395*zb^49*Log[Q2/muf2]*Log[zb] - 0.104706101936818576*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 - 0.109053497942386831*zb^3*Log[zb]^2 - 0.508744855967078189*zb^4*Log[zb]^2 - 0.667364197530864198*zb^5*Log[zb]^2 - 0.705741255144032922*zb^6*Log[zb]^2 - 0.688419499634068795*zb^7*Log[zb]^2 - 0.648165841071878487*zb^8*Log[zb]^2 - 0.600828829874428052*zb^9*Log[zb]^2 - 0.5536664455276853*zb^10*Log[zb]^2 - 0.509707446195550999*zb^11*Log[zb]^2 - 0.469961306841133927*zb^12*Log[zb]^2 - 0.434515645507521702*zb^13*Log[zb]^2 - 0.403071131191303334*zb^14*Log[zb]^2 - 0.37519574369700837*zb^15*Log[zb]^2 - 0.350440646983988577*zb^16*Log[zb]^2 - 0.328388842777869534*zb^17*Log[zb]^2 - 0.308671943464251605*zb^18*Log[zb]^2 - 0.290972451789120944*zb^19*Log[zb]^2 - 0.275019980840437162*zb^20*Log[zb]^2 - 0.260585406218060509*zb^21*Log[zb]^2 - 0.247474758175112578*zb^22*Log[zb]^2 - 0.235523603219886453*zb^23*Log[zb]^2 - 0.22459216496393095*zb^24*Log[zb]^2 - 0.214561208952827205*zb^25*Log[zb]^2 - 0.205328624090651161*zb^26*Log[zb]^2 - 0.19680660370146838*zb^27*Log[zb]^2 - 0.188919327668624915*zb^28*Log[zb]^2 - 0.181601056740805085*zb^29*Log[zb]^2 - 0.174794563160469051*zb^30*Log[zb]^2 - 0.168449834787569852*zb^31*Log[zb]^2 - 0.162523001495629816*zb^32*Log[zb]^2 - 0.156975442425108168*zb^33*Log[zb]^2 - 0.151773040736193278*zb^34*Log[zb]^2 - 0.146885559019168385*zb^35*Log[zb]^2 - 0.142286113745879405*zb^36*Log[zb]^2 - 0.137950731319346655*zb^37*Log[zb]^2 - 0.133857971607759405*zb^38*Log[zb]^2 - 0.129988607506207154*zb^39*Log[zb]^2 - 0.126325351193842834*zb^40*Log[zb]^2 - 0.122852619456784423*zb^41*Log[zb]^2 - 0.119556331815737813*zb^42*Log[zb]^2 - 0.116423736301191864*zb^43*Log[zb]^2 - 0.11344325861243874*zb^44*Log[zb]^2 - 0.110604371122335337*zb^45*Log[zb]^2 - 0.107897478781280544*zb^46*Log[zb]^2 - 0.105313819457874413*zb^47*Log[zb]^2 - 0.102845376651133903*zb^48*Log[zb]^2 - 0.100484802836615931*zb^49*Log[zb]^2 - 0.0982253519795873815*zb^50*Log[zb]^2, -5.07567277004759745 - 6.58172629268337248*zb + 9.50392540587106084*zb^2 - 2.63639155298606493*zb^3 - 2.01417673516255093*zb^4 - 1.17494546945105359*zb^5 - 0.605988381101142656*zb^6 - 0.242532457962745178*zb^7 - 0.00804299770290754373*zb^8 + 0.146160952872788846*zb^9 + 0.249253087842405736*zb^10 + 0.318918558666359907*zb^11 + 0.3661645526195128*zb^12 + 0.398038302934423592*zb^13 + 0.419173100866680987*zb^14 + 0.432688787746319077*zb^15 + 0.440730976050169318*zb^16 + 0.444802908947178101*zb^17 + 0.445975018698017627*zb^18 + 0.445020415781821473*zb^19 + 0.442504390189198155*zb^20 + 0.438844696833670454*zb^21 + 0.434352885263535579*zb^22 + 0.429263091430983746*zb^23 + 0.423752389057258246*zb^24 + 0.417955366655831245*zb^25 + 0.4119746953350643*zb^26 + 0.405888874905783864*zb^27 + 0.399757969137133778*zb^28 + 0.393627891427659381*zb^29 + 0.387533634350578672*zb^30 + 0.3815017221523481*zb^31 + 0.37555208632457115*zb^32 + 0.369699509213039642*zb^33 + 0.363954741670668446*zb^34 + 0.358325372959926933*zb^35 + 0.35281651107765877*zb^36 + 0.347431317108691933*zb^37 + 0.342171426532286452*zb^38 + 0.3370372825086022*zb^39 + 0.332028400290534564*zb^40 + 0.327143577494094074*zb^41 + 0.322381061628567389*zb^42 + 0.317738683755580136*zb^43 + 0.313213965210384853*zb^44 + 0.308804202830422603*zb^45 + 0.304506536985883613*zb^46 + 0.300318005813388756*zb^47 + 0.296235588356420526*zb^48 + 0.292256238769250365*zb^49 + 0.288376913310483761*zb^50 + ALARM*zb^51 + 7.74233943671426411*Log[Q2/muf2] - 0.871169718357132056*zb*Log[Q2/muf2] - 1.94444444444444444*zb^2*Log[Q2/muf2] + 0.592592592592592593*zb^3*Log[Q2/muf2] + 0.684567901234567901*zb^4*Log[Q2/muf2] + 0.594814814814814815*zb^5*Log[Q2/muf2] + 0.501693121693121693*zb^6*Log[Q2/muf2] + 0.425245653817082389*zb^7*Log[Q2/muf2] + 0.364606953892668178*zb^8*Log[Q2/muf2] + 0.316372721928277484*zb^9*Log[Q2/muf2] + 0.277540840503803467*zb^10*Log[Q2/muf2] + 0.245840803416560992*zb^11*Log[Q2/muf2] + 0.219610692337965065*zb^12*Log[Q2/muf2] + 0.197634907036616438*zb^13*Log[Q2/muf2] + 0.179015476451373887*zb^14*Log[Q2/muf2] + 0.163080129746796413*zb^15*Log[Q2/muf2] + 0.149318386164791394*zb^16*Log[Q2/muf2] + 0.137337209972734771*zb^17*Log[Q2/muf2] + 0.126829998908551692*zb^18*Log[Q2/muf2] + 0.117554640524604133*zb^19*Log[Q2/muf2] + 0.10931777927622803*zb^20*Log[Q2/muf2] + 0.101963384462278757*zb^21*Log[Q2/muf2] + 0.0953643340380643998*zb^22*Log[Q2/muf2] + 0.0894161408128411704*zb^23*Log[Q2/muf2] + 0.0840322201319790088*zb^24*Log[Q2/muf2] + 0.0791402804743586365*zb^25*Log[Q2/muf2] + 0.0746795417478596013*zb^26*Log[Q2/muf2] + 0.0705985705250182632*zb^27*Log[Q2/muf2] + 0.0668535799928443765*zb^28*Log[Q2/muf2] + 0.0634070834382753997*zb^29*Log[Q2/muf2] + 0.0602268192087071033*zb^30*Log[Q2/muf2] + 0.0572848859709746961*zb^31*Log[Q2/muf2] + 0.0545570422285504701*zb^32*Log[Q2/muf2] + 0.0520221351374760179*zb^33*Log[Q2/muf2] + 0.0496616318506231198*zb^34*Log[Q2/muf2] + 0.0474592327266098621*zb^35*Log[Q2/muf2] + 0.0454005503326352735*zb^36*Log[Q2/muf2] + 0.0434728416529833479*zb^37*Log[Q2/muf2] + 0.0416647835758391476*zb^38*Log[Q2/muf2] + 0.0399662837790847974*zb^39*Log[Q2/muf2] + 0.0383683207230328027*zb^40*Log[Q2/muf2] + 0.0368628076964012039*zb^41*Log[Q2/muf2] + 0.0354424768340355493*zb^42*Log[Q2/muf2] + 0.0341007797927166287*zb^43*Log[Q2/muf2] + 0.0328318023812891012*zb^44*Log[Q2/muf2] + 0.0316301909284352545*zb^45*Log[Q2/muf2] + 0.0304910885624559115*zb^46*Log[Q2/muf2] + 0.0294100798929117526*zb^47*Log[Q2/muf2] + 0.0283831428397314419*zb^48*Log[Q2/muf2] + 0.0274066065636654166*zb^49*Log[Q2/muf2] + 0.0264771146223124589*zb^50*Log[Q2/muf2] - 2.66666666666666667*Log[Q2/muf2]^2 + 1.33333333333333333*zb*Log[Q2/muf2]^2 + 10.1513455400951949*Log[zb] + 2.64654945217462478*zb*Log[zb] - 7.80928591870007829*zb^2*Log[zb] + 0.636030049180982972*zb^3*Log[zb] + 1.02189836753383302*zb^4*Log[zb] + 0.879124963627353389*zb^5*Log[zb] + 0.681585516794773563*zb^6*Log[zb] + 0.511660174823161587*zb^7*Log[zb] + 0.376905192999721016*zb^8*Log[zb] + 0.271696010457141286*zb^9*Log[zb] + 0.189347777191723414*zb^10*Log[zb] + 0.124370540273878843*zb^11*Log[zb] + 0.0726123470726131324*zb^12*Log[zb] + 0.0309976710960118169*zb^13*Log[zb] - 0.00275068053532121314*zb^14*Log[zb] - 0.0303311431223329196*zb^15*Log[zb] - 0.0530235289815167944*zb^16*Log[zb] - 0.0718030246327096061*zb^17*Log[zb] - 0.0874210310708442159*zb^18*Log[zb] - 0.10046276511262527*zb^19*Log[zb] - 0.111388657172372826*zb^20*Log[zb] - 0.120564410065667725*zb^21*Log[zb] - 0.128283061528492013*zb^22*Log[zb] - 0.134781353292454374*zb^23*Log[zb] - 0.140252004109961683*zb^24*Log[zb] - 0.144853004738861374*zb^25*Log[zb] - 0.148714725149796871*zb^26*Log[zb] - 0.151945398278341407*zb^27*Log[zb] - 0.154635387417317557*zb^28*Log[zb] - 0.156860533855167335*zb^29*Log[zb] - 0.158684802948935303*zb^30*Log[zb] - 0.16016239062025475*zb^31*Log[zb] - 0.161339411601088431*zb^32*Log[zb] - 0.162255261065926891*zb^33*Log[zb] - 0.162943719416662391*zb^34*Log[zb] - 0.163433853739679943*zb^35*Log[zb] - 0.163750757288193643*zb^36*Log[zb] - 0.163916159161567021*zb^37*Log[zb] - 0.16394892937388178*zb^38*Log[zb] - 0.163865499161138558*zb^39*Log[zb] - 0.163680212259091004*zb^40*Log[zb] - 0.163405619690512566*zb^41*Log[zb] - 0.163052728109172981*zb^42*Log[zb] - 0.162631209792484145*zb^43*Log[zb] - 0.162149580831755693*zb^44*Log[zb] - 0.161615352844888571*zb^45*Log[zb] - 0.161035162560296415*zb^46*Log[zb] - 0.160414882838830612*zb^47*Log[zb] - 0.159759718071014566*zb^48*Log[zb] - 0.159074286377953777*zb^49*Log[zb] - 0.158362690631044059*zb^50*Log[zb] - 5.33333333333333333*Log[Q2/muf2]*Log[zb] + 0.888888888888888889*zb*Log[Q2/muf2]*Log[zb] + 0.888888888888888889*zb^2*Log[Q2/muf2]*Log[zb] - 0.148148148148148148*zb^4*Log[Q2/muf2]*Log[zb] - 0.177777777777777778*zb^5*Log[Q2/muf2]*Log[zb] - 0.177777777777777778*zb^6*Log[Q2/muf2]*Log[zb] - 0.169312169312169312*zb^7*Log[Q2/muf2]*Log[zb] - 0.15873015873015872*zb^8*Log[Q2/muf2]*Log[zb] - 0.148148148148148148*zb^9*Log[Q2/muf2]*Log[zb] - 0.138271604938271605*zb^10*Log[Q2/muf2]*Log[zb] - 0.129292929292929293*zb^11*Log[Q2/muf2]*Log[zb] - 0.121212121212121212*zb^12*Log[Q2/muf2]*Log[zb] - 0.11396011396011396*zb^13*Log[Q2/muf2]*Log[zb] - 0.107448107448107448*zb^14*Log[Q2/muf2]*Log[zb] - 0.101587301587301587*zb^15*Log[Q2/muf2]*Log[zb] - 0.0962962962962962963*zb^16*Log[Q2/muf2]*Log[zb] - 0.0915032679738562092*zb^17*Log[Q2/muf2]*Log[zb] - 0.0871459694989106754*zb^18*Log[Q2/muf2]*Log[zb] - 0.0831708901884340481*zb^19*Log[Q2/muf2]*Log[zb] - 0.0795321637426900585*zb^20*Log[Q2/muf2]*Log[zb] - 0.0761904761904761905*zb^21*Log[Q2/muf2]*Log[zb] - 0.0731120731120731121*zb^22*Log[Q2/muf2]*Log[zb] - 0.0702678963548528766*zb^23*Log[Q2/muf2]*Log[zb] - 0.0676328502415458937*zb^24*Log[Q2/muf2]*Log[zb] - 0.0651851851851851852*zb^25*Log[Q2/muf2]*Log[zb] - 0.06290598290598291*zb^26*Log[Q2/muf2]*Log[zb] - 0.0607787274453941121*zb^27*Log[Q2/muf2]*Log[zb] - 0.0587889476778365667*zb^28*Log[Q2/muf2]*Log[zb] - 0.0569239189928845101*zb^29*Log[Q2/muf2]*Log[zb] - 0.0551724137931034483*zb^30*Log[Q2/muf2]*Log[zb] - 0.0535244922341696535*zb^31*Log[Q2/muf2]*Log[zb] - 0.05197132616487455*zb^32*Log[Q2/muf2]*Log[zb] - 0.0505050505050505051*zb^33*Log[Q2/muf2]*Log[zb] - 0.0491186373539314716*zb^34*Log[Q2/muf2]*Log[zb] - 0.0478057889822595705*zb^35*Log[Q2/muf2]*Log[zb] - 0.0465608465608465608*zb^36*Log[Q2/muf2]*Log[zb] - 0.04537871204537871*zb^37*Log[Q2/muf2]*Log[zb] - 0.04425478109688636*zb^38*Log[Q2/muf2]*Log[zb] - 0.043184885290148446*zb^39*Log[Q2/muf2]*Log[zb] - 0.0421652421652421652*zb^40*Log[Q2/muf2]*Log[zb] - 0.0411924119241192412*zb^41*Log[Q2/muf2]*Log[zb] - 0.0402632597754548974*zb^42*Log[Q2/muf2]*Log[zb] - 0.0393749230958533284*zb^43*Log[Q2/muf2]*Log[zb] - 0.0385247827108292225*zb^44*Log[Q2/muf2]*Log[zb] - 0.0377104377104377104*zb^45*Log[Q2/muf2]*Log[zb] - 0.0369296833064949007*zb^46*Log[Q2/muf2]*Log[zb] - 0.0361804913146263748*zb^47*Log[Q2/muf2]*Log[zb] - 0.0354609929078014184*zb^48*Log[Q2/muf2]*Log[zb] - 0.0347694633408919123*zb^49*Log[Q2/muf2]*Log[zb] - 0.0341043083900226757*zb^50*Log[Q2/muf2]*Log[zb] - 2.38888888888888889*zb*Log[zb]^2 + 1.31944444444444444*zb^2*Log[zb]^2 - 0.0462962962962962963*zb^3*Log[zb]^2 - 0.228009259259259259*zb^4*Log[zb]^2 - 0.267453703703703704*zb^5*Log[zb]^2 - 0.267037037037037037*zb^6*Log[zb]^2 - 0.254714663643235072*zb^7*Log[zb]^2 - 0.239291619425547997*zb^8*Log[zb]^2 - 0.223795745149911817*zb^9*Log[zb]^2 - 0.209268077601410935*zb^10*Log[zb]^2 - 0.196009536198930138*zb^11*Log[zb]^2 - 0.184036659888932616*zb^12*Log[zb]^2 - 0.173260384558461482*zb^13*Log[zb]^2 - 0.163558996457348106*zb^14*Log[zb]^2 - 0.154808042486613915*zb^15*Log[zb]^2 - 0.146891999782624783*zb^16*Log[zb]^2 - 0.139708066577389674*zb^17*Log[zb]^2 - 0.133166580845358239*zb^18*Log[zb]^2 - 0.1271900759895369*zb^19*Log[zb]^2 - 0.121711876019677741*zb^20*Log[zb]^2 - 0.116674628665313097*zb^21*Log[zb]^2 - 0.112028941888894243*zb^22*Log[zb]^2 - 0.107732181569340335*zb^23*Log[zb]^2 - 0.103747439434219027*zb^24*Log[zb]^2 - 0.100042659650583833*zb^25*Log[zb]^2 - 0.0965899050616009623*zb^26*Log[zb]^2 - 0.0933647427366833855*zb^27*Log[zb]^2 - 0.0903457298220556626*zb^28*Log[zb]^2 - 0.0875139829694154173*zb^29*Log[zb]^2 - 0.0848528171022807459*zb^30*Log[zb]^2 - 0.0823474416100009646*zb^31*Log[zb]^2 - 0.0799847041092296512*zb^32*Log[zb]^2 - 0.0777528736542485769*zb^33*Log[zb]^2 - 0.0756414567283616115*zb^34*Log[zb]^2 - 0.0736410405434626265*zb^35*Log[zb]^2 - 0.07174315915263622*zb^36*Log[zb]^2 - 0.0699401786780782868*zb^37*Log[zb]^2 - 0.0682251986061635171*zb^38*Log[zb]^2 - 0.0665919666306328462*zb^39*Log[zb]^2 - 0.0650348049564062823*zb^40*Log[zb]^2 - 0.0635485463290629351*zb^41*Log[zb]^2 - 0.0621284783436625678*zb^42*Log[zb]^2 - 0.0607702948234865457*zb^43*Log[zb]^2 - 0.0594700532542490242*zb^44*Log[zb]^2 - 0.0582241374202500707*zb^45*Log[zb]^2 - 0.0570292245221475031*zb^46*Log[zb]^2 - 0.0558822561666147211*zb^47*Log[zb]^2 - 0.054780412710241*zb^48*Log[zb]^2 - 0.0537210905169417975*zb^49*Log[zb]^2 - 0.0527018817525707145*zb^50*Log[zb]^2}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 1.25*zb - 1.25*zb^2 + 0.333333333333333333*zb^3 + 0.145833333333333333*zb^4 + 0.0916666666666666667*zb^5 + 0.0666666666666666667*zb^6 + 0.05238095238095238*zb^7 + 0.0431547619047619048*zb^8 + 0.0367063492063492063*zb^9 + 0.0319444444444444444*zb^10 + 0.0282828282828282828*zb^11 + 0.0253787878787878788*zb^12 + 0.0230186480186480186*zb^13 + 0.0210622710622710623*zb^14 + 0.0194139194139194139*zb^15 + 0.01800595238095238*zb^16 + 0.0167892156862745098*zb^17 + 0.0157271241830065359*zb^18 + 0.0147918816649466804*zb^19 + 0.0139619883040935673*zb^20 + 0.0132205513784461153*zb^21 + 0.0125541125541125541*zb^22 + 0.0119518162996423866*zb^23 + 0.0114048089591567852*zb^24 + 0.0109057971014492754*zb^25 + 0.0104487179487179487*zb^26 + 0.0100284900284900285*zb^27 + 0.00964082214082214082*zb^28 + 0.00928206531654807517*zb^29 + 0.00894909688013136289*zb^30 + 0.00863922877271041898*zb^31 + 0.00835013440860215054*zb^32 + 0.00807978983382209189*zb^33 + 0.00782642602495543672*zb^34 + 0.007588489941431118*zb^35 + 0.007364612511671335*zb^36 + 0.00715358215358215358*zb^37 + 0.00695432274379642801*zb^38 + 0.00676587518692781851*zb^39 + 0.00658738191632928475*zb^40 + 0.00641807379612257661*zb^41 + 0.00625725900116144019*zb^42 + 0.00610431353482970046*zb^43 + 0.00595867310983590053*zb^44 + 0.00581982616866337797*zb^45 + 0.0056873078612209044*zb^46 + 0.00556069482989001953*zb^47 + 0.00543960067838421215*zb^48 + 0.00532367202200028948*zb^49 + 0.00521258503401360544*zb^50 + ALARM*zb^51 + 0.25*Log[Q2/muf2] - 0.5*zb*Log[Q2/muf2] + 0.5*zb^2*Log[Q2/muf2] + 0.5*Log[zb] - 1.*zb*Log[zb] + 1.*zb^2*Log[zb], ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, -0.1875*zb^2 + 0.284722222222222222*zb^3 + 0.0850694444444444444*zb^4 + 0.036875*zb^5 + 0.0190277777777777778*zb^6 + 0.0108701814058956916*zb^7 + 0.00662733843537414966*zb^8 + 0.00421764770723104056*zb^9 + 0.00275903880070546737*zb^10 + 0.00183269382133018497*zb^11 + 0.00122211017097380734*zb^12 + 0.0008077170336785721*zb^13 + 0.000519882284992175102*zb^14 + 0.000316254512683084112*zb^15 + 0.000170123568561068561*zb^16 + 0.0000641187526189688819*zb^17 - 0.0000133577681876413134*zb^18 - 0.0000702275369084613558*zb^19 - 0.000112009392780738715*zb^20 - 0.000142615651032833695*zb^21 - 0.000164862588782515605*zb^22 - 0.000180805191681041691*zb^23 - 0.000191961114521223407*zb^24 - 0.000199463250392463611*zb^25 - 0.000204165374086654516*zb^26 - 0.000206716382569420004*zb^27 - 0.000207613174476709237*zb^28 - 0.000207238781024925754*zb^29 - 0.000205890173607816735*zb^30 - 0.000203798754100762567*zb^31 - 0.000201145598052149371*zb^32 - 0.000198072894665950206*zb^33 - 0.000194692602590821624*zb^34 - 0.0001910930485819576*zb^35 - 0.000187343993109662103*zb^36 - 0.00018350054428046964*zb^37 - 0.000179606200068068414*zb^38 - 0.000175695226146904213*zb^39 - 0.000171794523999933952*zb^40 - 0.000167925105559425975*zb^41 - 0.000164103262372882281*zb^42 - 0.000160341496326972139*zb^43 - 0.000156649263309921047*zb^44 - 0.000153033569424037722*zb^45 - 0.000149499450454469104*zb^46 - 0.0001460503585202324*zb^47 - 0.000142688474641950369*zb^48 - 0.000139414961963586601*zb^49 - 0.000136230171271987702*zb^50 + ALARM*zb^51 - 0.25*zb*Log[zb] + 0.375*zb^2*Log[zb] - 0.0416666666666666667*zb^3*Log[zb] - 0.0208333333333333333*zb^4*Log[zb] - 0.0125*zb^5*Log[zb] - 0.00833333333333333333*zb^6*Log[zb] - 0.00595238095238095238*zb^7*Log[zb] - 0.00446428571428571429*zb^8*Log[zb] - 0.00347222222222222222*zb^9*Log[zb] - 0.00277777777777777778*zb^10*Log[zb] - 0.00227272727272727273*zb^11*Log[zb] - 0.00189393939393939394*zb^12*Log[zb] - 0.00160256410256410256*zb^13*Log[zb] - 0.00137362637362637363*zb^14*Log[zb] - 0.00119047619047619048*zb^15*Log[zb] - 0.00104166666666666667*zb^16*Log[zb] - 0.000919117647058823529*zb^17*Log[zb] - 0.000816993464052287582*zb^18*Log[zb] - 0.000730994152046783626*zb^19*Log[zb] - 0.000657894736842105263*zb^20*Log[zb] - 0.000595238095238095238*zb^21*Log[zb] - 0.000541125541125541126*zb^22*Log[zb] - 0.000494071146245059289*zb^23*Log[zb] - 0.000452898550724637681*zb^24*Log[zb] - 0.000416666666666666667*zb^25*Log[zb] - 0.000384615384615384615*zb^26*Log[zb] - 0.000356125356125356125*zb^27*Log[zb] - 0.000330687830687830688*zb^28*Log[zb] - 0.000307881773399014778*zb^29*Log[zb] - 0.00028735632183908046*zb^30*Log[zb] - 0.000268817204301075269*zb^31*Log[zb] - 0.000252016129032258065*zb^32*Log[zb] - 0.000236742424242424242*zb^33*Log[zb] - 0.000222816399286987522*zb^34*Log[zb] - 0.000210084033613445378*zb^35*Log[zb] - 0.000198412698412698413*zb^36*Log[zb] - 0.000187687687687687688*zb^37*Log[zb] - 0.000177809388335704125*zb^38*Log[zb] - 0.000168690958164642375*zb^39*Log[zb] - 0.000160256410256410256*zb^40*Log[zb] - 0.000152439024390243902*zb^41*Log[zb] - 0.000145180023228803717*zb^42*Log[zb] - 0.000138427464008859358*zb^43*Log[zb] - 0.000132135306553911205*zb^44*Log[zb] - 0.000126262626262626263*zb^45*Log[zb] - 0.000120772946859903382*zb^46*Log[zb] - 0.000115633672525439408*zb^47*Log[zb] - 0.000110815602836879433*zb^48*Log[zb] - 0.000106292517006802721*zb^49*Log[zb] - 0.000102040816326530612*zb^50*Log[zb], ALARM*zb^51, 4.06269956277191905 - 1.44579290453201434*zb - 14.6473918430540406*zb^2 + 11.8482324609012894*zb^3 - 0.138137786612541484*zb^4 - 1.00122084762775325*zb^5 - 0.826376658166513565*zb^6 - 0.552334486360855775*zb^7 - 0.309027307220118584*zb^8 - 0.108835685905255931*zb^9 + 0.0548831255629626631*zb^10 + 0.190267344695971398*zb^11 + 0.303928596942262843*zb^12 + 0.400808555775343557*zb^13 + 0.484537736473475578*zb^14 + 0.557794406477200671*zb^15 + 0.622578303104885232*zb^16 + 0.680404948386836444*zb^17 + 0.732440904846285087*zb^18 + 0.779597887229358705*zb^19 + 0.822598768835569817*zb^20 + 0.862024421501896301*zb^21 + 0.898347400817610827*zb^22 + 0.931956508854149645*zb^23 + 0.963174953205466505*zb^24 + 0.992273952318912175*zb^25 + 1.01948305998329239*zb^26 + 1.04499809537304163*zb^27 + 1.06898730360464094*zb^28 + 1.09159619290360606*zb^29 + 1.11295137068419543*zb^30 + 1.13316361414415251*zb^31 + 1.15233034954609214*zb^32 + 1.17053767033306599*zb^33 + 1.18786199232706402*zb^34 + 1.20437142090018891*zb^35 + 1.22012688772852159*zb^36 + 1.23518310183185747*zb^37 + 1.24958934987269361*zb^38 + 1.26339017328851535*zb^39 + 1.2766259441573489*zb^40 + 1.28933335731092396*zb^41 + 1.30154585279451715*zb^42 + 1.31329398009389579*zb^43 + 1.32460571343462104*zb^44 + 1.33550672577796244*zb^45 + 1.34602062779352575*zb^46 + 1.35616917700761756*zb^47 + 1.36597246145204438*zb^48 + 1.37544906142718604*zb^49 + 1.38461619241231026*zb^50 + ALARM*zb^51 - 2.94052884748699689*Log[Q2/muf2] - 1.61894230502600623*zb*Log[Q2/muf2] + 12.3689423050260062*zb^2*Log[Q2/muf2] - 6.98611111111111111*zb^3*Log[Q2/muf2] - 1.39236111111111111*zb^4*Log[Q2/muf2] - 0.233333333333333333*zb^5*Log[Q2/muf2] + 0.1725*zb^6*Log[Q2/muf2] + 0.358344671201814059*zb^7*Log[Q2/muf2] + 0.4598048941798942*zb^8*Log[Q2/muf2] + 0.522693846056941295*zb^9*Log[Q2/muf2] + 0.565563271604938272*zb^10*Log[Q2/muf2] + 0.596964540790298366*zb^11*Log[Q2/muf2] + 0.621251749092658184*zb^12*Log[Q2/muf2] + 0.640827109467843734*zb^13*Log[Q2/muf2] + 0.657107636800860244*zb^14*Log[Q2/muf2] + 0.670978157983652489*zb^15*Log[Q2/muf2] + 0.683018938733224448*zb^16*Log[Q2/muf2] + 0.693627008037511209*zb^17*Log[Q2/muf2] + 0.703084202904884854*zb^18*Log[Q2/muf2] + 0.711597076694618685*zb^19*Log[Q2/muf2] + 0.719321254108111603*zb^20*Log[Q2/muf2] + 0.726376832843340153*zb^21*Log[Q2/muf2] + 0.732858440456295388*zb^22*Log[Q2/muf2] + 0.738841994072992879*zb^23*Log[Q2/muf2] + 0.744389364526539599*zb^24*Log[Q2/muf2] + 0.749551671871452205*zb^25*Log[Q2/muf2] + 0.754371664534646663*zb^26*Log[Q2/muf2] + 0.758885470774392385*zb^27*Log[Q2/muf2] + 0.763123911103625853*zb^28*Log[Q2/muf2] + 0.767113497685828049*zb^29*Log[Q2/muf2] + 0.770877206578727653*zb^30*Log[Q2/muf2] + 0.774435082450582697*zb^31*Log[Q2/muf2] + 0.777804717888076511*zb^32*Log[Q2/muf2] + 0.781001637528607503*zb^33*Log[Q2/muf2] + 0.784039609042451888*zb^34*Log[Q2/muf2] + 0.786930897233804882*zb^35*Log[Q2/muf2] + 0.789686473432726412*zb^36*Log[Q2/muf2] + 0.792316189393995544*zb^37*Log[Q2/muf2] + 0.794828922758620594*zb^38*Log[Q2/muf2] + 0.797232699536020813*zb^39*Log[Q2/muf2] + 0.799534797869876029*zb^40*Log[Q2/muf2] + 0.801741836447373433*zb^41*Log[Q2/muf2] + 0.803859850222061756*zb^42*Log[Q2/muf2] + 0.805894355589266926*zb^43*Log[Q2/muf2] + 0.807850406740121039*zb^44*Log[Q2/muf2] + 0.809732644596699395*zb^45*Log[Q2/muf2] + 0.811545339475251612*zb^46*Log[Q2/muf2] + 0.813292428421268967*zb^47*Log[Q2/muf2] + 0.814977547997348716*zb^48*Log[Q2/muf2] + 0.816604063173596021*zb^49*Log[Q2/muf2] + 0.8181750928638784*zb^50*Log[Q2/muf2] + 0.375*Log[Q2/muf2]^2 + 1.*zb*Log[Q2/muf2]^2 - 2.25*zb^2*Log[Q2/muf2]^2 + 0.875*zb^3*Log[Q2/muf2]^2 + 0.46875*zb^4*Log[Q2/muf2]^2 + 0.358333333333333333*zb^5*Log[Q2/muf2]^2 + 0.3125*zb^6*Log[Q2/muf2]^2 + 0.289285714285714286*zb^7*Log[Q2/muf2]^2 + 0.276041666666666667*zb^8*Log[Q2/muf2]^2 + 0.267857142857142857*zb^9*Log[Q2/muf2]^2 + 0.2625*zb^10*Log[Q2/muf2]^2 + 0.258838383838383838*zb^11*Log[Q2/muf2]^2 + 0.25625*zb^12*Log[Q2/muf2]^2 + 0.254370629370629371*zb^13*Log[Q2/muf2]^2 + 0.252976190476190476*zb^14*Log[Q2/muf2]^2 + 0.251923076923076923*zb^15*Log[Q2/muf2]^2 + 0.251116071428571429*zb^16*Log[Q2/muf2]^2 + 0.250490196078431373*zb^17*Log[Q2/muf2]^2 + 0.25*zb^18*Log[Q2/muf2]^2 + 0.249613003095975232*zb^19*Log[Q2/muf2]^2 + 0.249305555555555556*zb^20*Log[Q2/muf2]^2 + 0.24906015037593984*zb^21*Log[Q2/muf2]^2 + 0.248863636363636364*zb^22*Log[Q2/muf2]^2 + 0.248706004140786749*zb^23*Log[Q2/muf2]^2 + 0.248579545454545455*zb^24*Log[Q2/muf2]^2 + 0.248478260869565217*zb^25*Log[Q2/muf2]^2 + 0.248397435897435897*zb^26*Log[Q2/muf2]^2 + 0.248333333333333333*zb^27*Log[Q2/muf2]^2 + 0.248282967032967033*zb^28*Log[Q2/muf2]^2 + 0.248243933588761175*zb^29*Log[Q2/muf2]^2 + 0.248214285714285714*zb^30*Log[Q2/muf2]^2 + 0.248192436040044494*zb^31*Log[Q2/muf2]^2 + 0.248177083333333333*zb^32*Log[Q2/muf2]^2 + 0.248167155425219941*zb^33*Log[Q2/muf2]^2 + 0.248161764705882353*zb^34*Log[Q2/muf2]^2 + 0.24816017316017316*zb^35*Log[Q2/muf2]^2 + 0.248161764705882353*zb^36*Log[Q2/muf2]^2 + 0.248166023166023166*zb^37*Log[Q2/muf2]^2 + 0.248172514619883041*zb^38*Log[Q2/muf2]^2 + 0.248180873180873181*zb^39*Log[Q2/muf2]^2 + 0.248190789473684211*zb^40*Log[Q2/muf2]^2 + 0.248202001250781739*zb^41*Log[Q2/muf2]^2 + 0.248214285714285714*zb^42*Log[Q2/muf2]^2 + 0.248227453204764606*zb^43*Log[Q2/muf2]^2 + 0.248241341991341991*zb^44*Log[Q2/muf2]^2 + 0.248255813953488372*zb^45*Log[Q2/muf2]^2 + 0.248270750988142292*zb^46*Log[Q2/muf2]^2 + 0.248286052009456265*zb^47*Log[Q2/muf2]^2 + 0.248301630434782609*zb^48*Log[Q2/muf2]^2 + 0.248317412071211463*zb^49*Log[Q2/muf2]^2 + 0.248333333333333333*zb^50*Log[Q2/muf2]^2 - 5.98522436164066044*Log[zb] - 8.38371794338534579*zb*Log[zb] + 33.3212179433853458*zb^2*Log[zb] - 16.0231481481481481*zb^3*Log[zb] - 2.59259259259259259*zb^4*Log[zb] + 0.0168518518518518519*zb^5*Log[zb] + 0.870208333333333333*zb^6*Log[zb] + 1.22882086167800454*zb^7*Log[zb] + 1.40525085034013605*zb^8*Log[zb] + 1.50247648442092887*zb^9*Log[zb] + 1.56102504041740153*zb^10*Log[zb] + 1.59895220847241049*zb^11*Log[zb] + 1.62508472623055956*zb^12*Log[zb] + 1.64406480783957474*zb^13*Log[zb] + 1.65848431643990252*zb^14*Log[zb] + 1.66986513452630669*zb^15*Log[zb] + 1.67914058632064584*zb^16*Log[zb] + 1.68690534936570115*zb^17*Log[zb] + 1.69355146553347065*zb^18*Log[zb] + 1.69934545679818247*zb^19*Log[zb] + 1.70447365056393796*zb^20*Log[zb] + 1.70906968641517135*zb^21*Log[zb] + 1.71323169611751193*zb^22*Log[zb] + 1.7170333168428482*zb^23*Log[zb] + 1.72053092085300836*zb^24*Log[zb] + 1.72376846603758409*zb^25*Log[zb] + 1.72678081636473697*zb^26*Log[zb] + 1.72959605771999068*zb^27*Log[zb] + 1.73223714141091857*zb^28*Log[zb] + 1.73472306965680596*zb^29*Log[zb] + 1.73706976386022565*zb^30*Log[zb] + 1.73929070974902332*zb^31*Log[zb] + 1.74139744327284181*zb^32*Log[zb] + 1.74339992128130196*zb^33*Log[zb] + 1.74530680775360611*zb^34*Log[zb] + 1.74712569736931968*zb^35*Log[zb] + 1.74886329204419693*zb^36*Log[zb] + 1.75052554176673136*zb^37*Log[zb] + 1.75211775805252544*zb^38*Log[zb] + 1.75364470618421334*zb^39*Log[zb] + 1.75511068085749529*zb^40*Log[zb] + 1.7565195687285473*zb^41*Log[zb] + 1.75787490053149546*zb^42*Log[zb] + 1.75917989482174047*zb^43*Log[zb] + 1.76043749494231818*zb^44*Log[zb] + 1.76165040046437254*zb^45*Log[zb] + 1.76282109408940736*zb^46*Log[zb] + 1.7639518647989207*zb^47*Log[zb] + 1.76504482788082212*zb^48*Log[zb] + 1.76610194234038313*zb^49*Log[zb] + 1.76712502610806594*zb^50*Log[zb] + 0.5*Log[Q2/muf2]*Log[zb] + 10.9166666666666667*zb*Log[Q2/muf2]*Log[zb] - 16.0833333333333333*zb^2*Log[Q2/muf2]*Log[zb] + 5.38888888888888889*zb^3*Log[Q2/muf2]*Log[zb] + 2.70138888888888889*zb^4*Log[Q2/muf2]*Log[zb] + 1.95277777777777778*zb^5*Log[Q2/muf2]*Log[zb] + 1.62777777777777778*zb^6*Log[Q2/muf2]*Log[zb] + 1.45396825396825397*zb^7*Log[Q2/muf2]*Log[zb] + 1.34871031746031746*zb^8*Log[Q2/muf2]*Log[zb] + 1.27943121693121693*zb^9*Log[Q2/muf2]*Log[zb] + 1.23101851851851852*zb^10*Log[Q2/muf2]*Log[zb] + 1.19562289562289562*zb^11*Log[Q2/muf2]*Log[zb] + 1.16881313131313131*zb^12*Log[Q2/muf2]*Log[zb] + 1.14792152292152292*zb^13*Log[Q2/muf2]*Log[zb] + 1.13125763125763126*zb^14*Log[Q2/muf2]*Log[zb] + 1.1177045177045177*zb^15*Log[Q2/muf2]*Log[zb] + 1.10649801587301587*zb^16*Log[Q2/muf2]*Log[zb] + 1.09709967320261438*zb^17*Log[Q2/muf2]*Log[zb] + 1.08912037037037037*zb^18*Log[Q2/muf2]*Log[zb] + 1.08227267515193212*zb^19*Log[Q2/muf2]*Log[zb] + 1.076340155945419*zb^20*Log[Q2/muf2]*Log[zb] + 1.07115705931495405*zb^21*Log[Q2/muf2]*Log[zb] + 1.06659451659451659*zb^22*Log[Q2/muf2]*Log[zb] + 1.06255097559445386*zb^23*Log[Q2/muf2]*Log[zb] + 1.05894543258673693*zb^24*Log[Q2/muf2]*Log[zb] + 1.05571256038647343*zb^25*Log[Q2/muf2]*Log[zb] + 1.0527991452991452*zb^26*Log[Q2/muf2]*Log[zb] + 1.05016144349477683*zb^27*Log[Q2/muf2]*Log[zb] + 1.04776319359652693*zb^28*Log[Q2/muf2]*Log[zb] + 1.04557410448215046*zb^29*Log[Q2/muf2]*Log[zb] + 1.04356869184455391*zb^30*Log[Q2/muf2]*Log[zb] + 1.04172537387220368*zb^31*Log[Q2/muf2]*Log[zb] + 1.04002576164874552*zb^32*Log[Q2/muf2]*Log[zb] + 1.03845409742587162*zb^33*Log[Q2/muf2]*Log[zb] + 1.03699680629827689*zb^34*Log[Q2/muf2]*Log[zb] + 1.03564213564213564*zb^35*Log[Q2/muf2]*Log[zb] + 1.03437986305633364*zb^36*Log[Q2/muf2]*Log[zb] + 1.0332010582010582*zb^37*Log[Q2/muf2]*Log[zb] + 1.03209788736104526*zb^38*Log[Q2/muf2]*Log[zb] + 1.0310634521160837*zb^39*Log[Q2/muf2]*Log[zb] + 1.03009165542060279*zb^40*Log[Q2/muf2]*Log[zb] + 1.02917708984782156*zb^41*Log[Q2/muf2]*Log[zb] + 1.02831494386372435*zb^42*Log[Q2/muf2]*Log[zb] + 1.02750092284976006*zb^43*Log[Q2/muf2]*Log[zb] + 1.02673118225443807*zb^44*Log[Q2/muf2]*Log[zb] + 1.02600227076971263*zb^45*Log[Q2/muf2]*Log[zb] + 1.02531108183282096*zb^46*Log[Q2/muf2]*Log[zb] + 1.0246548120738685*zb^47*Log[Q2/muf2]*Log[zb] + 1.02403092558330764*zb^48*Log[Q2/muf2]*Log[zb] + 1.02343712307618083*zb^49*Log[Q2/muf2]*Log[zb] + 1.02287131519274376*zb^50*Log[Q2/muf2]*Log[zb] + 0.875*Log[Q2/muf2]^2*Log[zb] - 1.75*zb*Log[Q2/muf2]^2*Log[zb] + 1.75*zb^2*Log[Q2/muf2]^2*Log[zb] - 0.5*Log[zb]^2 + 13.5833333333333333*zb*Log[zb]^2 - 18.9375*zb^2*Log[zb]^2 + 6.*zb^3*Log[zb]^2 + 2.96875*zb^4*Log[zb]^2 + 2.12083333333333333*zb^5*Log[zb]^2 + 1.75*zb^6*Log[zb]^2 + 1.55*zb^7*Log[zb]^2 + 1.42782738095238095*zb^8*Log[zb]^2 + 1.34672619047619048*zb^9*Log[zb]^2 + 1.28958333333333333*zb^10*Log[zb]^2 + 1.24747474747474747*zb^11*Log[zb]^2 + 1.21534090909090909*zb^12*Log[zb]^2 + 1.19012237762237762*zb^13*Log[zb]^2 + 1.16987179487179487*zb^14*Log[zb]^2 + 1.1532967032967032*zb^15*Log[zb]^2 + 1.13950892857142857*zb^16*Log[zb]^2 + 1.12787990196078431*zb^17*Log[zb]^2 + 1.11795343137254902*zb^18*Log[zb]^2 + 1.10939112487100103*zb^19*Log[zb]^2 + 1.10193713450292398*zb^20*Log[zb]^2 + 1.09539473684210526*zb^21*Log[zb]^2 + 1.08961038961038961*zb^22*Log[zb]^2 + 1.084462638810465*zb^23*Log[zb]^2 + 1.07985424901185771*zb^24*Log[zb]^2 + 1.07570652173913043*zb^25*Log[zb]^2 + 1.07195512820512821*zb^26*Log[zb]^2 + 1.06854700854700855*zb^27*Log[zb]^2 + 1.06543803418803419*zb^28*Log[zb]^2 + 1.06259122422915526*zb^29*Log[zb]^2 + 1.05997536945812808*zb^30*Log[zb]^2 + 1.05756395995550612*zb^31*Log[zb]^2 + 1.05533434139784946*zb^32*Log[zb]^2 + 1.05326704545454545*zb^33*Log[zb]^2 + 1.05134525401069519*zb^34*Log[zb]^2 + 1.04955436720142602*zb^35*Log[zb]^2 + 1.04788165266106443*zb^36*Log[zb]^2 + 1.04631595881595882*zb^37*Log[zb]^2 + 1.04484747905800537*zb^38*Log[zb]^2 + 1.04346755662545136*zb^39*Log[zb]^2 + 1.04216852226720648*zb^40*Log[zb]^2 + 1.04094355847404628*zb^41*Log[zb]^2 + 1.03978658536585366*zb^42*Log[zb]^2 + 1.03869216433028118*zb^43*Log[zb]^2 + 1.03765541628913722*zb^44*Log[zb]^2 + 1.03667195207892882*zb^45*Log[zb]^2 + 1.03573781291172596*zb^46*Log[zb]^2 + 1.03484941926200021*zb^47*Log[zb]^2 + 1.03400352682701203*zb^48*Log[zb]^2 + 1.03319718844984802*zb^49*Log[zb]^2 + 1.03242772108843537*zb^50*Log[zb]^2 + 2.625*Log[Q2/muf2]*Log[zb]^2 - 5.25*zb*Log[Q2/muf2]*Log[zb]^2 + 5.25*zb^2*Log[Q2/muf2]*Log[zb]^2 + 1.78472222222222222*Log[zb]^3 - 3.56944444444444444*zb*Log[zb]^3 + 3.56944444444444444*zb^2*Log[zb]^3, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, -0.303113815477298744*zb^2 + 0.858592286961387133*zb^3 - 0.205505427948616707*zb^4 + 0.0927146151410410221*zb^5 + 0.0857386791939360552*zb^6 + 0.0457028881993004887*zb^7 + 0.00969621936743414048*zb^8 - 0.0188856919521152559*zb^9 - 0.0412638267522179407*zb^10 - 0.0588932410402002338*zb^11 - 0.0728895106350255095*zb^12 - 0.0840554215288442948*zb^13 - 0.0929712089173520667*zb^14 - 0.100065475289135352*zb^15 - 0.105662753650495471*zb^16 - 0.110014515783372914*zb^17 - 0.113319571256013518*zb^18 - 0.115737786227506722*zb^19 - 0.117399553216362212*zb^20 - 0.11841250120142308*zb^21 - 0.118866368390843471*zb^22 - 0.118836620150536992*zb^23 - 0.11838718858830892*zb^24 - 0.117572583104012103*zb^25 - 0.116439540974477278*zb^26 - 0.115028335254894253*zb^27 - 0.113373823089474472*zb^28 - 0.111506294452953159*zb^29 - 0.109452165448443165*zb^30 - 0.107234549119931863*zb^31 - 0.104873728750367603*zb^32 - 0.102387552808420298*zb^33 - 0.0997917664199391249*zb^34 - 0.0971002910320862097*zb^35 - 0.0943254615075450209*zb^36 - 0.0914782280238178835*zb^37 - 0.0885683287109473264*zb^38 - 0.0856044378345585574*zb^39 - 0.0825942934434988712*zb^40 - 0.0795448076964686436*zb^41 - 0.0764621625182799862*zb^42 - 0.0733518927825272089*zb^43 - 0.0702189588498644204*zb^44 - 0.0670678099916896402*zb^45 - 0.0639024399839054488*zb^46 - 0.0607264359537476972*zb^47 - 0.05754302139598581*zb^48 - 0.0543550941364387161*zb^49 - 0.0511652599054406445*zb^50 + 0.484599816621276724*zb^2*Log[Q2/muf2] - 0.638888888888888889*zb^3*Log[Q2/muf2] + 0.148587377747517816*zb^4*Log[Q2/muf2] - 0.0237854244807563984*zb^5*Log[Q2/muf2] - 0.0777177844225583322*zb^6*Log[Q2/muf2] - 0.0947425453066625024*zb^7*Log[Q2/muf2] - 0.0992750177432354574*zb^8*Log[Q2/muf2] - 0.0986534852290835506*zb^9*Log[Q2/muf2] - 0.0954880647201435826*zb^10*Log[Q2/muf2] - 0.0908899837832800446*zb^11*Log[Q2/muf2] - 0.0854173269446961826*zb^12*Log[Q2/muf2] - 0.0793906326473430631*zb^13*Log[Q2/muf2] - 0.0730127646843090625*zb^14*Log[Q2/muf2] - 0.0664206432508959348*zb^15*Log[Q2/muf2] - 0.0597104844432809*zb^16*Log[Q2/muf2] - 0.0529515570988987467*zb^17*Log[Q2/muf2] - 0.0461944059461153127*zb^18*Log[Q2/muf2] - 0.0394761310728630384*zb^19*Log[Q2/muf2] - 0.0328239604361558898*zb^20*Log[Q2/muf2] - 0.0262577602871023726*zb^21*Log[Q2/muf2] - 0.0197918476473969606*zb^22*Log[Q2/muf2] - 0.0134363249105223069*zb^23*Log[Q2/muf2] - 0.00719807710978321953*zb^24*Log[Q2/muf2] - 0.001081525560504852*zb^25*Log[Q2/muf2] + 0.00491079753879322414*zb^26*Log[Q2/muf2] + 0.0107778078876310481*zb^27*Log[Q2/muf2] + 0.0165195283264408052*zb^28*Log[Q2/muf2] + 0.0221368244321543266*zb^29*Log[Q2/muf2] + 0.0276311985869840327*zb^30*Log[Q2/muf2] + 0.0330046291214617921*zb^31*Log[Q2/muf2] + 0.0382594444011477053*zb^32*Log[Q2/muf2] + 0.0433982241385027375*zb^33*Log[Q2/muf2] + 0.0484237220092925135*zb^34*Log[Q2/muf2] + 0.0533388050045037746*zb^35*Log[Q2/muf2] + 0.0581464059725931619*zb^36*Log[Q2/muf2] + 0.0628494865877043779*zb^37*Log[Q2/muf2] + 0.0674510085786291918*zb^38*Log[Q2/muf2] + 0.0719539115156044763*zb^39*Log[Q2/muf2] + 0.0763610958106215797*zb^40*Log[Q2/muf2] + 0.0806754098663815688*zb^41*Log[Q2/muf2] + 0.0848996405277884083*zb^42*Log[Q2/muf2] + 0.0890365061618240821*zb^43*Log[Q2/muf2] + 0.0930886518273308249*zb^44*Log[Q2/muf2] + 0.0970586461036712634*zb^45*Log[Q2/muf2] + 0.100948979232607669*zb^46*Log[Q2/muf2] + 0.104762062295782778*zb^47*Log[Q2/muf2] + 0.108500227204570307*zb^48*Log[Q2/muf2] + 0.112165727322649187*zb^49*Log[Q2/muf2] + 0.115760738576671167*zb^50*Log[Q2/muf2] - 0.1875*zb^2*Log[Q2/muf2]^2 + 0.104166666666666667*zb^3*Log[Q2/muf2]^2 - 0.0729166666666666667*zb^4*Log[Q2/muf2]^2 - 0.0575*zb^5*Log[Q2/muf2]^2 - 0.0446296296296296296*zb^6*Log[Q2/muf2]^2 - 0.0354109977324263039*zb^7*Log[Q2/muf2]^2 - 0.0280850222033257748*zb^8*Log[Q2/muf2]^2 - 0.02182375650877635*zb^9*Log[Q2/muf2]^2 - 0.0162577212983959016*zb^10*Log[Q2/muf2]^2 - 0.0112058370588312868*zb^11*Log[Q2/muf2]^2 - 0.00656707737808928285*zb^12*Log[Q2/muf2]^2 - 0.00227717115829003941*zb^13*Log[Q2/muf2]^2 + 0.00170955004069558166*zb^14*Log[Q2/muf2]^2 + 0.00542825772729004418*zb^15*Log[Q2/muf2]^2 + 0.00890751871293703593*zb^16*Log[Q2/muf2]^2 + 0.0121713244909041882*zb^17*Log[Q2/muf2]^2 + 0.0152402492307872895*zb^18*Log[Q2/muf2]^2 + 0.0181321740929783642*zb^19*Log[Q2/muf2]^2 + 0.0208627801844834195*zb^20*Log[Q2/muf2]^2 + 0.0234459083026894772*zb^21*Log[Q2/muf2]^2 + 0.0258938356707458275*zb^22*Log[Q2/muf2]^2 + 0.0282174969191477674*zb^23*Log[Q2/muf2]^2 + 0.0304266651165228618*zb^24*Log[Q2/muf2]^2 + 0.0325301026696276556*zb^25*Log[Q2/muf2]^2 + 0.0345356886204215478*zb^26*Log[Q2/muf2]^2 + 0.03645052694886575*zb^27*Log[Q2/muf2]^2 + 0.0382810393001996636*zb^28*Log[Q2/muf2]^2 + 0.04003304477112023*zb^29*Log[Q2/muf2]^2 + 0.0417118288423809459*zb^30*Log[Q2/muf2]^2 + 0.0433222031453181148*zb^31*Log[Q2/muf2]^2 + 0.0448685574459428133*zb^32*Log[Q2/muf2]^2 + 0.0463549049927006207*zb^33*Log[Q2/muf2]^2 + 0.0477849221843875261*zb^34*Log[Q2/muf2]^2 + 0.0491619833610474716*zb^35*Log[Q2/muf2]^2 + 0.0504891913947791916*zb^36*Log[Q2/muf2]^2 + 0.051769404653397806*zb^37*Log[Q2/muf2]^2 + 0.0530052608234906338*zb^38*Log[Q2/muf2]^2 + 0.0541991980072615267*zb^39*Log[Q2/muf2]^2 + 0.0553534734470836499*zb^40*Log[Q2/muf2]^2 + 0.0564701801808183722*zb^41*Log[Q2/muf2]^2 + 0.0575512618880531471*zb^42*Log[Q2/muf2]^2 + 0.0585985261511197685*zb^43*Log[Q2/muf2]^2 + 0.0596136563239785257*zb^44*Log[Q2/muf2]^2 + 0.0605982221758914442*zb^45*Log[Q2/muf2]^2 + 0.0615536894545149281*zb^46*Log[Q2/muf2]^2 + 0.0624814284940027583*zb^47*Log[Q2/muf2]^2 + 0.06338272197741318*zb^48*Log[Q2/muf2]^2 + 0.0642587719487329557*zb^49*Log[Q2/muf2]^2 + 0.0651107061578117058*zb^50*Log[Q2/muf2]^2 + 0.0208333333333333333*zb^2*Log[Q2/muf2]^3 + 0.0138888888888888889*zb^4*Log[Q2/muf2]^3 + 0.0166666666666666667*zb^5*Log[Q2/muf2]^3 + 0.018287037037037036*zb^6*Log[Q2/muf2]^3 + 0.0195767195767195767*zb^7*Log[Q2/muf2]^3 + 0.0206762566137566138*zb^8*Log[Q2/muf2]^3 + 0.0216324955908289242*zb^9*Log[Q2/muf2]^3 + 0.0224724426807760141*zb^10*Log[Q2/muf2]^3 + 0.0232158890492223826*zb^11*Log[Q2/muf2]^3 + 0.0238784171075837743*zb^12*Log[Q2/muf2]^3 + 0.0244725567642234309*zb^13*Log[Q2/muf2]^3 + 0.0250084736691879549*zb^14*Log[Q2/muf2]^3 + 0.0254944702563750183*zb^15*Log[Q2/muf2]^3 + 0.0259373718488301822*zb^16*Log[Q2/muf2]^3 + 0.0263428275836364072*zb^17*Log[Q2/muf2]^3 + 0.0267155453327838949*zb^18*Log[Q2/muf2]^3 + 0.0270594753416390843*zb^19*Log[Q2/muf2]^3 + 0.0273779541882934556*zb^20*Log[Q2/muf2]^3 + 0.0276738181214906115*zb^21*Log[Q2/muf2]^3 + 0.027949492764375056*zb^22*Log[Q2/muf2]^3 + 0.0282070645335308388*zb^23*Log[Q2/muf2]^3 + 0.0284483378557803952*zb^24*Log[Q2/muf2]^3 + 0.0286748812985310159*zb^25*Log[Q2/muf2]^3 + 0.0288880649972350118*zb^26*Log[Q2/muf2]^3 + 0.0290890912103792902*zb^27*Log[Q2/muf2]^3 + 0.0292790194143738517*zb^28*Log[Q2/muf2]^3 + 0.0294587870339929857*zb^29*Log[Q2/muf2]^3 + 0.0296292266631677357*zb^30*Log[Q2/muf2]^3 + 0.0297910804469138871*zb^31*Log[Q2/muf2]^3 + 0.0299450121538665234*zb^32*Log[Q2/muf2]^3 + 0.03009161735977867*zb^33*Log[Q2/muf2]^3 + 0.0302314320776184737*zb^34*Log[Q2/muf2]^3 + 0.0303649401037434869*zb^35*Log[Q2/muf2]^3 + 0.0304925792976832*zb^36*Log[Q2/muf2]^3 + 0.0306147469720450947*zb^37*Log[Q2/muf2]^3 + 0.0307318045364997564*zb^38*Log[Q2/muf2]^3 + 0.0308440815138173611*zb^39*Log[Q2/muf2]^3 + 0.0309518790250869379*zb^40*Log[Q2/muf2]^3 + 0.0310554728244504588*zb^41*Log[Q2/muf2]^3 + 0.0311551159500775503*zb^42*Log[Q2/muf2]^3 + 0.0312510410470354514*zb^43*Log[Q2/muf2]^3 + 0.0313434624086602175*zb^44*Log[Q2/muf2]^3 + 0.0314325777756077433*zb^45*Log[Q2/muf2]^3 + 0.0315185699256411531*zb^46*Log[Q2/muf2]^3 + 0.0316016080821448569*zb^47*Log[Q2/muf2]^3 + 0.0316818491651468226*zb^48*Log[Q2/muf2]^3 + 0.0317594389051212291*zb^49*Log[Q2/muf2]^3 + 0.0318345128369069139*zb^50*Log[Q2/muf2]^3 + 0.969199633242553448*zb^2*Log[zb] - 1.27777777777777778*zb^3*Log[zb] + 0.297174755495035632*zb^4*Log[zb] - 0.0475708489615127968*zb^5*Log[zb] - 0.155435568845116664*zb^6*Log[zb] - 0.189485090613325005*zb^7*Log[zb] - 0.198550035486470915*zb^8*Log[zb] - 0.197306970458167101*zb^9*Log[zb] - 0.190976129440287165*zb^10*Log[zb] - 0.181779967566560089*zb^11*Log[zb] - 0.170834653889392365*zb^12*Log[zb] - 0.158781265294686126*zb^13*Log[zb] - 0.146025529368618125*zb^14*Log[zb] - 0.13284128650179186*zb^15*Log[zb] - 0.119420968886561802*zb^16*Log[zb] - 0.105903114197797493*zb^17*Log[zb] - 0.0923888118922306255*zb^18*Log[zb] - 0.0789522621457260768*zb^19*Log[zb] - 0.0656479208723117797*zb^20*Log[zb] - 0.0525155205742047453*zb^21*Log[zb] - 0.0395836952947939211*zb^22*Log[zb] - 0.0268726498210446137*zb^23*Log[zb] - 0.0143961542195664391*zb^24*Log[zb] - 0.002163051121009704*zb^25*Log[zb] + 0.00982159507758644828*zb^26*Log[zb] + 0.0215556157752620962*zb^27*Log[zb] + 0.0330390566528816103*zb^28*Log[zb] + 0.0442736488643086531*zb^29*Log[zb] + 0.0552623971739680654*zb^30*Log[zb] + 0.0660092582429235842*zb^31*Log[zb] + 0.0765188888022954107*zb^32*Log[zb] + 0.08679644827700547*zb^33*Log[zb] + 0.0968474440185850269*zb^34*Log[zb] + 0.106677610009007549*zb^35*Log[zb] + 0.116292811945186324*zb^36*Log[zb] + 0.125698973175408756*zb^37*Log[zb] + 0.134902017157258384*zb^38*Log[zb] + 0.143907823031208953*zb^39*Log[zb] + 0.152722191621243159*zb^40*Log[zb] + 0.161350819732763138*zb^41*Log[zb] + 0.169799281055576817*zb^42*Log[zb] + 0.178073012323648164*zb^43*Log[zb] + 0.18617730365466165*zb^44*Log[zb] + 0.194117292207342527*zb^45*Log[zb] + 0.201897958465215338*zb^46*Log[zb] + 0.209524124591565557*zb^47*Log[zb] + 0.217000454409140613*zb^48*Log[zb] + 0.224331454645298374*zb^49*Log[zb] + 0.231521477153342335*zb^50*Log[zb] - 0.75*zb^2*Log[Q2/muf2]*Log[zb] + 0.416666666666666667*zb^3*Log[Q2/muf2]*Log[zb] - 0.291666666666666667*zb^4*Log[Q2/muf2]*Log[zb] - 0.23*zb^5*Log[Q2/muf2]*Log[zb] - 0.178518518518518519*zb^6*Log[Q2/muf2]*Log[zb] - 0.141643990929705215*zb^7*Log[Q2/muf2]*Log[zb] - 0.112340088813303099*zb^8*Log[Q2/muf2]*Log[zb] - 0.0872950260351054002*zb^9*Log[Q2/muf2]*Log[zb] - 0.0650308851935836063*zb^10*Log[Q2/muf2]*Log[zb] - 0.0448233482353251473*zb^11*Log[Q2/muf2]*Log[zb] - 0.0262683095123571314*zb^12*Log[Q2/muf2]*Log[zb] - 0.00910868463316015764*zb^13*Log[Q2/muf2]*Log[zb] + 0.00683820016278232665*zb^14*Log[Q2/muf2]*Log[zb] + 0.0217130309091601767*zb^15*Log[Q2/muf2]*Log[zb] + 0.0356300748517481437*zb^16*Log[Q2/muf2]*Log[zb] + 0.0486852979636167529*zb^17*Log[Q2/muf2]*Log[zb] + 0.06096099692314916*zb^18*Log[Q2/muf2]*Log[zb] + 0.0725286963719134569*zb^19*Log[Q2/muf2]*Log[zb] + 0.0834511207379336781*zb^20*Log[Q2/muf2]*Log[zb] + 0.0937836332107579088*zb^21*Log[Q2/muf2]*Log[zb] + 0.10357534268298331*zb^22*Log[Q2/muf2]*Log[zb] + 0.11286998767659107*zb^23*Log[Q2/muf2]*Log[zb] + 0.121706660466091447*zb^24*Log[Q2/muf2]*Log[zb] + 0.130120410678510623*zb^25*Log[Q2/muf2]*Log[zb] + 0.138142754481686191*zb^26*Log[Q2/muf2]*Log[zb] + 0.145802107795463*zb^27*Log[Q2/muf2]*Log[zb] + 0.153124157200798654*zb^28*Log[Q2/muf2]*Log[zb] + 0.1601321790844809*zb^29*Log[Q2/muf2]*Log[zb] + 0.166847315369523783*zb^30*Log[Q2/muf2]*Log[zb] + 0.173288812581272459*zb^31*Log[Q2/muf2]*Log[zb] + 0.179474229783771253*zb^32*Log[Q2/muf2]*Log[zb] + 0.185419619970802483*zb^33*Log[Q2/muf2]*Log[zb] + 0.191139688737550104*zb^34*Log[Q2/muf2]*Log[zb] + 0.196647933444189886*zb^35*Log[Q2/muf2]*Log[zb] + 0.201956765579116766*zb^36*Log[Q2/muf2]*Log[zb] + 0.207077618613591236*zb^37*Log[Q2/muf2]*Log[zb] + 0.212021043293962535*zb^38*Log[Q2/muf2]*Log[zb] + 0.216796792029046107*zb^39*Log[Q2/muf2]*Log[zb] + 0.2214138937883346*zb^40*Log[Q2/muf2]*Log[zb] + 0.225880720723273489*zb^41*Log[Q2/muf2]*Log[zb] + 0.230205047552212588*zb^42*Log[Q2/muf2]*Log[zb] + 0.234394104604479074*zb^43*Log[Q2/muf2]*Log[zb] + 0.238454625295914103*zb^44*Log[Q2/muf2]*Log[zb] + 0.242392888703565777*zb^45*Log[Q2/muf2]*Log[zb] + 0.246214757818059712*zb^46*Log[Q2/muf2]*Log[zb] + 0.249925713976011033*zb^47*Log[Q2/muf2]*Log[zb] + 0.253530887909652704*zb^48*Log[Q2/muf2]*Log[zb] + 0.257035087794931823*zb^49*Log[Q2/muf2]*Log[zb] + 0.260442824631246823*zb^50*Log[Q2/muf2]*Log[zb] + 0.125*zb^2*Log[Q2/muf2]^2*Log[zb] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*Log[zb] + 0.1*zb^5*Log[Q2/muf2]^2*Log[zb] + 0.109722222222222222*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.11746031746031746*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.124057539682539683*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.129794973544973545*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.134834656084656085*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.139295334295334295*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.143270502645502646*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.146835340585340585*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.150050842015127729*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.15296682153825011*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.155624231092981093*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.158056965501818443*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.160293271996703369*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.162356852049834506*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.164267725129760733*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.166042908728943669*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.167696956586250342*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.169242387201185033*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.170690027134682371*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.172049287791186095*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.173328389983410071*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.174534547262275741*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.17567411648624312*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.176752722203957914*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.177775359979006414*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.178746482681483323*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.17967007292319914*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.18054970415867203*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.181388592465710842*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.182189640622460922*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.182955475786099194*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.183688481832270568*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.184390827218998538*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.185064489082904166*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.185711274150521628*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.186332836946702753*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.186930695700465302*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.187506246282212708*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.188060774451961305*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.18859546665364646*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.189111419553846919*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.189609648492869141*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.190091094990880935*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.190556633430727375*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.191007077021441483*zb^50*Log[Q2/muf2]^2*Log[zb] - 0.75*zb^2*Log[zb]^2 + 0.416666666666666667*zb^3*Log[zb]^2 - 0.291666666666666667*zb^4*Log[zb]^2 - 0.23*zb^5*Log[zb]^2 - 0.178518518518518519*zb^6*Log[zb]^2 - 0.141643990929705215*zb^7*Log[zb]^2 - 0.112340088813303099*zb^8*Log[zb]^2 - 0.0872950260351054002*zb^9*Log[zb]^2 - 0.0650308851935836063*zb^10*Log[zb]^2 - 0.0448233482353251473*zb^11*Log[zb]^2 - 0.0262683095123571314*zb^12*Log[zb]^2 - 0.00910868463316015764*zb^13*Log[zb]^2 + 0.00683820016278232665*zb^14*Log[zb]^2 + 0.0217130309091601767*zb^15*Log[zb]^2 + 0.0356300748517481437*zb^16*Log[zb]^2 + 0.0486852979636167529*zb^17*Log[zb]^2 + 0.06096099692314916*zb^18*Log[zb]^2 + 0.0725286963719134569*zb^19*Log[zb]^2 + 0.0834511207379336781*zb^20*Log[zb]^2 + 0.0937836332107579088*zb^21*Log[zb]^2 + 0.10357534268298331*zb^22*Log[zb]^2 + 0.11286998767659107*zb^23*Log[zb]^2 + 0.121706660466091447*zb^24*Log[zb]^2 + 0.130120410678510623*zb^25*Log[zb]^2 + 0.138142754481686191*zb^26*Log[zb]^2 + 0.145802107795463*zb^27*Log[zb]^2 + 0.153124157200798654*zb^28*Log[zb]^2 + 0.1601321790844809*zb^29*Log[zb]^2 + 0.166847315369523783*zb^30*Log[zb]^2 + 0.173288812581272459*zb^31*Log[zb]^2 + 0.179474229783771253*zb^32*Log[zb]^2 + 0.185419619970802483*zb^33*Log[zb]^2 + 0.191139688737550104*zb^34*Log[zb]^2 + 0.196647933444189886*zb^35*Log[zb]^2 + 0.201956765579116766*zb^36*Log[zb]^2 + 0.207077618613591236*zb^37*Log[zb]^2 + 0.212021043293962535*zb^38*Log[zb]^2 + 0.216796792029046107*zb^39*Log[zb]^2 + 0.2214138937883346*zb^40*Log[zb]^2 + 0.225880720723273489*zb^41*Log[zb]^2 + 0.230205047552212588*zb^42*Log[zb]^2 + 0.234394104604479074*zb^43*Log[zb]^2 + 0.238454625295914103*zb^44*Log[zb]^2 + 0.242392888703565777*zb^45*Log[zb]^2 + 0.246214757818059712*zb^46*Log[zb]^2 + 0.249925713976011033*zb^47*Log[zb]^2 + 0.253530887909652704*zb^48*Log[zb]^2 + 0.257035087794931823*zb^49*Log[zb]^2 + 0.260442824631246823*zb^50*Log[zb]^2 + 0.25*zb^2*Log[Q2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^4*Log[Q2/muf2]*Log[zb]^2 + 0.2*zb^5*Log[Q2/muf2]*Log[zb]^2 + 0.219444444444444444*zb^6*Log[Q2/muf2]*Log[zb]^2 + 0.234920634920634921*zb^7*Log[Q2/muf2]*Log[zb]^2 + 0.248115079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.2595899470899471*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.269669312169312169*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.278590668590668591*zb^11*Log[Q2/muf2]*Log[zb]^2 + 0.286541005291005291*zb^12*Log[Q2/muf2]*Log[zb]^2 + 0.293670681170681171*zb^13*Log[Q2/muf2]*Log[zb]^2 + 0.300101684030255459*zb^14*Log[Q2/muf2]*Log[zb]^2 + 0.305933643076500219*zb^15*Log[Q2/muf2]*Log[zb]^2 + 0.311248462185962186*zb^16*Log[Q2/muf2]*Log[zb]^2 + 0.316113931003636886*zb^17*Log[Q2/muf2]*Log[zb]^2 + 0.320586543993406739*zb^18*Log[Q2/muf2]*Log[zb]^2 + 0.324713704099669012*zb^19*Log[Q2/muf2]*Log[zb]^2 + 0.328535450259521467*zb^20*Log[Q2/muf2]*Log[zb]^2 + 0.332085817457887338*zb^21*Log[Q2/muf2]*Log[zb]^2 + 0.335393913172500684*zb^22*Log[Q2/muf2]*Log[zb]^2 + 0.338484774402370066*zb^23*Log[Q2/muf2]*Log[zb]^2 + 0.341380054269364742*zb^24*Log[Q2/muf2]*Log[zb]^2 + 0.34409857558237217*zb^25*Log[Q2/muf2]*Log[zb]^2 + 0.346656779966820142*zb^26*Log[Q2/muf2]*Log[zb]^2 + 0.349069094524551483*zb^27*Log[Q2/muf2]*Log[zb]^2 + 0.351348232972486221*zb^28*Log[Q2/muf2]*Log[zb]^2 + 0.353505444407915828*zb^29*Log[Q2/muf2]*Log[zb]^2 + 0.355550719958012829*zb^30*Log[Q2/muf2]*Log[zb]^2 + 0.357492965362966645*zb^31*Log[Q2/muf2]*Log[zb]^2 + 0.359340145846398281*zb^32*Log[Q2/muf2]*Log[zb]^2 + 0.36109940831734405*zb^33*Log[Q2/muf2]*Log[zb]^2 + 0.362777184931421684*zb^34*Log[Q2/muf2]*Log[zb]^2 + 0.364379281244921843*zb^35*Log[Q2/muf2]*Log[zb]^2 + 0.365910951572198388*zb^36*Log[Q2/muf2]*Log[zb]^2 + 0.367376963664541136*zb^37*Log[Q2/muf2]*Log[zb]^2 + 0.368781654437997077*zb^38*Log[Q2/muf2]*Log[zb]^2 + 0.370128978165808333*zb^39*Log[Q2/muf2]*Log[zb]^2 + 0.371422548301043255*zb^40*Log[Q2/muf2]*Log[zb]^2 + 0.372665673893405506*zb^41*Log[Q2/muf2]*Log[zb]^2 + 0.373861391400930604*zb^42*Log[Q2/muf2]*Log[zb]^2 + 0.375012492564425416*zb^43*Log[Q2/muf2]*Log[zb]^2 + 0.37612154890392263*zb^44*Log[Q2/muf2]*Log[zb]^2 + 0.377190933307292919*zb^45*Log[Q2/muf2]*Log[zb]^2 + 0.378222839107693837*zb^46*Log[Q2/muf2]*Log[zb]^2 + 0.379219296985738283*zb^47*Log[Q2/muf2]*Log[zb]^2 + 0.380182189981761871*zb^48*Log[Q2/muf2]*Log[zb]^2 + 0.38111326686145475*zb^49*Log[Q2/muf2]*Log[zb]^2 + 0.382014154042882966*zb^50*Log[Q2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^2*Log[zb]^3 + 0.111111111111111111*zb^4*Log[zb]^3 + 0.133333333333333333*zb^5*Log[zb]^3 + 0.146296296296296296*zb^6*Log[zb]^3 + 0.156613756613756614*zb^7*Log[zb]^3 + 0.16541005291005292*zb^8*Log[zb]^3 + 0.173059964726631393*zb^9*Log[zb]^3 + 0.179779541446208113*zb^10*Log[zb]^3 + 0.18572711239377906*zb^11*Log[zb]^3 + 0.191027336860670194*zb^12*Log[zb]^3 + 0.195780454113787447*zb^13*Log[zb]^3 + 0.200067789353503639*zb^14*Log[zb]^3 + 0.203955762051000146*zb^15*Log[zb]^3 + 0.207498974790641457*zb^16*Log[zb]^3 + 0.210742620669091257*zb^17*Log[zb]^3 + 0.213724362662271159*zb^18*Log[zb]^3 + 0.216475802733112675*zb^19*Log[zb]^3 + 0.219023633506347645*zb^20*Log[zb]^3 + 0.221390544971924892*zb^21*Log[zb]^3 + 0.223595942115000456*zb^22*Log[zb]^3 + 0.2256565162682467*zb^23*Log[zb]^3 + 0.227586702846243161*zb^24*Log[zb]^3 + 0.229399050388248127*zb^25*Log[zb]^3 + 0.231104519977880095*zb^26*Log[zb]^3 + 0.232712729683034322*zb^27*Log[zb]^3 + 0.234232155314990814*zb^28*Log[zb]^3 + 0.235670296271943885*zb^29*Log[zb]^3 + 0.237033813305341886*zb^30*Log[zb]^3 + 0.238328643575311097*zb^31*Log[zb]^3 + 0.239560097230932187*zb^32*Log[zb]^3 + 0.24073293887822936*zb^33*Log[zb]^3 + 0.24185145662094779*zb^34*Log[zb]^3 + 0.242919520829947896*zb^35*Log[zb]^3 + 0.243940634381465592*zb^36*Log[zb]^3 + 0.244917975776360757*zb^37*Log[zb]^3 + 0.245854436291998051*zb^38*Log[zb]^3 + 0.246752652110538889*zb^39*Log[zb]^3 + 0.247615032200695503*zb^40*Log[zb]^3 + 0.24844378259560368*zb^41*Log[zb]^3 + 0.249240927600620402*zb^42*Log[zb]^3 + 0.250008328376283611*zb^43*Log[zb]^3 + 0.25074769926928175*zb^44*Log[zb]^3 + 0.251460622204861946*zb^45*Log[zb]^3 + 0.252148559405129225*zb^46*Log[zb]^3 + 0.252812864657158855*zb^47*Log[zb]^3 + 0.2534547933211746*zb^48*Log[zb]^3 + 0.254075511240969833*zb^49*Log[zb]^3 + 0.254676102695255311*zb^50*Log[zb]^3, -1.27355567085471685*zb - 2.7656338668120677*zb^2 + 9.42373487826143572*zb^3 + 0.454381531855040367*zb^4 - 0.5890016859606455*zb^5 - 0.249971440142802692*zb^6 - 0.183017396131692927*zb^7 - 0.120984381792466*zb^8 - 0.12828626311303026*zb^9 - 0.15642804148072218*zb^10 - 0.19966953550922758*zb^11 - 0.24718508944728076*zb^12 - 0.2952015646977066*zb^13 - 0.34107834095153974*zb^14 - 0.38377866436740172*zb^15 - 0.42286924369077386*zb^16 - 0.45833520739339341*zb^17 - 0.49034765906856403*zb^18 - 0.51917213786136442*zb^19 - 0.54510520058644277*zb^20 - 0.56844427160351858*zb^21 - 0.58947098946305334*zb^22 - 0.60844393771026811*zb^23 - 0.62559603587138435*zb^24 - 0.6411346338684181*zb^25 - 0.6552429406155874*zb^26 - 0.66808208506684459*zb^27 - 0.6797933887679632*zb^28 - 0.69050062708172338*zb^29 - 0.70031216030746476*zb^30 - 0.7093228799243003*zb^31 - 0.71761595066995785*zb^32 - 0.7252643493642529*zb^33 - 0.73233221198987979*zb^34 - 0.73887600565024658*zb^35 - 0.74494554386739408*zb^36 - 0.75058486368741222*zb^37 - 0.75583298206320624*zb^38 - 0.760724547496841*zb^39 - 0.7652904012474987*zb^40 - 0.76955806072179238*zb^41 - 0.77355213605746032*zb^42 - 0.77729468943822975*zb^43 - 0.78080554535672529*zb^44 - 0.7841025588766142*zb^45 - 0.78720184792797338*zb^46 - 0.79011799478944731*zb^47 - 0.79286422115330544*zb^48 - 0.79545254052069498*zb^49 - 0.79789389112044623*zb^50 + ALARM*zb^51 - 0.475844322191962261*Log[Q2/muf2] + 2.90036721680283649*zb*Log[Q2/muf2] - 1.80699816967895915*zb^2*Log[Q2/muf2] - 2.31198721323882331*zb^3*Log[Q2/muf2] + 0.000208168071946368107*zb^4*Log[Q2/muf2] + 0.267863326769093747*zb^5*Log[Q2/muf2] + 0.288746333072399946*zb^6*Log[Q2/muf2] + 0.268270789115230306*zb^7*Log[Q2/muf2] + 0.24374591225493406*zb^8*Log[Q2/muf2] + 0.222578928841801724*zb^9*Log[Q2/muf2] + 0.205645389852713542*zb^10*Log[Q2/muf2] + 0.192382830867309811*zb^11*Log[Q2/muf2] + 0.182032044649367005*zb^12*Log[Q2/muf2] + 0.173930803079298378*zb^13*Log[Q2/muf2] + 0.167558967709907399*zb^14*Log[Q2/muf2] + 0.162521478264375205*zb^15*Log[Q2/muf2] + 0.158520862322023523*zb^16*Log[Q2/muf2] + 0.155332741830491252*zb^17*Log[Q2/muf2] + 0.152786793490698473*zb^18*Log[Q2/muf2] + 0.150752640344564453*zb^19*Log[Q2/muf2] + 0.149129571630972234*zb^20*Log[Q2/muf2] + 0.147839076518327952*zb^21*Log[Q2/muf2] + 0.14681940368512283*zb^22*Log[Q2/muf2] + 0.146021570977141518*zb^23*Log[Q2/muf2] + 0.145406414634595182*zb^24*Log[Q2/muf2] + 0.144942387818750992*zb^25*Log[Q2/muf2] + 0.144603903217824162*zb^26*Log[Q2/muf2] + 0.144370074036284388*zb^27*Log[Q2/muf2] + 0.144223749255269466*zb^28*Log[Q2/muf2] + 0.144150768187582148*zb^29*Log[Q2/muf2] + 0.144139379879764276*zb^30*Log[Q2/muf2] + 0.144179787481415027*zb^31*Log[Q2/muf2] + 0.144263788121103778*zb^32*Log[Q2/muf2] + 0.14438448634193857*zb^33*Log[Q2/muf2] + 0.14453606461362745*zb^34*Log[Q2/muf2] + 0.144713598443929651*zb^35*Log[Q2/muf2] + 0.144912906573482838*zb^36*Log[Q2/muf2] + 0.1451304289439248*zb^37*Log[Q2/muf2] + 0.145363126785074512*zb^38*Log[Q2/muf2] + 0.145608400418953935*zb^39*Log[Q2/muf2] + 0.145864021331738044*zb^40*Log[Q2/muf2] + 0.146128075795453487*zb^41*Log[Q2/muf2] + 0.146398917884968877*zb^42*Log[Q2/muf2] + 0.146675130173370553*zb^43*Log[Q2/muf2] + 0.146955490730430603*zb^44*Log[Q2/muf2] + 0.147238945317080728*zb^45*Log[Q2/muf2] + 0.147524583880510087*zb^46*Log[Q2/muf2] + 0.147811620622468583*zb^47*Log[Q2/muf2] + 0.148099377047271686*zb^48*Log[Q2/muf2] + 0.148387267503273375*zb^49*Log[Q2/muf2] + 0.148674786817888802*zb^50*Log[Q2/muf2] + 0.25*Log[Q2/muf2]^2 - 0.5*zb*Log[Q2/muf2]^2 + 0.5*zb^2*Log[Q2/muf2]^2 - 0.951688644383924521*Log[zb] - 4.71618643202387684*zb*Log[zb] + 15.46008504990922*zb^2*Log[zb] - 13.2173063563932232*zb^3*Log[zb] - 0.432822270346854655*zb^4*Log[zb] + 0.673559797340294569*zb^5*Log[zb] + 0.8191707685606657*zb^6*Log[zb] + 0.673275845449132365*zb^7*Log[zb] + 0.527664465506677946*zb^8*Log[zb] + 0.398751898741548571*zb^9*Log[zb] + 0.298447235916329043*zb^10*Log[zb] + 0.220220045865917841*zb^11*Log[zb] + 0.159601403729995807*zb^12*Log[zb] + 0.1120583187855737847*zb^13*Log[zb] + 0.0744052906188963805*zb^14*Log[zb] + 0.0442370588709337529*zb^15*Log[zb] + 0.0198196759965969364*zb^16*Log[zb] - 0.00013134974545972455*zb^17*Log[zb] - 0.0165719186885065002*zb^18*Log[zb] - 0.0302255331256762471*zb^19*Log[zb] - 0.0416458929205750558*zb^20*Log[zb] - 0.051261777835565326*zb^21*Log[zb] - 0.059408408916893363*zb^22*Log[zb] - 0.06635016262179755*zb^23*Log[zb] - 0.07229715324335342*zb^24*Log[zb] - 0.077417561476714229*zb^25*Log[zb] - 0.08184689791987335*zb^26*Log[zb] - 0.085695039987054963*zb^27*Log[zb] - 0.089051621828876397*zb^28*Log[zb] - 0.0919901938115904*zb^29*Log[zb] - 0.094571453244083128*zb^30*Log[zb] - 0.096845768723104613*zb^31*Log[zb] - 0.098855163501401079*zb^32*Log[zb] - 0.100634882094761406*zb^33*Log[zb] - 0.102214634059288438*zb^34*Log[zb] - 0.103619586421121232*zb^35*Log[zb] - 0.10487115945280368*zb^36*Log[zb] - 0.105987667857455509*zb^37*Log[zb] - 0.106984839860109082*zb^38*Log[zb] - 0.10787623943223809*zb^39*Log[zb] - 0.10867361131687556*zb^40*Log[zb] - 0.109387164254734585*zb^41*Log[zb] - 0.110025804522200536*zb^42*Log[zb] - 0.110597329345423834*zb^43*Log[zb] - 0.111108587775117458*zb^44*Log[zb] - 0.111565615061555959*zb^45*Log[zb] - 0.111973745358487144*zb^46*Log[zb] - 0.112337706632118508*zb^47*Log[zb] - 0.11266170089903423*zb^48*Log[zb] - 0.112949472320459596*zb^49*Log[zb] - 0.113204365205633242*zb^50*Log[zb] + 0.5*Log[Q2/muf2]*Log[zb] + 0.3125*zb*Log[Q2/muf2]*Log[zb] - 3.13541666666666667*zb^2*Log[Q2/muf2]*Log[zb] + 2.22800925925925926*zb^3*Log[Q2/muf2]*Log[zb] + 0.686921296296296296*zb^4*Log[Q2/muf2]*Log[zb] + 0.279652777777777778*zb^5*Log[Q2/muf2]*Log[zb] + 0.120925925925925926*zb^6*Log[Q2/muf2]*Log[zb] + 0.0457294028722600151*zb^7*Log[Q2/muf2]*Log[zb] + 0.005502409297052154*zb^8*Log[Q2/muf2]*Log[zb] - 0.0178948045267489712*zb^9*Log[Q2/muf2]*Log[zb] - 0.0323614785420340976*zb^10*Log[Q2/muf2]*Log[zb] - 0.04173239428921247*zb^11*Log[Q2/muf2]*Log[zb] - 0.0480275564082382264*zb^12*Log[Q2/muf2]*Log[zb] - 0.0523811258186258186*zb^13*Log[Q2/muf2]*Log[zb] - 0.0554634353741496599*zb^14*Log[Q2/muf2]*Log[zb] - 0.0576877652770509913*zb^15*Log[Q2/muf2]*Log[zb] - 0.0593180835368335368*zb^16*Log[Q2/muf2]*Log[zb] - 0.0605281285779771939*zb^17*Log[Q2/muf2]*Log[zb] - 0.0614352398059385756*zb^18*Log[Q2/muf2]*Log[zb] - 0.0621204599780869855*zb^19*Log[Q2/muf2]*Log[zb] - 0.0626408701206291641*zb^20*Log[Q2/muf2]*Log[zb] - 0.0630373742220684945*zb^21*Log[Q2/muf2]*Log[zb] - 0.0633397357983095388*zb^22*Log[Q2/muf2]*Log[zb] - 0.0635699092645994662*zb^23*Log[Q2/muf2]*Log[zb] - 0.0637442874472099871*zb^24*Log[Q2/muf2]*Log[zb] - 0.0638752451101947165*zb^25*Log[Q2/muf2]*Log[zb] - 0.0639722162221195376*zb^26*Log[Q2/muf2]*Log[zb] - 0.0640424568973056462*zb^27*Log[Q2/muf2]*Log[zb] - 0.0640915929925239737*zb^28*Log[Q2/muf2]*Log[zb] - 0.0641240179788681076*zb^29*Log[Q2/muf2]*Log[zb] - 0.0641431852937274062*zb^30*Log[Q2/muf2]*Log[zb] - 0.0641518253933763429*zb^31*Log[Q2/muf2]*Log[zb] - 0.06415210844894884*zb^32*Log[Q2/muf2]*Log[zb] - 0.0641457673827674875*zb^33*Log[Q2/muf2]*Log[zb] - 0.0641341916799742598*zb^34*Log[Q2/muf2]*Log[zb] - 0.0641184994652373262*zb^35*Log[Q2/muf2]*Log[zb] - 0.0640995932751071373*zb^36*Log[Q2/muf2]*Log[zb] - 0.0640782035009868841*zb^37*Log[Q2/muf2]*Log[zb] - 0.0640549224381410449*zb^38*Log[Q2/muf2]*Log[zb] - 0.0640302311265910194*zb^39*Log[Q2/muf2]*Log[zb] - 0.0640045206243519962*zb^40*Log[Q2/muf2]*Log[zb] - 0.0639781089532442708*zb^41*Log[Q2/muf2]*Log[zb] - 0.0639512546614590289*zb^42*Log[Q2/muf2]*Log[zb] - 0.0639241677263970434*zb^43*Log[Q2/muf2]*Log[zb] - 0.0638970183556486863*zb^44*Log[Q2/muf2]*Log[zb] - 0.0638699441187851944*zb^45*Log[Q2/muf2]*Log[zb] - 0.0638430557473962813*zb^46*Log[Q2/muf2]*Log[zb] - 0.0638164418679238541*zb^47*Log[Q2/muf2]*Log[zb] - 0.0637901728757368451*zb^48*Log[Q2/muf2]*Log[zb] - 0.0637643041154660219*zb^49*Log[Q2/muf2]*Log[zb] - 0.0637388784988282755*zb^50*Log[Q2/muf2]*Log[zb] + 3.31770833333333333*zb*Log[zb]^2 - 9.09375*zb^2*Log[zb]^2 + 4.793402777777778*zb^3*Log[zb]^2 + 1.35232204861111111*zb^4*Log[zb]^2 + 0.666572048611111111*zb^5*Log[zb]^2 + 0.361258101851851852*zb^6*Log[zb]^2 + 0.244979466985206781*zb^7*Log[zb]^2 + 0.18603316168357223*zb^8*Log[zb]^2 + 0.159282484092209415*zb^9*Log[zb]^2 + 0.1463154030323549173*zb^10*Log[zb]^2 + 0.14104600862370473*zb^11*Log[zb]^2 + 0.1396859563708629652*zb^12*Log[zb]^2 + 0.1405199247246097631*zb^13*Log[zb]^2 + 0.1425358269948168802*zb^14*Log[zb]^2 + 0.1451898219162285081*zb^15*Log[zb]^2 + 0.14815767751105285*zb^16*Log[zb]^2 + 0.1512499548614256723*zb^17*Log[zb]^2 + 0.154352370932408312*zb^18*Log[zb]^2 + 0.157397081267156791*zb^19*Log[zb]^2 + 0.160344484995719506*zb^20*Log[zb]^2 + 0.163172797084490342*zb^21*Log[zb]^2 + 0.165871443966647949*zb^22*Log[zb]^2 + 0.168436947136001597*zb^23*Log[zb]^2 + 0.170870263955037801*zb^24*Log[zb]^2 + 0.1731750683604552*zb^25*Log[zb]^2 + 0.175356627164582542*zb^26*Log[zb]^2 + 0.177421066720706732*zb^27*Log[zb]^2 + 0.179374895744641504*zb^28*Log[zb]^2 + 0.18122469824911259*zb^29*Log[zb]^2 + 0.182976939667920867*zb^30*Log[zb]^2 + 0.184637848487930588*zb^31*Log[zb]^2 + 0.186213348146214046*zb^32*Log[zb]^2 + 0.187709022229580737*zb^33*Log[zb]^2 + 0.189130101524177065*zb^34*Log[zb]^2 + 0.190481465172216755*zb^35*Log[zb]^2 + 0.1917676506986662*zb^36*Log[zb]^2 + 0.1929928693728742*zb^37*Log[zb]^2 + 0.194161024529920779*zb^38*Log[zb]^2 + 0.1952757312688579*zb^39*Log[zb]^2 + 0.196340336487073981*zb^40*Log[zb]^2 + 0.19735793858083393*zb^41*Log[zb]^2 + 0.198331406395275865*zb^42*Log[zb]^2 + 0.199263397179389217*zb^43*Log[zb]^2 + 0.200156373417843139*zb^44*Log[zb]^2 + 0.20101261848924695*zb^45*Log[zb]^2 + 0.20183425115143935*zb^46*Log[zb]^2 + 0.202623238886994678*zb^47*Log[zb]^2 + 0.20338141016205633*zb^48*Log[zb]^2 + 0.20411046566286717*zb^49*Log[zb]^2 + 0.2048119885797626*zb^50*Log[zb]^2 - 1.08333333333333333*zb*Log[Q2/muf2]*Log[zb]^2 + 1.625*zb^2*Log[Q2/muf2]*Log[zb]^2 - 0.180555555555555556*zb^3*Log[Q2/muf2]*Log[zb]^2 - 0.0902777777777777778*zb^4*Log[Q2/muf2]*Log[zb]^2 - 0.0541666666666666667*zb^5*Log[Q2/muf2]*Log[zb]^2 - 0.0361111111111111111*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.0257936507936507937*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.0193452380952380952*zb^8*Log[Q2/muf2]*Log[zb]^2 - 0.0150462962962962963*zb^9*Log[Q2/muf2]*Log[zb]^2 - 0.012037037037037037*zb^10*Log[Q2/muf2]*Log[zb]^2 - 0.00984848484848484848*zb^11*Log[Q2/muf2]*Log[zb]^2 - 0.00820707070707070707*zb^12*Log[Q2/muf2]*Log[zb]^2 - 0.00694444444444444444*zb^13*Log[Q2/muf2]*Log[zb]^2 - 0.00595238095238095238*zb^14*Log[Q2/muf2]*Log[zb]^2 - 0.00515873015873015873*zb^15*Log[Q2/muf2]*Log[zb]^2 - 0.00451388888888888889*zb^16*Log[Q2/muf2]*Log[zb]^2 - 0.00398284313725490196*zb^17*Log[Q2/muf2]*Log[zb]^2 - 0.00354030501089324619*zb^18*Log[Q2/muf2]*Log[zb]^2 - 0.00316764132553606238*zb^19*Log[Q2/muf2]*Log[zb]^2 - 0.00285087719298245614*zb^20*Log[Q2/muf2]*Log[zb]^2 - 0.00257936507936507937*zb^21*Log[Q2/muf2]*Log[zb]^2 - 0.00234487734487734488*zb^22*Log[Q2/muf2]*Log[zb]^2 - 0.00214097496706192358*zb^23*Log[Q2/muf2]*Log[zb]^2 - 0.00196256038647342995*zb^24*Log[Q2/muf2]*Log[zb]^2 - 0.00180555555555555556*zb^25*Log[Q2/muf2]*Log[zb]^2 - 0.00166666666666666667*zb^26*Log[Q2/muf2]*Log[zb]^2 - 0.00154320987654320988*zb^27*Log[Q2/muf2]*Log[zb]^2 - 0.00143298059964726631*zb^28*Log[Q2/muf2]*Log[zb]^2 - 0.00133415435139573071*zb^29*Log[Q2/muf2]*Log[zb]^2 - 0.00124521072796934866*zb^30*Log[Q2/muf2]*Log[zb]^2 - 0.00116487455197132616*zb^31*Log[Q2/muf2]*Log[zb]^2 - 0.00109206989247311828*zb^32*Log[Q2/muf2]*Log[zb]^2 - 0.00102588383838383838*zb^33*Log[Q2/muf2]*Log[zb]^2 - 0.000965537730243612597*zb^34*Log[Q2/muf2]*Log[zb]^2 - 0.000910364145658263305*zb^35*Log[Q2/muf2]*Log[zb]^2 - 0.000859788359788359788*zb^36*Log[Q2/muf2]*Log[zb]^2 - 0.000813313313313313313*zb^37*Log[Q2/muf2]*Log[zb]^2 - 0.000770507349454717876*zb^38*Log[Q2/muf2]*Log[zb]^2 - 0.000730994152046783626*zb^39*Log[Q2/muf2]*Log[zb]^2 - 0.000694444444444444444*zb^40*Log[Q2/muf2]*Log[zb]^2 - 0.000660569105691056911*zb^41*Log[Q2/muf2]*Log[zb]^2 - 0.000629113433991482772*zb^42*Log[Q2/muf2]*Log[zb]^2 - 0.0005998523440383906*zb^43*Log[Q2/muf2]*Log[zb]^2 - 0.000572586328400281889*zb^44*Log[Q2/muf2]*Log[zb]^2 - 0.000547138047138047138*zb^45*Log[Q2/muf2]*Log[zb]^2 - 0.000523349436392914654*zb^46*Log[Q2/muf2]*Log[zb]^2 - 0.000501079247610237434*zb^47*Log[Q2/muf2]*Log[zb]^2 - 0.000480200945626477541*zb^48*Log[Q2/muf2]*Log[zb]^2 - 0.000460600907029478458*zb^49*Log[Q2/muf2]*Log[zb]^2 - 0.0004421768707482993*zb^50*Log[Q2/muf2]*Log[zb]^2 - 1.13020833333333333*zb*Log[zb]^3 + 1.72135416666666667*zb^2*Log[zb]^3 - 0.198784722222222222*zb^3*Log[zb]^3 - 0.0987413194444444444*zb^4*Log[zb]^3 - 0.0590885416666666667*zb^5*Log[zb]^3 - 0.0393402777777777778*zb^6*Log[zb]^3 - 0.0280789399092970522*zb^7*Log[zb]^3 - 0.0210492400085034014*zb^8*Log[zb]^3 - 0.0163664641203703704*zb^9*Log[zb]^3 - 0.0130902777777777778*zb^10*Log[zb]^3 - 0.0107085055096418733*zb^11*Log[zb]^3 - 0.00892267848943985308*zb^12*Log[zb]^3 - 0.00754925830046022354*zb^13*Log[zb]^3 - 0.006470321116612325*zb^14*Log[zb]^3 - 0.00560728458049886621*zb^15*Log[zb]^3 - 0.00490614149305555556*zb^16*Log[zb]^3 - 0.00432877942077566321*zb^17*Log[zb]^3 - 0.00384767877739331027*zb^18*Log[zb]^3 - 0.00344256566122909613*zb^19*Log[zb]^3 - 0.00309823695752539243*zb^20*Log[zb]^3 - 0.00280311082766439909*zb^21*Log[zb]^3 - 0.00254823864807631041*zb^22*Log[zb]^3 - 0.00232661780635014868*zb^23*Log[zb]^3 - 0.0021327050186410418*zb^24*Log[zb]^3 - 0.00196206597222222222*zb^25*Log[zb]^3 - 0.00181111932938856016*zb^26*Log[zb]^3 - 0.00167694712299413154*zb^27*Log[zb]^3 - 0.00155715256781725036*zb^28*Log[zb]^3 - 0.00144975220319994823*zb^29*Log[zb]^3 - 0.00135309320914255516*zb^30*Log[zb]^3 - 0.00126578939761822176*zb^31*Log[zb]^3 - 0.00118667120905415366*zb^32*Log[zb]^3 - 0.00111474631793790174*zb^33*Log[zb]^3 - 0.00104916835069791974*zb^34*Log[zb]^3 - 0.000989211861215074265*zb^35*Log[zb]^3 - 0.000934252173091458806*zb^36*Log[zb]^3 - 0.000883749036198360523*zb^37*Log[zb]^3 - 0.000837233294348477399*zb^38*Log[zb]^3 - 0.000794295946317574274*zb^39*Log[zb]^3 - 0.000754579121466140697*zb^40*Log[zb]^3 - 0.000717768596321633948*zb^41*Log[zb]^3 - 0.0006835875585610012*zb^42*Log[zb]^3 - 0.000651791386285900695*zb^43*Log[zb]^3 - 0.000622163257966855735*zb^44*Log[zb]^3 - 0.0005945104453627181*zb^45*Log[zb]^3 - 0.000568661170622418259*zb^46*Log[zb]^3 - 0.000544461931526609793*zb^47*Log[zb]^3 - 0.0005217752168370555*zb^48*Log[zb]^3 - 0.000500477548055786941*zb^49*Log[zb]^3 - 0.000480457795363043176*zb^50*Log[zb]^3, ALARM*zb^51, -21.2127171630781568 - 55.8142627148498016*zb + 72.7038827927162128*zb^2 + 20.8634220863925*zb^3 - 35.76418077757556*zb^4 - 16.4580657147017237*zb^5 - 2.52687345480969519*zb^6 + 3.10033801765397953*zb^7 + 4.82239197062057339*zb^8 + 4.86452986404461734*zb^9 + 4.20148140982084932*zb^10 + 3.26867522122122724*zb^11 + 2.26186207748940061*zb^12 + 1.26899641078538391*zb^13 + 0.327524571370090542*zb^14 - 0.548907071346252433*zb^15 - 1.35787782884893894*zb^16 - 2.10205538452385428*zb^17 - 2.78620053419257138*zb^18 - 3.41570487041226451*zb^19 - 3.99589986987034236*zb^20 - 4.53175233512612393*zb^21 - 5.02775331843249114*zb^22 - 5.487901218305391*zb^23 - 5.91572832377213632*zb^24 - 6.314344902277861*zb^25 - 6.68648793604729252*zb^26 - 7.03456835929995121*zb^27 - 7.36071414864728148*zb^28 - 7.66680839260102137*zb^29 - 7.95452233308945476*zb^30 - 8.22534376251639445*zb^31 - 8.48060130560747601*zb^32 - 8.72148513885815709*zb^33 - 8.94906466704131552*zb^34 - 9.16430361989701234*zb^35 - 9.36807297002288687*zb^36 - 9.56116201334777594*zb^37 - 9.74428789991973549*zb^38 - 9.91810385616202*zb^39 - 10.0832063001491331*zb^40 - 10.2401410182037455*zb^41 - 10.3894085434020633*zb^42 - 10.5314688535731104*zb^43 - 10.6667454873223355*zb^44 - 10.7956291608316875*zb^45 - 10.9184809551152933*zb^46 - 11.0356351325637573*zb^47 - 11.1474016325947558*zb^48 - 11.25406828871732*zb^49 - 11.3559028030452041*zb^50 + ALARM*zb^51 - 22.8758720987782288*Log[Q2/muf2] + 105.6908411849918*zb*Log[Q2/muf2] - 16.9565727201646011*zb^2*Log[Q2/muf2] - 106.568274406596914*zb^3*Log[Q2/muf2] + 21.37945960630176*zb^4*Log[Q2/muf2] + 19.1415076123110496*zb^5*Log[Q2/muf2] + 11.3698932668967816*zb^6*Log[Q2/muf2] + 6.03728383824820222*zb^7*Log[Q2/muf2] + 2.6565390652107386*zb^8*Log[Q2/muf2] + 0.477083336622613001*zb^9*Log[Q2/muf2] - 0.974739025149701612*zb^10*Log[Q2/muf2] - 1.97461424185155577*zb^11*Log[Q2/muf2] - 2.68414693194451766*zb^12*Log[Q2/muf2] - 3.20063138386811295*zb^13*Log[Q2/muf2] - 3.58448335568132619*zb^14*Log[Q2/muf2] - 3.87439448663068633*zb^15*Log[Q2/muf2] - 4.09588722356095802*zb^16*Log[Q2/muf2] - 4.26627375536515791*zb^17*Log[Q2/muf2] - 4.39760878014391162*zb^18*Log[Q2/muf2] - 4.49849385067474471*zb^19*Log[Q2/muf2] - 4.57520742177754876*zb^20*Log[Q2/muf2] - 4.63242928340718991*zb^21*Log[Q2/muf2] - 4.67371534939021589*zb^22*Log[Q2/muf2] - 4.701815429076108*zb^23*Log[Q2/muf2] - 4.718890187486527*zb^24*Log[Q2/muf2] - 4.72666210026356657*zb^25*Log[Q2/muf2] - 4.72652237842609615*zb^26*Log[Q2/muf2] - 4.71960799475988454*zb^27*Log[Q2/muf2] - 4.70685806110740091*zb^28*Log[Q2/muf2] - 4.68905571288682936*zb^29*Log[Q2/muf2] - 4.66685966495477491*zb^30*Log[Q2/muf2] - 4.64082829903103975*zb^31*Log[Q2/muf2] - 4.61143827632630771*zb^32*Log[Q2/muf2] - 4.57909908455240816*zb^33*Log[Q2/muf2] - 4.54416452871580009*zb^34*Log[Q2/muf2] - 4.50694189793055633*zb^35*Log[Q2/muf2] - 4.46769934583951704*zb^36*Log[Q2/muf2] - 4.42667188384333516*zb^37*Log[Q2/muf2] - 4.384066286785876*zb^38*Log[Q2/muf2] - 4.34006513832672527*zb^39*Log[Q2/muf2] - 4.29483018998850292*zb^40*Log[Q2/muf2] - 4.24850516832283029*zb^41*Log[Q2/muf2] - 4.20121813498525095*zb^42*Log[Q2/muf2] - 4.15308348206771264*zb^43*Log[Q2/muf2] - 4.10420362790487264*zb^44*Log[Q2/muf2] - 4.05467046538247762*zb^45*Log[Q2/muf2] - 4.00456660454396051*zb^46*Log[Q2/muf2] - 3.95396644329289265*zb^47*Log[Q2/muf2] - 3.90293709369166324*zb^48*Log[Q2/muf2] - 3.85153918636509366*zb^49*Log[Q2/muf2] - 3.79982757153527405*zb^50*Log[Q2/muf2] + 17.4838492388528175*Log[Q2/muf2]^2 - 30.2830487851248444*zb*Log[Q2/muf2]^2 - 22.5615481911207129*zb^2*Log[Q2/muf2]^2 + 44.8978125206775679*zb^3*Log[Q2/muf2]^2 + 4.02173225392307185*zb^4*Log[Q2/muf2]^2 - 1.0625549636900078*zb^5*Log[Q2/muf2]^2 - 1.91386889829046547*zb^6*Log[Q2/muf2]^2 - 1.98301553196910793*zb^7*Log[Q2/muf2]^2 - 1.89361332967816782*zb^8*Log[Q2/muf2]^2 - 1.7841596287176174*zb^9*Log[Q2/muf2]^2 - 1.68583240404435165*zb^10*Log[Q2/muf2]^2 - 1.6031909197471959*zb^11*Log[Q2/muf2]^2 - 1.53433746775718743*zb^12*Log[Q2/muf2]^2 - 1.47631187282321843*zb^13*Log[Q2/muf2]^2 - 1.4264788749636554*zb^14*Log[Q2/muf2]^2 - 1.38278119157980469*zb^15*Log[Q2/muf2]^2 - 1.34368646429049582*zb^16*Log[Q2/muf2]^2 - 1.30807314383154371*zb^17*Log[Q2/muf2]^2 - 1.2751242007511614*zb^18*Log[Q2/muf2]^2 - 1.24424350846084717*zb^19*Log[Q2/muf2]^2 - 1.21499400694658544*zb^20*Log[Q2/muf2]^2 - 1.18705312865937551*zb^21*Log[Q2/muf2]^2 - 1.16018097975044231*zb^22*Log[Q2/muf2]^2 - 1.13419767015672762*zb^23*Log[Q2/muf2]^2 - 1.10896712591774155*zb^24*Log[Q2/muf2]^2 - 1.08438547828868562*zb^25*Log[Q2/muf2]^2 - 1.06037268819767929*zb^26*Log[Q2/muf2]^2 - 1.0368664665390932*zb^27*Log[Q2/muf2]^2 - 1.01381783226073579*zb^28*Log[Q2/muf2]^2 - 0.991187845932431256*zb^29*Log[Q2/muf2]^2 - 0.968945192435535096*zb^30*Log[Q2/muf2]^2 - 0.947064381052008582*zb^31*Log[Q2/muf2]^2 - 0.925524397388588683*zb^32*Log[Q2/muf2]^2 - 0.904307688067022753*zb^33*Log[Q2/muf2]^2 - 0.883399391986389924*zb^34*Log[Q2/muf2]^2 - 0.862786755356948744*zb^35*Log[Q2/muf2]^2 - 0.842458684460146005*zb^36*Log[Q2/muf2]^2 - 0.822405402168400582*zb^37*Log[Q2/muf2]^2 - 0.802618183022055182*zb^38*Log[Q2/muf2]^2 - 0.783089148059147937*zb^39*Log[Q2/muf2]^2 - 0.763811105293168441*zb^40*Log[Q2/muf2]^2 - 0.744777425205845697*zb^41*Log[Q2/muf2]^2 - 0.725981943201262878*zb^42*Log[Q2/muf2]^2 - 0.707418882893912198*zb^43*Log[Q2/muf2]^2 - 0.689082795549278182*zb^44*Log[Q2/muf2]^2 - 0.670968512086179714*zb^45*Log[Q2/muf2]^2 - 0.653071104876491377*zb^46*Log[Q2/muf2]^2 - 0.6353858572067392*zb^47*Log[Q2/muf2]^2 - 0.617908238746590975*zb^48*Log[Q2/muf2]^2 - 0.600633885737849785*zb^49*Log[Q2/muf2]^2 - 0.5835585849013116*zb^50*Log[Q2/muf2]^2 - 2.67404065059190884*Log[Q2/muf2]^3 + 1.6790998197023361*zb*Log[Q2/muf2]^3 + 4.65307610622358973*zb^2*Log[Q2/muf2]^3 - 4.59323559670781893*zb^3*Log[Q2/muf2]^3 - 1.62680041152263374*zb^4*Log[Q2/muf2]^3 - 0.991113683127572016*zb^5*Log[Q2/muf2]^3 - 0.760771604938271605*zb^6*Log[Q2/muf2]^3 - 0.650707357016880826*zb^7*Log[Q2/muf2]^3 - 0.587102551282858823*zb^8*Log[Q2/muf2]^3 - 0.544773681506210166*zb^9*Log[Q2/muf2]^3 - 0.513491828744529362*zb^10*Log[Q2/muf2]^3 - 0.488551759714077335*zb^11*Log[Q2/muf2]^3 - 0.467571643209795567*zb^12*Log[Q2/muf2]^3 - 0.449248243920122967*zb^13*Log[Q2/muf2]^3 - 0.432819973090755549*zb^14*Log[Q2/muf2]^3 - 0.417815498737609035*zb^15*Log[Q2/muf2]^3 - 0.403927880427033039*zb^16*Log[Q2/muf2]^3 - 0.390947891748179899*zb^17*Log[Q2/muf2]^3 - 0.378726940285320275*zb^18*Log[Q2/muf2]^3 - 0.367155550375306818*zb^19*Log[Q2/muf2]^3 - 0.356150394102940179*zb^20*Log[Q2/muf2]^3 - 0.345646201968150415*zb^21*Log[Q2/muf2]^3 - 0.335590556620607098*zb^22*Log[Q2/muf2]^3 - 0.325940443867520295*zb^23*Log[Q2/muf2]^3 - 0.316659905669859288*zb^24*Log[Q2/muf2]^3 - 0.307718402557201683*zb^25*Log[Q2/muf2]^3 - 0.299089643998526994*zb^26*Log[Q2/muf2]^3 - 0.290750734557345925*zb^27*Log[Q2/muf2]^3 - 0.282681537744496472*zb^28*Log[Q2/muf2]^3 - 0.274864192998482546*zb^29*Log[Q2/muf2]^3 - 0.26728274243840267*zb^30*Log[Q2/muf2]^3 - 0.259922837731557118*zb^31*Log[Q2/muf2]^3 - 0.252771506426669121*zb^32*Log[Q2/muf2]^3 - 0.245816963133554939*zb^33*Log[Q2/muf2]^3 - 0.239048455033431444*zb^34*Log[Q2/muf2]^3 - 0.232456134040604793*zb^35*Log[Q2/muf2]^3 - 0.226030949926660711*zb^36*Log[Q2/muf2]^3 - 0.2197645601349524*zb^37*Log[Q2/muf2]^3 - 0.213649253035334332*zb^38*Log[Q2/muf2]^3 - 0.207677882116240665*zb^39*Log[Q2/muf2]^3 - 0.201843809164172045*zb^40*Log[Q2/muf2]^3 - 0.196140854894791182*zb^41*Log[Q2/muf2]^3 - 0.190563255813526478*zb^42*Log[Q2/muf2]^3 - 0.185105626323785821*zb^43*Log[Q2/muf2]^3 - 0.179762925286712859*zb^44*Log[Q2/muf2]^3 - 0.174530426381598926*zb^45*Log[Q2/muf2]^3 - 0.169403691730547264*zb^46*Log[Q2/muf2]^3 - 0.164378548342062971*zb^47*Log[Q2/muf2]^3 - 0.159451067001305368*zb^48*Log[Q2/muf2]^3 - 0.154617543293816565*zb^49*Log[Q2/muf2]^3 - 0.149874480497665514*zb^50*Log[Q2/muf2]^3 - 66.37919067434598*Log[zb] + 245.302845553889089*zb*Log[zb] + 37.3795407245450016*zb^2*Log[zb] - 284.443661586285637*zb^3*Log[zb] + 51.5343299854726988*zb^4*Log[zb] + 43.0164537560172813*zb^5*Log[zb] + 23.1714905443253695*zb^6*Log[zb] + 10.3563024623808367*zb^7*Log[zb] + 2.73641394517983852*zb^8*Log[zb] - 1.77546062628492665*zb^9*Log[zb] - 4.44908654049759185*zb^10*Log[zb] - 6.00967625895628814*zb^11*Log[zb] - 6.87710071965073409*zb^12*Log[zb] - 7.30096505083650396*zb^13*Log[zb] - 7.43414933215634571*zb^14*Log[zb] - 7.37294657160987198*zb^15*Log[zb] - 7.17961342535184377*zb^16*Log[zb] - 6.89536646212348379*zb^17*Log[zb] - 6.54808794968566844*zb^18*Log[zb] - 6.15700984927803995*zb^19*Log[zb] - 5.73563060268592774*zb^20*Log[zb] - 5.29357181880632871*zb^21*Log[zb] - 4.83778497059158804*zb^22*Log[zb] - 4.37335094405251958*zb^23*Log[zb] - 3.90401951875881895*zb^24*Log[zb] - 3.43257960016548925*zb^25*Log[zb] - 2.96111736777033189*zb^26*Log[zb] - 2.49119895713657348*zb^27*Log[zb] - 2.02400153242195239*zb^28*Log[zb] - 1.56040854138537887*zb^29*Log[zb] - 1.10107976628752012*zb^30*Log[zb] - 0.646503406990250831*zb^31*Log[zb] - 0.197035197794684995*zb^32*Log[zb] + 0.247071940135659369*zb^33*Log[zb] + 0.6856452288221266*zb^34*Log[zb] + 1.11857456651704699*zb^35*Log[zb] + 1.54579897398992913*zb^36*Log[zb] + 1.96729600962284294*zb^37*Log[zb] + 2.38307345505872923*zb^38*Log[zb] + 2.79316275045472615*zb^39*Log[zb] + 3.19761378735161974*zb^40*Log[zb] + 3.59649076183433311*zb^41*Log[zb] + 3.98986886075706587*zb^42*Log[zb] + 4.37783160614563541*zb^43*Log[zb] + 4.76046872227496967*zb^44*Log[zb] + 5.13787441977751861*zb^45*Log[zb] + 5.51014601393237251*zb^46*Log[zb] + 5.87738281180193829*zb^47*Log[zb] + 6.23968521642948381*zb^48*Log[zb] + 6.59715400684913972*zb^49*Log[zb] + 6.94988976090429954*zb^50*Log[zb] + 101.298295165894541*Log[Q2/muf2]*Log[zb] - 114.186645849967712*zb*Log[Q2/muf2]*Log[zb] - 222.289993879583835*zb^2*Log[Q2/muf2]*Log[zb] + 274.296498737896362*zb^3*Log[Q2/muf2]*Log[zb] + 18.1269092735585335*zb^4*Log[Q2/muf2]*Log[zb] - 9.63085004182409067*zb^5*Log[Q2/muf2]*Log[zb] - 12.2637778395532713*zb^6*Log[Q2/muf2]*Log[zb] - 10.7673969433654776*zb^7*Log[Q2/muf2]*Log[zb] - 8.72131915916636872*zb^8*Log[Q2/muf2]*Log[zb] - 6.83429502878088402*zb^9*Log[Q2/muf2]*Log[zb] - 5.21535560961462615*zb^10*Log[Q2/muf2]*Log[zb] - 3.84113591047207916*zb^11*Log[Q2/muf2]*Log[zb] - 2.66595097582407489*zb^12*Log[Q2/muf2]*Log[zb] - 1.64793955133579944*zb^13*Log[Q2/muf2]*Log[zb] - 0.753781991057505856*zb^14*Log[Q2/muf2]*Log[zb] + 0.0419506709767467988*zb^15*Log[Q2/muf2]*Log[zb] + 0.758471541591185841*zb^16*Log[Q2/muf2]*Log[zb] + 1.4103414374928418*zb^17*Log[Q2/muf2]*Log[zb] + 2.00869424710549691*zb^18*Log[Q2/muf2]*Log[zb] + 2.56214259922576942*zb^19*Log[Q2/muf2]*Log[zb] + 3.07743352248950502*zb^20*Log[Q2/muf2]*Log[zb] + 3.55992090983091991*zb^21*Log[Q2/muf2]*Log[zb] + 4.013907034758871*zb^22*Log[Q2/muf2]*Log[zb] + 4.44289117245419071*zb^23*Log[Q2/muf2]*Log[zb] + 4.849752263041965*zb^24*Log[Q2/muf2]*Log[zb] + 5.23688449251667264*zb^25*Log[Q2/muf2]*Log[zb] + 5.60629900302794447*zb^26*Log[Q2/muf2]*Log[zb] + 5.95970101488033943*zb^27*Log[Q2/muf2]*Log[zb] + 6.29854892446044948*zb^28*Log[Q2/muf2]*Log[zb] + 6.62410005760882307*zb^29*Log[Q2/muf2]*Log[zb] + 6.93744644413651419*zb^30*Log[Q2/muf2]*Log[zb] + 7.239543056799977*zb^31*Log[Q2/muf2]*Log[zb] + 7.53123030520473363*zb^32*Log[Q2/muf2]*Log[zb] + 7.81325210903210639*zb^33*Log[Q2/muf2]*Log[zb] + 8.08627053927629048*zb^34*Log[Q2/muf2]*Log[zb] + 8.35087777220752471*zb^35*Log[Q2/muf2]*Log[zb] + 8.60760592189905282*zb^36*Log[Q2/muf2]*Log[zb] + 8.85693518486096154*zb^37*Log[Q2/muf2]*Log[zb] + 9.09930063165083983*zb^38*Log[Q2/muf2]*Log[zb] + 9.33509790612878834*zb^39*Log[Q2/muf2]*Log[zb] + 9.56468803677956313*zb^40*Log[Q2/muf2]*Log[zb] + 9.78840152156410927*zb^41*Log[Q2/muf2]*Log[zb] + 10.0065418147060566*zb^42*Log[Q2/muf2]*Log[zb] + 10.2193883182016143*zb^43*Log[Q2/muf2]*Log[zb] + 10.4271989608534708*zb^44*Log[Q2/muf2]*Log[zb] + 10.6302124319310845*zb^45*Log[Q2/muf2]*Log[zb] + 10.8286501241525351*zb^46*Log[Q2/muf2]*Log[zb] + 11.0227178308173153*zb^47*Log[Q2/muf2]*Log[zb] + 11.2126072340286533*zb^48*Log[Q2/muf2]*Log[zb] + 11.3984972145973125*zb^49*Log[Q2/muf2]*Log[zb] + 11.5805550090865659*zb^50*Log[Q2/muf2]*Log[zb] - 24.9794229390387624*Log[Q2/muf2]^2*Log[zb] - 11.0446263441446974*zb*Log[Q2/muf2]^2*Log[zb] + 95.2599041219224752*zb^2*Log[Q2/muf2]^2*Log[zb] - 60.9845679012345679*zb^3*Log[Q2/muf2]^2*Log[zb] - 17.0919174382716049*zb^4*Log[Q2/muf2]^2*Log[zb] - 7.688271604938271*zb^5*Log[Q2/muf2]^2*Log[zb] - 4.25189043209876543*zb^6*Log[Q2/muf2]^2*Log[zb] - 2.5915753338372385*zb^7*Log[Q2/muf2]^2*Log[zb] - 1.62513070042831948*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.982075910353853476*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.510567527679796198*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.139788828439922716*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.166751974409802693*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.429443369741786603*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.660475777924648499*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.8675731978418181*zb^15*Log[Q2/muf2]^2*Log[zb] + 1.05588148295799585*zb^16*Log[Q2/muf2]^2*Log[zb] + 1.22898166430174852*zb^17*Log[Q2/muf2]^2*Log[zb] + 1.38946204512185245*zb^18*Log[Q2/muf2]^2*Log[zb] + 1.53925590622223201*zb^19*Log[Q2/muf2]^2*Log[zb] + 1.67984890859249353*zb^20*Log[Q2/muf2]^2*Log[zb] + 1.81241108124094057*zb^21*Log[Q2/muf2]^2*Log[zb] + 1.93788355846307795*zb^22*Log[Q2/muf2]^2*Log[zb] + 2.05703726625391486*zb^23*Log[Q2/muf2]^2*Log[zb] + 2.17051369665160994*zb^24*Log[Q2/muf2]^2*Log[zb] + 2.27885392983319346*zb^25*Log[Q2/muf2]^2*Log[zb] + 2.38251975116325184*zb^26*Log[Q2/muf2]^2*Log[zb] + 2.48190932779452322*zb^27*Log[Q2/muf2]^2*Log[zb] + 2.57736906111977977*zb^28*Log[Q2/muf2]^2*Log[zb] + 2.6692026982948405*zb^29*Log[Q2/muf2]^2*Log[zb] + 2.75767844355130928*zb^30*Log[Q2/muf2]^2*Log[zb] + 2.84303458538030024*zb^31*Log[Q2/muf2]^2*Log[zb] + 2.92548400547742867*zb^32*Log[Q2/muf2]^2*Log[zb] + 3.00521783310444369*zb^33*Log[Q2/muf2]^2*Log[zb] + 3.08240843775305072*zb^34*Log[Q2/muf2]^2*Log[zb] + 3.157211903230409*zb^35*Log[Q2/muf2]^2*Log[zb] + 3.22977009076908538*zb^36*Log[Q2/muf2]^2*Log[zb] + 3.30021237306289212*zb^37*Log[Q2/muf2]^2*Log[zb] + 3.36865710228748056*zb^38*Log[Q2/muf2]^2*Log[zb] + 3.43521286118008672*zb^39*Log[Q2/muf2]^2*Log[zb] + 3.49997953575360988*zb^40*Log[Q2/muf2]^2*Log[zb] + 3.56304924025170473*zb^41*Log[Q2/muf2]^2*Log[zb] + 3.62450711884179214*zb^42*Log[Q2/muf2]^2*Log[zb] + 3.68443204381309811*zb^43*Log[Q2/muf2]^2*Log[zb] + 3.74289722635210847*zb^44*Log[Q2/muf2]^2*Log[zb] + 3.79997075305702145*zb^45*Log[Q2/muf2]^2*Log[zb] + 3.85571605904113972*zb^46*Log[Q2/muf2]^2*Log[zb] + 3.91019234662544859*zb^47*Log[Q2/muf2]^2*Log[zb] + 3.96345495713001945*zb^48*Log[Q2/muf2]^2*Log[zb] + 4.01555570206458587*zb^49*Log[Q2/muf2]^2*Log[zb] + 4.06654315903136426*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.505787037037037037*Log[Q2/muf2]^3*Log[zb] + 5.22916666666666667*zb*Log[Q2/muf2]^3*Log[zb] - 9.62731481481481481*zb^2*Log[Q2/muf2]^3*Log[zb] + 3.12037037037037037*zb^3*Log[Q2/muf2]^3*Log[zb] + 1.70138888888888889*zb^4*Log[Q2/muf2]^3*Log[zb] + 1.31358024691358025*zb^5*Log[Q2/muf2]^3*Log[zb] + 1.15277777777777778*zb^6*Log[Q2/muf2]^3*Log[zb] + 1.07169312169312169*zb^7*Log[Q2/muf2]^3*Log[zb] + 1.02573853615520282*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.997574955908289242*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.979320987654320988*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.966984661429105874*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.958375420875420875*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.952214452214452214*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.947717406050739384*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.944383394383394383*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.941881613756613757*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.939987291212781409*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.938543936092955701*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.937440278255551733*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.936595733160060645*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.9359509885825675*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.935461760461760462*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.935094561906156109*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.934823781291172596*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.9346296296296296*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.9344966761633429*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.934412788857233302*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.934368357979469091*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.934355720434903066*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.934368728334245576*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.934402422444691633*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.934452782755874154*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.9345165363310525*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.934591008120419885*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.934674004281847419*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.934763720302935989*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.934858668192001525*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.934957618437150601*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.935059553480606112*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.935163630229419703*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.935269149700044009*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.935375532326751839*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.935482297790862737*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.935589048476645376*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.9356954558504946*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.935801249207046308*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.935906206339961094*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.936010145784081954*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.936112920345443142*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.936214411690602167*zb^50*Log[Q2/muf2]^3*Log[zb] + 118.858099176963203*Log[zb]^2 - 106.151095672429157*zb*Log[zb]^2 - 313.6411794894227*zb^2*Log[zb]^2 + 335.653871034044097*zb^3*Log[zb]^2 + 22.0355921284248852*zb^4*Log[zb]^2 - 9.78071329105942523*zb^5*Log[zb]^2 - 11.8867551416307696*zb^6*Log[zb]^2 - 9.38497265743182927*zb^7*Log[zb]^2 - 6.41974113743412772*zb^8*Log[zb]^2 - 3.76659245756958529*zb^9*Log[zb]^2 - 1.51490374609693694*zb^10*Log[zb]^2 + 0.387233509626147676*zb^11*Log[zb]^2 + 2.00964811820687696*zb^12*Log[zb]^2 + 3.41245889139209205*zb^13*Log[zb]^2 + 4.64249155735605781*zb^14*Log[zb]^2 + 5.73516211145368286*zb^15*Log[zb]^2 + 6.71714630097930705*zb^16*Log[zb]^2 + 7.60865635436806363*zb^17*Log[zb]^2 + 8.425169372446694*zb^18*Log[zb]^2 + 9.178684711853162*zb^19*Log[zb]^2 + 9.87862753238380777*zb^20*Log[zb]^2 + 10.5324975903245529*zb^21*Log[zb]^2 + 11.1463377697551823*zb^22*Log[zb]^2 + 11.7250753598439161*zb^23*Log[zb]^2 + 12.2727731931257773*zb^24*Log[zb]^2 + 12.7928164709509965*zb^25*Log[zb]^2 + 13.2880532923358154*zb^26*Log[zb]^2 + 13.7609015235319477*zb^27*Log[zb]^2 + 14.2134309434819079*zb^28*Log[zb]^2 + 14.6474270393679845*zb^29*Log[zb]^2 + 15.0644410432336857*zb^30*Log[zb]^2 + 15.4658295486830102*zb^31*Log[zb]^2 + 15.8527861599091421*zb^32*Log[zb]^2 + 16.2263669914168441*zb^33*Log[zb]^2 + 16.5875113794524947*zb^34*Log[zb]^2 + 16.937058833116517*zb^35*Log[zb]^2 + 17.2757630084081542*zb^36*Log[zb]^2 + 17.6043033070265004*zb^37*Log[zb]^2 + 17.9232945660939422*zb^38*Log[zb]^2 + 18.2332952026895308*zb^39*Log[zb]^2 + 18.5348140993489789*zb^40*Log[zb]^2 + 18.8283164571583886*zb^41*Log[zb]^2 + 19.1142287971409086*zb^42*Log[zb]^2 + 19.3929432549498429*zb^43*Log[zb]^2 + 19.6648212859652167*zb^44*Log[zb]^2 + 19.9301968759092556*zb^45*Log[zb]^2 + 20.1893793346793573*zb^46*Log[zb]^2 + 20.4426557372140347*zb^47*Log[zb]^2 + 20.69029306407712*zb^48*Log[zb]^2 + 20.9325400854729578*zb^49*Log[zb]^2 + 21.1696290251335943*zb^50*Log[zb]^2 - 59.6998864831227535*Log[Q2/muf2]*Log[zb]^2 - 68.8398103670878264*zb*Log[Q2/muf2]*Log[zb]^2 + 307.513421478198938*zb^2*Log[Q2/muf2]*Log[zb]^2 - 172.230324074074074*zb^3*Log[Q2/muf2]*Log[zb]^2 - 42.8522858796296296*zb^4*Log[Q2/muf2]*Log[zb]^2 - 15.9456674382716049*zb^5*Log[Q2/muf2]*Log[zb]^2 - 6.36662422839506173*zb^6*Log[Q2/muf2]*Log[zb]^2 - 1.86594749937011842*zb^7*Log[Q2/muf2]*Log[zb]^2 + 0.679875037399218947*zb^8*Log[Q2/muf2]*Log[zb]^2 + 2.32926131293566809*zb^9*Log[Q2/muf2]*Log[zb]^2 + 3.51163887970311581*zb^10*Log[Q2/muf2]*Log[zb]^2 + 4.42509865419061547*zb^11*Log[Q2/muf2]*Log[zb]^2 + 5.17047613391915791*zb^12*Log[Q2/muf2]*Log[zb]^2 + 5.80335128005825364*zb^13*Log[Q2/muf2]*Log[zb]^2 + 6.35647108125645214*zb^14*Log[Q2/muf2]*Log[zb]^2 + 6.85026592007628332*zb^15*Log[Q2/muf2]*Log[zb]^2 + 7.29813376568569401*zb^16*Log[Q2/muf2]*Log[zb]^2 + 7.70925410989656863*zb^17*Log[Q2/muf2]*Log[zb]^2 + 8.090163302150266*zb^18*Log[Q2/muf2]*Log[zb]^2 + 8.44567599997384083*zb^19*Log[Q2/muf2]*Log[zb]^2 + 8.77944556323586386*zb^20*Log[Q2/muf2]*Log[zb]^2 + 9.09431700864681415*zb^21*Log[Q2/muf2]*Log[zb]^2 + 9.39255647333137914*zb^22*Log[Q2/muf2]*Log[zb]^2 + 9.67600476623830049*zb^23*Log[Q2/muf2]*Log[zb]^2 + 9.946182872081492*zb^24*Log[Q2/muf2]*Log[zb]^2 + 10.2043662199948864*zb^25*Log[Q2/muf2]*Log[zb]^2 + 10.4516381403619177*zb^26*Log[Q2/muf2]*Log[zb]^2 + 10.6889291360287022*zb^27*Log[Q2/muf2]*Log[zb]^2 + 10.9170462786787073*zb^28*Log[Q2/muf2]*Log[zb]^2 + 11.1366955955696875*zb^29*Log[Q2/muf2]*Log[zb]^2 + 11.3484993893767266*zb^30*Log[Q2/muf2]*Log[zb]^2 + 11.5530098331490793*zb^31*Log[Q2/muf2]*Log[zb]^2 + 11.750719783671624*zb^32*Log[Q2/muf2]*Log[zb]^2 + 11.942071487145125*zb^33*Log[Q2/muf2]*Log[zb]^2 + 12.1274636660484665*zb^34*Log[Q2/muf2]*Log[zb]^2 + 12.3072573469166377*zb^35*Log[Q2/muf2]*Log[zb]^2 + 12.4817806973230598*zb^36*Log[Q2/muf2]*Log[zb]^2 + 12.651333074689916*zb^37*Log[Q2/muf2]*Log[zb]^2 + 12.8161884417752746*zb^38*Log[Q2/muf2]*Log[zb]^2 + 12.97659826849385*zb^39*Log[Q2/muf2]*Log[zb]^2 + 13.1327940135001127*zb^40*Log[Q2/muf2]*Log[zb]^2 + 13.2849892591978212*zb^41*Log[Q2/muf2]*Log[zb]^2 + 13.4333815587896151*zb^42*Log[Q2/muf2]*Log[zb]^2 + 13.5781540424059344*zb^43*Log[Q2/muf2]*Log[zb]^2 + 13.7194768203680709*zb^44*Log[Q2/muf2]*Log[zb]^2 + 13.8575082146041959*zb^45*Log[Q2/muf2]*Log[zb]^2 + 13.9923958436811427*zb^46*Log[Q2/muf2]*Log[zb]^2 + 14.1242775824925976*zb^47*Log[Q2/muf2]*Log[zb]^2 + 14.2532824140984508*zb^48*Log[Q2/muf2]*Log[zb]^2 + 14.3795311883467409*zb^49*Log[Q2/muf2]*Log[zb]^2 + 14.5031372995820634*zb^50*Log[Q2/muf2]*Log[zb]^2 - 0.300347222222222222*Log[Q2/muf2]^2*Log[zb]^2 + 41.90625*zb*Log[Q2/muf2]^2*Log[zb]^2 - 64.5034722222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 20.3449074074074074*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 10.6174768518518519*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 7.91574074074074074*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 6.759953703703704*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 6.153902116402117*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 5.79484953703703704*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 5.56387786596119929*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 5.40617283950617284*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 5.29350448933782267*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 5.21009048821548822*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 5.14652939652939653*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 5.09692969067969068*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 5.05744301994301994*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 5.02546709656084656*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 4.99918981481481481*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 4.97731708424110385*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 4.95890427321025876*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 4.94324845679012346*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 4.92981759955444166*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 4.91820286195286195*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 4.90808577493360102*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 4.89921520458205241*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 4.89139090177133655*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 4.88445156695156695*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 4.87826606521050965*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 4.87272687446298557*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 4.86774513977579112*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 4.86324689837620872*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 4.859170168499979*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 4.85546268294504182*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 4.85208010888454437*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 4.84898463804713805*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 4.84614386158503806*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 4.84352986564996369*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 4.84111849945183279*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 4.8388887791300075*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 4.83682239932239932*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 4.83490333070925176*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 4.83311748662358418*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 4.83145244547683572*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 4.82989721854582887*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 4.82844205482286878*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 4.827078276303083*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 4.825798138388718*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 4.82459471111567935*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 4.82346177771781958*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 4.82239374768820058*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 4.82138558201058201*zb^50*Log[Q2/muf2]^2*Log[zb]^2 + 1.56018518518518519*Log[Q2/muf2]^3*Log[zb]^2 - 3.12037037037037037*zb*Log[Q2/muf2]^3*Log[zb]^2 + 3.12037037037037037*zb^2*Log[Q2/muf2]^3*Log[zb]^2 - 40.47269653262268*Log[zb]^3 - 67.6230868730262429*zb*Log[zb]^3 + 247.625257011915132*zb^2*Log[zb]^3 - 131.8533521947874*zb^3*Log[zb]^3 - 31.7320534872256516*zb^4*Log[zb]^3 - 11.1664479381001372*zb^5*Log[zb]^3 - 3.91868719993141289*zb^6*Log[zb]^3 - 0.551970444556423392*zb^7*Log[zb]^3 + 1.32860390273972243*zb^8*Log[zb]^3 + 2.53195286807781526*zb^9*Log[zb]^3 + 3.38521644403074444*zb^10*Log[zb]^3 + 4.03872284525775454*zb^11*Log[zb]^3 + 4.56863099660171946*zb^12*Log[zb]^3 + 5.01667563870472362*zb^13*Log[zb]^3 + 5.40727805949960339*zb^14*Log[zb]^3 + 5.75555635685125408*zb^15*Log[zb]^3 + 6.071341423688726*zb^16*Log[zb]^3 + 6.36130974510686011*zb^17*Log[zb]^3 + 6.63017351173547163*zb^18*Log[zb]^3 + 6.88137405902914797*zb^19*Log[zb]^3 + 7.11750171232099126*zb^20*Log[zb]^3 + 7.34055888737188266*zb^21*Log[zb]^3 + 7.55213018750553111*zb^22*Log[zb]^3 + 7.75349554582586373*zb^23*Log[zb]^3 + 7.94570747157130728*zb^24*Log[zb]^3 + 8.12964506992428968*zb^25*Log[zb]^3 + 8.30605266447690435*zb^26*Log[zb]^3 + 8.47556798121248555*zb^27*Log[zb]^3 + 8.63874310711862165*zb^28*Log[zb]^3 + 8.79606034978263004*zb^29*Log[zb]^3 + 8.94794443304913692*zb^30*Log[zb]^3 + 9.094772015216094*zb^31*Log[zb]^3 + 9.23687921962885567*zb^32*Log[zb]^3 + 9.37456766794606895*zb^33*Log[zb]^3 + 9.50810936982993974*zb^34*Log[zb]^3 + 9.63775072797467608*zb^35*Log[zb]^3 + 9.76371585053634599*zb^36*Log[zb]^3 + 9.88620931525174457*zb^37*Log[zb]^3 + 10.0054184949425345*zb^38*Log[zb]^3 + 10.1215155287445803*zb^39*Log[zb]^3 + 10.2346590045969253*zb^40*Log[zb]^3 + 10.344995404422338*zb^41*Log[zb]^3 + 10.4526603527438634*zb^42*Log[zb]^3 + 10.5577797013011869*zb^43*Log[zb]^3 + 10.6604704759093297*zb^44*Log[zb]^3 + 10.7608417068736118*zb^45*Log[zb]^3 + 10.8589951603992811*zb^46*Log[zb]^3 + 10.9550259853620283*zb^47*Log[zb]^3 + 11.0490232873515858*zb^48*Log[zb]^3 + 11.1410706399261056*zb^49*Log[zb]^3 + 11.2312465414153912*zb^50*Log[zb]^3 - 4.68634259259259259*Log[Q2/muf2]*Log[zb]^3 + 83.0162037037037037*zb*Log[Q2/muf2]*Log[zb]^3 - 120.365740740740741*zb^2*Log[Q2/muf2]*Log[zb]^3 + 37.1203703703703704*zb^3*Log[Q2/muf2]*Log[zb]^3 + 19.0659722222222222*zb^4*Log[Q2/muf2]*Log[zb]^3 + 14.0205246913580247*zb^5*Log[Q2/muf2]*Log[zb]^3 + 11.8388888888888889*zb^6*Log[Q2/muf2]*Log[zb]^3 + 10.6804232804232804*zb^7*Log[Q2/muf2]*Log[zb]^3 + 9.98481591710758377*zb^8*Log[Q2/muf2]*Log[zb]^3 + 9.53113977072310406*zb^9*Log[Q2/muf2]*Log[zb]^3 + 9.21705246913580247*zb^10*Log[Q2/muf2]*Log[zb]^3 + 8.98954358398802843*zb^11*Log[Q2/muf2]*Log[zb]^3 + 8.81879208754208754*zb^12*Log[Q2/muf2]*Log[zb]^3 + 8.68691724941724942*zb^13*Log[Q2/muf2]*Log[zb]^3 + 8.582638040971375*zb^14*Log[Q2/muf2]*Log[zb]^3 + 8.49853479853479853*zb^15*Log[Q2/muf2]*Log[zb]^3 + 8.42955522486772487*zb^16*Log[Q2/muf2]*Log[zb]^3 + 8.37215640885984023*zb^17*Log[Q2/muf2]*Log[zb]^3 + 8.32379039578794481*zb^18*Log[Q2/muf2]*Log[zb]^3 + 8.28258418377097428*zb^19*Log[Q2/muf2]*Log[zb]^3 + 8.24713423218540178*zb^20*Log[Q2/muf2]*Log[zb]^3 + 8.216370788081315*zb^21*Log[Q2/muf2]*Log[zb]^3 + 8.18946608946608947*zb^22*Log[Q2/muf2]*Log[zb]^3 + 8.16577089040857157*zb^23*Log[Q2/muf2]*Log[zb]^3 + 8.14476970794905578*zb^24*Log[Q2/muf2]*Log[zb]^3 + 8.12604871175523349*zb^25*Log[Q2/muf2]*Log[zb]^3 + 8.10927231718898386*zb^26*Log[Q2/muf2]*Log[zb]^3 + 8.09416587527698639*zb^27*Log[Q2/muf2]*Log[zb]^3 + 8.08050270203047981*zb^28*Log[Q2/muf2]*Log[zb]^3 + 8.068094241386067*zb^29*Log[Q2/muf2]*Log[zb]^3 + 8.05678252143769385*zb^30*Log[Q2/muf2]*Log[zb]^3 + 8.046434309726857*zb^31*Log[Q2/muf2]*Log[zb]^3 + 8.03693654171644763*zb^32*Log[Q2/muf2]*Log[zb]^3 + 8.02819271342456826*zb^33*Log[Q2/muf2]*Log[zb]^3 + 8.02012001138839374*zb^34*Log[Q2/muf2]*Log[zb]^3 + 8.01264701166661951*zb^35*Log[Q2/muf2]*Log[zb]^3 + 8.00571182176574333*zb^36*Log[Q2/muf2]*Log[zb]^3 + 7.99926057009390343*zb^37*Log[Q2/muf2]*Log[zb]^3 + 7.99324617014675494*zb^38*Log[Q2/muf2]*Log[zb]^3 + 7.987627303416777*zb^39*Log[Q2/muf2]*Log[zb]^3 + 7.98236757759784076*zb^40*Log[Q2/muf2]*Log[zb]^3 + 7.97743482616450096*zb^41*Log[Q2/muf2]*Log[zb]^3 + 7.97280052264808362*zb^42*Log[Q2/muf2]*Log[zb]^3 + 7.96843928849033784*zb^43*Log[Q2/muf2]*Log[zb]^3 + 7.96432847765212106*zb^44*Log[Q2/muf2]*Log[zb]^3 + 7.960447824498212*zb^45*Log[Q2/muf2]*Log[zb]^3 + 7.95677914409798468*zb^46*Log[Q2/muf2]*Log[zb]^3 + 7.95330607614501129*zb^47*Log[Q2/muf2]*Log[zb]^3 + 7.95001386533388152*zb^48*Log[Q2/muf2]*Log[zb]^3 + 7.94688917233560091*zb^49*Log[Q2/muf2]*Log[zb]^3 + 7.94391991055681532*zb^50*Log[Q2/muf2]*Log[zb]^3 + 6.29861111111111111*Log[Q2/muf2]^2*Log[zb]^3 - 12.5972222222222222*zb*Log[Q2/muf2]^2*Log[zb]^3 + 12.5972222222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^3 - 4.239052854938271*Log[zb]^4 + 47.7088155864197531*zb*Log[zb]^4 - 67.1124131944444444*zb^2*Log[zb]^4 + 20.2480066872427984*zb^3*Log[zb]^4 + 10.3372235082304527*zb^4*Log[zb]^4 + 7.55725308641975309*zb^5*Log[zb]^4 + 6.349157664609053*zb^6*Log[zb]^4 + 5.704043577307466*zb^7*Log[zb]^4 + 5.314446235670194*zb^8*Log[zb]^4 + 5.05889152214383696*zb^9*Log[zb]^4 + 4.88097136488340192*zb^10*Log[zb]^4 + 4.75139005798728021*zb^11*Log[zb]^4 + 4.65362098999251777*zb^12*Log[zb]^4 + 4.577726157587269*zb^13*Log[zb]^4 + 4.51741728564645231*zb^14*Log[zb]^4 + 4.46854635847691403*zb^15*Log[zb]^4 + 4.42828058403145209*zb^16*Log[zb]^4 + 4.39462770061728395*zb^17*Log[zb]^4 + 4.36615081346324538*zb^18*Log[zb]^4 + 4.34179066227964003*zb^19*Log[zb]^4 + 4.32075126570283734*zb^20*Log[zb]^4 + 4.30242427055292552*zb^21*Log[zb]^4 + 4.28633766567794346*zb^22*Log[zb]^4 + 4.27212024924887244*zb^23*Log[zb]^4 + 4.25947652729997235*zb^24*Log[zb]^4 + 4.24816866836643407*zb^25*Log[zb]^4 + 4.23800332383665717*zb^26*Log[zb]^4 + 4.22882186257957863*zb^27*Log[zb]^4 + 4.220493039696358*zb^28*Log[zb]^4 + 4.21290742599012075*zb^29*Log[zb]^4 + 4.20597312812949786*zb^30*Log[zb]^4 + 4.19961246664103233*zb^31*Log[zb]^4 + 4.19375937282208284*zb^32*Log[zb]^4 + 4.18835733096345776*zb^33*Log[zb]^4 + 4.18335773826225215*zb^34*Log[zb]^4 + 4.17871858760339152*zb^35*Log[zb]^4 + 4.17440340205012046*zb^36*Log[zb]^4 + 4.170380367139626*zb^37*Log[zb]^4 + 4.16662161979230693*zb^38*Log[zb]^4 + 4.16310266209754514*zb^39*Log[zb]^4 + 4.15980187533321671*zb^40*Log[zb]^4 + 4.15670011494452551*zb^41*Log[zb]^4 + 4.15378037130239027*zb^42*Log[zb]^4 + 4.15102748420818157*zb^43*Log[zb]^4 + 4.14842790154684535*zb^44*Log[zb]^4 + 4.14596947438786371*zb^45*Log[zb]^4 + 4.14364128232133466*zb^46*Log[zb]^4 + 4.14143348399020873*zb^47*Log[zb]^4 + 4.13933718871106048*zb^48*Log[zb]^4 + 4.13734434581883712*zb^49*Log[zb]^4 + 4.13544764896699421*zb^50*Log[zb]^4 + 8.09606481481481481*Log[Q2/muf2]*Log[zb]^4 - 16.1921296296296296*zb*Log[Q2/muf2]*Log[zb]^4 + 16.1921296296296296*zb^2*Log[Q2/muf2]*Log[zb]^4 + 3.37210648148148148*Log[zb]^5 - 6.74421296296296296*zb*Log[zb]^5 + 6.74421296296296296*zb^2*Log[zb]^5, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0.177532966575886782*zb - 2.14129944986383017*zb^2 + 2.33204685546477567*zb^3 - 0.256832036133806082*zb^4 - 0.163646067419511392*zb^5 - 0.0754255227868557663*zb^6 - 0.0246744904580564812*zb^7 + 0.00562337942554204351*zb^8 + 0.0249696234089136277*zb^9 + 0.0380650601176672485*zb^10 + 0.04734142765118602*zb^11 + 0.0541408640925553928*zb^12 + 0.0592518807627191508*zb^13 + 0.0631641670468152831*zb^14 + 0.0661967665147681007*zb^15 + 0.0685662188646858074*zb^16 + 0.0704246797523589899*zb^17 + 0.0718822502038270921*zb^18 + 0.0730206071872936943*zb^19 + 0.0739016360537718299*zb^20 + 0.0745730796683052956*zb^21 + 0.0750723444869047877*zb^22 + 0.0754291320805040746*zb^23 + 0.0756673008547048931*zb^24 + 0.0758062103249430487*zb^25 + 0.0758617095622345381*zb^26 + 0.0758468758684935874*zb^27 + 0.0757725748489005792*zb^28 + 0.0756478906154382143*zb^29 + 0.0754804601176353202*zb^30 + 0.0752767357198641228*zb^31 + 0.0750421934035996938*zb^32 + 0.0747814992942103336*zb^33 + 0.07449864391354842*zb^34 + 0.0741970512010319498*zb^35 + 0.0738796676369135645*zb^36 + 0.0735490355479348261*zb^37 + 0.0732073537457322381*zb^38 + 0.0728565279513789894*zb^39 + 0.0724982129319144889*zb^40 + 0.0721338478718212549*zb^41 + 0.07176468619211507*zb^42 + 0.0713918207888595*zb^43 + 0.0710162054745881085*zb^44 + 0.0706386732578505278*zb^45 + 0.0702599519786170201*zb^46 + 0.0698806777236265463*zb^47 + 0.0695014063706841026*zb^48 + 0.0691226235503999053*zb^49 + 0.0687447532648419624*zb^50 - 0.5*zb*Log[Q2/muf2] + 1.5*zb^2*Log[Q2/muf2] - 1.08333333333333333*zb^3*Log[Q2/muf2] + 0.0104166666666666667*zb^4*Log[Q2/muf2] + 0.0769444444444444444*zb^5*Log[Q2/muf2] + 0.0754166666666666667*zb^6*Log[Q2/muf2] + 0.0680442176870748299*zb^7*Log[Q2/muf2] + 0.0615858843537414966*zb^8*Log[Q2/muf2] + 0.0565051020408163265*zb^9*Log[Q2/muf2] + 0.0524966931216931217*zb^10*Log[Q2/muf2] + 0.04925672671884793*zb^11*Log[Q2/muf2] + 0.0465677472779745507*zb^12*Log[Q2/muf2] + 0.0442828053842039856*zb^13*Log[Q2/muf2] + 0.0423025247544478314*zb^14*Log[Q2/muf2] + 0.0405584266161189238*zb^15*Log[Q2/muf2] + 0.0390021436896436896*zb^16*Log[Q2/muf2] + 0.0375986154208472548*zb^17*Log[Q2/muf2] + 0.0363217778713020928*zb^18*Log[Q2/muf2] + 0.0351517924702573746*zb^19*Log[Q2/muf2] + 0.0340732293315243046*zb^20*Log[Q2/muf2] + 0.03307385117229969*zb^21*Log[Q2/muf2] + 0.0321437819238847545*zb^22*Log[Q2/muf2] + 0.0312749265107599995*zb^23*Log[Q2/muf2] + 0.0304605578318671872*zb^24*Log[Q2/muf2] + 0.0296950171907205009*zb^25*Log[Q2/muf2] + 0.0289734931350189124*zb^26*Log[Q2/muf2] + 0.0282918554548439683*zb^27*Log[Q2/muf2] + 0.0276465286417459983*zb^28*Log[Q2/muf2] + 0.0270343940325327205*zb^29*Log[Q2/muf2] + 0.0264527131211427462*zb^30*Log[Q2/muf2] + 0.0258990667151637078*zb^31*Log[Q2/muf2] + 0.0253713061117648925*zb^32*Log[Q2/muf2] + 0.0248675135062553108*zb^33*Log[Q2/muf2] + 0.0243859695763139088*zb^34*Log[Q2/muf2] + 0.0239251267047318944*zb^35*Log[Q2/muf2] + 0.0234835866784220012*zb^36*Log[Q2/muf2] + 0.0230600819751483572*zb^37*Log[Q2/muf2] + 0.0226534599515470426*zb^38*Log[Q2/muf2] + 0.0222626693969030863*zb^39*Log[Q2/muf2] + 0.0218867490309818899*zb^40*Log[Q2/muf2] + 0.0215248176109376582*zb^41*Log[Q2/muf2] + 0.021176065379016135*zb^42*Log[Q2/muf2] + 0.0208397466345183116*zb^43*Log[Q2/muf2] + 0.0205151732539850485*zb^44*Log[Q2/muf2] + 0.0202017090155027576*zb^45*Log[Q2/muf2] + 0.0198987646084153739*zb^46*Log[Q2/muf2] + 0.0196057932300489074*zb^47*Log[Q2/muf2] + 0.0193222866874327805*zb^48*Log[Q2/muf2] + 0.0190477719352875044*zb^49*Log[Q2/muf2] + 0.0187818079923908217*zb^50*Log[Q2/muf2] + 0.125*zb*Log[Q2/muf2]^2 - 0.1875*zb^2*Log[Q2/muf2]^2 + 0.125*zb^3*Log[Q2/muf2]^2 + 0.03125*zb^4*Log[Q2/muf2]^2 + 0.0166666666666666667*zb^5*Log[Q2/muf2]^2 + 0.0125*zb^6*Log[Q2/muf2]^2 + 0.0107142857142857143*zb^7*Log[Q2/muf2]^2 + 0.00967261904761904762*zb^8*Log[Q2/muf2]^2 + 0.00892857142857142857*zb^9*Log[Q2/muf2]^2 + 0.00833333333333333333*zb^10*Log[Q2/muf2]^2 + 0.00782828282828282828*zb^11*Log[Q2/muf2]^2 + 0.00738636363636363636*zb^12*Log[Q2/muf2]^2 + 0.00699300699300699301*zb^13*Log[Q2/muf2]^2 + 0.00663919413919413919*zb^14*Log[Q2/muf2]^2 + 0.00631868131868131868*zb^15*Log[Q2/muf2]^2 + 0.00602678571428571429*zb^16*Log[Q2/muf2]^2 + 0.00575980392156862745*zb^17*Log[Q2/muf2]^2 + 0.00551470588235294118*zb^18*Log[Q2/muf2]^2 + 0.00528895768833849329*zb^19*Log[Q2/muf2]^2 + 0.005080409356725146*zb^20*Log[Q2/muf2]^2 + 0.00488721804511278195*zb^21*Log[Q2/muf2]^2 + 0.00470779220779220779*zb^22*Log[Q2/muf2]^2 + 0.00454074910596649727*zb^23*Log[Q2/muf2]^2 + 0.00438488142292490119*zb^24*Log[Q2/muf2]^2 + 0.004239130434782609*zb^25*Log[Q2/muf2]^2 + 0.00410256410256410256*zb^26*Log[Q2/muf2]^2 + 0.00397435897435897436*zb^27*Log[Q2/muf2]^2 + 0.00385378510378510379*zb^28*Log[Q2/muf2]^2 + 0.00374019339536580916*zb^29*Log[Q2/muf2]^2 + 0.00363300492610837438*zb^30*Log[Q2/muf2]^2 + 0.00353170189098998888*zb^31*Log[Q2/muf2]^2 + 0.00343581989247311828*zb^32*Log[Q2/muf2]^2 + 0.00334494134897360704*zb^33*Log[Q2/muf2]^2 + 0.00325868983957219251*zb^34*Log[Q2/muf2]^2 + 0.00317672523554876496*zb^35*Log[Q2/muf2]^2 + 0.00309873949579831933*zb^36*Log[Q2/muf2]^2 + 0.00302445302445302445*zb^37*Log[Q2/muf2]^2 + 0.00295361150624308519*zb^38*Log[Q2/muf2]^2 + 0.00288598314914104388*zb^39*Log[Q2/muf2]^2 + 0.00282135627530364372*zb^40*Log[Q2/muf2]^2 + 0.00275953721075672295*zb^41*Log[Q2/muf2]^2 + 0.00270034843205574913*zb^42*Log[Q2/muf2]^2 + 0.00264362693460821651*zb^43*Log[Q2/muf2]^2 + 0.002589222792711165*zb^44*Log[Q2/muf2]^2 + 0.00253699788583509514*zb^45*Log[Q2/muf2]^2 + 0.00248682476943346509*zb^46*Log[Q2/muf2]^2 + 0.00243858567170315551*zb^47*Log[Q2/muf2]^2 + 0.00239217160037002775*zb^48*Log[Q2/muf2]^2 + 0.00234748154580981329*zb^49*Log[Q2/muf2]^2 + 0.00230442176870748299*zb^50*Log[Q2/muf2]^2 - 1.*zb*Log[zb] + 3.*zb^2*Log[zb] - 2.16666666666666667*zb^3*Log[zb] + 0.0208333333333333333*zb^4*Log[zb] + 0.153888888888888889*zb^5*Log[zb] + 0.150833333333333333*zb^6*Log[zb] + 0.13608843537414966*zb^7*Log[zb] + 0.123171768707482993*zb^8*Log[zb] + 0.113010204081632653*zb^9*Log[zb] + 0.104993386243386243*zb^10*Log[zb] + 0.0985134534376958619*zb^11*Log[zb] + 0.0931354945559491014*zb^12*Log[zb] + 0.0885656107684079712*zb^13*Log[zb] + 0.0846050495088956627*zb^14*Log[zb] + 0.0811168532322378476*zb^15*Log[zb] + 0.0780042873792873793*zb^16*Log[zb] + 0.0751972308416945095*zb^17*Log[zb] + 0.0726435557426041855*zb^18*Log[zb] + 0.0703035849405147491*zb^19*Log[zb] + 0.0681464586630486093*zb^20*Log[zb] + 0.06614770234459938*zb^21*Log[zb] + 0.06428756384776951*zb^22*Log[zb] + 0.0625498530215199989*zb^23*Log[zb] + 0.0609211156637343745*zb^24*Log[zb] + 0.0593900343814410018*zb^25*Log[zb] + 0.0579469862700378248*zb^26*Log[zb] + 0.0565837109096879367*zb^27*Log[zb] + 0.0552930572834919967*zb^28*Log[zb] + 0.0540687880650654411*zb^29*Log[zb] + 0.0529054262422854925*zb^30*Log[zb] + 0.0517981334303274156*zb^31*Log[zb] + 0.0507426122235297849*zb^32*Log[zb] + 0.0497350270125106217*zb^33*Log[zb] + 0.0487719391526278176*zb^34*Log[zb] + 0.0478502534094637888*zb^35*Log[zb] + 0.0469671733568440024*zb^36*Log[zb] + 0.0461201639502967144*zb^37*Log[zb] + 0.0453069199030940851*zb^38*Log[zb] + 0.0445253387938061726*zb^39*Log[zb] + 0.0437734980619637797*zb^40*Log[zb] + 0.0430496352218753164*zb^41*Log[zb] + 0.0423521307580322741*zb^42*Log[zb] + 0.0416794932690366233*zb^43*Log[zb] + 0.0410303465079700971*zb^44*Log[zb] + 0.0404034180310055152*zb^45*Log[zb] + 0.0397975292168307477*zb^46*Log[zb] + 0.0392115864600978148*zb^47*Log[zb] + 0.038644573374865564*zb^48*Log[zb] + 0.0380955438705750088*zb^49*Log[zb] + 0.0375636159847816433*zb^50*Log[zb] + 0.5*zb*Log[Q2/muf2]*Log[zb] - 0.75*zb^2*Log[Q2/muf2]*Log[zb] + 0.5*zb^3*Log[Q2/muf2]*Log[zb] + 0.125*zb^4*Log[Q2/muf2]*Log[zb] + 0.0666666666666666667*zb^5*Log[Q2/muf2]*Log[zb] + 0.05*zb^6*Log[Q2/muf2]*Log[zb] + 0.0428571428571428571*zb^7*Log[Q2/muf2]*Log[zb] + 0.0386904761904761905*zb^8*Log[Q2/muf2]*Log[zb] + 0.0357142857142857143*zb^9*Log[Q2/muf2]*Log[zb] + 0.0333333333333333333*zb^10*Log[Q2/muf2]*Log[zb] + 0.0313131313131313131*zb^11*Log[Q2/muf2]*Log[zb] + 0.0295454545454545455*zb^12*Log[Q2/muf2]*Log[zb] + 0.027972027972027972*zb^13*Log[Q2/muf2]*Log[zb] + 0.0265567765567765568*zb^14*Log[Q2/muf2]*Log[zb] + 0.0252747252747252747*zb^15*Log[Q2/muf2]*Log[zb] + 0.0241071428571428571*zb^16*Log[Q2/muf2]*Log[zb] + 0.0230392156862745098*zb^17*Log[Q2/muf2]*Log[zb] + 0.0220588235294117647*zb^18*Log[Q2/muf2]*Log[zb] + 0.0211558307533539732*zb^19*Log[Q2/muf2]*Log[zb] + 0.0203216374269005848*zb^20*Log[Q2/muf2]*Log[zb] + 0.0195488721804511278*zb^21*Log[Q2/muf2]*Log[zb] + 0.0188311688311688312*zb^22*Log[Q2/muf2]*Log[zb] + 0.0181629964238659891*zb^23*Log[Q2/muf2]*Log[zb] + 0.0175395256916996047*zb^24*Log[Q2/muf2]*Log[zb] + 0.0169565217391304348*zb^25*Log[Q2/muf2]*Log[zb] + 0.0164102564102564103*zb^26*Log[Q2/muf2]*Log[zb] + 0.0158974358974358974*zb^27*Log[Q2/muf2]*Log[zb] + 0.0154151404151404151*zb^28*Log[Q2/muf2]*Log[zb] + 0.0149607735814632366*zb^29*Log[Q2/muf2]*Log[zb] + 0.0145320197044334975*zb^30*Log[Q2/muf2]*Log[zb] + 0.0141268075639599555*zb^31*Log[Q2/muf2]*Log[zb] + 0.0137432795698924731*zb^32*Log[Q2/muf2]*Log[zb] + 0.0133797653958944282*zb^33*Log[Q2/muf2]*Log[zb] + 0.0130347593582887701*zb^34*Log[Q2/muf2]*Log[zb] + 0.0127069009421950598*zb^35*Log[Q2/muf2]*Log[zb] + 0.0123949579831932773*zb^36*Log[Q2/muf2]*Log[zb] + 0.0120978120978120978*zb^37*Log[Q2/muf2]*Log[zb] + 0.0118144460249723408*zb^38*Log[Q2/muf2]*Log[zb] + 0.0115439325965641755*zb^39*Log[Q2/muf2]*Log[zb] + 0.0112854251012145749*zb^40*Log[Q2/muf2]*Log[zb] + 0.0110381488430268918*zb^41*Log[Q2/muf2]*Log[zb] + 0.0108013937282229965*zb^42*Log[Q2/muf2]*Log[zb] + 0.0105745077384328661*zb^43*Log[Q2/muf2]*Log[zb] + 0.0103568911708446592*zb^44*Log[Q2/muf2]*Log[zb] + 0.0101479915433403805*zb^45*Log[Q2/muf2]*Log[zb] + 0.00994729907773386034*zb^46*Log[Q2/muf2]*Log[zb] + 0.00975434268681262206*zb^47*Log[Q2/muf2]*Log[zb] + 0.00956868640148011101*zb^48*Log[Q2/muf2]*Log[zb] + 0.00938992618323925315*zb^49*Log[Q2/muf2]*Log[zb] + 0.00921768707482993197*zb^50*Log[Q2/muf2]*Log[zb] + 0.5*zb*Log[zb]^2 - 0.75*zb^2*Log[zb]^2 + 0.5*zb^3*Log[zb]^2 + 0.125*zb^4*Log[zb]^2 + 0.0666666666666666667*zb^5*Log[zb]^2 + 0.05*zb^6*Log[zb]^2 + 0.0428571428571428571*zb^7*Log[zb]^2 + 0.0386904761904761905*zb^8*Log[zb]^2 + 0.0357142857142857143*zb^9*Log[zb]^2 + 0.0333333333333333333*zb^10*Log[zb]^2 + 0.0313131313131313131*zb^11*Log[zb]^2 + 0.0295454545454545455*zb^12*Log[zb]^2 + 0.027972027972027972*zb^13*Log[zb]^2 + 0.0265567765567765568*zb^14*Log[zb]^2 + 0.0252747252747252747*zb^15*Log[zb]^2 + 0.0241071428571428571*zb^16*Log[zb]^2 + 0.0230392156862745098*zb^17*Log[zb]^2 + 0.0220588235294117647*zb^18*Log[zb]^2 + 0.0211558307533539732*zb^19*Log[zb]^2 + 0.0203216374269005848*zb^20*Log[zb]^2 + 0.0195488721804511278*zb^21*Log[zb]^2 + 0.0188311688311688312*zb^22*Log[zb]^2 + 0.0181629964238659891*zb^23*Log[zb]^2 + 0.0175395256916996047*zb^24*Log[zb]^2 + 0.0169565217391304348*zb^25*Log[zb]^2 + 0.0164102564102564103*zb^26*Log[zb]^2 + 0.0158974358974358974*zb^27*Log[zb]^2 + 0.0154151404151404151*zb^28*Log[zb]^2 + 0.0149607735814632366*zb^29*Log[zb]^2 + 0.0145320197044334975*zb^30*Log[zb]^2 + 0.0141268075639599555*zb^31*Log[zb]^2 + 0.0137432795698924731*zb^32*Log[zb]^2 + 0.0133797653958944282*zb^33*Log[zb]^2 + 0.0130347593582887701*zb^34*Log[zb]^2 + 0.0127069009421950598*zb^35*Log[zb]^2 + 0.0123949579831932773*zb^36*Log[zb]^2 + 0.0120978120978120978*zb^37*Log[zb]^2 + 0.0118144460249723408*zb^38*Log[zb]^2 + 0.0115439325965641755*zb^39*Log[zb]^2 + 0.0112854251012145749*zb^40*Log[zb]^2 + 0.0110381488430268918*zb^41*Log[zb]^2 + 0.0108013937282229965*zb^42*Log[zb]^2 + 0.0105745077384328661*zb^43*Log[zb]^2 + 0.0103568911708446592*zb^44*Log[zb]^2 + 0.0101479915433403805*zb^45*Log[zb]^2 + 0.00994729907773386034*zb^46*Log[zb]^2 + 0.00975434268681262206*zb^47*Log[zb]^2 + 0.00956868640148011101*zb^48*Log[zb]^2 + 0.00938992618323925315*zb^49*Log[zb]^2 + 0.00921768707482993197*zb^50*Log[zb]^2, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0.623644059451595528*zb + 0.369001288081826069*zb^2 + 5.09353500567648723*zb^3 + 1.24568078095497024*zb^4 + 2.88057728828163012*zb^5 + 2.77097453712385674*zb^6 + 2.87993815573048651*zb^7 + 2.99593818389359193*zb^8 + 3.10414798933926889*zb^9 + 3.199342690093078*zb^10 + 3.28076182790788037*zb^11 + 3.34983914748748353*zb^12 + 3.40872070778544251*zb^13 + 3.45950552267978581*zb^14 + 3.503953095415829*zb^15 + 3.54343131826955902*zb^16 + 3.57896404105005*zb^17 + 3.61130596212172761*zb^18 + 3.6410135795518035*zb^19 + 3.66850202466653675*zb^20 + 3.69408695629512239*zb^21 + 3.71801404106184465*zb^22 + 3.74047917576480104*zb^23 + 3.76164220664069553*zb^24 + 3.78163623925325591*zb^25 + 3.80057401767725422*zb^26 + 3.81855237237925713*zb^27 + 3.83565539427359905*zb^28 + 3.8519567608733642*zb^29 + 3.86752148871622832*zb^30 + 3.88240728885187201*zb^31 + 3.8966656403995326*zb^32 + 3.91034265816739612*zb^33 + 3.92347980562421223*zb^34 + 3.93611448873623439*zb^35 + 3.94828055595358824*zb^36 + 3.96000872286171905*zb^37 + 3.97132693542294653*zb^38 + 3.98226068253315849*zb^39 + 3.99283326632430009*zb^40 + 4.00306603695298894*zb^41 + 4.01297859733908835*zb^42 + 4.02258898233310463*zb^43 + 4.03191381601735936*zb^44 + 4.040968450228662*zb^45 + 4.049767086891932*zb^46 + 4.05832288634796662*zb^47 + 4.06664806352462588*zb^48 + 4.07475397352436989*zb^49 + 4.08265118797106917*zb^50 + 0.0625*zb^2*Log[Q2/muf2] - 0.145833333333333333*zb^3*Log[Q2/muf2] + 0.0833333333333333333*zb^4*Log[Q2/muf2] + 0.0481944444444444444*zb^5*Log[Q2/muf2] + 0.0288194444444444444*zb^6*Log[Q2/muf2] + 0.0197066326530612245*zb^7*Log[Q2/muf2] + 0.0152049674036281179*zb^8*Log[Q2/muf2] + 0.0128122441106072058*zb^9*Log[Q2/muf2] + 0.0114346261652809272*zb^10*Log[Q2/muf2] + 0.0105710677559974097*zb^11*Log[Q2/muf2] + 0.00998020953930495778*zb^12*Log[Q2/muf2] + 0.00954047132211849439*zb^13*Log[Q2/muf2] + 0.00918823552100245645*zb^14*Log[Q2/muf2] + 0.00888912456983027286*zb^15*Log[Q2/muf2] + 0.00862403995808893862*zb^16*Log[Q2/muf2] + 0.00838210586856437338*zb^17*Log[Q2/muf2] + 0.00815698132686866212*zb^18*Log[Q2/muf2] + 0.00794487731496241594*zb^19*Log[Q2/muf2] + 0.00774346482241343633*zb^20*Log[Q2/muf2] + 0.00755126145794434802*zb^21*Log[Q2/muf2] + 0.00736728126207534793*zb^22*Log[Q2/muf2] + 0.00719083221611328279*zb^23*Log[Q2/muf2] + 0.007021398041043612*zb^24*Log[Q2/muf2] + 0.00685856876938772138*zb^25*Log[Q2/muf2] + 0.00670199984643349212*zb^26*Log[Q2/muf2] + 0.00655138805105514999*zb^27*Log[Q2/muf2] + 0.00640645737928133945*zb^28*Log[Q2/muf2] + 0.00626695083619707516*zb^29*Log[Q2/muf2] + 0.00613262572157847211*zb^30*Log[Q2/muf2] + 0.00600325096489344677*zb^31*Log[Q2/muf2] + 0.00587860564455941063*zb^32*Log[Q2/muf2] + 0.00575847817455749843*zb^33*Log[Q2/muf2] + 0.00564266585176713387*zb^34*Log[Q2/muf2] + 0.00553097458459058584*zb^35*Log[Q2/muf2] + 0.005423218700298386*zb^36*Log[Q2/muf2] + 0.00531922077472837622*zb^37*Log[Q2/muf2] + 0.00521881145545496368*zb^38*Log[Q2/muf2] + 0.005121829265601808*zb^39*Log[Q2/muf2] + 0.00502812038457397394*zb^40*Log[Q2/muf2] + 0.00493753840688749534*zb^41*Log[Q2/muf2] + 0.00484994408267122038*zb^42*Log[Q2/muf2] + 0.00476520504435066113*zb^43*Log[Q2/muf2] + 0.004683195524134949*zb^44*Log[Q2/muf2] + 0.00460379606660312691*zb^45*Log[Q2/muf2] + 0.00452689324015642243*zb^46*Log[Q2/muf2] + 0.00445237935050383421*zb^47*Log[Q2/muf2] + 0.00438015215875500453*zb^48*Log[Q2/muf2] + 0.0043101146061464875*zb^49*Log[Q2/muf2] + 0.00424217454694306302*zb^50*Log[Q2/muf2] + 0.140625*zb*Log[zb] + 0.587890625*zb^2*Log[zb] - 0.0117316607722926485*zb^3*Log[zb] + 1.58162262065626997*zb^4*Log[zb] + 0.806688407681270664*zb^5*Log[zb] + 0.884062513414692638*zb^6*Log[zb] + 0.752101850570545982*zb^7*Log[zb] + 0.620197818207013699*zb^8*Log[zb] + 0.512366352392523751*zb^9*Log[zb] + 0.4317621249381993*zb^10*Log[zb] + 0.374783120990492208*zb^11*Log[zb] + 0.336011300720453835*zb^12*Log[zb] + 0.310325041081679177*zb^13*Log[zb] + 0.293623213823502815*zb^14*Log[zb] + 0.282900330925570199*zb^15*Log[zb] + 0.276072330216079597*zb^16*Log[zb] + 0.271746738182275235*zb^17*Log[zb] + 0.269016658597939292*zb^18*Log[zb] + 0.267301595201734162*zb^19*Log[zb] + 0.266233986364244845*zb^20*Log[zb] + 0.265582324852520317*zb^21*Log[zb] + 0.265200827149851565*zb^22*Log[zb] + 0.264997267676042861*zb^23*Log[zb] + 0.264912764649432749*zb^24*Log[zb] + 0.264909217805176405*zb^25*Log[zb] + 0.264961551086628487*zb^26*Log[zb] + 0.265052932132004044*zb^27*Log[zb] + 0.265171819882002755*zb^28*Log[zb] + 0.265310129741103371*zb^29*Log[zb] + 0.265462081442592538*zb^30*Log[zb] + 0.265623465275829364*zb^31*Log[zb] + 0.265791166468572541*zb^32*Log[zb] + 0.265962850579034774*zb^33*Log[zb] + 0.266136750753883*zb^34*Log[zb] + 0.266311520571338549*zb^35*Log[zb] + 0.266486129965789435*zb^36*Log[zb] + 0.266659790073062957*zb^37*Log[zb] + 0.266831897928844333*zb^38*Log[zb] + 0.267001995098089971*zb^39*Log[zb] + 0.2671697362842177*zb^40*Log[zb] + 0.267334865223491032*zb^41*Log[zb] + 0.267497195987025776*zb^42*Log[zb] + 0.267656598355264596*zb^43*Log[zb] + 0.267812986297666286*zb^44*Log[zb] + 0.267966308845190236*zb^45*Log[zb] + 0.268116542823209715*zb^46*Log[zb] + 0.268263687042041774*zb^47*Log[zb] + 0.268407757637027577*zb^48*Log[zb] + 0.268548784320382396*zb^49*Log[zb] + 0.268686807359823702*zb^50*Log[zb] - 0.125*zb^2*Log[Q2/muf2]*Log[zb] + 0.125*zb^3*Log[Q2/muf2]*Log[zb] - 0.00833333333333333333*zb^5*Log[Q2/muf2]*Log[zb] - 0.00694444444444444444*zb^6*Log[Q2/muf2]*Log[zb] - 0.00496031746031746032*zb^7*Log[Q2/muf2]*Log[zb] - 0.00342261904761904762*zb^8*Log[Q2/muf2]*Log[zb] - 0.00233134920634920635*zb^9*Log[Q2/muf2]*Log[zb] - 0.00156746031746031746*zb^10*Log[Q2/muf2]*Log[zb] - 0.00102994227994227994*zb^11*Log[Q2/muf2]*Log[zb] - 0.000647847522847522848*zb^12*Log[Q2/muf2]*Log[zb] - 0.000373353498353498353*zb^13*Log[Q2/muf2]*Log[zb] - 0.000174329638615352901*zb^14*Log[Q2/muf2]*Log[zb] - 0.0000289855646998504141*zb^15*Log[Q2/muf2]*Log[zb] + 0.0000776596089096089096*zb^16*Log[Q2/muf2]*Log[zb] + 0.000156058198337610102*zb^17*Log[Q2/muf2]*Log[zb] + 0.000213609466060446453*zb^18*Log[Q2/muf2]*Log[zb] + 0.000255623743110843214*zb^19*Log[Q2/muf2]*Log[zb] + 0.000285960921603336464*zb^20*Log[Q2/muf2]*Log[zb] + 0.000307459491587089995*zb^21*Log[Q2/muf2]*Log[zb] + 0.000322229066172815922*zb^22*Log[Q2/muf2]*Log[zb] + 0.000331852663279565224*zb^23*Log[Q2/muf2]*Log[zb] + 0.000337528471046609423*zb^24*Log[Q2/muf2]*Log[zb] + 0.000340170462137584227*zb^25*Log[Q2/muf2]*Log[zb] + 0.000340480649553979643*zb^26*Log[Q2/muf2]*Log[zb] + 0.000339001551106486374*zb^27*Log[Q2/muf2]*Log[zb] + 0.000336154675966401572*zb^28*Log[Q2/muf2]*Log[zb] + 0.000332269027955806968*zb^29*Log[Q2/muf2]*Log[zb] + 0.000327602403346845367*zb^30*Log[Q2/muf2]*Log[zb] + 0.000322357436596675461*zb^31*Log[Q2/muf2]*Log[zb] + 0.0003166937823859498*zb^32*Log[Q2/muf2]*Log[zb] + 0.000310737430634960337*zb^33*Log[Q2/muf2]*Log[zb] + 0.0003045878767542425*zb^34*Log[Q2/muf2]*Log[zb] + 0.000298323675189777991*zb^35*Log[Q2/muf2]*Log[zb] + 0.000292006765582921496*zb^36*Log[Q2/muf2]*Log[zb] + 0.000285685860849315171*zb^37*Log[Q2/muf2]*Log[zb] + 0.000279399113764491543*zb^38*Log[Q2/muf2]*Log[zb] + 0.000273176225347427208*zb^39*Log[Q2/muf2]*Log[zb] + 0.000267040118971181791*zb^40*Log[Q2/muf2]*Log[zb] + 0.000261008274847706875*zb^41*Log[Q2/muf2]*Log[zb] + 0.000255093797600573748*zb^42*Log[Q2/muf2]*Log[zb] + 0.000249306273103148147*zb^43*Log[Q2/muf2]*Log[zb] + 0.000243652458215230988*zb^44*Log[Q2/muf2]*Log[zb] + 0.000238136837478732495*zb^45*Log[Q2/muf2]*Log[zb] + 0.000232762073487485707*zb^46*Log[Q2/muf2]*Log[zb] + 0.000227529371979697278*zb^47*Log[Q2/muf2]*Log[zb] + 0.000222438778307897869*zb^48*Log[Q2/muf2]*Log[zb] + 0.000217489418518177935*zb^49*Log[Q2/muf2]*Log[zb] + 0.000212679695591316789*zb^50*Log[Q2/muf2]*Log[zb] + 0.0703125*zb*Log[zb]^2 - 0.21484375*zb^2*Log[zb]^2 + 0.845450206301063685*zb^3*Log[zb]^2 + 0.167118646849468157*zb^4*Log[zb]^2 + 0.422903645833333333*zb^5*Log[zb]^2 + 0.297934027777777778*zb^6*Log[zb]^2 + 0.257945808531746032*zb^7*Log[zb]^2 + 0.239647009194302721*zb^8*Log[zb]^2 + 0.231998775421626984*zb^9*Log[zb]^2 + 0.229795351473922902*zb^10*Log[zb]^2 + 0.230125419203924683*zb^11*Log[zb]^2 + 0.231414843229030019*zb^12*Log[zb]^2 + 0.232882129138889956*zb^13*Log[zb]^2 + 0.234188926081430898*zb^14*Log[zb]^2 + 0.235226075140405787*zb^15*Log[zb]^2 + 0.235991326650515728*zb^16*Log[zb]^2 + 0.236524325116512441*zb^17*Log[zb]^2 + 0.236874839861882105*zb^18*Log[zb]^2 + 0.237089023591961952*zb^19*Log[zb]^2 + 0.237204761309749227*zb^20*Log[zb]^2 + 0.23725119129804276*zb^21*Log[zb]^2 + 0.23724986168811676*zb^22*Log[zb]^2 + 0.237216311796937085*zb^23*Log[zb]^2 + 0.237161562732916323*zb^24*Log[zb]^2 + 0.237093343074108377*zb^25*Log[zb]^2 + 0.237017028595679122*zb^26*Log[zb]^2 + 0.236936333914051304*zb^27*Log[zb]^2 + 0.236853808920125834*zb^28*Log[zb]^2 + 0.236771189657723554*zb^29*Log[zb]^2 + 0.23668964413522978*zb^30*Log[zb]^2 + 0.236609943799097243*zb^31*Log[zb]^2 + 0.236532583037343621*zb^32*Log[zb]^2 + 0.236457862582325417*zb^33*Log[zb]^2 + 0.236385947894689*zb^34*Log[zb]^2 + 0.236316910196708815*zb^35*Log[zb]^2 + 0.236250755437928626*zb^36*Log[zb]^2 + 0.236187444829752772*zb^37*Log[zb]^2 + 0.236126909457096907*zb^38*Log[zb]^2 + 0.236069060703653153*zb^39*Log[zb]^2 + 0.236013797699599138*zb^40*Log[zb]^2 + 0.235961012638607425*zb^41*Log[zb]^2 + 0.235910594561575057*zb^42*Log[zb]^2 + 0.235862432031575352*zb^43*Log[zb]^2 + 0.235816415003833283*zb^44*Log[zb]^2 + 0.235772436109643832*zb^45*Log[zb]^2 + 0.235730391512998923*zb^46*Log[zb]^2 + 0.235690181455730107*zb^47*Log[zb]^2 + 0.2356517105760655*zb^48*Log[zb]^2 + 0.235614888063101999*zb^49*Log[zb]^2 + 0.235579627693356986*zb^50*Log[zb]^2 + 0.0859375*zb^3*Log[zb]^3 + 0.109375*zb^4*Log[zb]^3 + 0.00703125*zb^5*Log[zb]^3 + 0.0109375*zb^6*Log[zb]^3 + 0.00892857142857142857*zb^7*Log[zb]^3 + 0.00703125*zb^8*Log[zb]^3 + 0.00559895833333333333*zb^9*Log[zb]^3 + 0.00453869047619047619*zb^10*Log[zb]^3 + 0.00374391233766233766*zb^11*Log[zb]^3 + 0.00313683712121212121*zb^12*Log[zb]^3 + 0.00266426282051282051*zb^13*Log[zb]^3 + 0.0022898976023976022*zb^14*Log[zb]^3 + 0.00198863636363636364*zb^15*Log[zb]^3 + 0.00174278846153846154*zb^16*Log[zb]^3 + 0.00153964831124757595*zb^17*Log[zb]^3 + 0.00136992296918767507*zb^18*Log[zb]^3 + 0.00122669956140350877*zb^19*Log[zb]^3 + 0.00110475522445820433*zb^20*Log[zb]^3 + 0.0010000875350140055*zb^21*Log[zb]^3 + 0.000909589314194577352*zb^22*Log[zb]^3 + 0.000830819638027876014*zb^23*Log[zb]^3 + 0.000761840062111801242*zb^24*Log[zb]^3 + 0.000701095779220779221*zb^25*Log[zb]^3 + 0.000647328215262997872*zb^26*Log[zb]^3 + 0.000599509940542549238*zb^27*Log[zb]^3 + 0.000556795634920634921*zb^28*Log[zb]^3 + 0.0005184847480106101*zb^29*Log[zb]^3 + 0.000483992779251399941*zb^30*Log[zb]^3 + 0.000452828981054787506*zb^31*Log[zb]^3 + 0.000424578897187351025*zb^32*Log[zb]^3 + 0.000398890576018808777*zb^33*Log[zb]^3 + 0.000375463601863032603*zb^34*Log[zb]^3 + 0.000354040305638384386*zb^35*Log[zb]^3 + 0.000334398674242424242*zb^36*Log[zb]^3 + 0.000316346593920123332*zb^37*Log[zb]^3 + 0.000299717148594857573*zb^38*Log[zb]^3 + 0.000284364758048968575*zb^39*Log[zb]^3 + 0.000270161988911988912*zb^40*Log[zb]^3 + 0.000256996907851368699*zb^41*Log[zb]^3 + 0.000244770874183582784*zb^42*Log[zb]^3 + 0.000233396690518783542*zb^43*Log[zb]^3 + 0.000222797046614757902*zb^44*Log[zb]^3 + 0.000212903204519058178*zb^45*Log[zb]^3 + 0.000203653883191294718*zb^46*Log[zb]^3 + 0.000194994308769775069*zb^47*Log[zb]^3 + 0.000186875402965828498*zb^48*Log[zb]^3 + 0.00017925308710440698*zb^49*Log[zb]^3 + 0.000172087683361966433*zb^50*Log[zb]^3 + 0.0234375*zb^3*Log[zb]^4 - 0.01171875*zb^4*Log[zb]^4, -6.200102474218323*zb - 15.9103357772252624*zb^2 + 60.6355028757767228*zb^3 - 32.4606001541661576*zb^4 - 6.229516423844785*zb^5 - 0.391363385260987306*zb^6 + 0.893941563154040496*zb^7 + 1.05501473900359194*zb^8 + 0.923123549901395806*zb^9 + 0.726717612395344732*zb^10 + 0.531956532342502737*zb^11 + 0.356951606797140465*zb^12 + 0.204754087529946266*zb^13 + 0.0738475271079668297*zb^14 - 0.0384312927573514617*zb^15 - 0.134763397574925689*zb^16 - 0.217520256413707955*zb^17 - 0.288706125490619082*zb^18 - 0.349988811751169712*zb^19 - 0.402751858730304035*zb^20 - 0.448146081999706321*zb^21 - 0.487133747690230457*zb^22 - 0.5205245334570013*zb^23 - 0.549004179825136083*zb^24 - 0.573157169053909131*zb^25 - 0.593484684932600925*zb^26 - 0.610418897025929669*zb^27 - 0.6243343923193609*zb^28 - 0.635557389269624553*zb^29 - 0.644373219660709823*zb^30 - 0.651032448797949084*zb^31 - 0.655755917608278889*zb^32 - 0.658738924762451169*zb^33 - 0.660154717662162732*zb^34 - 0.660157423924314565*zb^35 - 0.658884526745695809*zb^36 - 0.656458965950225462*zb^37 - 0.652990929918635254*zb^38 - 0.648579390735866144*zb^39 - 0.643313424850110373*zb^40 - 0.637273353643152899*zb^41 - 0.630531732061694537*zb^42 - 0.623154208477605589*zb^43 - 0.615200274948408892*zb^44 - 0.606723923823078267*zb^45 - 0.597774224018627205*zb^46 - 0.588395828154044732*zb^47 - 0.578629419972496405*zb^48 - 0.568512110034484634*zb^49 - 0.558077786464396909*zb^50 + 0.763434964426980326*zb*Log[Q2/muf2] + 28.9738177768472446*zb^2*Log[Q2/muf2] - 56.0166404097687986*zb^3*Log[Q2/muf2] + 18.2982103539367377*zb^4*Log[Q2/muf2] + 6.23502413455702859*zb^5*Log[Q2/muf2] + 1.84198808564580297*zb^6*Log[Q2/muf2] + 0.193176598580174769*zb^7*Log[Q2/muf2] - 0.488725131788969224*zb^8*Log[Q2/muf2] - 0.788081027076831697*zb^9*Log[Q2/muf2] - 0.919228091053265328*zb^10*Log[Q2/muf2] - 0.969732720238298575*zb^11*Log[Q2/muf2] - 0.978814493537838327*zb^12*Log[Q2/muf2] - 0.9654555136000054*zb^13*Log[Q2/muf2] - 0.939469374762951681*zb^14*Log[Q2/muf2] - 0.906224587564853733*zb^15*Log[Q2/muf2] - 0.868803790658450073*zb^16*Log[Q2/muf2] - 0.829051515180888924*zb^17*Log[Q2/muf2] - 0.7881100523689976*zb^18*Log[Q2/muf2] - 0.7467066728206581*zb^19*Log[Q2/muf2] - 0.7053142202955818*zb^20*Log[Q2/muf2] - 0.664244419478316654*zb^21*Log[Q2/muf2] - 0.623704020211383092*zb^22*Log[Q2/muf2] - 0.583829675262655053*zb^23*Log[Q2/muf2] - 0.544710244640698575*zb^24*Log[Q2/muf2] - 0.506401438263373979*zb^25*Log[Q2/muf2] - 0.468935657839171945*zb^26*Log[Q2/muf2] - 0.432328752042772375*zb^27*Log[Q2/muf2] - 0.396584739443888331*zb^28*Log[Q2/muf2] - 0.361699164056292161*zb^29*Log[Q2/muf2] - 0.32766151247903386*zb^30*Log[Q2/muf2] - 0.2944569753918537*zb^31*Log[Q2/muf2] - 0.26206774352956497*zb^32*Log[Q2/muf2] - 0.230473968340088718*zb^33*Log[Q2/muf2] - 0.199654478013610587*zb^34*Log[Q2/muf2] - 0.169587313030992329*zb^35*Log[Q2/muf2] - 0.140250127251206107*zb^36*Log[Q2/muf2] - 0.111620487977570316*zb^37*Log[Q2/muf2] - 0.0836760995841524828*zb^38*Log[Q2/muf2] - 0.0563949689609802254*zb^39*Log[Q2/muf2] - 0.0297555264672725973*zb^40*Log[Q2/muf2] - 0.00373671274159182359*zb^41*Log[Q2/muf2] + 0.0216819607497052675*zb^42*Log[Q2/muf2] + 0.0465203713846339869*zb^43*Log[Q2/muf2] + 0.0707977606217996276*zb^44*Log[Q2/muf2] + 0.0945327211939870875*zb^45*Log[Q2/muf2] + 0.117743193454304319*zb^46*Log[Q2/muf2] + 0.140446468686463642*zb^47*Log[Q2/muf2] + 0.162659197667384623*zb^48*Log[Q2/muf2] + 0.184397403140728881*zb^49*Log[Q2/muf2] + 0.205676495149217318*zb^50*Log[Q2/muf2] + 1.65910393571016662*zb*Log[Q2/muf2]^2 - 11.8636559035652499*zb^2*Log[Q2/muf2]^2 + 14.7748446764509074*zb^3*Log[Q2/muf2]^2 - 2.67014878459097686*zb^4*Log[Q2/muf2]^2 - 1.75149061721395309*zb^5*Log[Q2/muf2]^2 - 1.05704678235490926*zb^6*Log[Q2/muf2]^2 - 0.690395662815383839*zb^7*Log[Q2/muf2]^2 - 0.485134837556783124*zb^8*Log[Q2/muf2]^2 - 0.359029361292571273*zb^9*Log[Q2/muf2]^2 - 0.274334161496383338*zb^10*Log[Q2/muf2]^2 - 0.212913984699806429*zb^11*Log[Q2/muf2]^2 - 0.165505995202060031*zb^12*Log[Q2/muf2]^2 - 0.127086813811699339*zb^13*Log[Q2/muf2]^2 - 0.0947760467873422856*zb^14*Log[Q2/muf2]^2 - 0.0668349540642894746*zb^15*Log[Q2/muf2]^2 - 0.0421629007295602351*zb^16*Log[Q2/muf2]^2 - 0.020031907494095433*zb^17*Log[Q2/muf2]^2 + 0.0000594021115633456667*zb^18*Log[Q2/muf2]^2 + 0.0184693543895765519*zb^19*Log[Q2/muf2]^2 + 0.0354627621202411608*zb^20*Log[Q2/muf2]^2 + 0.0512412799151785761*zb^21*Log[Q2/muf2]^2 + 0.0659625865827950588*zb^22*Log[Q2/muf2]^2 + 0.0797528614592097189*zb^23*Log[Q2/muf2]^2 + 0.0927151221940955895*zb^24*Log[Q2/muf2]^2 + 0.104934941120256588*zb^25*Log[Q2/muf2]^2 + 0.116484460004245269*zb^26*Log[Q2/muf2]^2 + 0.127425274370897783*zb^27*Log[Q2/muf2]^2 + 0.137810550198612178*zb^28*Log[Q2/muf2]^2 + 0.147686608375177323*zb^29*Log[Q2/muf2]^2 + 0.157094132752970199*zb^30*Log[Q2/muf2]^2 + 0.1660691069753284*zb^31*Log[Q2/muf2]^2 + 0.174643552362531268*zb^32*Log[Q2/muf2]^2 + 0.182846117419019997*zb^33*Log[Q2/muf2]^2 + 0.190702554921116055*zb^34*Log[Q2/muf2]^2 + 0.1982361125690528*zb^35*Log[Q2/muf2]^2 + 0.205467856265300032*zb^36*Log[Q2/muf2]^2 + 0.212416940205787811*zb^37*Log[Q2/muf2]^2 + 0.219100834487081064*zb^38*Log[Q2/muf2]^2 + 0.225535518409049254*zb^39*Log[Q2/muf2]^2 + 0.231735645800333943*zb^40*Log[Q2/muf2]^2 + 0.237714687317187849*zb^41*Log[Q2/muf2]^2 + 0.243485053630627035*zb^42*Log[Q2/muf2]^2 + 0.249058202628853836*zb^43*Log[Q2/muf2]^2 + 0.254444733155821639*zb^44*Log[Q2/muf2]^2 + 0.259654467335825009*zb^45*Log[Q2/muf2]^2 + 0.264696523164428087*zb^46*Log[Q2/muf2]^2 + 0.269579378753387305*zb^47*Log[Q2/muf2]^2 + 0.274310929383470061*zb^48*Log[Q2/muf2]^2 + 0.278898538330847175*zb^49*Log[Q2/muf2]^2 + 0.2833490822800206*zb^50*Log[Q2/muf2]^2 - 0.416666666666666667*zb*Log[Q2/muf2]^3 + 1.30208333333333333*zb^2*Log[Q2/muf2]^3 - 1.18055555555555556*zb^3*Log[Q2/muf2]^3 + 0.0321180555555555556*zb^4*Log[Q2/muf2]^3 + 0.101759259259259259*zb^5*Log[Q2/muf2]^3 + 0.102476851851851852*zb^6*Log[Q2/muf2]^3 + 0.0999215797430083144*zb^7*Log[Q2/muf2]^3 + 0.0994416690287226002*zb^8*Log[Q2/muf2]^3 + 0.10058224678760393*zb^9*Log[Q2/muf2]^3 + 0.102604717813051146*zb^10*Log[Q2/muf2]^3 + 0.105026767798232445*zb^11*Log[Q2/muf2]^3 + 0.107574653005524218*zb^12*Log[Q2/muf2]^3 + 0.110101342961191446*zb^13*Log[Q2/muf2]^3 + 0.11253179965977585*zb^14*Log[Q2/muf2]^3 + 0.114831049682240158*zb^15*Log[Q2/muf2]^3 + 0.116986164222957378*zb^16*Log[Q2/muf2]^3 + 0.118996144349824425*zb^17*Log[Q2/muf2]^3 + 0.120866232151705287*zb^18*Log[Q2/muf2]^3 + 0.122604706242806294*zb^19*Log[Q2/muf2]^3 + 0.124221083119068415*zb^20*Log[Q2/muf2]^3 + 0.125725120876609796*zb^21*Log[Q2/muf2]^3 + 0.12712628377764856*zb^22*Log[Q2/muf2]^3 + 0.128433472107479204*zb^23*Log[Q2/muf2]^3 + 0.129654904151835922*zb^24*Log[Q2/muf2]^3 + 0.13079808425615091*zb^25*Log[Q2/muf2]^3 + 0.131869818234962563*zb^26*Log[Q2/muf2]^3 + 0.132876253396809059*zb^27*Log[Q2/muf2]^3 + 0.133822929906570438*zb^28*Log[Q2/muf2]^3 + 0.134714835833910786*zb^29*Log[Q2/muf2]^3 + 0.135556461595640826*zb^30*Log[Q2/muf2]^3 + 0.13635185150405765*zb^31*Log[Q2/muf2]^3 + 0.1371046513220919*zb^32*Log[Q2/muf2]^3 + 0.137818151421721118*zb^33*Log[Q2/muf2]^3 + 0.138495325538938641*zb^34*Log[Q2/muf2]^3 + 0.13913886533466152*zb^35*Log[Q2/muf2]^3 + 0.139751211078446039*zb^36*Log[Q2/muf2]^3 + 0.140334578814966072*zb^37*Log[Q2/muf2]^3 + 0.14089098437902114*zb^38*Log[Q2/muf2]^3 + 0.141422264609977199*zb^39*Log[Q2/muf2]^3 + 0.141930096091088338*zb^40*Log[Q2/muf2]^3 + 0.142416011709153439*zb^41*Log[Q2/muf2]^3 + 0.142881415298973913*zb^42*Log[Q2/muf2]^3 + 0.143327594607096894*zb^43*Log[Q2/muf2]^3 + 0.143755732781402589*zb^44*Log[Q2/muf2]^3 + 0.144166918567699889*zb^45*Log[Q2/muf2]^3 + 0.144562155371764502*zb^46*Log[Q2/muf2]^3 + 0.144942369325127592*zb^47*Log[Q2/muf2]^3 + 0.14530841647523418*zb^48*Log[Q2/muf2]^3 + 0.145661089205124093*zb^49*Log[Q2/muf2]^3 + 0.146001121974311742*zb^50*Log[Q2/muf2]^3 + 0.961317633387005493*zb*Log[zb] + 67.3042764669421744*zb^2*Log[zb] - 127.325119645262207*zb^3*Log[zb] + 40.0183865648299392*zb^4*Log[zb] + 13.5137318823705106*zb^5*Log[zb] + 3.88592551861392699*zb^6*Log[zb] + 0.320595795494920313*zb^7*Log[zb] - 1.10930289638617236*zb^8*Log[zb] - 1.69813448095046744*zb^9*Log[zb] - 1.92103273078483645*zb^10*Log[zb] - 1.97187831798867536*zb^11*Log[zb] - 1.93712488786710059*zb^12*Log[zb] - 1.85827857402918915*zb^13*Log[zb] - 1.75651103449761105*zb^14*Log[zb] - 1.64317566199107069*zb^15*Log[zb] - 1.52460869684991415*zb^16*Log[zb] - 1.4044558486435454*zb^17*Log[zb] - 1.28485777051882741*zb^18*Log[zb] - 1.16708225126157366*zb^19*Log[zb] - 1.05187496921738819*zb^20*Log[zb] - 0.939661206796059588*zb^21*Log[zb] - 0.830665585648469634*zb^22*Log[zb] - 0.724985181257847912*zb^23*Log[zb] - 0.622635291714677481*zb^24*Log[zb] - 0.5235787145864403*zb^25*Log[zb] - 0.427744821250184142*zb^26*Log[zb] - 0.335042173169043408*zb^27*Log[zb] - 0.24536696491083387*zb^28*Log[zb] - 0.158608720309086902*zb^29*Log[zb] - 0.07465415109666441*zb^30*Log[zb] + 0.00661023102856478582*zb^31*Log[zb] + 0.0852963580660856295*zb^32*Log[zb] + 0.161513442476743932*zb^33*Log[zb] + 0.235367228039454428*zb^34*Log[zb] + 0.306959531226621043*zb^35*Log[zb] + 0.3763879868356339*zb^36*Log[zb] + 0.443745937077377834*zb^37*Log[zb] + 0.509122420921773852*zb^38*Log[zb] + 0.572602232804087492*zb^39*Log[zb] + 0.634266028486432115*zb^40*Log[zb] + 0.694190462064054685*zb^41*Log[zb] + 0.752448342557902411*zb^42*Log[zb] + 0.809108801756458415*zb^43*Log[zb] + 0.864237467314617459*zb^44*Log[zb] + 0.917896636832097544*zb^45*Log[zb] + 0.970145449892296575*zb^46*Log[zb] + 1.02104005596815457*zb^47*Log[zb] + 1.07063377678309192*zb^48*Log[zb] + 1.1189772622165397*zb^49*Log[zb] + 1.16611863921162774*zb^50*Log[zb] + 9.50989193133617587*zb*Log[Q2/muf2]*Log[zb] - 64.0825462303375971*zb^2*Log[Q2/muf2]*Log[zb] + 76.6846604498546944*zb^3*Log[Q2/muf2]*Log[zb] - 12.6111699569807708*zb^4*Log[Q2/muf2]*Log[zb] - 8.11145345236505309*zb^5*Log[Q2/muf2]*Log[zb] - 4.62377430995280217*zb^6*Log[Q2/muf2]*Log[zb] - 2.75913512236677216*zb^7*Log[Q2/muf2]*Log[zb] - 1.70527702628326725*zb^8*Log[Q2/muf2]*Log[zb] - 1.05503728847499762*zb^9*Log[Q2/muf2]*Log[zb] - 0.619446680940407066*zb^10*Log[Q2/muf2]*Log[zb] - 0.30656404068621257*zb^11*Log[Q2/muf2]*Log[zb] - 0.0687415533635289978*zb^12*Log[Q2/muf2]*Log[zb] + 0.120284842342096235*zb^13*Log[Q2/muf2]*Log[zb] + 0.275839400528203551*zb^14*Log[Q2/muf2]*Log[zb] + 0.407337813467560011*zb^15*Log[Q2/muf2]*Log[zb] + 0.520842599284899541*zb^16*Log[Q2/muf2]*Log[zb] + 0.620425613936376325*zb^17*Log[Q2/muf2]*Log[zb] + 0.708927366503739*zb^18*Log[Q2/muf2]*Log[zb] + 0.788397557833469285*zb^19*Log[Q2/muf2]*Log[zb] + 0.860360252312309708*zb^20*Log[Q2/muf2]*Log[zb] + 0.925978978678436068*zb^21*Log[Q2/muf2]*Log[zb] + 0.986162778545334456*zb^22*Log[Q2/muf2]*Log[zb] + 1.04163631466253432*zb^23*Log[Q2/muf2]*Log[zb] + 1.09298747111411943*zb^24*Log[Q2/muf2]*Log[zb] + 1.14070047838231493*zb^25*Log[Q2/muf2]*Log[zb] + 1.18517949632997137*zb^26*Log[Q2/muf2]*Log[zb] + 1.22676576024055332*zb^27*Log[Q2/muf2]*Log[zb] + 1.26575029008171298*zb^28*Log[Q2/muf2]*Log[zb] + 1.30238347954805159*zb^29*Log[Q2/muf2]*Log[zb] + 1.33688244923536697*zb^30*Log[Q2/muf2]*Log[zb] + 1.36943676941863563*zb^31*Log[Q2/muf2]*Log[zb] + 1.4002129744719398*zb^32*Log[Q2/muf2]*Log[zb] + 1.42935816811047134*zb^33*Log[Q2/muf2]*Log[zb] + 1.45700293492930304*zb^34*Log[Q2/muf2]*Log[zb] + 1.4832637157541144*zb^35*Log[Q2/muf2]*Log[zb] + 1.50824476356827114*zb^36*Log[Q2/muf2]*Log[zb] + 1.53203976771181126*zb^37*Log[Q2/muf2]*Log[zb] + 1.55473321302669881*zb^38*Log[Q2/muf2]*Log[zb] + 1.57640152522350221*zb^39*Log[Q2/muf2]*Log[zb] + 1.5971140423254273*zb^40*Log[Q2/muf2]*Log[zb] + 1.61693384347970421*zb^41*Log[Q2/muf2]*Log[zb] + 1.63591845993066258*zb^42*Log[Q2/muf2]*Log[zb] + 1.65412048797246612*zb^43*Log[Q2/muf2]*Log[zb] + 1.67158811985023323*zb^44*Log[Q2/muf2]*Log[zb] + 1.68836560557378042*zb^45*Log[Q2/muf2]*Log[zb] + 1.70449365624308839*zb^46*Log[Q2/muf2]*Log[zb] + 1.72000979760780309*zb^47*Log[Q2/muf2]*Log[zb] + 1.73494868108259172*zb^48*Log[Q2/muf2]*Log[zb] + 1.74934235823203324*zb^49*Log[Q2/muf2]*Log[zb] + 1.76322052375950335*zb^50*Log[Q2/muf2]*Log[zb] - 5.16666666666666667*zb*Log[Q2/muf2]^2*Log[zb] + 15.3333333333333333*zb^2*Log[Q2/muf2]^2*Log[zb] - 12.5138888888888889*zb^3*Log[Q2/muf2]^2*Log[zb] + 0.279513888888888889*zb^4*Log[Q2/muf2]^2*Log[zb] + 1.01967592592592593*zb^5*Log[Q2/muf2]^2*Log[zb] + 1.01145833333333333*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.957780612244897959*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.922521022297808012*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.9043674414210129*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.896987985008818342*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.895819926659573124*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.898080309316104771*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.902139695321513503*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.907055138974781832*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.912284656481085053*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.917520541627684485*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.922592703736734879*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.927412255013718393*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.931938247405827729*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.936157853697943805*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.9400744560975828*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.943700446562420598*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.947052868477949424*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.950150789354486549*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.953013736474236271*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.955660788576572096*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.9581100730817212*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.960378513273211076*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.962481728156257001*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.964434023895410442*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.9662484384027127*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.967936814954977454*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.969509889801661394*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.970977384512807952*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.972348097510319078*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.9736299915797395*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.974830275652165171*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.975955480082519683*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.977011525227995866*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.978003783476242924*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.978937135069641425*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.979816018173703946*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.980644473679492657*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.981426185234943115*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.982164514983081713*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.982862535455994*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.983523058038233371*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.984148658376048988*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.984741699071753899*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.985304349967142122*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.541666666666666667*zb*Log[Q2/muf2]^3*Log[zb] - 0.8125*zb^2*Log[Q2/muf2]^3*Log[zb] + 0.541666666666666667*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.135416666666666667*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.0722222222222222222*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.0541666666666666667*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.0464285714285714286*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.0419146825396825397*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.0386904761904761905*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.0361111111111111111*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.0339225589225589226*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.0320075757575757576*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.030303030303030304*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.0287698412698412698*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.02738095238095238*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.0261160714285714286*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.0249591503267973856*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.0238970588235294118*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.0229188166494668043*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.0220151072124756335*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.0211779448621553885*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.0204004329004329004*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.0196765794591881548*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.0190011528326745718*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.0183695652173913043*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.0177777777777777778*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.0172222222222222222*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.0166997354497354497*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.0162075047132518397*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.0157430213464696223*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.0153040415276232851*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.0148885528673835125*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.0144947458455522972*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.0141209893048128342*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.0137658093540446482*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.0134278711484593838*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.013105963105963106*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.0127989831937200358*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.0125059269796111901*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.0122258771929824561*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.0119579945799457995*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.0117015098722415796*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.0114557167166356049*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.0112199654350817142*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.0109936575052854123*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.0107762406675450154*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.0105672045773803406*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.0103660769349367869*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.0101724200318425242*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.00998582766439909297*zb^50*Log[Q2/muf2]^3*Log[zb] + 11.688030667409462*zb*Log[zb]^2 - 72.1726710011142*zb^2*Log[zb]^2 + 84.8714797414835361*zb^3*Log[zb]^2 - 13.3809437220365234*zb^4*Log[zb]^2 - 8.51816024357380013*zb^5*Log[zb]^2 - 4.71141303086707849*zb^6*Log[zb]^2 - 2.67121647409858932*zb^7*Log[zb]^2 - 1.51750056522581103*zb^8*Log[zb]^2 - 0.806604434315906824*zb^9*Log[zb]^2 - 0.331980556973834919*zb^10*Log[zb]^2 + 0.00718199718937975019*zb^11*Log[zb]^2 + 0.263281512804467934*zb^12*Log[zb]^2 + 0.4652953315799293*zb^13*Log[zb]^2 + 0.630184260875433168*zb^14*Log[zb]^2 + 0.768402260813788696*zb^15*Log[zb]^2 + 0.886699241113596904*zb^16*Log[zb]^2 + 0.9896195567878732*zb^17*Log[zb]^2 + 1.08033900596310837*zb^18*Log[zb]^2 + 1.16115181676328046*zb^19*Log[zb]^2 + 1.23376458387634338*zb^20*Log[zb]^2 + 1.29947982103038275*zb^21*Log[zb]^2 + 1.35931420446089864*zb^22*Log[zb]^2 + 1.41407696848214981*zb^23*Log[zb]^2 + 1.46442327723446605*zb^24*Log[zb]^2 + 1.51089145950699277*zb^25*Log[zb]^2 + 1.55392957660675205*zb^26*Log[zb]^2 + 1.59391477511855531*zb^27*Log[zb]^2 + 1.63116765367527809*zb^28*Log[zb]^2 + 1.66596311481246636*zb^29*Log[zb]^2 + 1.69853869259155313*zb^30*Log[zb]^2 + 1.72910103597794489*zb^31*Log[zb]^2 + 1.7578310231014704*zb^32*Log[zb]^2 + 1.7848878439865672*zb^33*Log[zb]^2 + 1.81041229540454597*zb^34*Log[zb]^2 + 1.83452946630395245*zb^35*Log[zb]^2 + 1.85735094633147671*zb^36*Log[zb]^2 + 1.8789766571117061*zb^37*Log[zb]^2 + 1.89949638215441386*zb^38*Log[zb]^2 + 1.91899105379090687*zb^39*Log[zb]^2 + 1.9375338425663222*zb^40*Log[zb]^2 + 1.95519108476749934*zb^41*Log[zb]^2 + 1.97202307636501623*zb^42*Log[zb]^2 + 1.98808475597187741*zb^43*Log[zb]^2 + 2.00342629502700636*zb^44*Log[zb]^2 + 2.01809360997949971*zb^45*Log[zb]^2 + 2.03212880854653196*zb^46*Log[zb]^2 + 2.04557057997231637*zb^47*Log[zb]^2 + 2.05845453750009753*zb^48*Log[zb]^2 + 2.07081351988810919*zb^49*Log[zb]^2 + 2.08267785768138622*zb^50*Log[zb]^2 - 13.6041666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 39.453125*zb^2*Log[Q2/muf2]*Log[zb]^2 - 31.3819444444444444*zb^3*Log[Q2/muf2]*Log[zb]^2 + 0.642795138888888889*zb^4*Log[Q2/muf2]*Log[zb]^2 + 2.50043981481481481*zb^5*Log[Q2/muf2]*Log[zb]^2 + 2.47090277777777778*zb^6*Log[Q2/muf2]*Log[zb]^2 + 2.32065192743764172*zb^7*Log[Q2/muf2]*Log[zb]^2 + 2.21422769628684807*zb^8*Log[Q2/muf2]*Log[zb]^2 + 2.15049780328798186*zb^9*Log[Q2/muf2]*Log[zb]^2 + 2.11452518738977072*zb^10*Log[Q2/muf2]*Log[zb]^2 + 2.09523122033223043*zb^11*Log[Q2/muf2]*Log[zb]^2 + 2.0857335872250644*zb^12*Log[Q2/muf2]*Log[zb]^2 + 2.08192240047572215*zb^13*Log[Q2/muf2]*Log[zb]^2 + 2.08135837292201761*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.08258977896340534*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.08475001256390765*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.08732223672863991*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.09000078095130178*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.09260853991551672*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.0950471084061992*zb^20*Log[Q2/muf2]*Log[zb]^2 + 2.09726631176558724*zb^21*Log[Q2/muf2]*Log[zb]^2 + 2.09924539289065243*zb^22*Log[Q2/muf2]*Log[zb]^2 + 2.10098130173204086*zb^23*Log[Q2/muf2]*Log[zb]^2 + 2.10248136724315754*zb^24*Log[Q2/muf2]*Log[zb]^2 + 2.10375870342354834*zb^25*Log[Q2/muf2]*Log[zb]^2 + 2.10482933689653541*zb^26*Log[Q2/muf2]*Log[zb]^2 + 2.10571042626751583*zb^27*Log[Q2/muf2]*Log[zb]^2 + 2.10641917724394897*zb^28*Log[Q2/muf2]*Log[zb]^2 + 2.10697220208320917*zb^29*Log[Q2/muf2]*Log[zb]^2 + 2.10738516244670204*zb^30*Log[Q2/muf2]*Log[zb]^2 + 2.107672592014562*zb^31*Log[Q2/muf2]*Log[zb]^2 + 2.10784783180817368*zb^32*Log[Q2/muf2]*Log[zb]^2 + 2.10792303474223309*zb^33*Log[Q2/muf2]*Log[zb]^2 + 2.10790921122267205*zb^34*Log[Q2/muf2]*Log[zb]^2 + 2.1078162975857047*zb^35*Log[Q2/muf2]*Log[zb]^2 + 2.10765323571070899*zb^36*Log[Q2/muf2]*Log[zb]^2 + 2.10742805643274902*zb^37*Log[Q2/muf2]*Log[zb]^2 + 2.10714796220074928*zb^38*Log[Q2/muf2]*Log[zb]^2 + 2.10681940627601766*zb^39*Log[Q2/muf2]*Log[zb]^2 + 2.10644816697124548*zb^40*Log[Q2/muf2]*Log[zb]^2 + 2.10603941620857352*zb^41*Log[Q2/muf2]*Log[zb]^2 + 2.10559778217015339*zb^42*Log[Q2/muf2]*Log[zb]^2 + 2.10512740612128452*zb^43*Log[Q2/muf2]*Log[zb]^2 + 2.10463199366843237*zb^44*Log[Q2/muf2]*Log[zb]^2 + 2.10411486081494637*zb^45*Log[Q2/muf2]*Log[zb]^2 + 2.10357897522473815*zb^46*Log[Q2/muf2]*Log[zb]^2 + 2.10302699311774917*zb^47*Log[Q2/muf2]*Log[zb]^2 + 2.10246129221357257*zb^48*Log[Q2/muf2]*Log[zb]^2 + 2.10188400111964163*zb^49*Log[Q2/muf2]*Log[zb]^2 + 2.10129702553359983*zb^50*Log[Q2/muf2]*Log[zb]^2 + 2.70833333333333333*zb*Log[Q2/muf2]^2*Log[zb]^2 - 4.0625*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 2.70833333333333333*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 0.677083333333333333*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 0.361111111111111111*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 0.270833333333333333*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 0.232142857142857143*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 0.209573412698412698*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 0.193452380952380952*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 0.180555555555555556*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 0.169612794612794613*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 0.160037878787878788*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 0.151515151515151515*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 0.143849206349206349*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 0.136904761904761905*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 0.130580357142857143*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 0.124795751633986928*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 0.119485294117647059*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 0.114594083247334021*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 0.110075536062378168*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 0.105889724310776942*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 0.102002164502164502*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 0.0983828972959407742*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 0.09500576416337286*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 0.0918478260869565217*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 0.0888888888888888889*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 0.0861111111111111111*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 0.0834986772486772487*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 0.0810375235662591984*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 0.0787151067323481117*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 0.0765202076381164257*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 0.0744427643369175627*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 0.0724737292277614858*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 0.0706049465240641711*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 0.0688290467702232408*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 0.0671393557422969188*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 0.0655298155298155298*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 0.0639949159686001791*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 0.0625296348980559507*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 0.0611293859649122807*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 0.0597899728997289973*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 0.0585075493612078978*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 0.0572785835831780245*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 0.0560998271754085708*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 0.0549682875264270613*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 0.0538812033377250769*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 0.0528360228869017028*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 0.0518303846746839346*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 0.0508621001592126212*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 0.0499291383219954649*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 9.94444444444444444*zb*Log[zb]^3 + 28.1979166666666667*zb^2*Log[zb]^3 - 22.3032407407407407*zb^3*Log[zb]^3 + 0.425925925925925926*zb^4*Log[zb]^3 + 1.74693672839506173*zb^5*Log[zb]^3 + 1.72626157407407407*zb^6*Log[zb]^3 + 1.61900462962962963*zb^7*Log[zb]^3 + 1.54245825066137566*zb^8*Log[zb]^3 + 1.49603174603174603*zb^9*Log[zb]^3 + 1.46922738462669018*zb^10*Log[zb]^3 + 1.45423808845631236*zb^11*Log[zb]^3 + 1.44621090390740012*zb^12*Log[zb]^3 + 1.44224715299161686*zb^13*Log[zb]^3 + 1.44062593788345467*zb^14*Log[zb]^3 + 1.44032244426818603*zb^15*Log[zb]^3 + 1.44072413680207579*zb^16*Log[zb]^3 + 1.44146484322849783*zb^17*Log[zb]^3 + 1.44232709043238647*zb^18*Log[zb]^3 + 1.44318393354881974*zb^19*Log[zb]^3 + 1.44396385993588201*zb^20*Log[zb]^3 + 1.44462935659431883*zb^21*Log[zb]^3 + 1.44516368390890613*zb^22*Log[zb]^3 + 1.44556264620527877*zb^23*Log[zb]^3 + 1.44582944331526004*zb^24*Log[zb]^3 + 1.4459714429425146*zb^25*Log[zb]^3 + 1.44599816163523557*zb^26*Log[zb]^3 + 1.44592001175134734*zb^27*Log[zb]^3 + 1.44574753629230408*zb^28*Log[zb]^3 + 1.4454909551616395*zb^29*Log[zb]^3 + 1.44515991001038096*zb^30*Log[zb]^3 + 1.44476333505006198*zb^31*Log[zb]^3 + 1.44430940688869566*zb^32*Log[zb]^3 + 1.44380554297190279*zb^33*Log[zb]^3 + 1.4432584289245538*zb^34*Log[zb]^3 + 1.44267406207197147*zb^35*Log[zb]^3 + 1.44205780299092027*zb^36*Log[zb]^3 + 1.44141442993978097*zb^37*Log[zb]^3 + 1.44074819298574827*zb^38*Log[zb]^3 + 1.44006286593610598*zb^39*Log[zb]^3 + 1.43936179502052902*zb^40*Log[zb]^3 + 1.43864794381332798*zb^41*Log[zb]^3 + 1.43792393422881232*zb^42*Log[zb]^3 + 1.43719208363616778*zb^43*Log[zb]^3 + 1.43645443826692202*zb^44*Log[zb]^3 + 1.43571280315798483*zb^45*Log[zb]^3 + 1.43496876890634048*zb^46*Log[zb]^3 + 1.43422373552109238*zb^47*Log[zb]^3 + 1.43347893365363282*zb^48*Log[zb]^3 + 1.43273544347316146*zb^49*Log[zb]^3 + 1.43199421143651272*zb^50*Log[zb]^3 + 4.36805555555555556*zb*Log[Q2/muf2]*Log[zb]^3 - 6.55208333333333333*zb^2*Log[Q2/muf2]*Log[zb]^3 + 4.36805555555555556*zb^3*Log[Q2/muf2]*Log[zb]^3 + 1.09201388888888889*zb^4*Log[Q2/muf2]*Log[zb]^3 + 0.582407407407407407*zb^5*Log[Q2/muf2]*Log[zb]^3 + 0.436805555555555556*zb^6*Log[Q2/muf2]*Log[zb]^3 + 0.374404761904761905*zb^7*Log[Q2/muf2]*Log[zb]^3 + 0.338004298941798942*zb^8*Log[Q2/muf2]*Log[zb]^3 + 0.312003968253968254*zb^9*Log[Q2/muf2]*Log[zb]^3 + 0.291203703703703704*zb^10*Log[Q2/muf2]*Log[zb]^3 + 0.273554994388327722*zb^11*Log[Q2/muf2]*Log[zb]^3 + 0.258112373737373737*zb^12*Log[Q2/muf2]*Log[zb]^3 + 0.244366744366744367*zb^13*Log[Q2/muf2]*Log[zb]^3 + 0.232002950752950753*zb^14*Log[Q2/muf2]*Log[zb]^3 + 0.220802808302808303*zb^15*Log[Q2/muf2]*Log[zb]^3 + 0.210602678571428571*zb^16*Log[Q2/muf2]*Log[zb]^3 + 0.201273148148148148*zb^17*Log[Q2/muf2]*Log[zb]^3 + 0.192708333333333333*zb^18*Log[Q2/muf2]*Log[zb]^3 + 0.184819688109161793*zb^19*Log[Q2/muf2]*Log[zb]^3 + 0.177532082521117609*zb^20*Log[Q2/muf2]*Log[zb]^3 + 0.170781119465329992*zb^21*Log[Q2/muf2]*Log[zb]^3 + 0.164511183261183261*zb^22*Log[Q2/muf2]*Log[zb]^3 + 0.158673954869607044*zb^23*Log[Q2/muf2]*Log[zb]^3 + 0.153227245278875714*zb^24*Log[Q2/muf2]*Log[zb]^3 + 0.148134057971014493*zb^25*Log[Q2/muf2]*Log[zb]^3 + 0.143361823361823362*zb^26*Log[Q2/muf2]*Log[zb]^3 + 0.138881766381766382*zb^27*Log[Q2/muf2]*Log[zb]^3 + 0.134668379460046127*zb^28*Log[Q2/muf2]*Log[zb]^3 + 0.130698980315838553*zb^29*Log[Q2/muf2]*Log[zb]^3 + 0.126953338806787083*zb^30*Log[Q2/muf2]*Log[zb]^3 + 0.123413360524039056*zb^31*Log[Q2/muf2]*Log[zb]^3 + 0.120062817353643967*zb^32*Log[Q2/muf2]*Log[zb]^3 + 0.116887117139133268*zb^33*Log[Q2/muf2]*Log[zb]^3 + 0.113873106060606061*zb^34*Log[Q2/muf2]*Log[zb]^3 + 0.111008898508898509*zb^35*Log[Q2/muf2]*Log[zb]^3 + 0.108283730158730159*zb^36*Log[Q2/muf2]*Log[zb]^3 + 0.105687830687830688*zb^37*Log[Q2/muf2]*Log[zb]^3 + 0.103212313190383366*zb^38*Log[Q2/muf2]*Log[zb]^3 + 0.100849077822762033*zb^39*Log[Q2/muf2]*Log[zb]^3 + 0.0985907276203328835*zb^40*Log[Q2/muf2]*Log[zb]^3 + 0.0964304947536654854*zb^41*Log[Q2/muf2]*Log[zb]^3 + 0.0943621757646148*zb^42*Log[Q2/muf2]*Log[zb]^3 + 0.0923800745482537882*zb^43*Log[Q2/muf2]*Log[zb]^3 + 0.0904789520341845923*zb^44*Log[Q2/muf2]*Log[zb]^3 + 0.0886539816772374912*zb^45*Log[Q2/muf2]*Log[zb]^3 + 0.0869007099985360855*zb^46*Log[Q2/muf2]*Log[zb]^3 + 0.0852150215278491566*zb^47*Log[Q2/muf2]*Log[zb]^3 + 0.08359310759070819*zb^48*Log[Q2/muf2]*Log[zb]^3 + 0.0820314384619095865*zb^49*Log[Q2/muf2]*Log[zb]^3 + 0.0805267384731670446*zb^50*Log[Q2/muf2]*Log[zb]^3 + 2.23611111111111111*zb*Log[zb]^4 - 3.35416666666666667*zb^2*Log[zb]^4 + 2.23611111111111111*zb^3*Log[zb]^4 + 0.559027777777777778*zb^4*Log[zb]^4 + 0.298148148148148148*zb^5*Log[zb]^4 + 0.223611111111111111*zb^6*Log[zb]^4 + 0.191666666666666667*zb^7*Log[zb]^4 + 0.173032407407407407*zb^8*Log[zb]^4 + 0.159722222222222222*zb^9*Log[zb]^4 + 0.149074074074074074*zb^10*Log[zb]^4 + 0.140039281705948373*zb^11*Log[zb]^4 + 0.132133838383838384*zb^12*Log[zb]^4 + 0.125097125097125097*zb^13*Log[zb]^4 + 0.118767806267806268*zb^14*Log[zb]^4 + 0.113034188034188034*zb^15*Log[zb]^4 + 0.1078125*zb^16*Log[zb]^4 + 0.103036492374727669*zb^17*Log[zb]^4 + 0.0986519607843137255*zb^18*Log[zb]^4 + 0.0946135764247219356*zb^19*Log[zb]^4 + 0.0908828784925276153*zb^20*Log[zb]^4 + 0.0874269005847953216*zb^21*Log[zb]^4 + 0.0842171717171717172*zb^22*Log[zb]^4 + 0.08122895622895623*zb^23*Log[zb]^4 + 0.0784406565656565657*zb^24*Log[zb]^4 + 0.0758333333333333333*zb^25*Log[zb]^4 + 0.0733903133903133903*zb^26*Log[zb]^4 + 0.0710968660968660969*zb^27*Log[zb]^4 + 0.0689399335232668566*zb^28*Log[zb]^4 + 0.0669079040726550305*zb^29*Log[zb]^4 + 0.0649904214559386973*zb^30*Log[zb]^4 + 0.0631782227165986899*zb^31*Log[zb]^4 + 0.0614630002986857826*zb^32*Log[zb]^4 + 0.0598372841316389703*zb^33*Log[zb]^4 + 0.0582943404634581105*zb^34*Log[zb]^4 + 0.0568280847692612398*zb^35*Log[zb]^4 + 0.0554330065359477124*zb^36*Log[zb]^4 + 0.0541041041041041041*zb^37*Log[zb]^4 + 0.0528368280561263017*zb^38*Log[zb]^4 + 0.0516270318901897849*zb^39*Log[zb]^4 + 0.0504709289248762933*zb^40*Log[zb]^4 + 0.0493650545479813772*zb^41*Log[zb]^4 + 0.0483062330623306233*zb^42*Log[zb]^4 + 0.0472915484968803176*zb^43*Log[zb]^4 + 0.0463183188473886148*zb^44*Log[zb]^4 + 0.0453840732910500352*zb^45*Log[zb]^4 + 0.0444865319865319865*zb^46*Log[zb]^4 + 0.0436235881271342264*zb^47*Log[zb]^4 + 0.0427932919621749409*zb^48*Log[zb]^4 + 0.0419938365417088821*zb^49*Log[zb]^4 + 0.0412235449735449735*zb^50*Log[zb]^4, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, -0.0555555555555555556*zb - 0.0648148148148148148*zb^3 - 0.0324074074074074074*zb^4 + 0.023065843621399178*zb^5 + 0.0521244855967078189*zb^6 + 0.0566111950953220794*zb^7 + 0.0467454018644494835*zb^8 + 0.0306139962353744163*zb^9 + 0.0130331443105362858*zb^10 - 0.00357484488692067122*zb^11 - 0.0182171349017789614*zb^12 - 0.0306571062430567684*zb^13 - 0.0410131604093296061*zb^14 - 0.0495414161269991015*zb^15 - 0.0565275959151677789*zb^16 - 0.0622387983377074248*zb^17 - 0.0669059969975921287*zb^18 - 0.07072116040732083*zb^19 - 0.0738405756550529997*zb^20 - 0.0763902231942521122*zb^21 - 0.0784713051489978704*zb^22 - 0.0801651674984011478*zb^23 - 0.0815373990318354361*zb^24 - 0.0826411274417513462*zb^25 - 0.0835196209878685215*zb^26 - 0.0842083234157526606*zb^27 - 0.0847364404468522091*zb^28 - 0.0851281773044670479*zb^29 - 0.0854037068774840537*zb^30 - 0.0855799305457320037*zb^31 - 0.0856710793019911876*zb^32 - 0.0856891915003678816*zb^33 - 0.0856444948771417285*zb^34 - 0.0855457139014182534*zb^35 - 0.0854003185424103539*zb^36 - 0.0852147267963894613*zb^37 - 0.0849944704931022061*zb^38 - 0.0847443317658136*zb^39 - 0.0844684559466471883*zb^40 - 0.0841704454099383476*zb^41 - 0.0838534379349494251*zb^42 - 0.0835201724245030075*zb^43 - 0.0831730442452196747*zb^44 - 0.0828141520089267472*zb^45 - 0.0824453372641657496*zb^46 - 0.0820682182895892533*zb^47 - 0.0816842189608086308*zb^48 - 0.0812945934863350594*zb^49 - 0.08090044766702831*zb^50 + ALARM*zb^51 - 0.0111111111111111111*zb^5*Log[Q2/muf2] - 0.0222222222222222222*zb^6*Log[Q2/muf2] - 0.0301587301587301587*zb^7*Log[Q2/muf2] - 0.0349206349206349206*zb^8*Log[Q2/muf2] - 0.0373162845385067607*zb^9*Log[Q2/muf2] - 0.0381540270429159318*zb^10*Log[Q2/muf2] - 0.0380417935973491529*zb^11*Log[Q2/muf2] - 0.0373870984982096093*zb^12*Log[Q2/muf2] - 0.0364463211685433908*zb^13*Log[Q2/muf2] - 0.0353739881517659295*zb^14*Log[Q2/muf2] - 0.0342599684266350933*zb^15*Log[Q2/muf2] - 0.0331545820434709324*zb^16*Log[Q2/muf2] - 0.0320845848051730405*zb^17*Log[Q2/muf2] - 0.0310629917165864878*zb^18*Log[Q2/muf2] - 0.030094975480252396*zb^19*Log[Q2/muf2] - 0.0291813498710643533*zb^20*Log[Q2/muf2] - 0.0283205996107735751*zb^21*Log[Q2/muf2] - 0.027510048385644238*zb^22*Log[Q2/muf2] - 0.0267465211437914936*zb^23*Log[Q2/muf2] - 0.0260267120097749527*zb^24*Log[Q2/muf2] - 0.0253473820537341979*zb^25*Log[Q2/muf2] - 0.0247054594955335725*zb^26*Log[Q2/muf2] - 0.0240980845651449888*zb^27*Log[Q2/muf2] - 0.0235226234976667229*zb^28*Log[Q2/muf2] - 0.0229766658047248103*zb^29*Log[Q2/muf2] - 0.0224580129513196646*zb^30*Log[Q2/muf2] - 0.0219646630718967413*zb^31*Log[Q2/muf2] - 0.0214947943285178277*zb^32*Log[Q2/muf2] - 0.0210467483354128887*zb^33*Log[Q2/muf2] - 0.0206190143923667622*zb^34*Log[Q2/muf2] - 0.0202102148776229952*zb^35*Log[Q2/muf2] - 0.0198190919288138489*zb^36*Log[Q2/muf2] - 0.0194444954174487711*zb^37*Log[Q2/muf2] - 0.0190853721574237663*zb^38*Log[Q2/muf2] - 0.01874075625655398*zb^39*Log[Q2/muf2] - 0.0184097605079452688*zb^40*Log[Q2/muf2] - 0.0180915687166381584*zb^41*Log[Q2/muf2] - 0.017785428861381996*zb^42*Log[Q2/muf2] - 0.0174906469986946789*zb^43*Log[Q2/muf2] - 0.0172065818248313329*zb^44*Log[Q2/muf2] - 0.0169326398199565811*zb^45*Log[Q2/muf2] - 0.0166682709071610977*zb^46*Log[Q2/muf2] - 0.016412964566716794*zb^47*Log[Q2/muf2] - 0.0161662463530117912*zb^48*Log[Q2/muf2] - 0.0159276747679204276*zb^49*Log[Q2/muf2] - 0.0156968384499679651*zb^50*Log[Q2/muf2] - 0.0222222222222222222*zb^5*Log[zb] - 0.0444444444444444444*zb^6*Log[zb] - 0.0603174603174603175*zb^7*Log[zb] - 0.0698412698412698413*zb^8*Log[zb] - 0.0746325690770135215*zb^9*Log[zb] - 0.0763080540858318636*zb^10*Log[zb] - 0.0760835871946983058*zb^11*Log[zb] - 0.0747741969964192186*zb^12*Log[zb] - 0.0728926423370867815*zb^13*Log[zb] - 0.0707479763035318591*zb^14*Log[zb] - 0.0685199368532701866*zb^15*Log[zb] - 0.0663091640869418647*zb^16*Log[zb] - 0.0641691696103460809*zb^17*Log[zb] - 0.0621259834331729757*zb^18*Log[zb] - 0.0601899509605047961*zb^19*Log[zb] - 0.0583626997421287067*zb^20*Log[zb] - 0.0566411992215471502*zb^21*Log[zb] - 0.055020096771288475*zb^22*Log[zb] - 0.0534930422875829872*zb^23*Log[zb] - 0.0520534240195499054*zb^24*Log[zb] - 0.0506947641074683959*zb^25*Log[zb] - 0.0494109189910671449*zb^26*Log[zb] - 0.0481961691302899775*zb^27*Log[zb] - 0.0470452469953334457*zb^28*Log[zb] - 0.0459533316094496207*zb^29*Log[zb] - 0.0449160259026393293*zb^30*Log[zb] - 0.0439293261437934826*zb^31*Log[zb] - 0.0429895886570356554*zb^32*Log[zb] - 0.0420934966708257773*zb^33*Log[zb] - 0.0412380287847335245*zb^34*Log[zb] - 0.0404204297552459904*zb^35*Log[zb] - 0.0396381838576276977*zb^36*Log[zb] - 0.0388889908348975421*zb^37*Log[zb] - 0.0381707443148475326*zb^38*Log[zb] - 0.03748151251310796*zb^39*Log[zb] - 0.0368195210158905375*zb^40*Log[zb] - 0.0361831374332763168*zb^41*Log[zb] - 0.0355708577227639941*zb^42*Log[zb] - 0.0349812939973893577*zb^43*Log[zb] - 0.0344131636496626658*zb^44*Log[zb] - 0.0338652796399131621*zb^45*Log[zb] - 0.0333365418143221954*zb^46*Log[zb] - 0.0328259291334335899*zb^47*Log[zb] - 0.0323324927060235825*zb^48*Log[zb] - 0.0318553495358408552*zb^49*Log[zb] - 0.0313936768999359302*zb^50*Log[zb], 0.291666666666666667*zb^2 - 0.0478395061728395062*zb^3 - 0.202353395061728395*zb^4 - 0.264439814814814815*zb^5 - 0.279509259259259259*zb^6 - 0.272717084188172624*zb^7 - 0.256901328487744304*zb^8 - 0.238282090571139292*zb^9 - 0.219712951881712905*zb^10 - 0.202388439212909566*zb^11 - 0.186709855992133584*zb^12 - 0.172715556647021816*zb^13 - 0.160290913157567642*zb^14 - 0.149268301454712596*zb^15 - 0.139472802143421238*zb^16 - 0.130741491646951964*zb^17 - 0.122930178744610758*zb^18 - 0.115914412726899109*zb^19 - 0.109588080563182216*zb^20 - 0.103861167825132528*zb^21 - 0.09865739971075238*zb^22 - 0.0939120616028949329*zb^23 - 0.0895701010645721597*zb^24 - 0.0855845237279269048*zb^25 - 0.0819150585449410236*zb^26 - 0.0785270556675554585*zb^27 - 0.0753905791784057485*zb^28 - 0.0724796603913954602*zb^29 - 0.0697716823716699*zb^30 - 0.0672468712983371561*zb^31 - 0.0648878747555768597*zb^32 - 0.0626794108245013205*zb^33 - 0.0606079749678292947*zb^34 - 0.0586615942279070818*zb^35 - 0.0568296202898424436*zb^36 - 0.0551025545862552204*zb^37 - 0.0534718999178390533*zb^38 - 0.0519300341007975388*zb^39 - 0.05047010198200455*zb^40 - 0.0490859228283839939*zb^41 - 0.0477719106325274184*zb^42 - 0.04652300530879796*zb^43 - 0.0453346131042265985*zb^44 - 0.0442025548330183575*zb^45 - 0.0431230207755551651*zb^46 - 0.0420925312727553642*zb^47 - 0.0411079022027185638*zb^48 - 0.0401662146552507731*zb^49 - 0.0392647882263069659*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, -0.579365079956927575*zb + 0.18438027408079852*zb^2 + 0.791439849682223907*zb^3 + 0.855807249805852251*zb^4 + 1.40401063629012829*zb^5 + 1.21069146493451549*zb^6 + 0.666345484726805495*zb^7 + 0.0891175280516487266*zb^8 - 0.38422639844102174*zb^9 - 0.722497288441784698*zb^10 - 0.939784656895480354*zb^11 - 1.06357596432505554*zb^12 - 1.12090673508090082*zb^13 - 1.13368720205090322*zb^14 - 1.1180747746957795*zb^15 - 1.08532576578756303*zb^16 - 1.04297924352738536*zb^17 - 0.995930131463123777*zb^18 - 0.947267246838895875*zb^19 - 0.898879903487856074*zb^20 - 0.851877508237289353*zb^21 - 0.806871328585357387*zb^22 - 0.764159861300631195*zb^23 - 0.723848965595716749*zb^24 - 0.685928808449870681*zb^25 - 0.650322646818477027*zb^26 - 0.616917439179383833*zb^27 - 0.585582824385221032*zb^28 - 0.556182698547063297*zb^29 - 0.528582107386430871*zb^30 - 0.5026511908928444*zb^31 - 0.478267286722831352*zb^32 - 0.455315895508359148*zb^33 - 0.433690953992589099*zb^34 - 0.413294698018670018*zb^35 - 0.394037293016290245*zb^36 - 0.375836343142369082*zb^37 - 0.358616347876941254*zb^38 - 0.342308147907665224*zb^39 - 0.326848384997071575*zb^40 - 0.312178989676569149*zb^41 - 0.298246703792232576*zb^42 - 0.285002640694633583*zb^43 - 0.2724018832910794*zb^44 - 0.260403118666556971*zb^45 - 0.248968307144067321*zb^46 - 0.238062383246621987*zb^47 - 0.227652985880619578*zb^48 - 0.217710215079276451*zb^49 - 0.208206412757954466*zb^50 + ALARM*zb^51 + 0.037037037037037035*zb*Log[Q2/muf2] - 0.0740740740740740741*zb^2*Log[Q2/muf2] - 0.349818953717480118*zb^3*Log[Q2/muf2] - 0.541500792387158818*zb^4*Log[Q2/muf2] - 1.04887856365672841*zb^5*Log[Q2/muf2] - 1.23563596118570085*zb^6*Log[Q2/muf2] - 1.16837690198862101*zb^7*Log[Q2/muf2] - 0.981502997946312974*zb^8*Log[Q2/muf2] - 0.764053426374699213*zb^9*Log[Q2/muf2] - 0.560490533841752615*zb^10*Log[Q2/muf2] - 0.387700879012071002*zb^11*Log[Q2/muf2] - 0.248450679545956078*zb^12*Log[Q2/muf2] - 0.139421503551946555*zb^13*Log[Q2/muf2] - 0.0553805726020479428*zb^14*Log[Q2/muf2] + 0.00890883070374859386*zb^15*Log[Q2/muf2] + 0.0579592728129013381*zb^16*Log[Q2/muf2] + 0.0953922881272008065*zb^17*Log[Q2/muf2] + 0.124006064835520112*zb^18*Log[Q2/muf2] + 0.145919057603808239*zb^19*Log[Q2/muf2] + 0.162719550043454943*zb^20*Log[Q2/muf2] + 0.175594937418377772*zb^21*Log[Q2/muf2] + 0.185434485580303851*zb^22*Log[Q2/muf2] + 0.192907447984716413*zb^23*Log[Q2/muf2] + 0.198520996506475424*zb^24*Log[Q2/muf2] + 0.202662619032666315*zb^25*Log[Q2/muf2] + 0.20563097084827175*zb^26*Log[Q2/muf2] + 0.207658308776306356*zb^27*Log[Q2/muf2] + 0.208926851097207301*zb^28*Log[Q2/muf2] + 0.209580771521183239*zb^29*Log[Q2/muf2] + 0.20973505414361188*zb^30*Log[Q2/muf2] + 0.209482083987806291*zb^31*Log[Q2/muf2] + 0.208896595074603944*zb^32*Log[Q2/muf2] + 0.208039418809134484*zb^33*Log[Q2/muf2] + 0.206960349123682618*zb^34*Log[Q2/muf2] + 0.205700351797469969*zb^35*Log[Q2/muf2] + 0.204293282534816659*zb^36*Log[Q2/muf2] + 0.202767233837751307*zb^37*Log[Q2/muf2] + 0.201145598948819707*zb^38*Log[Q2/muf2] + 0.199447918338342715*zb^39*Log[Q2/muf2] + 0.19769055771510635*zb^40*Log[Q2/muf2] + 0.195887254509541515*zb^41*Log[Q2/muf2] + 0.194049560932148993*zb^42*Log[Q2/muf2] + 0.192187205150521362*zb^43*Log[Q2/muf2] + 0.190308387224645953*zb^44*Log[Q2/muf2] + 0.188420022744960322*zb^45*Log[Q2/muf2] + 0.186527944311550223*zb^46*Log[Q2/muf2] + 0.184637068846205052*zb^47*Log[Q2/muf2] + 0.1827515370752107*zb^48*Log[Q2/muf2] + 0.180874830238045765*zb^49*Log[Q2/muf2] + 0.179009868075920127*zb^50*Log[Q2/muf2] + 0.0667283950617283951*zb^5*Log[Q2/muf2]^2 + 0.118641975308641975*zb^6*Log[Q2/muf2]^2 + 0.144284454522549761*zb^7*Log[Q2/muf2]^2 + 0.1503577727387251*zb^8*Log[Q2/muf2]^2 + 0.145067867796409831*zb^9*Log[Q2/muf2]^2 + 0.134343585628124135*zb^10*Log[Q2/muf2]^2 + 0.121752080820008777*zb^11*Log[Q2/muf2]^2 + 0.109192585577198906*zb^12*Log[Q2/muf2]^2 + 0.09754919948383635*zb^13*Log[Q2/muf2]^2 + 0.0871437563823829821*zb^14*Log[Q2/muf2]^2 + 0.0780124598375837877*zb^15*Log[Q2/muf2]^2 + 0.0700620234665654267*zb^16*Log[Q2/muf2]^2 + 0.0631521726085685317*zb^17*Log[Q2/muf2]^2 + 0.0571361574285290465*zb^18*Log[Q2/muf2]^2 + 0.0518786004125821073*zb^19*Log[Q2/muf2]^2 + 0.0472617607303383802*zb^20*Log[Q2/muf2]^2 + 0.0431862755896535775*zb^21*Log[Q2/muf2]^2 + 0.0395695482665262175*zb^22*Log[Q2/muf2]^2 + 0.0363433587242871597*zb^23*Log[Q2/muf2]^2 + 0.0334514267231899214*zb^24*Log[Q2/muf2]^2 + 0.0308472259323189233*zb^25*Log[Q2/muf2]^2 + 0.0284921384710427392*zb^26*Log[Q2/muf2]^2 + 0.0263539454729728135*zb^27*Log[Q2/muf2]^2 + 0.0244056128769282864*zb^28*Log[Q2/muf2]^2 + 0.0226243223918087585*zb^29*Log[Q2/muf2]^2 + 0.0209907000603230017*zb^30*Log[Q2/muf2]^2 + 0.0194882015548858923*zb^31*Log[Q2/muf2]^2 + 0.0181026208322287688*zb^32*Log[Q2/muf2]^2 + 0.016821695627788943*zb^33*Log[Q2/muf2]^2 + 0.0156347890261908963*zb^34*Log[Q2/muf2]^2 + 0.0145326309672167216*zb^35*Log[Q2/muf2]^2 + 0.0135071071709986011*zb^36*Log[Q2/muf2]^2 + 0.0125510857701591015*zb^37*Log[Q2/muf2]^2 + 0.0116582740919747644*zb^38*Log[Q2/muf2]^2 + 0.0108230996868890022*zb^39*Log[Q2/muf2]^2 + 0.0100406109687699482*zb^40*Log[Q2/muf2]^2 + 0.00930639380906422386*zb^41*Log[Q2/muf2]^2 + 0.00861650118171427689*zb^42*Log[Q2/muf2]^2 + 0.00796739354161155442*zb^43*Log[Q2/muf2]^2 + 0.00735588807657504936*zb^44*Log[Q2/muf2]^2 + 0.00677911533158579044*zb^45*Log[Q2/muf2]^2 + 0.00623448198704509707*zb^46*Log[Q2/muf2]^2 + 0.00571963879736995638*zb^47*Log[Q2/muf2]^2 + 0.00523245287535142771*zb^48*Log[Q2/muf2]^2 + 0.00477098365133366862*zb^49*Log[Q2/muf2]^2 + 0.00433346195204398363*zb^50*Log[Q2/muf2]^2 + 0.202093881494930353*zb*Log[zb] - 0.197530864197530864*zb^2*Log[zb] - 1.5070265275751735*zb^3*Log[zb] - 1.50866996098217258*zb^4*Log[zb] - 2.16448956979401125*zb^5*Log[zb] - 2.28972748947480484*zb^6*Log[zb] - 2.03512190120090306*zb^7*Log[zb] - 1.63987625596085807*zb^8*Log[zb] - 1.24442191994209557*zb^9*Log[zb] - 0.908028937610377585*zb^10*Log[zb] - 0.645199200793188607*zb^11*Log[zb] - 0.450414866526663815*zb^12*Log[zb] - 0.311424011666034859*zb^13*Log[zb] - 0.215379402514448716*zb^14*Log[zb] - 0.151193816357007335*zb^15*Log[zb] - 0.11011003638016244*zb^16*Log[zb] - 0.0855348744861973896*zb^17*Log[zb] - 0.0726396813098299601*zb^18*Log[zb] - 0.0679440018208088264*zb^19*Log[zb] - 0.0689607103056530413*zb^20*Log[zb] - 0.0739194556605608588*zb^21*Log[zb] - 0.0815612312914434485*zb^22*Log[zb] - 0.0909899083020535083*zb^23*Log[zb] - 0.101566595232398916*zb^24*Log[zb] - 0.112835070957567571*zb^25*Log[zb] - 0.124469303469101499*zb^26*Log[zb] - 0.136236488379946062*zb^27*Log[zb] - 0.147970935044691973*zb^28*Log[zb] - 0.159555526322922973*zb^29*Log[zb] - 0.170908476292067384*zb^30*Log[zb] - 0.1819738091431733*zb^31*Log[zb] - 0.192714466408941628*zb^32*Log[zb] - 0.203107282896372349*zb^33*Log[zb] - 0.213139300820428794*zb^34*Log[zb] - 0.222805049412712369*zb^35*Log[zb] - 0.232104526320594106*zb^36*Log[zb] - 0.24104169286363214*zb^37*Log[zb] - 0.24962334817140314*zb^38*Log[zb] - 0.257858284510904917*zb^39*Log[zb] - 0.265756652558842017*zb^40*Log[zb] - 0.273329484279619919*zb^41*Log[zb] - 0.280588334689474207*zb^42*Log[zb] - 0.287545013673987546*zb^43*Log[zb] - 0.294211386256770823*zb^44*Log[zb] - 0.300599225042746666*zb^45*Log[zb] - 0.306720102508744087*zb^46*Log[zb] - 0.312585313761482085*zb^47*Log[zb] - 0.318205822595880976*zb^48*Log[zb] - 0.323592225357348047*zb^49*Log[zb] - 0.328754728379624009*zb^50*Log[zb] - 0.148148148148148148*zb*Log[Q2/muf2]*Log[zb] + 0.0708544296565273733*zb^3*Log[Q2/muf2]*Log[zb] + 0.157274182742947126*zb^4*Log[Q2/muf2]*Log[zb] + 0.537414193877458418*zb^5*Log[Q2/muf2]*Log[zb] + 0.773041173461901123*zb^6*Log[Q2/muf2]*Log[zb] + 0.840259374762069923*zb^7*Log[Q2/muf2]*Log[zb] + 0.799830310613551727*zb^8*Log[Q2/muf2]*Log[zb] + 0.706830662086678511*zb^9*Log[Q2/muf2]*Log[zb] + 0.596229719441254629*zb^10*Log[Q2/muf2]*Log[zb] + 0.486745162085199517*zb^11*Log[Q2/muf2]*Log[zb] + 0.386883595431733017*zb^12*Log[Q2/muf2]*Log[zb] + 0.299504659522118798*zb^13*Log[Q2/muf2]*Log[zb] + 0.224660030900879375*zb^14*Log[Q2/muf2]*Log[zb] + 0.161186425109016806*zb^15*Log[Q2/muf2]*Log[zb] + 0.107530486232911262*zb^16*Log[Q2/muf2]*Log[zb] + 0.0621396328166778556*zb^17*Log[Q2/muf2]*Log[zb] + 0.0236231756973916894*zb^18*Log[Q2/muf2]*Log[zb] - 0.00920044250052844019*zb^19*Log[Q2/muf2]*Log[zb] - 0.0373081642528023793*zb^20*Log[Q2/muf2]*Log[zb] - 0.0614969782213188912*zb^21*Log[Q2/muf2]*Log[zb] - 0.0824136086931772325*zb^22*Log[Q2/muf2]*Log[zb] - 0.100582653105370195*zb^23*Log[Q2/muf2]*Log[zb] - 0.116430795055092674*zb^24*Log[Q2/muf2]*Log[zb] - 0.130306663166382879*zb^25*Log[Q2/muf2]*Log[zb] - 0.142496710290089414*zb^26*Log[Q2/muf2]*Log[zb] - 0.153237746566527337*zb^27*Log[Q2/muf2]*Log[zb] - 0.162726776646689782*zb^28*Log[Q2/muf2]*Log[zb] - 0.171128714222033596*zb^29*Log[Q2/muf2]*Log[zb] - 0.178582444816124698*zb^30*Log[Q2/muf2]*Log[zb] - 0.185205609787945771*zb^31*Log[Q2/muf2]*Log[zb] - 0.191098401012480465*zb^32*Log[Q2/muf2]*Log[zb] - 0.19634658858666704*zb^33*Log[Q2/muf2]*Log[zb] - 0.201023951612360007*zb^34*Log[Q2/muf2]*Log[zb] - 0.205194242054746355*zb^35*Log[Q2/muf2]*Log[zb] - 0.208912781268405082*zb^36*Log[Q2/muf2]*Log[zb] - 0.212227765781910902*zb^37*Log[Q2/muf2]*Log[zb] - 0.215181341533097551*zb^38*Log[Q2/muf2]*Log[zb] - 0.217810492556219673*zb^39*Log[Q2/muf2]*Log[zb] - 0.220147780083317777*zb^40*Log[Q2/muf2]*Log[zb] - 0.222221960345014765*zb^41*Log[Q2/muf2]*Log[zb] - 0.224058503453062735*zb^42*Log[Q2/muf2]*Log[zb] - 0.225680031181890396*zb^43*Log[Q2/muf2]*Log[zb] - 0.227106687914966452*zb^44*Log[Q2/muf2]*Log[zb] - 0.228356456242453818*zb^45*Log[Q2/muf2]*Log[zb] - 0.229445426508731909*zb^46*Log[Q2/muf2]*Log[zb] - 0.230388027876158916*zb^47*Log[Q2/muf2]*Log[zb] - 0.231197227092388186*zb^48*Log[Q2/muf2]*Log[zb] - 0.231884700044752184*zb^49*Log[Q2/muf2]*Log[zb] - 0.232460980297184535*zb^50*Log[Q2/muf2]*Log[zb] - 0.0296296296296296296*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.0592592592592592593*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.0804232804232804233*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.0931216931216931217*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.0995100921026846953*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.101744072114442485*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.101444782926264408*zb^11*Log[Q2/muf2]^2*Log[zb] - 0.0996989293285589582*zb^12*Log[Q2/muf2]^2*Log[zb] - 0.0971901897827823754*zb^13*Log[Q2/muf2]^2*Log[zb] - 0.0943306350713758121*zb^14*Log[Q2/muf2]^2*Log[zb] - 0.0913599158043602488*zb^15*Log[Q2/muf2]^2*Log[zb] - 0.08841221878258915*zb^16*Log[Q2/muf2]^2*Log[zb] - 0.0855588928137947746*zb^17*Log[Q2/muf2]^2*Log[zb] - 0.0828346445775639675*zb^18*Log[Q2/muf2]^2*Log[zb] - 0.0802532679473397281*zb^19*Log[Q2/muf2]^2*Log[zb] - 0.0778169329895049423*zb^20*Log[Q2/muf2]^2*Log[zb] - 0.0755215989620628669*zb^21*Log[Q2/muf2]^2*Log[zb] - 0.0733601290283846347*zb^22*Log[Q2/muf2]^2*Log[zb] - 0.0713240563834439829*zb^23*Log[Q2/muf2]^2*Log[zb] - 0.0694045653593998739*zb^24*Log[Q2/muf2]^2*Log[zb] - 0.0675930188099578612*zb^25*Log[Q2/muf2]^2*Log[zb] - 0.0658812253214228599*zb^26*Log[Q2/muf2]^2*Log[zb] - 0.0642615588403866367*zb^27*Log[Q2/muf2]^2*Log[zb] - 0.0627269959937779276*zb^28*Log[Q2/muf2]^2*Log[zb] - 0.0612711088125994942*zb^29*Log[Q2/muf2]^2*Log[zb] - 0.05988803453685244*zb^30*Log[Q2/muf2]^2*Log[zb] - 0.0585724348583913101*zb^31*Log[Q2/muf2]^2*Log[zb] - 0.0573194515427142072*zb^32*Log[Q2/muf2]^2*Log[zb] - 0.0561246622277677031*zb^33*Log[Q2/muf2]^2*Log[zb] - 0.0549840383796446993*zb^34*Log[Q2/muf2]^2*Log[zb] - 0.0538939063403279872*zb^35*Log[Q2/muf2]^2*Log[zb] - 0.0528509118101702636*zb^36*Log[Q2/muf2]^2*Log[zb] - 0.0518519877798633895*zb^37*Log[Q2/muf2]^2*Log[zb] - 0.0508943257531300434*zb^38*Log[Q2/muf2]^2*Log[zb] - 0.04997535001747728*zb^39*Log[Q2/muf2]^2*Log[zb] - 0.04909269468785405*zb^40*Log[Q2/muf2]^2*Log[zb] - 0.0482441832443684223*zb^41*Log[Q2/muf2]^2*Log[zb] - 0.0474278102970186588*zb^42*Log[Q2/muf2]^2*Log[zb] - 0.046641725329852474*zb^43*Log[Q2/muf2]^2*Log[zb] - 0.0458842181995502211*zb^44*Log[Q2/muf2]^2*Log[zb] - 0.0451537061865508829*zb^45*Log[Q2/muf2]^2*Log[zb] - 0.0444487224190962606*zb^46*Log[Q2/muf2]^2*Log[zb] - 0.0437679055112447866*zb^47*Log[Q2/muf2]^2*Log[zb] - 0.04310999027469811*zb^48*Log[Q2/muf2]^2*Log[zb] - 0.0424737993811211403*zb^49*Log[Q2/muf2]^2*Log[zb] - 0.0418582358665812403*zb^50*Log[Q2/muf2]^2*Log[zb] - 0.148148148148148148*zb*Log[zb]^2 + 0.277019129267419526*zb^3*Log[zb]^2 + 0.357651845316802242*zb^4*Log[zb]^2 + 0.713117151509679711*zb^5*Log[zb]^2 + 0.916216202558524258*zb^6*Log[zb]^2 + 0.952212582162849569*zb^7*Log[zb]^2 + 0.885951246720852783*zb^8*Log[zb]^2 + 0.773072768918775304*zb^9*Log[zb]^2 + 0.647657772963172718*zb^10*Log[zb]^2 + 0.527217060148696939*zb^11*Log[zb]^2 + 0.419185448739893716*zb^12*Log[zb]^2 + 0.325602515561351518*zb^13*Log[zb]^2 + 0.245935607961558949*zb^14*Log[zb]^2 + 0.178619689255348122*zb^15*Log[zb]^2 + 0.121829272759770327*zb^16*Log[zb]^2 + 0.0738275738677838893*zb^17*Log[zb]^2 + 0.0330979792257749361*zb^18*Log[zb]^2 - 0.00162869555650030729*zb^19*Log[zb]^2 - 0.0313917987455472511*zb^20*Log[zb]^2 - 0.05703393688296358*zb^21*Log[zb]^2 - 0.0792360820821107974*zb^22*Log[zb]^2 - 0.0985492057865019502*zb^23*Log[zb]^2 - 0.115420773826128326*zb^24*Log[zb]^2 - 0.13021612046124226*zb^25*Log[zb]^2 - 0.143235355351075798*zb^26*Log[zb]^2 - 0.15472661083885395*zb^27*Log[zb]^2 - 0.164896388254781011*zb^28*Log[zb]^2 - 0.173917644506330831*zb^29*Log[zb]^2 - 0.181936133257516605*zb^30*Log[zb]^2 - 0.189075401699403774*zb^31*Log[zb]^2 - 0.195440750899992148*zb^32*Log[zb]^2 - 0.201122394588150785*zb^33*Log[zb]^2 - 0.206197995068138605*zb^34*Log[zb]^2 - 0.210734712380109246*zb^35*Log[zb]^2 - 0.214790870724818803*zb^36*Log[zb]^2 - 0.218417322012658348*zb^37*Log[zb]^2 - 0.221658568188959267*zb^38*Log[zb]^2 - 0.224553690217996927*zb^39*Log[zb]^2 - 0.227137121147142882*zb^40*Log[zb]^2 - 0.229439292682103129*zb^41*Log[zb]^2 - 0.231487178564726069*zb^42*Log[zb]^2 - 0.233304753298752712*zb^43*Log[zb]^2 - 0.234913381077174695*zb^44*Log[zb]^2 - 0.236332146875675815*zb^45*Log[zb]^2 - 0.23757813940190348*zb^46*Log[zb]^2 - 0.238666693788907126*zb^47*Log[zb]^2 - 0.239611600486463768*zb^48*Log[zb]^2 - 0.240425285655311227*zb^49*Log[zb]^2 - 0.241118967444767884*zb^50*Log[zb]^2 - 0.0888888888888888889*zb^5*Log[Q2/muf2]*Log[zb]^2 - 0.177777777777777778*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.24126984126984127*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.279365079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2 - 0.298530276308054086*zb^9*Log[Q2/muf2]*Log[zb]^2 - 0.305232216343327454*zb^10*Log[Q2/muf2]*Log[zb]^2 - 0.304334348778793223*zb^11*Log[Q2/muf2]*Log[zb]^2 - 0.299096787985676875*zb^12*Log[Q2/muf2]*Log[zb]^2 - 0.291570569348347126*zb^13*Log[Q2/muf2]*Log[zb]^2 - 0.282991905214127436*zb^14*Log[Q2/muf2]*Log[zb]^2 - 0.274079747413080746*zb^15*Log[Q2/muf2]*Log[zb]^2 - 0.265236656347767459*zb^16*Log[Q2/muf2]*Log[zb]^2 - 0.256676678441384324*zb^17*Log[Q2/muf2]*Log[zb]^2 - 0.248503933732691903*zb^18*Log[Q2/muf2]*Log[zb]^2 - 0.240759803842019184*zb^19*Log[Q2/muf2]*Log[zb]^2 - 0.233450798968514827*zb^20*Log[Q2/muf2]*Log[zb]^2 - 0.226564796886188601*zb^21*Log[Q2/muf2]*Log[zb]^2 - 0.220080387085153904*zb^22*Log[Q2/muf2]*Log[zb]^2 - 0.213972169150331949*zb^23*Log[Q2/muf2]*Log[zb]^2 - 0.208213696078199622*zb^24*Log[Q2/muf2]*Log[zb]^2 - 0.202779056429873584*zb^25*Log[Q2/muf2]*Log[zb]^2 - 0.19764367596426857*zb^26*Log[Q2/muf2]*Log[zb]^2 - 0.1927846765211599*zb^27*Log[Q2/muf2]*Log[zb]^2 - 0.188180987981333783*zb^28*Log[Q2/muf2]*Log[zb]^2 - 0.183813326437798483*zb^29*Log[Q2/muf2]*Log[zb]^2 - 0.179664103610557317*zb^30*Log[Q2/muf2]*Log[zb]^2 - 0.17571730457517393*zb^31*Log[Q2/muf2]*Log[zb]^2 - 0.171958354628142621*zb^32*Log[Q2/muf2]*Log[zb]^2 - 0.168373986683303109*zb^33*Log[Q2/muf2]*Log[zb]^2 - 0.164952115138934098*zb^34*Log[Q2/muf2]*Log[zb]^2 - 0.161681719020983962*zb^35*Log[Q2/muf2]*Log[zb]^2 - 0.158552735430510791*zb^36*Log[Q2/muf2]*Log[zb]^2 - 0.155555963339590168*zb^37*Log[Q2/muf2]*Log[zb]^2 - 0.15268297725939012*zb^38*Log[Q2/muf2]*Log[zb]^2 - 0.14992605005243184*zb^39*Log[Q2/muf2]*Log[zb]^2 - 0.14727808406356216*zb^40*Log[Q2/muf2]*Log[zb]^2 - 0.144732549733105267*zb^41*Log[Q2/muf2]*Log[zb]^2 - 0.142283430891055976*zb^42*Log[Q2/muf2]*Log[zb]^2 - 0.139925175989557431*zb^43*Log[Q2/muf2]*Log[zb]^2 - 0.137652654598650663*zb^44*Log[Q2/muf2]*Log[zb]^2 - 0.135461118559652649*zb^45*Log[Q2/muf2]*Log[zb]^2 - 0.133346167257288782*zb^46*Log[Q2/muf2]*Log[zb]^2 - 0.13130371653373435*zb^47*Log[Q2/muf2]*Log[zb]^2 - 0.12932997082409434*zb^48*Log[Q2/muf2]*Log[zb]^2 - 0.127421398143363421*zb^49*Log[Q2/muf2]*Log[zb]^2 - 0.125574707599743721*zb^50*Log[Q2/muf2]*Log[zb]^2 - 0.0592592592592592593*zb^5*Log[zb]^3 - 0.118518518518518519*zb^6*Log[zb]^3 - 0.160846560846560847*zb^7*Log[zb]^3 - 0.186243386243386243*zb^8*Log[zb]^3 - 0.199020184205369391*zb^9*Log[zb]^3 - 0.20348814422888498*zb^10*Log[zb]^3 - 0.202889565852528815*zb^11*Log[zb]^3 - 0.199397858657117916*zb^12*Log[zb]^3 - 0.194380379565564751*zb^13*Log[zb]^3 - 0.188661270142751624*zb^14*Log[zb]^3 - 0.182719831608720498*zb^15*Log[zb]^3 - 0.176824437565178306*zb^16*Log[zb]^3 - 0.171117785627589549*zb^17*Log[zb]^3 - 0.165669289155127935*zb^18*Log[zb]^3 - 0.160506535894679456*zb^19*Log[zb]^3 - 0.155633865979009885*zb^20*Log[zb]^3 - 0.151043197924125734*zb^21*Log[zb]^3 - 0.146720258056769269*zb^22*Log[zb]^3 - 0.142648112766887966*zb^23*Log[zb]^3 - 0.138809130718799748*zb^24*Log[zb]^3 - 0.135186037619915722*zb^25*Log[zb]^3 - 0.13176245064284572*zb^26*Log[zb]^3 - 0.128523117680773273*zb^27*Log[zb]^3 - 0.125453991987555855*zb^28*Log[zb]^3 - 0.122542217625198988*zb^29*Log[zb]^3 - 0.119776069073704878*zb^30*Log[zb]^3 - 0.11714486971678262*zb^31*Log[zb]^3 - 0.114638903085428414*zb^32*Log[zb]^3 - 0.112249324455535406*zb^33*Log[zb]^3 - 0.109968076759289399*zb^34*Log[zb]^3 - 0.107787812680655974*zb^35*Log[zb]^3 - 0.105701823620340527*zb^36*Log[zb]^3 - 0.103703975559726779*zb^37*Log[zb]^3 - 0.101788651506260087*zb^38*Log[zb]^3 - 0.0999507000349545599*zb^39*Log[zb]^3 - 0.0981853893757081001*zb^40*Log[zb]^3 - 0.0964883664887368447*zb^41*Log[zb]^3 - 0.0948556205940373176*zb^42*Log[zb]^3 - 0.0932834506597049539*zb^43*Log[zb]^3 - 0.0917684363991004422*zb^44*Log[zb]^3 - 0.0903074123731017657*zb^45*Log[zb]^3 - 0.0888974448381925211*zb^46*Log[zb]^3 - 0.0875358110224895731*zb^47*Log[zb]^3 - 0.08621998054939622*zb^48*Log[zb]^3 - 0.0849475987622422806*zb^49*Log[zb]^3 - 0.0837164717331624806*zb^50*Log[zb]^3, 7.65610220842159155*zb^2 - 6.29209397642589179*zb^3 - 7.40567004389295899*zb^4 - 6.05502291781999043*zb^5 - 4.34691664924165705*zb^6 - 2.90104690238480609*zb^7 - 1.82328170245675786*zb^8 - 1.06443054862877215*zb^9 - 0.5458687656894708*zb^10 - 0.197867662931788308*zb^11 + 0.0324783535625601505*zb^12 + 0.182765932687572282*zb^13 + 0.278893196887547045*zb^14 + 0.338441543552956892*zb^15 + 0.373280928953010909*zb^16 + 0.39142372639707157*zb^17 + 0.398294301461215195*zb^18 + 0.397582109963014422*zb^19 + 0.3918101754331563*zb^20 + 0.382713172653710301*zb^21 + 0.371489426257496187*zb^22 + 0.358969682817674226*zb^23 + 0.345730883922914897*zb^24 + 0.3321734462269034*zb^25 + 0.3185741816943133*zb^26 + 0.305122838378781692*zb^27 + 0.2919475385812884*zb^28 + 0.2791326272864272*zb^29 + 0.266731287579958216*zb^30 + 0.254774517237605506*zb^31 + 0.243277554143181906*zb^32 + 0.232244499027836017*zb^33 + 0.221671655018993323*zb^34 + 0.211549947542673798*zb^35 + 0.201866681019523257*zb^36 + 0.192606814615817423*zb^37 + 0.18375388751328206*zb^38 + 0.175290687706799356*zb^39 + 0.167199732488453611*zb^40 + 0.159463610313697474*zb^41 + 0.152065220469825144*zb^42 + 0.144987937360266809*zb^43 + 0.138215719225065077*zb^44 + 0.131733175999023344*zb^45 + 0.125525607242885708*zb^46 + 0.119579018299005557*zb^47 + 0.113880120756318782*zb^48 + 0.108416321769371773*zb^49 + 0.103175705624608403*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] + 0.840106310013717421*zb^3*Log[Q2/muf2] + 1.62633959190672154*zb^4*Log[Q2/muf2] + 1.76439542181069959*zb^5*Log[Q2/muf2] + 1.6402429012345678*zb^6*Log[Q2/muf2] + 1.43413089217798482*zb^7*Log[Q2/muf2] + 1.22200188483761481*zb^8*Log[Q2/muf2] + 1.0316194614968712*zb^9*Log[Q2/muf2] + 0.8700053039744577*zb^10*Log[Q2/muf2] + 0.736016849920482296*zb^11*Log[Q2/muf2] + 0.625846123185835627*zb^12*Log[Q2/muf2] + 0.535279772120028995*zb^13*Log[Q2/muf2] + 0.460526214536525966*zb^14*Log[Q2/muf2] + 0.398436816524055299*zb^15*Log[Q2/muf2] + 0.346490459524196732*zb^16*Log[Q2/muf2] + 0.302700899853506881*zb^17*Log[Q2/muf2] + 0.265511807923410498*zb^18*Log[Q2/muf2] + 0.233702956348438373*zb^19*Log[Q2/muf2] + 0.206313671163303131*zb^20*Log[Q2/muf2] + 0.182582976339577548*zb^21*Log[Q2/muf2] + 0.161903745317077312*zb^22*Log[Q2/muf2] + 0.143787891709957778*zb^23*Log[Q2/muf2] + 0.127839995811343451*zb^24*Log[Q2/muf2] + 0.113737281740242484*zb^25*Log[Q2/muf2] + 0.101214346811587318*zb^26*Log[Q2/muf2] + 0.0900514447600648176*zb^27*Log[Q2/muf2] + 0.0800654338185861043*zb^28*Log[Q2/muf2] + 0.0711027325863917958*zb^29*Log[Q2/muf2] + 0.0630337977692044731*zb^30*Log[Q2/muf2] + 0.0557487632657964516*zb^31*Log[Q2/muf2] + 0.0491539717767471632*zb^32*Log[Q2/muf2] + 0.0431691972789103377*zb^33*Log[Q2/muf2] + 0.0377254060915020099*zb^34*Log[Q2/muf2] + 0.0327629407532036806*zb^35*Log[Q2/muf2] + 0.0282300380605410044*zb^36*Log[Q2/muf2] + 0.02408161291941219*zb^37*Log[Q2/muf2] + 0.0202782549555619633*zb^38*Log[Q2/muf2] + 0.0167853964297250602*zb^39*Log[Q2/muf2] + 0.0135726188607438076*zb^40*Log[Q2/muf2] + 0.0106130725682789484*zb^41*Log[Q2/muf2] + 0.00788298861355575331*zb^42*Log[Q2/muf2] + 0.00536126671626539154*zb^43*Log[Q2/muf2] + 0.00302912593602656984*zb^44*Log[Q2/muf2] + 0.000869807435114351442*zb^45*Log[Q2/muf2] - 0.00113167935864852942*zb^46*Log[Q2/muf2] - 0.0029887742759982685*zb^47*Log[Q2/muf2] - 0.00471355342911836192*zb^48*Log[Q2/muf2] - 0.00631689051965473798*zb^49*Log[Q2/muf2] - 0.00780859638987831475*zb^50*Log[Q2/muf2] - 3.86111111111111111*zb^2*Log[zb] + 2.25360082304526749*zb^3*Log[zb] + 3.52174961419753086*zb^4*Log[zb] + 3.23405537551440329*zb^5*Log[zb] + 2.50329903120713306*zb^6*Log[zb] + 1.7433580523111656*zb^7*Log[zb] + 1.08977623487253146*zb^8*Log[zb] + 0.568321368711443823*zb^9*Log[zb] + 0.166435574966188764*zb^10*Log[zb] - 0.138241784553036978*zb^11*Log[zb] - 0.367481653743703721*zb^12*Log[zb] - 0.539385041911076412*zb^13*Log[zb] - 0.668053036731494361*zb^14*Log[zb] - 0.764148194547482095*zb^15*Log[zb] - 0.835630539295176128*zb^16*Log[zb] - 0.888421383937557928*zb^17*Log[zb] - 0.926933092818890948*zb^18*Log[zb] - 0.954469418178368933*zb^19*Log[zb] - 0.973520198613315015*zb^20*Log[zb] - 0.985975747665510251*zb^21*Log[zb] - 0.993282254842936216*zb^22*Log[zb] - 0.996554577103965594*zb^23*Log[zb] - 0.996658460755266158*zb^24*Log[zb] - 0.994270851700785182*zb^25*Log[zb] - 0.989924456332266297*zb^26*Log[zb] - 0.984040924589485545*zb^27*Log[zb] - 0.976955759584864406*zb^28*Log[zb] - 0.968937166792384956*zb^29*Log[zb] - 0.960200429221754503*zb^30*Log[zb] - 0.950918953475969499*zb^31*Log[zb] - 0.941232819037865482*zb^32*Log[zb] - 0.931255440554856816*zb^33*Log[zb] - 0.921078793307224208*zb^34*Log[zb] - 0.910777536789748717*zb^35*Log[zb] - 0.9004122874686582*zb^36*Log[zb] - 0.890032230285262491*zb^37*Log[zb] - 0.8796772130555973*zb^38*Log[zb] - 0.869379434116784023*zb^39*Log[zb] - 0.859164808242211722*zb^40*Log[zb] - 0.849054076736094996*zb^41*Log[zb] - 0.839063713102225509*zb^42*Log[zb] - 0.829206664586838405*zb^43*Log[zb] - 0.819492961363874966*zb^44*Log[zb] - 0.809930218532303275*zb^45*Log[zb] - 0.800524050963294292*zb^46*Log[zb] - 0.791278417022752056*zb^47*Log[zb] - 0.782195904041822435*zb^48*Log[zb] - 0.773277965918463676*zb^49*Log[zb] - 0.764525121258285721*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 0.12757201646090535*zb^3*Log[Q2/muf2]*Log[zb] - 0.539609053497942387*zb^4*Log[Q2/muf2]*Log[zb] - 0.7051728395061728*zb^5*Log[Q2/muf2]*Log[zb] - 0.745358024691358025*zb^6*Log[Q2/muf2]*Log[zb] - 0.727245557835126996*zb^7*Log[Q2/muf2]*Log[zb] - 0.685070209300651478*zb^8*Log[Q2/muf2]*Log[zb] - 0.6354189081897048*zb^9*Log[Q2/muf2]*Log[zb] - 0.585901205017901079*zb^10*Log[Q2/muf2]*Log[zb] - 0.539702504567758842*zb^11*Log[Q2/muf2]*Log[zb] - 0.497892949312356224*zb^12*Log[Q2/muf2]*Log[zb] - 0.460574817725391511*zb^13*Log[Q2/muf2]*Log[zb] - 0.427442435086847044*zb^14*Log[Q2/muf2]*Log[zb] - 0.398048803879233591*zb^15*Log[Q2/muf2]*Log[zb] - 0.371927472382456634*zb^16*Log[Q2/muf2]*Log[zb] - 0.348643977725205237*zb^17*Log[Q2/muf2]*Log[zb] - 0.327813809985628687*zb^18*Log[Q2/muf2]*Log[zb] - 0.309105100605064292*zb^19*Log[Q2/muf2]*Log[zb] - 0.292234881501819242*zb^20*Log[Q2/muf2]*Log[zb] - 0.276963114200353408*zb^21*Log[Q2/muf2]*Log[zb] - 0.263086399228673003*zb^22*Log[Q2/muf2]*Log[zb] - 0.250432164274386488*zb^23*Log[Q2/muf2]*Log[zb] - 0.238853602838859092*zb^24*Log[Q2/muf2]*Log[zb] - 0.22822539660780508*zb^25*Log[Q2/muf2]*Log[zb] - 0.21844015611984274*zb^26*Log[Q2/muf2]*Log[zb] - 0.209405481780147889*zb^27*Log[Q2/muf2]*Log[zb] - 0.201041544475748663*zb^28*Log[Q2/muf2]*Log[zb] - 0.193279094377054561*zb^29*Log[Q2/muf2]*Log[zb] - 0.186057819657786419*zb^30*Log[Q2/muf2]*Log[zb] - 0.179324990128899083*zb^31*Log[Q2/muf2]*Log[zb] - 0.173034332681538292*zb^32*Log[Q2/muf2]*Log[zb] - 0.167145095532003521*zb^33*Log[Q2/muf2]*Log[zb] - 0.161621266580878119*zb^34*Log[Q2/muf2]*Log[zb] - 0.156430917941085552*zb^35*Log[Q2/muf2]*Log[zb] - 0.151545654106246516*zb^36*Log[Q2/muf2]*Log[zb] - 0.146940145563347254*zb^37*Log[Q2/muf2]*Log[zb] - 0.142591733114237475*zb^38*Log[Q2/muf2]*Log[zb] - 0.138480090935460104*zb^39*Log[Q2/muf2]*Log[zb] - 0.134586938618678805*zb^40*Log[Q2/muf2]*Log[zb] - 0.130895794209023984*zb^41*Log[Q2/muf2]*Log[zb] - 0.127391761686739782*zb^42*Log[Q2/muf2]*Log[zb] - 0.124061347490127899*zb^43*Log[Q2/muf2]*Log[zb] - 0.120892301611270929*zb^44*Log[Q2/muf2]*Log[zb] - 0.11787347955471562*zb^45*Log[Q2/muf2]*Log[zb] - 0.114994722068147107*zb^46*Log[Q2/muf2]*Log[zb] - 0.112246750060680971*zb^47*Log[Q2/muf2]*Log[zb] - 0.109621072540582837*zb^48*Log[Q2/muf2]*Log[zb] - 0.107109905747335395*zb^49*Log[Q2/muf2]*Log[zb] - 0.104706101936818576*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 - 0.109053497942386831*zb^3*Log[zb]^2 - 0.555041152263374486*zb^4*Log[zb]^2 - 0.736808641975308642*zb^5*Log[zb]^2 - 0.784316358024691358*zb^6*Log[zb]^2 - 0.7682071245605826*zb^7*Log[zb]^2 - 0.725258819466940215*zb^8*Log[zb]^2 - 0.673579387144661248*zb^9*Log[zb]^2 - 0.6215919480332142*zb^10*Log[zb]^2 - 0.572882860581282845*zb^11*Log[zb]^2 - 0.528701878433750273*zb^12*Log[zb]^2 - 0.489218532085270493*zb^13*Log[zb]^2 - 0.454140339650472197*zb^14*Log[zb]^2 - 0.423009399085723445*zb^15*Log[zb]^2 - 0.395339124329039651*zb^16*Log[zb]^2 - 0.370672756501591364*zb^17*Log[zb]^2 - 0.348604464932359174*zb^18*Log[zb]^2 - 0.328783244398305507*zb^19*Log[zb]^2 - 0.310909473351873392*zb^20*Log[zb]^2 - 0.294728840588321224*zb^21*Log[zb]^2 - 0.280025798055287296*zb^22*Log[zb]^2 - 0.266617454333376901*zb^23*Log[zb]^2 - 0.254348231389544551*zb^24*Log[zb]^2 - 0.243085337110125985*zb^25*Log[zb]^2 - 0.23271499276569624*zb^26*Log[zb]^2 - 0.223139315633368008*zb^27*Log[zb]^2 - 0.214273751834397649*zb^28*Log[zb]^2 - 0.206044963255252592*zb^29*Log[zb]^2 - 0.198389085848250971*zb^30*Log[zb]^2 - 0.191250290440369339*zb^31*Log[zb]^2 - 0.18457958970182864*zb^32*Log[zb]^2 - 0.178333845603020072*zb^33*Log[zb]^2 - 0.17247494050750348*zb^34*Log[zb]^2 - 0.166969082207261626*zb^35*Log[zb]^2 - 0.16178621896185785*zb^36*Log[zb]^2 - 0.156899545208791152*zb^37*Log[zb]^2 - 0.152285082291549997*zb^38*Log[zb]^2 - 0.147921321491631812*zb^39*Log[zb]^2 - 0.14378891900322066*zb^40*Log[zb]^2 - 0.139870434376009453*zb^41*Log[zb]^2 - 0.136150105469313033*zb^42*Log[zb]^2 - 0.132613654185276715*zb^43*Log[zb]^2 - 0.129248118240590405*zb^44*Log[zb]^2 - 0.12604170504185988*zb^45*Log[zb]^2 - 0.122983664386854941*zb^46*Log[zb]^2 - 0.120064177251609623*zb^47*Log[zb]^2 - 0.117274258365030335*zb^48*Log[zb]^2 - 0.114605670636720107*zb^49*Log[zb]^2 - 0.112050849804833318*zb^50*Log[zb]^2, 0.0524691358024691358*zb^3 - 0.0378313096791874379*zb^4 - 0.0618080654421854193*zb^5 - 0.0476633409894813402*zb^6 - 0.0293211310083962913*zb^7 - 0.0155150481334105247*zb^8 - 0.00663558213981524253*zb^9 - 0.00133304031368239346*zb^10 + 0.00169041012326900627*zb^11 + 0.00334802777951631307*zb^12 + 0.00421414503216419098*zb^13 + 0.004630760487205272*zb^14 + 0.00479555119651162982*zb^15 + 0.00482089335135271398*zb^16 + 0.004770124465032421*zb^17 + 0.004678825893287749*zb^18 + 0.00456699080969175156*zb^19 + 0.00444587668591375801*zb^20 + 0.004321834033070577*zb^21 + 0.00419844032555377385*zb^22 + 0.00407769164879995061*zb^23 + 0.00396067209837004551*zb^24 + 0.00384793342481958574*zb^25 + 0.00373971313825213765*zb^26 + 0.00363606178765035562*zb^27 + 0.00353691855897301462*zb^28 + 0.00344215701278722622*zb^29 + 0.00335161325275987894*zb^30 + 0.0032651035445059222*zb^31 + 0.00318243546206035921*zb^32 + 0.00310341497734414238*zb^33 + 0.00302785095493528153*zb^34 + 0.00295555795789687868*zb^35 + 0.00288635793861817357*zb^36 + 0.00282008118633532222*zb^37 + 0.00275656677676192691*zb^38 + 0.00269566268864292262*zb^39 + 0.00263722569942251358*zb^40 + 0.00258112113717512424*zb^41 + 0.00252722254220322409*zb^42 + 0.00247541127537733546*zb^43 + 0.00242557609893055042*zb^44 + 0.00237761274743939881*zb^45 + 0.00233142350108090414*zb^46 + 0.00228691676925045996*zb^47 + 0.00224400668977721603*zb^48 + 0.00220261274695048541*zb^49 + 0.00216265941013888729*zb^50 + ALARM*zb^51 - 0.0185185185185185185*zb^3*Log[zb] - 0.024691358024691357*zb^4*Log[zb] - 0.0109259259259259259*zb^5*Log[zb] - 0.000740740740740740741*zb^6*Log[zb] + 0.00341143864953388763*zb^7*Log[zb] + 0.00448530801209372638*zb^8*Log[zb] + 0.004315117507908513*zb^9*Log[zb] + 0.00375666274740348814*zb^10*Log[zb] + 0.00315644176250236856*zb^11*Log[zb] + 0.00263153978842611198*zb^12*Log[zb] + 0.00220573934312356384*zb^13*Log[zb] + 0.0018698265470871171*zb^14*Log[zb] + 0.0016062434610835065*zb^15*Log[zb] + 0.00139807520137558541*zb^16*Log[zb] + 0.00123160065183705291*zb^17*Log[zb] + 0.0010964441256946207*zb^18*Log[zb] + 0.0009849948843181214*zb^19*Log[zb] + 0.000891726593951727788*zb^20*Log[zb] + 0.000812619603301432945*zb^21*Log[zb] + 0.000744723901280735675*zb^22*Log[zb] + 0.000685845622769793345*zb^23*Log[zb] + 0.000634327776721097035*zb^24*Log[zb] + 0.000588898360974561357*zb^25*Log[zb] + 0.000548565158409263074*zb^26*Log[zb] + 0.000512542400761948828*zb^27*Log[zb] + 0.000480199099074703972*zb^28*Log[zb] + 0.000451022149205834417*zb^29*Log[zb] + 0.000424589592308555323*zb^30*Log[zb] + 0.000400550933359561321*zb^31*Log[zb] + 0.000378612431078998203*zb^32*Log[zb] + 0.000358525940682186387*zb^33*Log[zb] + 0.000340080333911961389*zb^34*Log[zb] + 0.000323094816541021738*zb^35*Log[zb] + 0.000307413662882068*zb^36*Log[zb] + 0.000292902022802210841*zb^37*Log[zb] + 0.000279442550680460101*zb^38*Log[zb] + 0.00026693267155442004*zb^39*Log[zb] + 0.000255282346446065878*zb^40*Log[zb] + 0.000244412232516663506*zb^41*Log[zb] + 0.000234252158261350382*zb^42*Log[zb] + 0.000224739852100124622*zb^43*Log[zb] + 0.000215819876287157174*zb^44*Log[zb] + 0.000207442728312051059*zb^45*Log[zb] + 0.000199564079792802527*zb^46*Log[zb] + 0.000192144128890573882*zb^47*Log[zb] + 0.000185147046963153861*zb^48*Log[zb] + 0.000178540503845586261*zb^49*Log[zb] + 0.000172295259044034964*zb^50*Log[zb] + 0.00925925925925925926*zb^4*Log[zb]^2 + 0.0111111111111111111*zb^5*Log[zb]^2 + 0.00956790123456790123*zb^6*Log[zb]^2 + 0.00762786596119929453*zb^7*Log[zb]^2 + 0.00598544973544973545*zb^8*Log[zb]^2 + 0.00472883597883597884*zb^9*Log[zb]^2 + 0.0037962962962962963*zb^10*Log[zb]^2 + 0.00310606060606060606*zb^11*Log[zb]^2 + 0.00258971995083106194*zb^12*Log[zb]^2 + 0.00219685150240705796*zb^13*Log[zb]^2 + 0.00189204534442629681*zb^14*Log[zb]^2 + 0.00165085208736002387*zb^15*Log[zb]^2 + 0.00145640496334940779*zb^16*Log[zb]^2 + 0.00129697032270561682*zb^17*Log[zb]^2 + 0.00116427135762647745*zb^18*Log[zb]^2 + 0.00105236973930357717*zb^19*Log[zb]^2 + 0.0009569259382210878*zb^20*Log[zb]^2 + 0.0008747093999747693*zb^21*Log[zb]^2 + 0.000803271690298749926*zb^22*Log[zb]^2 + 0.000740725779094049223*zb^23*Log[zb]^2 + 0.000685594801489156943*zb^24*Log[zb]^2 + 0.000636706733492415729*zb^25*Log[zb]^2 + 0.000593119795677513008*zb^26*Log[zb]^2 + 0.000554068723696086856*zb^27*Log[zb]^2 + 0.000518925433463394592*zb^28*Log[zb]^2 + 0.000487169777754057706*zb^29*Log[zb]^2 + 0.000458367491469060739*zb^30*Log[zb]^2 + 0.000432153337569268429*zb^31*Log[zb]^2 + 0.000408218070988258797*zb^32*Log[zb]^2 + 0.000386298244106956835*zb^33*Log[zb]^2 + 0.000366168154075747064*zb^34*Log[zb]^2 + 0.000347633423525908112*zb^35*Log[zb]^2 + 0.000330525840333948989*zb^36*Log[zb]^2 + 0.000314699177477498448*zb^37*Log[zb]^2 + 0.000300025782746982551*zb^38*Log[zb]^2 + 0.000286393778219661706*zb^39*Log[zb]^2 + 0.000273704746413755711*zb^40*Log[zb]^2 + 0.000261871807655429001*zb^41*Log[zb]^2 + 0.000250818014002884109*zb^42*Log[zb]^2 + 0.000240475000902019371*zb^43*Log[zb]^2 + 0.000230781849893351571*zb^44*Log[zb]^2 + 0.000221684125082779648*zb^45*Log[zb]^2 + 0.000213133053407342065*zb^46*Log[zb]^2 + 0.000205084824469315153*zb^47*Log[zb]^2 + 0.000197499990246838821*zb^48*Log[zb]^2 + 0.000190342948592613534*zb^49*Log[zb]^2 + 0.000183581497311998442*zb^50*Log[zb]^2}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, ALARM*zb^51, 0.291666666666666667*zb^2 - 0.0478395061728395062*zb^3 - 0.202353395061728395*zb^4 - 0.264439814814814815*zb^5 - 0.279509259259259259*zb^6 - 0.272717084188172624*zb^7 - 0.256901328487744304*zb^8 - 0.238282090571139292*zb^9 - 0.219712951881712905*zb^10 - 0.202388439212909566*zb^11 - 0.186709855992133584*zb^12 - 0.172715556647021816*zb^13 - 0.160290913157567642*zb^14 - 0.149268301454712596*zb^15 - 0.139472802143421238*zb^16 - 0.130741491646951964*zb^17 - 0.122930178744610758*zb^18 - 0.115914412726899109*zb^19 - 0.109588080563182216*zb^20 - 0.103861167825132528*zb^21 - 0.09865739971075238*zb^22 - 0.0939120616028949329*zb^23 - 0.0895701010645721597*zb^24 - 0.0855845237279269048*zb^25 - 0.0819150585449410236*zb^26 - 0.0785270556675554585*zb^27 - 0.0753905791784057485*zb^28 - 0.0724796603913954602*zb^29 - 0.0697716823716699*zb^30 - 0.0672468712983371561*zb^31 - 0.0648878747555768597*zb^32 - 0.0626794108245013205*zb^33 - 0.0606079749678292947*zb^34 - 0.0586615942279070818*zb^35 - 0.0568296202898424436*zb^36 - 0.0551025545862552204*zb^37 - 0.0534718999178390533*zb^38 - 0.0519300341007975388*zb^39 - 0.05047010198200455*zb^40 - 0.0490859228283839939*zb^41 - 0.0477719106325274184*zb^42 - 0.04652300530879796*zb^43 - 0.0453346131042265985*zb^44 - 0.0442025548330183575*zb^45 - 0.0431230207755551651*zb^46 - 0.0420925312727553642*zb^47 - 0.0411079022027185638*zb^48 - 0.0401662146552507731*zb^49 - 0.0392647882263069659*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, ALARM*zb^51, 7.65610220842159155*zb^2 - 6.29209397642589179*zb^3 - 7.40567004389295899*zb^4 - 6.05502291781999043*zb^5 - 4.34691664924165705*zb^6 - 2.90104690238480609*zb^7 - 1.82328170245675786*zb^8 - 1.06443054862877215*zb^9 - 0.5458687656894708*zb^10 - 0.197867662931788308*zb^11 + 0.0324783535625601505*zb^12 + 0.182765932687572282*zb^13 + 0.278893196887547045*zb^14 + 0.338441543552956892*zb^15 + 0.373280928953010909*zb^16 + 0.39142372639707157*zb^17 + 0.398294301461215195*zb^18 + 0.397582109963014422*zb^19 + 0.3918101754331563*zb^20 + 0.382713172653710301*zb^21 + 0.371489426257496187*zb^22 + 0.358969682817674226*zb^23 + 0.345730883922914897*zb^24 + 0.3321734462269034*zb^25 + 0.3185741816943133*zb^26 + 0.305122838378781692*zb^27 + 0.2919475385812884*zb^28 + 0.2791326272864272*zb^29 + 0.266731287579958216*zb^30 + 0.254774517237605506*zb^31 + 0.243277554143181906*zb^32 + 0.232244499027836017*zb^33 + 0.221671655018993323*zb^34 + 0.211549947542673798*zb^35 + 0.201866681019523257*zb^36 + 0.192606814615817423*zb^37 + 0.18375388751328206*zb^38 + 0.175290687706799356*zb^39 + 0.167199732488453611*zb^40 + 0.159463610313697474*zb^41 + 0.152065220469825144*zb^42 + 0.144987937360266809*zb^43 + 0.138215719225065077*zb^44 + 0.131733175999023344*zb^45 + 0.125525607242885708*zb^46 + 0.119579018299005557*zb^47 + 0.113880120756318782*zb^48 + 0.108416321769371773*zb^49 + 0.103175705624608403*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] + 0.840106310013717421*zb^3*Log[Q2/muf2] + 1.62633959190672154*zb^4*Log[Q2/muf2] + 1.76439542181069959*zb^5*Log[Q2/muf2] + 1.6402429012345678*zb^6*Log[Q2/muf2] + 1.43413089217798482*zb^7*Log[Q2/muf2] + 1.22200188483761481*zb^8*Log[Q2/muf2] + 1.0316194614968712*zb^9*Log[Q2/muf2] + 0.8700053039744577*zb^10*Log[Q2/muf2] + 0.736016849920482296*zb^11*Log[Q2/muf2] + 0.625846123185835627*zb^12*Log[Q2/muf2] + 0.535279772120028995*zb^13*Log[Q2/muf2] + 0.460526214536525966*zb^14*Log[Q2/muf2] + 0.398436816524055299*zb^15*Log[Q2/muf2] + 0.346490459524196732*zb^16*Log[Q2/muf2] + 0.302700899853506881*zb^17*Log[Q2/muf2] + 0.265511807923410498*zb^18*Log[Q2/muf2] + 0.233702956348438373*zb^19*Log[Q2/muf2] + 0.206313671163303131*zb^20*Log[Q2/muf2] + 0.182582976339577548*zb^21*Log[Q2/muf2] + 0.161903745317077312*zb^22*Log[Q2/muf2] + 0.143787891709957778*zb^23*Log[Q2/muf2] + 0.127839995811343451*zb^24*Log[Q2/muf2] + 0.113737281740242484*zb^25*Log[Q2/muf2] + 0.101214346811587318*zb^26*Log[Q2/muf2] + 0.0900514447600648176*zb^27*Log[Q2/muf2] + 0.0800654338185861043*zb^28*Log[Q2/muf2] + 0.0711027325863917958*zb^29*Log[Q2/muf2] + 0.0630337977692044731*zb^30*Log[Q2/muf2] + 0.0557487632657964516*zb^31*Log[Q2/muf2] + 0.0491539717767471632*zb^32*Log[Q2/muf2] + 0.0431691972789103377*zb^33*Log[Q2/muf2] + 0.0377254060915020099*zb^34*Log[Q2/muf2] + 0.0327629407532036806*zb^35*Log[Q2/muf2] + 0.0282300380605410044*zb^36*Log[Q2/muf2] + 0.02408161291941219*zb^37*Log[Q2/muf2] + 0.0202782549555619633*zb^38*Log[Q2/muf2] + 0.0167853964297250602*zb^39*Log[Q2/muf2] + 0.0135726188607438076*zb^40*Log[Q2/muf2] + 0.0106130725682789484*zb^41*Log[Q2/muf2] + 0.00788298861355575331*zb^42*Log[Q2/muf2] + 0.00536126671626539154*zb^43*Log[Q2/muf2] + 0.00302912593602656984*zb^44*Log[Q2/muf2] + 0.000869807435114351442*zb^45*Log[Q2/muf2] - 0.00113167935864852942*zb^46*Log[Q2/muf2] - 0.0029887742759982685*zb^47*Log[Q2/muf2] - 0.00471355342911836192*zb^48*Log[Q2/muf2] - 0.00631689051965473798*zb^49*Log[Q2/muf2] - 0.00780859638987831475*zb^50*Log[Q2/muf2] - 3.86111111111111111*zb^2*Log[zb] + 2.25360082304526749*zb^3*Log[zb] + 3.52174961419753086*zb^4*Log[zb] + 3.23405537551440329*zb^5*Log[zb] + 2.50329903120713306*zb^6*Log[zb] + 1.7433580523111656*zb^7*Log[zb] + 1.08977623487253146*zb^8*Log[zb] + 0.568321368711443823*zb^9*Log[zb] + 0.166435574966188764*zb^10*Log[zb] - 0.138241784553036978*zb^11*Log[zb] - 0.367481653743703721*zb^12*Log[zb] - 0.539385041911076412*zb^13*Log[zb] - 0.668053036731494361*zb^14*Log[zb] - 0.764148194547482095*zb^15*Log[zb] - 0.835630539295176128*zb^16*Log[zb] - 0.888421383937557928*zb^17*Log[zb] - 0.926933092818890948*zb^18*Log[zb] - 0.954469418178368933*zb^19*Log[zb] - 0.973520198613315015*zb^20*Log[zb] - 0.985975747665510251*zb^21*Log[zb] - 0.993282254842936216*zb^22*Log[zb] - 0.996554577103965594*zb^23*Log[zb] - 0.996658460755266158*zb^24*Log[zb] - 0.994270851700785182*zb^25*Log[zb] - 0.989924456332266297*zb^26*Log[zb] - 0.984040924589485545*zb^27*Log[zb] - 0.976955759584864406*zb^28*Log[zb] - 0.968937166792384956*zb^29*Log[zb] - 0.960200429221754503*zb^30*Log[zb] - 0.950918953475969499*zb^31*Log[zb] - 0.941232819037865482*zb^32*Log[zb] - 0.931255440554856816*zb^33*Log[zb] - 0.921078793307224208*zb^34*Log[zb] - 0.910777536789748717*zb^35*Log[zb] - 0.9004122874686582*zb^36*Log[zb] - 0.890032230285262491*zb^37*Log[zb] - 0.8796772130555973*zb^38*Log[zb] - 0.869379434116784023*zb^39*Log[zb] - 0.859164808242211722*zb^40*Log[zb] - 0.849054076736094996*zb^41*Log[zb] - 0.839063713102225509*zb^42*Log[zb] - 0.829206664586838405*zb^43*Log[zb] - 0.819492961363874966*zb^44*Log[zb] - 0.809930218532303275*zb^45*Log[zb] - 0.800524050963294292*zb^46*Log[zb] - 0.791278417022752056*zb^47*Log[zb] - 0.782195904041822435*zb^48*Log[zb] - 0.773277965918463676*zb^49*Log[zb] - 0.764525121258285721*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 0.12757201646090535*zb^3*Log[Q2/muf2]*Log[zb] - 0.539609053497942387*zb^4*Log[Q2/muf2]*Log[zb] - 0.7051728395061728*zb^5*Log[Q2/muf2]*Log[zb] - 0.745358024691358025*zb^6*Log[Q2/muf2]*Log[zb] - 0.727245557835126996*zb^7*Log[Q2/muf2]*Log[zb] - 0.685070209300651478*zb^8*Log[Q2/muf2]*Log[zb] - 0.6354189081897048*zb^9*Log[Q2/muf2]*Log[zb] - 0.585901205017901079*zb^10*Log[Q2/muf2]*Log[zb] - 0.539702504567758842*zb^11*Log[Q2/muf2]*Log[zb] - 0.497892949312356224*zb^12*Log[Q2/muf2]*Log[zb] - 0.460574817725391511*zb^13*Log[Q2/muf2]*Log[zb] - 0.427442435086847044*zb^14*Log[Q2/muf2]*Log[zb] - 0.398048803879233591*zb^15*Log[Q2/muf2]*Log[zb] - 0.371927472382456634*zb^16*Log[Q2/muf2]*Log[zb] - 0.348643977725205237*zb^17*Log[Q2/muf2]*Log[zb] - 0.327813809985628687*zb^18*Log[Q2/muf2]*Log[zb] - 0.309105100605064292*zb^19*Log[Q2/muf2]*Log[zb] - 0.292234881501819242*zb^20*Log[Q2/muf2]*Log[zb] - 0.276963114200353408*zb^21*Log[Q2/muf2]*Log[zb] - 0.263086399228673003*zb^22*Log[Q2/muf2]*Log[zb] - 0.250432164274386488*zb^23*Log[Q2/muf2]*Log[zb] - 0.238853602838859092*zb^24*Log[Q2/muf2]*Log[zb] - 0.22822539660780508*zb^25*Log[Q2/muf2]*Log[zb] - 0.21844015611984274*zb^26*Log[Q2/muf2]*Log[zb] - 0.209405481780147889*zb^27*Log[Q2/muf2]*Log[zb] - 0.201041544475748663*zb^28*Log[Q2/muf2]*Log[zb] - 0.193279094377054561*zb^29*Log[Q2/muf2]*Log[zb] - 0.186057819657786419*zb^30*Log[Q2/muf2]*Log[zb] - 0.179324990128899083*zb^31*Log[Q2/muf2]*Log[zb] - 0.173034332681538292*zb^32*Log[Q2/muf2]*Log[zb] - 0.167145095532003521*zb^33*Log[Q2/muf2]*Log[zb] - 0.161621266580878119*zb^34*Log[Q2/muf2]*Log[zb] - 0.156430917941085552*zb^35*Log[Q2/muf2]*Log[zb] - 0.151545654106246516*zb^36*Log[Q2/muf2]*Log[zb] - 0.146940145563347254*zb^37*Log[Q2/muf2]*Log[zb] - 0.142591733114237475*zb^38*Log[Q2/muf2]*Log[zb] - 0.138480090935460104*zb^39*Log[Q2/muf2]*Log[zb] - 0.134586938618678805*zb^40*Log[Q2/muf2]*Log[zb] - 0.130895794209023984*zb^41*Log[Q2/muf2]*Log[zb] - 0.127391761686739782*zb^42*Log[Q2/muf2]*Log[zb] - 0.124061347490127899*zb^43*Log[Q2/muf2]*Log[zb] - 0.120892301611270929*zb^44*Log[Q2/muf2]*Log[zb] - 0.11787347955471562*zb^45*Log[Q2/muf2]*Log[zb] - 0.114994722068147107*zb^46*Log[Q2/muf2]*Log[zb] - 0.112246750060680971*zb^47*Log[Q2/muf2]*Log[zb] - 0.109621072540582837*zb^48*Log[Q2/muf2]*Log[zb] - 0.107109905747335395*zb^49*Log[Q2/muf2]*Log[zb] - 0.104706101936818576*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 - 0.109053497942386831*zb^3*Log[zb]^2 - 0.555041152263374486*zb^4*Log[zb]^2 - 0.736808641975308642*zb^5*Log[zb]^2 - 0.784316358024691358*zb^6*Log[zb]^2 - 0.7682071245605826*zb^7*Log[zb]^2 - 0.725258819466940215*zb^8*Log[zb]^2 - 0.673579387144661248*zb^9*Log[zb]^2 - 0.6215919480332142*zb^10*Log[zb]^2 - 0.572882860581282845*zb^11*Log[zb]^2 - 0.528701878433750273*zb^12*Log[zb]^2 - 0.489218532085270493*zb^13*Log[zb]^2 - 0.454140339650472197*zb^14*Log[zb]^2 - 0.423009399085723445*zb^15*Log[zb]^2 - 0.395339124329039651*zb^16*Log[zb]^2 - 0.370672756501591364*zb^17*Log[zb]^2 - 0.348604464932359174*zb^18*Log[zb]^2 - 0.328783244398305507*zb^19*Log[zb]^2 - 0.310909473351873392*zb^20*Log[zb]^2 - 0.294728840588321224*zb^21*Log[zb]^2 - 0.280025798055287296*zb^22*Log[zb]^2 - 0.266617454333376901*zb^23*Log[zb]^2 - 0.254348231389544551*zb^24*Log[zb]^2 - 0.243085337110125985*zb^25*Log[zb]^2 - 0.23271499276569624*zb^26*Log[zb]^2 - 0.223139315633368008*zb^27*Log[zb]^2 - 0.214273751834397649*zb^28*Log[zb]^2 - 0.206044963255252592*zb^29*Log[zb]^2 - 0.198389085848250971*zb^30*Log[zb]^2 - 0.191250290440369339*zb^31*Log[zb]^2 - 0.18457958970182864*zb^32*Log[zb]^2 - 0.178333845603020072*zb^33*Log[zb]^2 - 0.17247494050750348*zb^34*Log[zb]^2 - 0.166969082207261626*zb^35*Log[zb]^2 - 0.16178621896185785*zb^36*Log[zb]^2 - 0.156899545208791152*zb^37*Log[zb]^2 - 0.152285082291549997*zb^38*Log[zb]^2 - 0.147921321491631812*zb^39*Log[zb]^2 - 0.14378891900322066*zb^40*Log[zb]^2 - 0.139870434376009453*zb^41*Log[zb]^2 - 0.136150105469313033*zb^42*Log[zb]^2 - 0.132613654185276715*zb^43*Log[zb]^2 - 0.129248118240590405*zb^44*Log[zb]^2 - 0.12604170504185988*zb^45*Log[zb]^2 - 0.122983664386854941*zb^46*Log[zb]^2 - 0.120064177251609623*zb^47*Log[zb]^2 - 0.117274258365030335*zb^48*Log[zb]^2 - 0.114605670636720107*zb^49*Log[zb]^2 - 0.112050849804833318*zb^50*Log[zb]^2, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, ALARM*zb^51, 0.291666666666666667*zb^2 - 0.0478395061728395062*zb^3 - 0.202353395061728395*zb^4 - 0.264439814814814815*zb^5 - 0.279509259259259259*zb^6 - 0.272717084188172624*zb^7 - 0.256901328487744304*zb^8 - 0.238282090571139292*zb^9 - 0.219712951881712905*zb^10 - 0.202388439212909566*zb^11 - 0.186709855992133584*zb^12 - 0.172715556647021816*zb^13 - 0.160290913157567642*zb^14 - 0.149268301454712596*zb^15 - 0.139472802143421238*zb^16 - 0.130741491646951964*zb^17 - 0.122930178744610758*zb^18 - 0.115914412726899109*zb^19 - 0.109588080563182216*zb^20 - 0.103861167825132528*zb^21 - 0.09865739971075238*zb^22 - 0.0939120616028949329*zb^23 - 0.0895701010645721597*zb^24 - 0.0855845237279269048*zb^25 - 0.0819150585449410236*zb^26 - 0.0785270556675554585*zb^27 - 0.0753905791784057485*zb^28 - 0.0724796603913954602*zb^29 - 0.0697716823716699*zb^30 - 0.0672468712983371561*zb^31 - 0.0648878747555768597*zb^32 - 0.0626794108245013205*zb^33 - 0.0606079749678292947*zb^34 - 0.0586615942279070818*zb^35 - 0.0568296202898424436*zb^36 - 0.0551025545862552204*zb^37 - 0.0534718999178390533*zb^38 - 0.0519300341007975388*zb^39 - 0.05047010198200455*zb^40 - 0.0490859228283839939*zb^41 - 0.0477719106325274184*zb^42 - 0.04652300530879796*zb^43 - 0.0453346131042265985*zb^44 - 0.0442025548330183575*zb^45 - 0.0431230207755551651*zb^46 - 0.0420925312727553642*zb^47 - 0.0411079022027185638*zb^48 - 0.0401662146552507731*zb^49 - 0.0392647882263069659*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, -0.0591776555252955939*zb^2 + 0.0878949598513265752*zb^3 - 0.461996031993616882*zb^4 - 0.551779850401791261*zb^5 - 0.604462179278677674*zb^6 - 0.643621968384550961*zb^7 - 0.6737551879637385*zb^8 - 0.697261524755557696*zb^9 - 0.715837130958324484*zb^10 - 0.730714508140857241*zb^11 - 0.742788845070641404*zb^12 - 0.752712310305771347*zb^13 - 0.760963732864666704*zb^14 - 0.767898445282968789*zb^15 - 0.7737833364052219*zb^16 - 0.778821388591529588*zb^17 - 0.783168902984909223*zb^18 - 0.786947678862932834*zb^19 - 0.790253708199718523*zb^20 - 0.793163450154452207*zb^21 - 0.795738410838542551*zb^22 - 0.798028524532816575*zb^23 - 0.800074678183390861*zb^24 - 0.801910616780560478*zb^25 - 0.803564396421946462*zb^26 - 0.805059503377181919*zb^27 - 0.806415723966123973*zb^28 - 0.807649826681065609*zb^29 - 0.808776101502049602*zb^30 - 0.809806789619288906*zb^31 - 0.810752428337686392*zb^32 - 0.8116221298107243*zb^33 - 0.812423807759714996*zb^34 - 0.813164363012798045*zb^35 - 0.813849836220270875*zb^36 - 0.814485534239205239*zb^37 - 0.815076135267577271*zb^38 - 0.815625776729176331*zb^39 - 0.816138129080625949*zb^40 - 0.816616458069126293*zb^41 - 0.817063677468558981*zb^42 - 0.817482393928706596*zb^43 - 0.817874945262399479*zb^44 - 0.818243433249525449*zb^45 - 0.818589751840736164*zb^46 - 0.818915611486478696*zb^47 - 0.819222560190339319*zb^48 - 0.819512001783187374*zb^49 - 0.819785211831274864*zb^50 + ALARM*zb^51 + 0.0416666666666666667*zb^2*Log[Q2/muf2] - 0.0277777777777777778*zb^3*Log[Q2/muf2] + 0.0364583333333333333*zb^4*Log[Q2/muf2] + 0.0463657407407407407*zb^5*Log[Q2/muf2] + 0.0499768518518518519*zb^6*Log[Q2/muf2] + 0.0524192176870748299*zb^7*Log[Q2/muf2] + 0.05449977560468632*zb^8*Log[Q2/muf2] + 0.0563680175002099605*zb^9*Log[Q2/muf2] + 0.0580586813429075334*zb^10*Log[Q2/muf2] + 0.0595879071108598526*zb^11*Log[Q2/muf2] + 0.0609701510129525401*zb^12*Log[Q2/muf2] + 0.0622200758882855721*zb^13*Log[Q2/muf2] + 0.0633519862250382722*zb^14*Log[Q2/muf2] + 0.0643792265905115027*zb^15*Log[Q2/muf2] + 0.0653138705369702816*zb^16*Log[Q2/muf2] + 0.0661666366434598033*zb^17*Log[Q2/muf2] + 0.0669469353899578545*zb^18*Log[Q2/muf2] + 0.0676629788967633532*zb^19*Log[Q2/muf2] + 0.0683219135145113875*zb^20*Log[Q2/muf2] + 0.0689299539035006068*zb^21*Log[Q2/muf2] + 0.0694925082601796283*zb^22*Log[Q2/muf2] + 0.0700142904587565005*zb^23*Log[Q2/muf2] + 0.0704994180938608842*zb^24*Log[Q2/muf2] + 0.0709514969982664301*zb^25*Log[Q2/muf2] + 0.0713736935078411545*zb^26*Log[Q2/muf2] + 0.0717687959740337832*zb^27*Log[Q2/muf2] + 0.0721392670156703866*zb^28*Log[Q2/muf2] + 0.0724872878838715052*zb^29*Log[Q2/muf2] + 0.0728147961542545619*zb^30*Log[Q2/muf2] + 0.0731235177940203948*zb^31*Log[Q2/muf2] + 0.0734149944947351915*zb^32*Log[Q2/muf2] + 0.0736906070215990675*zb^33*Log[Q2/muf2] + 0.0739515952086621001*zb^34*Log[Q2/muf2] + 0.0741990751262207477*zb^35*Log[Q2/muf2] + 0.0744340538597945764*zb^36*Log[Q2/muf2] + 0.0746574422675525646*zb^37*Log[Q2/muf2] + 0.0748700660227260084*zb^38*Log[Q2/muf2] + 0.0750726751974708202*zb^39*Log[Q2/muf2] + 0.0752659526031173367*zb^40*Log[Q2/muf2] + 0.0754505210673071898*zb^41*Log[Q2/muf2] + 0.0756269497999321982*zb^42*Log[Q2/muf2] + 0.0757957599760335401*zb^43*Log[Q2/muf2] + 0.0759574296440422726*zb^44*Log[Q2/muf2] + 0.0761123980512461023*zb^45*Log[Q2/muf2] + 0.0762610694645786696*zb^46*Log[Q2/muf2] + 0.0764038165532761272*zb^47*Log[Q2/muf2] + 0.0765409833902458348*zb^48*Log[Q2/muf2] + 0.0766728881208272627*zb^49*Log[Q2/muf2] + 0.0767998253407360246*zb^50*Log[Q2/muf2] + 0.333333333333333333*zb^2*Log[zb] - 0.324074074074074074*zb^3*Log[zb] - 0.114583333333333333*zb^4*Log[zb] - 0.102453703703703704*zb^5*Log[zb] - 0.105740740740740741*zb^6*Log[zb] - 0.108516628873771731*zb^7*Log[zb] - 0.109608725434618292*zb^8*Log[zb] - 0.109499047304106828*zb^9*Log[zb] - 0.108676692281851012*zb^10*Log[zb] - 0.107468382981189619*zb^11*Log[zb] - 0.106073181929813724*zb^12*Log[zb] - 0.1046084537904639*zb^13*Log[zb] - 0.103141995582704675*zb^14*Log[zb] - 0.101711968960034056*zb^15*Log[zb] - 0.1003388677049202*zb^16*Log[zb] - 0.0990326606829364467*zb^17*Log[zb] - 0.0977970710065207704*zb^18*Log[zb] - 0.0966321567966932133*zb^19*Log[zb] - 0.09553587778723871*zb^20*Log[zb] - 0.09450505043195687*zb^21*Log[zb] - 0.0935359304955054598*zb^22*Log[zb] - 0.0926245665479249894*zb^23*Log[zb] - 0.0917670114621803658*zb^24*Log[zb] - 0.0909594454280543628*zb^25*Log[zb] - 0.0901982437141665162*zb^26*Log[zb] - 0.0894800100080714386*zb^27*Log[zb] - 0.0888015884895366579*zb^28*Log[zb] - 0.0881600629896688723*zb^29*Log[zb] - 0.0875527485536161228*zb^30*Log[zb] - 0.0869771787902257638*zb^31*Log[zb] - 0.0864310911506171286*zb^32*Log[zb] - 0.08591241147686189*zb^33*Log[zb] - 0.0854192386439267429*zb^34*Log[zb] - 0.0849498297827840995*zb^35*Log[zb] - 0.0845025863562658782*zb^36*Log[zb] - 0.0840760412206365042*zb^37*Log[zb] - 0.0836688467182234335*zb^38*Log[zb] - 0.0832797637922480443*zb^39*Log[zb] - 0.0829076520827166484*zb^40*Log[zb] - 0.0825514609442391819*zb^41*Log[zb] - 0.0822102213178889101*zb^42*Log[zb] - 0.0818830383863457015*zb^43*Log[zb] - 0.0815690849423524635*zb^44*Log[zb] - 0.0812675954034869202*zb^45*Log[zb] - 0.0809778604104410101*zb^46*Log[zb] - 0.0806992219507778045*zb^47*Log[zb] - 0.0804310689550976019*zb^48*Log[zb] - 0.0801728333174390266*zb^49*Log[zb] - 0.0799239862964169*zb^50*Log[zb] - 0.0833333333333333333*zb^2*Log[Q2/muf2]*Log[zb] - 0.0208333333333333333*zb^4*Log[Q2/muf2]*Log[zb] - 0.0263888888888888889*zb^5*Log[Q2/muf2]*Log[zb] - 0.0282407407407407407*zb^6*Log[Q2/muf2]*Log[zb] - 0.0289021164021164021*zb^7*Log[Q2/muf2]*Log[zb] - 0.0291170634920634921*zb^8*Log[Q2/muf2]*Log[zb] - 0.0291501322751322751*zb^9*Log[Q2/muf2]*Log[zb] - 0.0291071428571428571*zb^10*Log[Q2/muf2]*Log[zb] - 0.0290337902837902838*zb^11*Log[Q2/muf2]*Log[zb] - 0.0289507174923841591*zb^12*Log[Q2/muf2]*Log[zb] - 0.0288673903257236591*zb^13*Log[Q2/muf2]*Log[zb] - 0.0287880439666153952*zb^14*Log[Q2/muf2]*Log[zb] - 0.0287143918691537739*zb^15*Log[Q2/muf2]*Log[zb] - 0.028646918282334947*zb^16*Log[Q2/muf2]*Log[zb] - 0.0285855161314720138*zb^17*Log[Q2/muf2]*Log[zb] - 0.0285298088198414996*zb^18*Log[Q2/muf2]*Log[zb] - 0.0284793140948541705*zb^19*Log[Q2/muf2]*Log[zb] - 0.028433526934881423*zb^20*Log[Q2/muf2]*Log[zb] - 0.028391960181406224*zb^21*Log[Q2/muf2]*Log[zb] - 0.0283541629354775187*zb^22*Log[Q2/muf2]*Log[zb] - 0.028319727285275383*zb^23*Log[Q2/muf2]*Log[zb] - 0.0282882890248240565*zb^24*Log[Q2/muf2]*Log[zb] - 0.0282595254197463445*zb^25*Log[Q2/muf2]*Log[zb] - 0.0282331516695094462*zb^26*Log[Q2/muf2]*Log[zb] - 0.02820891694628526*zb^27*Log[Q2/muf2]*Log[zb] - 0.0281866004665377084*zb^28*Log[Q2/muf2]*Log[zb] - 0.0281660078174436403*zb^29*Log[Q2/muf2]*Log[zb] - 0.0281469676319858943*zb^30*Log[Q2/muf2]*Log[zb] - 0.0281293286375604046*zb^31*Log[Q2/muf2]*Log[zb] - 0.0281129570672469295*zb^32*Log[Q2/muf2]*Log[zb] - 0.0280977344058454104*zb^33*Log[Q2/muf2]*Log[zb] - 0.0280835554360422638*zb^34*Log[Q2/muf2]*Log[zb] - 0.0280703265488897596*zb^35*Log[Q2/muf2]*Log[zb] - 0.0280579642844504541*zb^36*Log[Q2/muf2]*Log[zb] - 0.0280463940714485562*zb^37*Log[Q2/muf2]*Log[zb] - 0.0280355491382323343*zb^38*Log[Q2/muf2]*Log[zb] - 0.0280253695708301469*zb^39*Log[Q2/muf2]*Log[zb] - 0.0280158014971469391*zb^40*Log[Q2/muf2]*Log[zb] - 0.0280067963792957022*zb^41*Log[Q2/muf2]*Log[zb] - 0.0279983103986581858*zb^42*Log[Q2/muf2]*Log[zb] - 0.0279903039205277607*zb^43*Log[Q2/muf2]*Log[zb] - 0.0279827410271301684*zb^44*Log[Q2/muf2]*Log[zb] - 0.0279755891094782683*zb^45*Log[Q2/muf2]*Log[zb] - 0.0279688185099298792*zb^46*Log[Q2/muf2]*Log[zb] - 0.0279624022085171643*zb^47*Log[Q2/muf2]*Log[zb] - 0.0279563155471325432*zb^48*Log[Q2/muf2]*Log[zb] - 0.0279505359865172042*zb^49*Log[Q2/muf2]*Log[zb] - 0.0279450428917277178*zb^50*Log[Q2/muf2]*Log[zb] - 0.166666666666666667*zb^2*Log[zb]^2 + 0.0277777777777777778*zb^3*Log[zb]^2 + 0.0208333333333333333*zb^4*Log[zb]^2 + 0.0263888888888888889*zb^5*Log[zb]^2 + 0.0328703703703703704*zb^6*Log[zb]^2 + 0.0385582010582010582*zb^7*Log[zb]^2 + 0.0433035714285714286*zb^8*Log[zb]^2 + 0.0472387566137566138*zb^9*Log[zb]^2 + 0.0505224867724867725*zb^10*Log[zb]^2 + 0.0532894420394420394*zb^11*Log[zb]^2 + 0.0556452421035754369*zb^12*Log[zb]^2 + 0.0576710712127378794*zb^13*Log[zb]^2 + 0.0594292942507228222*zb^14*Log[zb]^2 + 0.0609681478133859086*zb^15*Log[zb]^2 + 0.0623253039398872732*zb^16*Log[zb]^2 + 0.06353049694042341*zb^17*Log[zb]^2 + 0.0646074460821192847*zb^18*Log[zb]^2 + 0.0655752668018319893*zb^19*Log[zb]^2 + 0.0664495140007910906*zb^20*Log[zb]^2 + 0.0672429604535144119*zb^21*Log[zb]^2 + 0.0679661833848688016*zb^22*Log[zb]^2 + 0.0686280109668106951*zb^23*Log[zb]^2 + 0.0692358655645479242*zb^24*Log[zb]^2 + 0.0697960301358092111*zb^25*Log[zb]^2 + 0.0703138568774991008*zb^26*Log[zb]^2 + 0.0707939320565637448*zb^27*Log[zb]^2 + 0.0712402072936033851*zb^28*Log[zb]^2 + 0.0716561049357035956*zb^29*Log[zb]^2 + 0.0720446032492401594*zb^30*Log[zb]^2 + 0.0724083057710417459*zb^31*Log[zb]^2 + 0.07274949812988568*zb^32*Log[zb]^2 + 0.0730701948870838826*zb^33*Log[zb]^2 + 0.0733721783726327213*zb^34*Log[zb]^2 + 0.0736570310608207913*zb^35*Log[zb]^2 + 0.0739261626996765301*zb^36*Log[zb]^2 + 0.07418083315577867*zb^37*Log[zb]^2 + 0.07442217174054118*zb^38*Log[zb]^2 + 0.0746511936320488455*zb^39*Log[zb]^2 + 0.0748688138874684455*zb^40*Log[zb]^2 + 0.0750758594472625634*zb^41*Log[zb]^2 + 0.0752730794580975246*zb^42*Log[zb]^2 + 0.0754611541820931326*zb^43*Log[zb]^2 + 0.07564070271259264*zb^44*Log[zb]^2 + 0.0758122896784005196*zb^45*Log[zb]^2 + 0.0759764310874936312*zb^46*Log[zb]^2 + 0.0761335994360506227*zb^47*Log[zb]^2 + 0.0762842281880920431*zb^48*Log[zb]^2 + 0.0764287157141630679*zb^49*Log[zb]^2 + 0.0765674287636010803*zb^50*Log[zb]^2, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, ALARM*zb^51, 7.04896812744720215*zb^2 - 5.5732063170538435*zb^3 - 6.33952087107251289*zb^4 - 5.09751225673708492*zb^5 - 3.61368550773793603*zb^6 - 2.38189673711529151*zb^7 - 1.47474903931904372*zb^8 - 0.842468197584391564*zb^9 - 0.414740710736563638*zb^10 - 0.130890662164989571*zb^11 + 0.0545053385172411609*zb^12 + 0.17343516999918868*zb^13 + 0.247771160476276157*zb^14 + 0.292261843515175378*zb^15 + 0.316798828771772887*zb^16 + 0.328013745727733154*zb^17 + 0.330363881306294472*zb^18 + 0.326857273925791732*zb^19 + 0.319533276707994502*zb^20 + 0.309780529062317655*zb^21 + 0.298547815689505902*zb^22 + 0.286484560565731326*zb^23 + 0.274035034458770806*zb^24 + 0.261501989658421191*zb^25 + 0.249089980374313823*zb^26 + 0.236935088191540118*zb^27 + 0.225125477469418362*zb^28 + 0.2137157142328275*zb^29 + 0.202736808258278678*zb^30 + 0.192203298190315504*zb^31 + 0.18211827606165995*zb^32 + 0.172476965134814274*zb^33 + 0.163269275024845429*zb^34 + 0.154481629237581332*zb^35 + 0.146098272157574034*zb^36 + 0.138102201774652376*zb^37 + 0.1304758322183026*zb^38 + 0.12320146059993768*zb^39 + 0.116261591802151321*zb^40 + 0.109639160034695705*zb^41 + 0.103317675380856403*zb^42 + 0.0972813159354507973*zb^43 + 0.0915149806214047368*zb^44 + 0.0860043137619829781*zb^45 + 0.0807357095560392402*zb^46 + 0.0756963024540244529*zb^47 + 0.07087394784929814*zb^48 + 0.0662571963294825949*zb^49 + 0.0618352638659100473*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] + 0.840106310013717421*zb^3*Log[Q2/muf2] + 1.62633959190672154*zb^4*Log[Q2/muf2] + 1.76439542181069959*zb^5*Log[Q2/muf2] + 1.6402429012345678*zb^6*Log[Q2/muf2] + 1.43413089217798482*zb^7*Log[Q2/muf2] + 1.22200188483761481*zb^8*Log[Q2/muf2] + 1.0316194614968712*zb^9*Log[Q2/muf2] + 0.8700053039744577*zb^10*Log[Q2/muf2] + 0.736016849920482296*zb^11*Log[Q2/muf2] + 0.625846123185835627*zb^12*Log[Q2/muf2] + 0.535279772120028995*zb^13*Log[Q2/muf2] + 0.460526214536525966*zb^14*Log[Q2/muf2] + 0.398436816524055299*zb^15*Log[Q2/muf2] + 0.346490459524196732*zb^16*Log[Q2/muf2] + 0.302700899853506881*zb^17*Log[Q2/muf2] + 0.265511807923410498*zb^18*Log[Q2/muf2] + 0.233702956348438373*zb^19*Log[Q2/muf2] + 0.206313671163303131*zb^20*Log[Q2/muf2] + 0.182582976339577548*zb^21*Log[Q2/muf2] + 0.161903745317077312*zb^22*Log[Q2/muf2] + 0.143787891709957778*zb^23*Log[Q2/muf2] + 0.127839995811343451*zb^24*Log[Q2/muf2] + 0.113737281740242484*zb^25*Log[Q2/muf2] + 0.101214346811587318*zb^26*Log[Q2/muf2] + 0.0900514447600648176*zb^27*Log[Q2/muf2] + 0.0800654338185861043*zb^28*Log[Q2/muf2] + 0.0711027325863917958*zb^29*Log[Q2/muf2] + 0.0630337977692044731*zb^30*Log[Q2/muf2] + 0.0557487632657964516*zb^31*Log[Q2/muf2] + 0.0491539717767471632*zb^32*Log[Q2/muf2] + 0.0431691972789103377*zb^33*Log[Q2/muf2] + 0.0377254060915020099*zb^34*Log[Q2/muf2] + 0.0327629407532036806*zb^35*Log[Q2/muf2] + 0.0282300380605410044*zb^36*Log[Q2/muf2] + 0.02408161291941219*zb^37*Log[Q2/muf2] + 0.0202782549555619633*zb^38*Log[Q2/muf2] + 0.0167853964297250602*zb^39*Log[Q2/muf2] + 0.0135726188607438076*zb^40*Log[Q2/muf2] + 0.0106130725682789484*zb^41*Log[Q2/muf2] + 0.00788298861355575331*zb^42*Log[Q2/muf2] + 0.00536126671626539154*zb^43*Log[Q2/muf2] + 0.00302912593602656984*zb^44*Log[Q2/muf2] + 0.000869807435114351442*zb^45*Log[Q2/muf2] - 0.00113167935864852942*zb^46*Log[Q2/muf2] - 0.0029887742759982685*zb^47*Log[Q2/muf2] - 0.00471355342911836192*zb^48*Log[Q2/muf2] - 0.00631689051965473798*zb^49*Log[Q2/muf2] - 0.00780859638987831475*zb^50*Log[Q2/muf2] - 3.46180555555555556*zb^2*Log[zb] + 2.04848251028806584*zb^3*Log[zb] + 2.76497395833333333*zb^4*Log[zb] + 2.27554206532921811*zb^5*Log[zb] + 1.52105297496570645*zb^6*Log[zb] + 0.816267888119176452*zb^7*Log[zb] + 0.244987839842471223*zb^8*Log[zb] - 0.19084853105472074*zb^9*Log[zb] - 0.513464090331920377*zb^10*Log[zb] - 0.748257634173206219*zb^11*Log[zb] - 0.917169928434444072*zb^12*Log[zb] - 1.03737771678768231*zb^13*Log[zb] - 1.12175826546468364*zb^14*Log[zb] - 1.17978003053099804*zb^15*Log[zb] - 1.21835524475384018*zb^16*Log[zb] - 1.24252810173302574*zb^17*Log[zb] - 1.25599248603385887*zb^18*Log[zb] - 1.26146878121487055*zb^19*Log[zb] - 1.26097396631658837*zb^20*Log[zb] - 1.25601417252663427*zb^21*Log[zb] - 1.2477220090944177*zb^22*Log[zb] - 1.23695488138157455*zb^23*Log[zb] - 1.22436580716967132*zb^24*Log[zb] - 1.21045479699560439*zb^25*Log[zb] - 1.19560643005604838*zb^26*Log[zb] - 1.18011756065473089*zb^27*Log[zb] - 1.16421791516911036*zb^28*Log[zb] - 1.14808552649500933*zb^29*Log[zb] - 1.13185838895053641*zb^30*Log[zb] - 1.11564332352678919*zb^31*Log[zb] - 1.09952276767596928*zb^32*Log[zb] - 1.08356000908687419*zb^33*Log[zb] - 1.06780324428893581*zb^34*Log[zb] - 1.05228874349192643*zb^35*Log[zb] - 1.0370433311721328*zb^36*Log[zb] - 1.02208633952385962*zb^37*Log[zb] - 1.00743115342455472*zb^38*Log[zb] - 0.993086437104486647*zb^39*Log[zb] - 0.979057111511576066*zb^40*Log[zb] - 0.965345135460170351*zb^41*Log[zb] - 0.951950131647161417*zb^42*Log[zb] - 0.938869889498654336*zb^43*Log[zb] - 0.926100769840859334*zb^44*Log[zb] - 0.913638031032706624*zb^45*Log[zb] - 0.901476092059212663*zb^46*Log[zb] - 0.889608744870607904*zb^47*Log[zb] - 0.878029325743969277*zb^48*Log[zb] - 0.866730853477507324*zb^49*Log[zb] - 0.855706140678933721*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 0.12757201646090535*zb^3*Log[Q2/muf2]*Log[zb] - 0.539609053497942387*zb^4*Log[Q2/muf2]*Log[zb] - 0.7051728395061728*zb^5*Log[Q2/muf2]*Log[zb] - 0.745358024691358025*zb^6*Log[Q2/muf2]*Log[zb] - 0.727245557835126996*zb^7*Log[Q2/muf2]*Log[zb] - 0.685070209300651478*zb^8*Log[Q2/muf2]*Log[zb] - 0.6354189081897048*zb^9*Log[Q2/muf2]*Log[zb] - 0.585901205017901079*zb^10*Log[Q2/muf2]*Log[zb] - 0.539702504567758842*zb^11*Log[Q2/muf2]*Log[zb] - 0.497892949312356224*zb^12*Log[Q2/muf2]*Log[zb] - 0.460574817725391511*zb^13*Log[Q2/muf2]*Log[zb] - 0.427442435086847044*zb^14*Log[Q2/muf2]*Log[zb] - 0.398048803879233591*zb^15*Log[Q2/muf2]*Log[zb] - 0.371927472382456634*zb^16*Log[Q2/muf2]*Log[zb] - 0.348643977725205237*zb^17*Log[Q2/muf2]*Log[zb] - 0.327813809985628687*zb^18*Log[Q2/muf2]*Log[zb] - 0.309105100605064292*zb^19*Log[Q2/muf2]*Log[zb] - 0.292234881501819242*zb^20*Log[Q2/muf2]*Log[zb] - 0.276963114200353408*zb^21*Log[Q2/muf2]*Log[zb] - 0.263086399228673003*zb^22*Log[Q2/muf2]*Log[zb] - 0.250432164274386488*zb^23*Log[Q2/muf2]*Log[zb] - 0.238853602838859092*zb^24*Log[Q2/muf2]*Log[zb] - 0.22822539660780508*zb^25*Log[Q2/muf2]*Log[zb] - 0.21844015611984274*zb^26*Log[Q2/muf2]*Log[zb] - 0.209405481780147889*zb^27*Log[Q2/muf2]*Log[zb] - 0.201041544475748663*zb^28*Log[Q2/muf2]*Log[zb] - 0.193279094377054561*zb^29*Log[Q2/muf2]*Log[zb] - 0.186057819657786419*zb^30*Log[Q2/muf2]*Log[zb] - 0.179324990128899083*zb^31*Log[Q2/muf2]*Log[zb] - 0.173034332681538292*zb^32*Log[Q2/muf2]*Log[zb] - 0.167145095532003521*zb^33*Log[Q2/muf2]*Log[zb] - 0.161621266580878119*zb^34*Log[Q2/muf2]*Log[zb] - 0.156430917941085552*zb^35*Log[Q2/muf2]*Log[zb] - 0.151545654106246516*zb^36*Log[Q2/muf2]*Log[zb] - 0.146940145563347254*zb^37*Log[Q2/muf2]*Log[zb] - 0.142591733114237475*zb^38*Log[Q2/muf2]*Log[zb] - 0.138480090935460104*zb^39*Log[Q2/muf2]*Log[zb] - 0.134586938618678805*zb^40*Log[Q2/muf2]*Log[zb] - 0.130895794209023984*zb^41*Log[Q2/muf2]*Log[zb] - 0.127391761686739782*zb^42*Log[Q2/muf2]*Log[zb] - 0.124061347490127899*zb^43*Log[Q2/muf2]*Log[zb] - 0.120892301611270929*zb^44*Log[Q2/muf2]*Log[zb] - 0.11787347955471562*zb^45*Log[Q2/muf2]*Log[zb] - 0.114994722068147107*zb^46*Log[Q2/muf2]*Log[zb] - 0.112246750060680971*zb^47*Log[Q2/muf2]*Log[zb] - 0.109621072540582837*zb^48*Log[Q2/muf2]*Log[zb] - 0.107109905747335395*zb^49*Log[Q2/muf2]*Log[zb] - 0.104706101936818576*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 - 0.109053497942386831*zb^3*Log[zb]^2 - 0.508744855967078189*zb^4*Log[zb]^2 - 0.667364197530864198*zb^5*Log[zb]^2 - 0.705741255144032922*zb^6*Log[zb]^2 - 0.688419499634068795*zb^7*Log[zb]^2 - 0.648165841071878487*zb^8*Log[zb]^2 - 0.600828829874428052*zb^9*Log[zb]^2 - 0.5536664455276853*zb^10*Log[zb]^2 - 0.509707446195550999*zb^11*Log[zb]^2 - 0.469961306841133927*zb^12*Log[zb]^2 - 0.434515645507521702*zb^13*Log[zb]^2 - 0.403071131191303334*zb^14*Log[zb]^2 - 0.37519574369700837*zb^15*Log[zb]^2 - 0.350440646983988577*zb^16*Log[zb]^2 - 0.328388842777869534*zb^17*Log[zb]^2 - 0.308671943464251605*zb^18*Log[zb]^2 - 0.290972451789120944*zb^19*Log[zb]^2 - 0.275019980840437162*zb^20*Log[zb]^2 - 0.260585406218060509*zb^21*Log[zb]^2 - 0.247474758175112578*zb^22*Log[zb]^2 - 0.235523603219886453*zb^23*Log[zb]^2 - 0.22459216496393095*zb^24*Log[zb]^2 - 0.214561208952827205*zb^25*Log[zb]^2 - 0.205328624090651161*zb^26*Log[zb]^2 - 0.19680660370146838*zb^27*Log[zb]^2 - 0.188919327668624915*zb^28*Log[zb]^2 - 0.181601056740805085*zb^29*Log[zb]^2 - 0.174794563160469051*zb^30*Log[zb]^2 - 0.168449834787569852*zb^31*Log[zb]^2 - 0.162523001495629816*zb^32*Log[zb]^2 - 0.156975442425108168*zb^33*Log[zb]^2 - 0.151773040736193278*zb^34*Log[zb]^2 - 0.146885559019168385*zb^35*Log[zb]^2 - 0.142286113745879405*zb^36*Log[zb]^2 - 0.137950731319346655*zb^37*Log[zb]^2 - 0.133857971607759405*zb^38*Log[zb]^2 - 0.129988607506207154*zb^39*Log[zb]^2 - 0.126325351193842834*zb^40*Log[zb]^2 - 0.122852619456784423*zb^41*Log[zb]^2 - 0.119556331815737813*zb^42*Log[zb]^2 - 0.116423736301191864*zb^43*Log[zb]^2 - 0.11344325861243874*zb^44*Log[zb]^2 - 0.110604371122335337*zb^45*Log[zb]^2 - 0.107897478781280544*zb^46*Log[zb]^2 - 0.105313819457874413*zb^47*Log[zb]^2 - 0.102845376651133903*zb^48*Log[zb]^2 - 0.100484802836615931*zb^49*Log[zb]^2 - 0.0982253519795873815*zb^50*Log[zb]^2, ALARM*zb^51}}}

==> anc/XS_Vector_w.txt <==
{{{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, 5.083079324106266 - 9.65109950005267705*w + 16.1204731852788333*w^2 - 12.68539081500211*w^3 + 28.0374482966708886*w^4 - 28.3415632600084439*w^5 + 73.0386820755724434*w^6 - 78.6233958971766328*w^7 + 217.183299730861202*w^8 - 240.673477768600711*w^9 + 691.835844426090311*w^10 - 779.615123195614966*w^11 + 2299.82014538112892*w^12 - 2620.06608718805427*w^13 + 7870.77442101835518*w^14 - 9035.91172359959192*w^15 + 27512.1282091039458*w^16 - 31765.4015162471072*w^17 + 97726.6025967643669*w^18 - 113332.186044348594*w^19 + 351553.248501952548*w^20 - 409119.775533562574*w^21 + 1.27761570344807753*10^6*w^22 - 1.49106393239963708*10^6*w^23 + 4.68232223985417096*10^6*w^24 - 5.47751752627839023*10^6*w^25 + 1.72816228296507975*10^7*w^26 - 2.02568849843538268*10^7*w^27 + 6.41671180452237301*10^7*w^28 - 7.53425989089112443*10^7*w^29 + 2.39487819386733271*10^8*w^30 - 2.81612044575864268*10^8*w^31 + 8.97854381613377282*10^8*w^32 - 1.05713952553890836*10^9*w^33 + 3.37941870466783455*10^9*w^34 - 3.98345951009207347*10^9*w^35 + 1.27642357434598394*10^10*w^36 - 1.50608629327673551*10^10*w^37 + 4.83614773958001336*10^10*w^38 - 5.71142819110238851*10^10*w^39 + 1.83745594539059376*10^11*w^40 - 2.1717646623144357*10^11*w^41 + 6.99887331768604853*10^11*w^42 - 8.27829442040786978*10^11*w^43 + 2.67196642042380504*10^12*w^44 - 3.16250728138185347*10^12*w^45 + 1.02220275802443527*10^13*w^46 - 1.21059846200414797*10^13*w^47 + 3.91804260265641648*10^13*w^48 - 4.64272192198621752*10^13*w^49 + 1.50438729593546083*10^14*w^50 - 1.7835455936069675*10^14*w^51 + 5.78560647876627909*10^14*w^52 - 6.86242072355913767*10^14*w^53 + 2.22835286925251955*10^15*w^54 - 2.64424125725118393*10^15*w^55 + 8.59444379940746308*10^15*w^56 - 1.02025790586145158*10^16*w^57 + 3.31900721747751428*10^16*w^58 - 3.94151607859400243*10^16*w^59 + 1.28326808791542789*10^17*w^60 - 1.52448962064978535*10^17*w^61 + 4.96719566555760461*10^17*w^62 - 5.90283226240641855*10^17*w^63 + 1.9246819448299425*10^18*w^64 - 2.28792245753544707*10^18*w^65 + 7.46504649755574484*10^18*w^66 - 8.87646155904933649*10^18*w^67 + 2.89805367368749693*10^19*w^68 - 3.44692165240748904*10^19*w^69 + 1.12604938371725206*10^20*w^70 - 1.33965598565704897*10^20*w^71 + 4.37889233714008732*10^20*w^72 - 5.21080458256703548*10^20*w^73 + 1.70414828133543985*10^21*w^74 - 2.02836858621125887*10^21*w^75 + 6.63695402663795139*10^21*w^76 - 7.90136348467637167*10^21*w^77 + 2.58661616470925167*10^22*w^78 - 3.08002414869471583*10^22*w^79 + 1.008745498877516*10^23*w^80 - 1.20140152042076188*10^23*w^81 + 3.93643883669711928*10^23*w^82 - 4.68910942615178507*10^23*w^83 + 1.53703776522200283*10^24*w^84 - 1.83125088304798284*10^24*w^85 + 6.00499275036355645*10^24*w^86 - 7.15564310307021476*10^24*w^87 + 2.347339923413133*10^25*w^88 - 2.79757485313431872*10^25*w^89 + 9.18045972433288618*10^25*w^90 - 1.09430050638243906*10^26*w^91 + 3.59226129053823244*10^26*w^92 - 4.282561682267204*10^26*w^93 + 1.40629745053551994*10^27*w^94 - 1.67677086598954438*10^27*w^95 + 5.50786854116921476*10^27*w^96 - 6.56807906550854841*10^27*w^97 + 2.15813649950893042*10^28*w^98 - 2.57388774694397412*10^28*w^99 + 8.45971194148485186*10^28*w^100 - 1.00906678142935013*10^29*w^101 + 3.31746517401090184*10^29*w^102 - 3.95751195512278921*10^29*w^103 + 1.30144113794821486*10^30*w^104 - 1.55270850647800841*10^30*w^105 + 5.10744461651779134*10^30*w^106 - 6.09420037458051138*10^30*w^107 + 2.00510792737347371*10^31*w^108 - 2.39274659535424084*10^31*w^109 + 7.87446580928976859*10^31*w^110 - 9.39775824394241686*10^31*w^111 + 3.09348720483940408*10^32*w^112 - 3.69227568213251936*10^32*w^113 + 1.21566614622885421*10^33*w^114 - 1.45111304423457523*10^33*w^115 + 4.77874949646946979*10^33*w^116 - 5.70480616311560642*10^33*w^117 + 1.87907263387015886*10^34*w^118 - 2.24340946677415668*10^34*w^119 + 7.39090937584185433*10^34*w^120 - 8.82469954285004398*10^34*w^121 + 2.90785707822848363*10^35*w^122 - 3.47224977139733541*10^35*w^123 + 1.1443665968790073*10^36*w^124 - 1.3665885052203652*10^36*w^125 + 4.5047477628198713*10^36*w^126 - 5.37993035842871255*10^36*w^127 + 1.77372139875700969*10^37*w^128 - 2.11847875414205976*10^37*w^129 + 6.985645649549929*10^37*w^130 - 8.34404786763102937*10^37*w^131 + 2.751887474476885*10^38*w^132 - 3.287240471893932*10^38*w^133 + 1.08431299866489529*10^39*w^134 - 1.29534401051500514*10^39*w^135 + 4.27341989947315971*10^39*w^136 - 5.10545912830912328*10^39*w^137 + 1.68457577559125976*10^40*w^138 - 2.01269389272783246*10^40*w^139 + 6.64196991323679837*10^40*w^140 - 7.93617475772136162*10^40*w^141 + 2.61934094730799571*10^41*w^142 - 3.12991630772304886*10^41*w^143 + 1.03317395686215947*10^42*w^144 - 1.234638405962849*10^42*w^145 + 4.07604318207053372*10^42*w^146 - 4.87113362361073605*10^42*w^147 + 1.60836911489129632*10^43*w^148 - 1.92221185177993003*10^43*w^149 + 6.347637293955451*10^43*w^150 - 7.58667078966704729*10^43*w^151 + 2.50562345139630711*10^44*w^152 - 2.99486967418185736*10^44*w^153 + 9.89224372804623512*10^44*w^154 - 1.18244056284480886*10^45*w^155 + 3.90613426448505477*10^45*w^156 - 4.66931841924019915*10^45*w^157 + 1.54266281708508007*10^46*w^158 - 1.84415998725041418*10^46*w^159 + 6.09346810925733078*10^46*w^160 - 7.28471980031793595*10^46*w^161 + 2.40727677970623997*10^47*w^162 - 2.878024911905903*10^47*w^163 + 9.51160475906448045*10^47*w^164 - 1.13721357774519338*10^48*w^165 + 3.75877423199858126*10^48*w^166 - 4.49421374879003954*10^48*w^167 + 1.48559973312304719*10^49*w^168 - 1.77634811215093001*10^49*w^169 + 5.87244578129413282*10^49*w^170 - 7.02204521719423314*10^49*w^171 + 2.32164817721966292*10^50*w^172 - 2.77625226351364706*10^50*w^173 + 9.17978680283356847*10^50*w^174 - 1.09777317138776525*10^51*w^175 + 3.63016390147131076*10^51*w^176 - 4.3413355290362617*10^51*w^177 + 1.43574074251352354*10^52*w^178 - 1.71707734799356387*10^52*w^179 + 5.67911563925637738*10^52*w^180 - 6.79220663224313043*10^52*w^181 + 2.246668942283928*10^53*w^182 - 2.68710874621929061*10^53*w^183 + 8.88893969399576613*10^53*w^184 - 1.06319213580054169*10^54*w^185 + 3.51732266188744675*10^54*w^186 - 4.20716266590546849*10^54*w^187 + 1.39195351922289772*10^55*w^188 - 1.66500981828095974*10^55*w^189 + 5.50917368853964211*10^55*w^190 - 6.59011792374233603*10^55*w^191 + 2.18070225643208074*10^56*w^192 - 2.60865979024541738*10^56*w^193 + 8.63283537513073208*10^56*w^194 - 1.03273425753000911*10^57*w^195 + 3.41787956053833476*10^57*w^196 - 4.08889205189991109*10^57*w^197 + 1.3533350244030514*10^58*w^198 - 1.61907772888778064*10^58*w^199 + 5.35917881988388218*10^58*w^200 + ALARM*w^201 - 2.*Log[Q2/muf2] + 1.33333333333333333*w*Log[Q2/muf2], ALARM*w^201, ALARM*w^201}, {0, 0.000930058121948065564 + 0.0117980804270180298*w + 0.0676032993243070676*w^2 + 0.239606432786153934*w^3 + 0.623527796413462382*w^4 + 1.36669017122882206*w^5 + 2.78218280331092011*w^6 + 5.50551244242545809*w^7 + 10.7553032378626939*w^8 + 20.8797769321957119*w^9 + 40.41261098982377*w^10 + 78.1176470631151075*w^11 + 150.954059491518013*w^12 + 291.773729242344653*w^13 + 564.277751338779915*w^14 + 1092.10359294741535*w^15 + 2115.44081155235379*w^16 + 4101.31692024147852*w^17 + 7958.59473553125*w^18 + 15457.4036866995818*w^19 + 30047.9588915343992*w^20 + 58460.1194595112939*w^21 + 113830.07004794208*w^22 + 221815.735144050622*w^23 + 432564.589547870188*w^24 + 844147.244148593705*w^25 + 1.64846533493913575*10^6*w^26 + 3.22123242832070358*10^6*w^27 + 6.29842268715031764*10^6*w^28 + 1.23224353221463852*10^7*w^29 + 2.41215081697015172*10^7*w^30 + 4.72437481093350338*10^7*w^31 + 9.25775428287454401*10^7*w^32 + 1.81500747242185975*10^8*w^33 + 3.56002683178278376*10^8*w^34 + 6.98588415530711215*10^8*w^35 + 1.37143246059290819*10^9*w^36 + 2.69342304115019639*10^9*w^37 + 5.29181235000468937*10^9*w^38 + 1.04008074806963494*10^10*w^39 + 2.04496496529776336*10^10*w^40 + 4.02211683668311224*10^10*w^41 + 7.913482307709106*10^10*w^42 + 1.55746825095174004*10^11*w^43 + 3.06622592425757067*10^11*w^44 + 6.03833956638428999*10^11*w^45 + 1.18947318505668542*10^12*w^46 + 2.343748888605406*10^12*w^47 + 4.61936826261457622*10^12*w^48 + 9.10678693602707221*10^12*w^49 + 1.79578792581024773*10^13*w^50 + 3.54200024600031245*10^13*w^51 + 6.98783043728326888*10^13*w^52 + 1.37890100569520923*10^14*w^53 + 2.7215584171303528*10^14*w^54 + 5.37270634109589364*10^14*w^55 + 1.0608563566552305*10^15*w^56 + 2.09510306846356144*10^15*w^57 + 4.13844272633787553*10^15*w^58 + 8.17614871015186244*10^15*w^59 + 1.61561742699477353*10^16*w^60 + 3.19303684745497895*10^16*w^61 + 6.31164874221495905*10^16*w^62 + 1.24782340971498262*10^17*w^63 + 2.46736196329218067*10^17*w^64 + 4.87955395504950663*10^17*w^65 + 9.65146137566789177*10^17*w^66 + 1.90928150871705832*10^18*w^67 + 3.77754029486684223*10^18*w^68 + 7.47495999797195444*10^18*w^69 + 1.47933900709274581*10^19*w^70 + 2.92808792271076763*10^19*w^71 + 5.79637723696670872*10^19*w^72 + 1.14758246927168832*10^20*w^73 + 2.27229421414779865*10^20*w^74 + 4.49984260498947043*10^20*w^75 + 8.91211829196810953*10^20*w^76 + 1.76528251129647755*10^21*w^77 + 3.49700290715908578*10^21*w^78 + 6.92827547696021477*10^21*w^79 + 1.37277891556817304*10^22*w^80 + 2.7203282248762965*10^22*w^81 + 5.39121013956146216*10^22*w^82 + 1.0685490981471505*10^23*w^83 + 2.11809302187086054*10^23*w^84 + 4.19891408676581248*10^23*w^85 + 8.32471694756286774*10^23*w^86 + 1.65059921613987635*10^24*w^87 + 3.273049969027694*10^24*w^88 + 6.49085153456468261*10^24*w^89 + 1.28732432477727845*10^25*w^90 + 2.55335253227979396*10^25*w^91 + 5.06488230326596932*10^25*w^92 + 1.00476152643454878*10^26*w^93 + 1.99338418657814423*10^26*w^94 + 3.95505678578421825*10^26*w^95 + 7.84779213038552058*10^26*w^96 + 1.55730859481144424*10^27*w^97 + 3.090535084712611*10^27*w^98 + 6.13371917050999523*10^27*w^99 + 1.21743205009828075*10^28*w^100 + 2.41654920625075157*10^28*w^101 + 4.79707022253975684*10^28*w^102 + 9.52325684130468027*10^28*w^103 + 1.89070332565050257*10^29*w^104 + 3.75395656430969142*10^29*w^105 + 7.45388299378484*10^29*w^106 + 1.48014033357364385*10^30*w^107 + 2.939339447032349*10^30*w^108 + 5.83744318234549638*10^30*w^109 + 1.15936776399897561*10^31*w^110 + 2.302740367998787*10^31*w^111 + 4.57397205419241803*10^31*w^112 + 9.08586768359014*10^31*w^113 + 1.80494211144747858*10^32*w^114 + 3.58578070355626644*10^32*w^115 + 7.12405676965538151*10^32*w^116 + 1.41544775351556366*10^33*w^117 + 2.81243684459064448*10^33*w^118 + 5.58848157627530201*10^33*w^119 + 1.11052063269524461*10^34*w^120 + 2.20689091147840936*10^34*w^121 + 4.38587446164535456*10^34*w^122 + 8.71670404620422639*10^34*w^123 + 1.7324825306213687*10^35*w^124 + 3.44354354032845578*10^35*w^125 + 6.84482175818382227*10^35*w^126 + 1.36062443003025108*10^36*w^127 + 2.70479063508151754*10^36*w^128 + 5.37709898099888919*10^36*w^129 + 1.0690084054648316*10^37*w^130 + 2.12536073021677349*10^37*w^131 + 4.22573602036796788*10^37*w^132 + 8.40214160372785003*10^37*w^133 + 1.67068779174796168*10^38*w^134 + 3.32214071657737794*10^38*w^135 + 6.60629449043063697*10^38*w^136 + 1.31375619991291408*10^39*w^137 + 2.61269274591757426*10^39*w^138 + 5.19611058070644454*10^39*w^139 + 1.0334386320752887*10^40*w^140 + 2.0554506005488428*10^40*w^141 + 4.08832323598478359*10^40*w^142 + 8.13203103650131628*10^40*w^143 + 1.61758922450307929*10^41*w^144 + 3.21775280193389345*10^41*w^145 + 6.4010633589071376*10^41*w^146 + 1.27340455231730003*10^42*w^147 + 2.53335063637430007*10^42*w^148 + 5.040094240822654*10^42*w^149 + 1.00275832250469828*10^43*w^150 + 1.99511520742035718*10^43*w^151 + 3.96966257385251753*10^43*w^152 + 7.89865134580111001*10^43*w^153 + 1.57168628560289695*10^44*w^154 + 3.12746303402740288*10^44*w^155 + 6.22345775111394433*10^44*w^156 + 1.2384668459746403*10^45*w^157 + 2.46461987171259086*10^45*w^158 + 4.90487872561446826*10^45*w^159 + 9.76155975951123594*10^45*w^160 + 1.94277554213977882*10^46*w^161 + 3.86668111941962935*10^46*w^162 + 7.696021364879453*10^46*w^163 + 1.53181460806037257*10^47*w^164 + 3.04900436073229201*10^47*w^165 + 6.069062980271104*10^47*w^166 + 1.20808326752407518*10^48*w^167 + 2.40482561111036832*10^48*w^168 + 4.78720110995650597*10^48*w^169 + 9.529958164824462*10^48*w^170 + 1.89719262651898964*10^49*w^171 + 3.77696405108038752*10^49*w^172 + 7.51943384133191078*10^49*w^173 + 1.49705647186743679*10^50*w^174 + 2.98058736137847462*10^50*w^175 + 5.9343894636296796*10^50*w^176 + 1.18157321588399656*10^51*w^177 + 2.35264024876101175*10^51*w^178 + 4.68447137854053707*10^51*w^179 + 9.32772494977274644*10^51*w^180 + 1.85738032635130002*10^52*w^181 + 3.69858679225211394*10^52*w^182 + 7.36513223196737456*10^52*w^183 + 1.46667855461964702*10^53*w^184 + 2.92078032855982365*10^53*w^185 + 5.81664166111067044*10^53*w^186 + 1.15839077143615532*10^54*w^187 + 2.30699757501159888*10^54*w^188 + 4.59460692658174287*10^54*w^189 + 9.15079174027157246*10^54*w^190 + 1.82254379362196241*10^55*w^191 + 3.62999625535495065*10^55*w^192 + 7.230081556410343*10^55*w^193 + 1.44008770790230111*10^56*w^194 + 2.86842390344695549*10^56*w^195 + 5.71355326507898594*10^56*w^196 + 1.13809287083603876*10^57*w^197 + 2.26703130994989666*10^57*w^198 + 4.51591382342306728*10^57*w^199 + 8.99584587161497368*10^57*w^200, ALARM*w^201, ALARM*w^201, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, -99.3601368411340744 + 10.5836819496205127*w + 356.966821895729978*w^2 - 810.613032549428676*w^3 + 1602.71856236992767*w^4 - 2940.5086722351384*w^5 + 5752.37841738256755*w^6 - 10445.2440369166187*w^7 + 20644.6557157234516*w^8 - 37539.6477197580359*w^9 + 74950.9437365448408*w^10 - 136646.048793787634*w^11 + 275115.937359947629*w^12 - 502771.515484700047*w^13 + 1.01916154257534214*10^6*w^14 - 1.86616583026541573*10^6*w^15 + 3.80408654467091358*10^6*w^16 - 6.97661809107652769*10^6*w^17 + 1.42879942220754699*10^7*w^18 - 2.62373424658217505*10^7*w^19 + 5.39464235197785083*10^7*w^20 - 9.91654210740700412*10^7*w^21 + 2.04586545100121361*10^8*w^22 - 3.76392712356132741*10^8*w^23 + 7.78823366909317677*10^8*w^24 - 1.43385237773884535*10^9*w^25 + 2.97459002855989128*10^9*w^26 - 5.47951235323924445*10^9*w^27 + 1.13936155000349116*10^10*w^28 - 2.09982835542304964*10^10*w^29 + 4.37516250085006994*10^10*w^30 - 8.06658693797407291*10^10*w^31 + 1.68384356871086548*10^11*w^32 - 3.10558079723351566*10^11*w^33 + 6.49352624148071646*10^11*w^34 - 1.19796475137606326*10^12*w^35 + 2.50866600458482027*10^12*w^36 - 4.62923648828550177*10^12*w^37 + 9.707631040993818*10^12*w^38 - 1.79170577027894106*10^13*w^39 + 3.76207120245148065*10^13*w^40 - 6.94470305840963565*10^13*w^41 + 1.45991579286353488*10^14*w^42 - 2.69535577450986132*10^14*w^43 + 5.672395159689376*10^14*w^44 - 1.0473852726238918*10^15*w^45 + 2.20647909666357768*10^15*w^46 - 4.07458114301938893*10^15*w^47 + 8.59190874343457302*10^15*w^48 - 1.58675042661465403*10^16*w^49 + 3.34889942244889068*10^16*w^50 - 6.18515401522396077*10^16*w^51 + 1.30649255847525293*10^17*w^52 - 2.41312191315384509*10^17*w^53 + 5.10125569380031536*10^17*w^54 - 9.42255097287781156*10^17*w^55 + 1.99337137988105806*10^18*w^56 - 3.68209064987666882*10^18*w^57 + 7.79504001176508444*10^18*w^58 - 1.43991134673884659*10^19*w^59 + 3.05033534298579256*10^19*w^60 - 5.63472698937640706*10^19*w^61 + 1.19442216937086399*10^20*w^62 - 2.20641986711589704*10^20*w^63 + 4.67985806936473357*10^20*w^64 - 8.64500915835150462*10^20*w^65 + 1.83466599394715012*10^21*w^66 - 3.38914391626617673*10^21*w^67 + 7.19642905967221195*10^21*w^68 - 1.32937736475123258*10^22*w^69 + 2.82423038891404623*10^22*w^70 - 5.217083831441921*10^22*w^71 + 1.10890556256515149*10^23*w^72 - 2.04841121807119144*10^23*w^73 + 4.35601734704707323*10^23*w^74 - 8.046475165130995*10^23*w^75 + 1.71188772557373791*10^24*w^76 - 3.16215823270362651*10^24*w^77 + 6.73042307256815814*10^24*w^78 - 1.243202343767279*10^25*w^79 + 2.64717279648686614*10^25*w^80 - 4.88958379120438934*10^25*w^81 + 1.04156669886972976*10^26*w^82 - 1.92382671879377443*10^26*w^83 + 4.09967398376463559*10^26*w^84 - 7.57210566758072844*10^26*w^85 + 1.61421755500923557*10^27*w^86 - 2.98137899365068101*10^27*w^87 + 6.35797532161999406*10^27*w^88 - 1.1742514682703627*10^28*w^89 + 2.50503368397888842*10^28*w^90 - 4.62639213767540168*10^28*w^91 + 9.87280532935927445*10^28*w^92 - 1.82328915220327299*10^29*w^93 + 3.89219426286079563*10^29*w^94 - 7.18778613974073743*10^29*w^95 + 1.53486559817732016*10^30*w^96 - 2.83436819758150061*10^30*w^97 + 6.05429222111313367*10^30*w^98 - 1.11798049105867756*10^31*w^99 + 2.38874138987757722*10^31*w^100 - 4.41087356324024614*10^31*w^101 + 9.42721508243145415*10^31*w^102 - 1.74069728391602461*10^32*w^103 + 3.721364854095271*10^32*w^104 - 6.871099157557336*10^32*w^105 + 1.46933860133236248*10^33*w^106 - 2.71287496153752328*10^33*w^107 + 5.80281561443694385*10^33*w^108 - 1.07134761879543809*10^34*w^109 + 2.29218429265253555*10^34*w^110 - 4.23179642143304898*10^34*w^111 + 9.056303684763423*10^34*w^112 - 1.67189762221186177*10^35*w^113 + 3.57882179497078566*10^35*w^114 - 6.606662715664346*10^35*w^115 + 1.41453578608438513*10^36*w^116 - 2.61119478902267128*10^36*w^117 + 5.59203438323235829*10^36*w^118 - 1.03223447596284759*10^37*w^119 + 2.21108351444541489*10^37*w^120 - 4.08128395034692441*10^37*w^121 + 8.74414587546272314*10^37*w^122 - 1.61395771628046952*10^38*w^123 + 3.45863081394661956*10^38*w^124 - 6.38354650953646*10^38*w^125 + 1.36824327559165907*10^39*w^126 - 2.52524886865763504*10^39*w^127 + 5.413680028308848*10^39*w^128 - 9.99117300580575954*10^39*w^129 + 2.14234754952979752*10^40*w^130 - 3.95363757809835391*10^40*w^131 + 8.47917074805160171*10^40*w^132 - 1.56474420484271073*10^41*w^133 + 3.35645676915338499*10^41*w^134 - 6.19375593149566869*10^41*w^135 + 1.32883528432844686*10^42*w^136 - 2.45203838380867552*10^42*w^137 + 5.26164969097890801*10^42*w^138 - 9.70870168834772108*10^42*w^139 + 2.08368341783845295*10^43*w^140 - 3.84462612547331626*10^43*w^141 + 8.25275543819009846*10^43*w^142 - 1.52266563147613587*10^44*w^143 + 3.26905420908443548*10^44*w^144 - 6.03130001131651908*10^44*w^145 + 1.29508928228914682*10^45*w^146 - 2.38930620043166854*10^45*w^147 + 5.13133450810355514*10^45*w^148 - 9.466420122073742*10^45*w^149 + 2.03335224778429525*10^46*w^150 - 3.75103808924261715*10^46*w^151 + 8.05833440344120595*10^46*w^152 - 1.4865092246685168*10^47*w^153 + 3.19394232357828334*10^47*w^154 - 5.89159556871186308*10^47*w^155 + 1.26606721709672799*10^48*w^156 - 2.335319060716064*10^48*w^157 + 5.01918501809223006*10^48*w^158 - 9.25776898463593735*10^48*w^159 + 1.99001006412357276*10^49*w^160 - 3.6703895012036484*10^49*w^161 + 7.89081544499681945*10^49*w^162 - 1.45533370982034049*10^50*w^163 + 3.12919049198971502*10^50*w^164 - 5.77107347496420516*10^50*w^165 + 1.24103667147887515*10^51*w^166 - 2.28872278508511731*10^51*w^167 + 4.92242097602259249*10^51*w^168 - 9.07760723130603048*10^51*w^169 + 1.95260086795697152*10^52*w^170 - 3.60072745803959028*10^52*w^171 + 7.74618534119982427*10^52*w^172 - 1.42839682402124893*10^53*w^173 + 3.07327267512282797*10^53*w^174 - 5.66691095617226512*10^53*w^175 + 1.21941704827258589*10^54*w^176 - 2.24844331084599218*10^54*w^177 + 4.83883226700102107*10^54*w^178 - 8.92184590566212856*10^54*w^179 + 1.92028291579553852*10^55*w^180 - 3.54049449237507474*10^55*w^181 + 7.62123661095969892*10^55*w^182 - 1.405105036047098*10^56*w^183 + 3.02496605304182318*10^56*w^184 - 5.57684503075463931*10^56*w^185 + 1.20074193537994299*10^57*w^186 - 2.21361740868434185*10^57*w^187 + 4.76663905091606586*10^57*w^188 - 8.78719062460456441*10^57*w^189 + 1.89237670488457013*10^58*w^190 - 3.48843277987443585*10^58*w^191 + 7.513373904954132*10^58*w^192 - 1.38497788370404812*10^59*w^193 + 2.98327890304699538*10^59*w^194 - 5.49903963691001929*10^59*w^195 + 1.18463221852835128*10^60*w^196 - 2.18354313879126355*10^60*w^197 + 4.70439145059994171*10^60*w^198 - 8.67095670680467875*10^60*w^199 + 1.86832752092462006*10^61*w^200 + ALARM*w^201 + 7.81454758217476456*Log[Q2/muf2] + 93.4481380572665615*w*Log[Q2/muf2] - 218.6457037373233*w^2*Log[Q2/muf2] + 354.249104779413973*w^3*Log[Q2/muf2] - 549.283426207953546*w^4*Log[Q2/muf2] + 993.639905626681097*w^5*Log[Q2/muf2] - 1630.45517799682653*w^6*Log[Q2/muf2] + 3108.94329873596801*w^7*Log[Q2/muf2] - 5244.30100553904255*w^8*Log[Q2/muf2] + 10302.0341548297863*w^9*Log[Q2/muf2] - 17659.7324654592871*w^10*Log[Q2/muf2] + 35367.1360561580426*w^11*Log[Q2/muf2] - 61262.2046334344865*w^12*Log[Q2/muf2] + 124370.182403204315*w^13*Log[Q2/muf2] - 217002.450139650311*w^14*Log[Q2/muf2] + 445037.82179831236*w^15*Log[Q2/muf2] - 780649.197976888368*w^16*Log[Q2/muf2] + 1.61367446001322677*10^6*w^17*Log[Q2/muf2] - 2.84204676323679515*10^6*w^18*Log[Q2/muf2] + 5.91208015798256572*10^6*w^19*Log[Q2/muf2] - 1.04455100500008395*10^7*w^20*Log[Q2/muf2] + 2.18422710651177318*10^7*w^21*Log[Q2/muf2] - 3.86889619883899397*10^7*w^22*Log[Q2/muf2] + 8.12546492765016*10^7*w^23*Log[Q2/muf2] - 1.44223037879618403*10^8*w^24*Log[Q2/muf2] + 3.04023906085432472*10^8*w^25*Log[Q2/muf2] - 5.40551765930878382*10^8*w^26*Log[Q2/muf2] + 1.14314568805820052*10^9*w^27*Log[Q2/muf2] - 2.03542353606644633*10^9*w^28*Log[Q2/muf2] + 4.3165176953475895*10^9*w^29*Log[Q2/muf2] - 7.69513012159362826*10^9*w^30*Log[Q2/muf2] + 1.63593213497467065*10^10*w^31*Log[Q2/muf2] - 2.91945078181312784*10^10*w^32*Log[Q2/muf2] + 6.22017068614091899*10^10*w^33*Log[Q2/muf2] - 1.11104056993312335*10^11*w^34*Log[Q2/muf2] + 2.37183047957441763*10^11*w^35*Log[Q2/muf2] - 4.23986654809256086*10^11*w^36*Log[Q2/muf2] + 9.06723042355060346*10^11*w^37*Log[Q2/muf2] - 1.62196626747694825*10^12*w^38*Log[Q2/muf2] + 3.47425344842952696*10^12*w^39*Log[Q2/muf2] - 6.21858731532825566*10^12*w^40*Log[Q2/muf2] + 1.33397316287126918*10^13*w^41*Log[Q2/muf2] - 2.38896769432683363*10^13*w^42*Log[Q2/muf2] + 5.13154275696631896*10^13*w^43*Log[Q2/muf2] - 9.19429324645138912*10^13*w^44*Log[Q2/muf2] + 1.97738737589016411*10^14*w^45*Log[Q2/muf2] - 3.54443687159052907*10^14*w^46*Log[Q2/muf2] + 7.631597308742642*10^14*w^47*Log[Q2/muf2] - 1.36847503204163799*10^15*w^48*Log[Q2/muf2] + 2.94960386720634234*10^15*w^49*Log[Q2/muf2] - 5.29095912767320584*10^15*w^50*Log[Q2/muf2] + 1.14153095833220728*10^16*w^51*Log[Q2/muf2] - 2.04829785243002719*10^16*w^52*Log[Q2/muf2] + 4.42327733783317109*10^16*w^53*Log[Q2/muf2] - 7.93910367306482414*10^16*w^54*Log[Q2/muf2] + 1.71591025649885805*10^17*w^55*Log[Q2/muf2] - 3.08057965933277868*10^17*w^56*Log[Q2/muf2] + 6.66353064579702339*10^17*w^57*Log[Q2/muf2] - 1.19658294492569982*10^18*w^58*Log[Q2/muf2] + 2.59025589479902234*10^18*w^59*Log[Q2/muf2] - 4.65235325653286505*10^18*w^60*Log[Q2/muf2] + 1.00781644984185238*10^19*w^61*Log[Q2/muf2] - 1.81048562370292322*10^19*w^62*Log[Q2/muf2] + 3.924600298213714*10^19*w^63*Log[Q2/muf2] - 7.05156550045251627*10^19*w^64*Log[Q2/muf2] + 1.52954298978600361*10^20*w^65*Log[Q2/muf2] - 2.74866520320841598*10^20*w^66*Log[Q2/muf2] + 5.96567113886274711*10^20*w^67*Log[Q2/muf2] - 1.072219529983322*10^21*w^68*Log[Q2/muf2] + 2.32846229497840945*10^21*w^69*Log[Q2/muf2] - 4.18555083488170072*10^21*w^70*Log[Q2/muf2] + 9.09439711109837935*10^21*w^71*Log[Q2/muf2] - 1.63497674924229314*10^22*w^72*Log[Q2/muf2] + 3.55432698081726157*10^22*w^73*Log[Q2/muf2] - 6.39064928516345347*10^22*w^74*Log[Q2/muf2] + 1.38996812073883505*10^23*w^75*Log[Q2/muf2] - 2.49941546997519455*10^23*w^76*Log[Q2/muf2] + 5.43879490996320505*10^23*w^77*Log[Q2/muf2] - 9.78089768640215107*10^23*w^78*Log[Q2/muf2] + 2.1293071956663532*10^24*w^79*Log[Q2/muf2] - 3.82960069871094035*10^24*w^80*Log[Q2/muf2] + 8.34065393739267579*10^24*w^81*Log[Q2/muf2] - 1.50020775493541666*10^25*w^82*Log[Q2/muf2] + 3.26871614681088565*10^25*w^83*Log[Q2/muf2] - 5.87979093442245702*10^25*w^84*Log[Q2/muf2] + 1.28162091293830209*10^26*w^85*Log[Q2/muf2] - 2.30555292278066651*10^26*w^86*Log[Q2/muf2] + 5.02733550876034708*10^26*w^87*Log[Q2/muf2] - 9.04444405766346194*10^26*w^88*Log[Q2/muf2] + 1.97289206575520173*10^27*w^89*Log[Q2/muf2] - 3.54955307434725742*10^27*w^90*Log[Q2/muf2] + 7.74547031939675463*10^27*w^91*Log[Q2/muf2] - 1.39361396967522028*10^28*w^92*Log[Q2/muf2] + 3.04203100722543464*10^28*w^93*Log[Q2/muf2] - 5.47369809121770584*10^28*w^94*Log[Q2/muf2] + 1.19520856629893624*10^29*w^95*Log[Q2/muf2] - 2.1507092325021834*10^29*w^96*Log[Q2/muf2] + 4.697656535731183*10^29*w^97*Log[Q2/muf2] - 8.45353740281419239*10^29*w^98*Log[Q2/muf2] + 1.84701327392648908*10^30*w^99*Log[Q2/muf2] - 3.32387727017282846*10^30*w^100*Log[Q2/muf2] + 7.264471563519326*10^30*w^101*Log[Q2/muf2] - 1.30736052939436579*10^31*w^102*Log[Q2/muf2] + 2.85810185844400012*10^31*w^103*Log[Q2/muf2] - 5.14380088120793721*10^31*w^104*Log[Q2/muf2] + 1.12482708360532624*10^32*w^105*Log[Q2/muf2] - 2.02444568971116453*10^32*w^106*Log[Q2/muf2] + 4.42815929173469545*10^32*w^107*Log[Q2/muf2] - 7.96996499721339*10^32*w^108*Log[Q2/muf2] + 1.74375475978062473*10^33*w^109*Log[Q2/muf2] - 3.13855949541062459*10^33*w^110*Log[Q2/muf2] + 6.86859364115201331*10^33*w^111*Log[Q2/muf2] - 1.23629922983614995*10^34*w^112*Log[Q2/muf2] + 2.70623974806655821*10^34*w^113*Log[Q2/muf2] - 4.87115508638593916*10^34*w^114*Log[Q2/muf2] + 1.06653900118087557*10^35*w^115*Log[Q2/muf2] - 1.91978015341424321*10^35*w^116*Log[Q2/muf2] + 4.20431692780336035*10^35*w^117*Log[Q2/muf2] - 7.56795392054461375*10^35*w^118*Log[Q2/muf2] + 1.65774901388829098*10^36*w^119*Log[Q2/muf2] - 2.98407232647955543*10^36*w^120*Log[Q2/muf2] + 6.53797581213130443*10^36*w^121*Log[Q2/muf2] - 1.17690311999675454*10^37*w^122*Log[Q2/muf2] + 2.57908573347884739*10^37*w^123*Log[Q2/muf2] - 4.64268659497997909*10^37*w^124*Log[Q2/muf2] + 1.01761401954285706*10^38*w^125*Log[Q2/muf2] - 1.83185983031279873*10^38*w^126*Log[Q2/muf2] + 4.01598662188543846*10^38*w^127*Log[Q2/muf2] - 7.22946911828740231*10^38*w^128*Log[Q2/muf2] + 1.58522343502963206*10^39*w^129*Log[Q2/muf2] - 2.85370503667638685*10^39*w^130*Log[Q2/muf2] + 6.25856933000705263*10^39*w^131*Log[Q2/muf2] - 1.12667226050047438*10^40*w^132*Log[Q2/muf2] + 2.47140223272872348*10^40*w^133*Log[Q2/muf2] - 4.44907189335555272*10^40*w^134*Log[Q2/muf2] + 9.76097332947072837*10^40*w^135*Log[Q2/muf2] - 1.7572037267411015*10^41*w^136*Log[Q2/muf2] + 3.85586472821130287*10^41*w^137*Log[Q2/muf2] - 6.94150037558485294*10^41*w^138*Log[Q2/muf2] + 1.52344638155130383*10^42*w^139*Log[Q2/muf2] - 2.74259010059269018*10^42*w^140*Log[Q2/muf2] + 6.02014736456499182*10^42*w^141*Log[Q2/muf2] - 1.08378376264854837*10^43*w^142*Log[Q2/muf2] + 2.37935678493990325*10^43*w^143*Log[Q2/muf2] - 4.28347774306742264*10^43*w^144*Log[Q2/muf2] + 9.40551399501559807*10^43*w^145*Log[Q2/muf2] - 1.69324798172936436*10^44*w^146*Log[Q2/muf2] + 3.71855419315502214*10^44*w^147*Log[Q2/muf2] - 6.69441935248020391*10^44*w^148*Log[Q2/muf2] + 1.47038982365987079*10^45*w^149*Log[Q2/muf2] - 2.64710854347585621*10^45*w^150*Log[Q2/muf2] + 5.81508277478398187*10^45*w^151*Log[Q2/muf2] - 1.04687622703193647*10^46*w^152*Log[Q2/muf2] + 2.30007855627920987*10^46*w^153*Log[Q2/muf2] - 4.140778592592979*10^46*w^154*Log[Q2/muf2] + 9.09894778688051915*10^46*w^155*Log[Q2/muf2] - 1.6380613371034728*10^47*w^156*Log[Q2/muf2] + 3.59997806618445027*10^47*w^157*Log[Q2/muf2] - 6.48094364377482787*10^47*w^158*Log[Q2/muf2] + 1.42451561798177429*10^48*w^159*Log[Q2/muf2] - 2.56451225209449096*10^48*w^160*Log[Q2/muf2] + 5.63756821709685113*10^48*w^161*Log[Q2/muf2] - 1.01491186101508213*10^49*w^162*Log[Q2/muf2] + 2.23137338480304131*10^49*w^163*Log[Q2/muf2] - 4.01705256469206361*10^49*w^164*Log[Q2/muf2] + 8.83297883796694008*10^49*w^165*Log[Q2/muf2] - 1.59016067221987018*10^50*w^166*Log[Q2/muf2] + 3.49699765547737558*10^50*w^167*Log[Q2/muf2] - 6.29546083166120029*10^50*w^168*Log[Q2/muf2] + 1.38463547708873786*10^51*w^169*Log[Q2/muf2] - 2.49267599218440971*10^51*w^170*Log[Q2/muf2] + 5.48310203114625151*10^51*w^171*Log[Q2/muf2] - 9.87085398350946151*10^51*w^172*Log[Q2/muf2] + 2.17153481452131612*10^52*w^173*Log[Q2/muf2] - 3.90924656022353424*10^52*w^174*Log[Q2/muf2] + 8.60113450569265544*10^52*w^175*Log[Q2/muf2] - 1.54838773212998582*10^53*w^176*Log[Q2/muf2] + 3.40715641102814768*10^53*w^177*Log[Q2/muf2] - 6.13357425854796151*10^53*w^178*Log[Q2/muf2] + 1.34981653217539458*10^54*w^179*Log[Q2/muf2] - 2.42992986566386652*10^54*w^180*Log[Q2/muf2] + 5.34813967372079921*10^54*w^181*Log[Q2/muf2] - 9.62762239171223075*10^54*w^182*Log[Q2/muf2] + 2.11921531460520039*10^55*w^183*Log[Q2/muf2] - 3.81494763793832885*10^55*w^184*Log[Q2/muf2] + 8.398289126759555*10^55*w^185*Log[Q2/muf2] - 1.511824555153247*10^56*w^186*Log[Q2/muf2] + 3.32850364053305174*10^56*w^187*Log[Q2/muf2] - 5.99178988448449067*10^56*w^188*Log[Q2/muf2] + 1.31931602172714451*10^57*w^189*Log[Q2/muf2] - 2.37494326078468618*10^57*w^190*Log[Q2/muf2] + 5.22985153391705824*10^57*w^191*Log[Q2/muf2] - 9.41435404606962559*10^57*w^192*Log[Q2/muf2] + 2.07333639609124165*10^58*w^193*Log[Q2/muf2] - 3.7322232137624645*10^58*w^194*Log[Q2/muf2] + 8.22033014854473756*10^58*w^195*Log[Q2/muf2] - 1.47973409943970703*10^59*w^196*Log[Q2/muf2] + 3.25947039332275055*10^59*w^197*Log[Q2/muf2] - 5.86729550787092598*10^59*w^198*Log[Q2/muf2] + 1.29253511429613512*10^60*w^199*Log[Q2/muf2] - 2.32664269054232475*10^60*w^200*Log[Q2/muf2] + 2.88102063583953817*Log[Q2/muf2]^2 - 15.3075573951280625*w*Log[Q2/muf2]^2 + 20.6050753581495555*w^2*Log[Q2/muf2]^2 - 18.6916321977805924*w^3*Log[Q2/muf2]^2 + 34.4203014325982219*w^4*Log[Q2/muf2]^2 - 42.7665287911223697*w^5*Log[Q2/muf2]^2 + 88.8515761007632579*w^6*Log[Q2/muf2]^2 - 119.730665429039743*w^7*Log[Q2/muf2]^2 + 263.1650345617832*w^8*Log[Q2/muf2]^2 - 368.305377765541689*w^9*Log[Q2/muf2]^2 + 836.482360469354983*w^10*Log[Q2/muf2]^2 - 1196.70703294768864*w^11*Log[Q2/muf2]^2 + 2776.81069889201028*w^12*Log[Q2/muf2]^2 - 4030.21917038179316*w^13*Log[Q2/muf2]^2 + 9494.12169444694*w^14*Log[Q2/muf2]^2 - 13920.3394409899321*w^15*Log[Q2/muf2]^2 + 33163.3116862126684*w^16*Log[Q2/muf2]^2 - 48993.1366621856854*w^17*Log[Q2/muf2]^2 + 117737.50063010848*w^18*Log[Q2/muf2]^2 - 174956.339027292602*w^19*Log[Q2/muf2]^2 + 423360.69156985485*w^20*Log[Q2/muf2]^2 - 632042.164203480257*w^21*Log[Q2/muf2]^2 + 1.538055700797533*10^6*w^22*Log[Q2/muf2]^2 - 2.30491453085871681*10^6*w^23*Log[Q2/muf2]^2 + 5.63522617487802505*10^6*w^24*Log[Q2/muf2]^2 - 8.471548038000816*10^6*w^25*Log[Q2/muf2]^2 + 2.0793730038850635*10^7*w^26*Log[Q2/muf2]^2 - 3.13428957930035829*10^7*w^27*Log[Q2/muf2]^2 + 7.71922072654717342*10^7*w^28*Log[Q2/muf2]^2 - 1.16618758129232507*10^8*w^29*Log[Q2/muf2]^2 + 2.88051047065835933*10^8*w^30*Log[Q2/muf2]^2 - 4.360330416242109*10^8*w^31*Log[Q2/muf2]^2 + 1.07975879687518405*10^9*w^32*Log[Q2/muf2]^2 - 1.63728278459733236*10^9*w^33*Log[Q2/muf2]^2 + 4.0635499556157384*10^9*w^34*Log[Q2/muf2]^2 - 6.17107485403723708*10^9*w^35*Log[Q2/muf2]^2 + 1.53464434622554473*10^10*w^36*Log[Q2/muf2]^2 - 2.33371284537371876*10^10*w^37*Log[Q2/muf2]^2 + 5.813896774097454*10^10*w^38*Log[Q2/muf2]^2 - 8.85175538815451172*10^10*w^39*Log[Q2/muf2]^2 + 2.20873785499728171*10^11*w^40*Log[Q2/muf2]^2 - 3.36647981313634259*10^11*w^41*Log[Q2/muf2]^2 + 8.41237885796151419*10^11*w^42*Log[Q2/muf2]^2 - 1.28343931040242349*10^12*w^43*Log[Q2/muf2]^2 + 3.21135672740196321*10^12*w^44*Log[Q2/muf2]^2 - 4.903778591051985*10^12*w^45*Log[Q2/muf2]^2 + 1.22846963052078012*10^13*w^46*Log[Q2/muf2]^2 - 1.87740831916792857*10^13*w^47*Log[Q2/muf2]^2 + 4.70835205897744798*10^13*w^48*Log[Q2/muf2]^2 - 7.20088254705918647*10^13*w^49*Log[Q2/muf2]^2 + 1.80773219328585793*10^14*w^50*Log[Q2/muf2]^2 - 2.76660664168047018*10^14*w^51*Log[Q2/muf2]^2 + 6.95184339222730274*10^14*w^52*Log[Q2/muf2]^2 - 1.0646010284594448*10^15*w^53*Log[Q2/muf2]^2 + 2.67740133425056674*10^15*w^54*Log[Q2/muf2]^2 - 4.10254708314810227*10^15*w^55*Log[Q2/muf2]^2 + 1.03258849864921809*10^16*w^56*Log[Q2/muf2]^2 - 1.58307829214303265*10^16*w^57*Log[Q2/muf2]^2 + 3.98748542480710411*10^16*w^58*Log[Q2/muf2]^2 - 6.11635855761223445*10^16*w^59*Log[Q2/muf2]^2 + 1.54166841597888678*10^17*w^60*Log[Q2/muf2]^2 - 2.36585904258639211*10^17*w^61*Log[Q2/muf2]^2 + 5.96717338728708415*10^17*w^62*Log[Q2/muf2]^2 - 9.16130580374464207*10^17*w^63*Log[Q2/muf2]^2 + 2.31207118556539798*10^18*w^64*Log[Q2/muf2]^2 - 3.55114799837228691*10^18*w^65*Log[Q2/muf2]^2 + 8.96727567795993862*10^18*w^66*Log[Q2/muf2]^2 - 1.37783131646410481*10^19*w^67*Log[Q2/muf2]^2 + 3.48113652063948058*10^19*w^68*Log[Q2/muf2]^2 - 5.35074951398411879*10^19*w^69*Log[Q2/muf2]^2 + 1.35256913270578595*10^20*w^70*Log[Q2/muf2]^2 - 2.07970627782168599*10^20*w^71*Log[Q2/muf2]^2 + 5.25962060002905403*10^20*w^72*Log[Q2/muf2]^2 - 8.08979661753121941*10^20*w^73*Log[Q2/muf2]^2 + 2.04685132973448057*10^21*w^74*Log[Q2/muf2]^2 - 3.14921641195372676*10^21*w^75*Log[Q2/muf2]^2 + 7.97144578248325416*10^21*w^76*Log[Q2/muf2]^2 - 1.22681561617835883*10^22*w^77*Log[Q2/muf2]^2 + 3.10663475751695268*10^22*w^78*Log[Q2/muf2]^2 - 4.78246611957040592*10^22*w^79*Log[Q2/muf2]^2 + 1.2115190662392921*10^23*w^80*Log[Q2/muf2]^2 - 1.86554387265803373*10^23*w^81*Log[Q2/muf2]^2 + 4.72762541280796192*10^23*w^82*Log[Q2/muf2]^2 - 7.28159003173290965*10^23*w^83*Log[Q2/muf2]^2 + 1.84593088121379423*10^24*w^84*Log[Q2/muf2]^2 - 2.84381534359840466*10^24*w^85*Log[Q2/muf2]^2 + 7.21165826724553663*10^24*w^86*Log[Q2/muf2]^2 - 1.11126872453140303*10^25*w^87*Log[Q2/muf2]^2 + 2.81897205915729559*10^25*w^88*Log[Q2/muf2]^2 - 4.34478459272449382*10^25*w^89*Log[Q2/muf2]^2 + 1.10248249954428089*10^26*w^90*Log[Q2/muf2]^2 - 1.69956797082936855*10^26*w^91*Log[Q2/muf2]^2 + 4.31387952905091537*10^26*w^92*Log[Q2/muf2]^2 - 6.65151085323217311*10^26*w^93*Log[Q2/muf2]^2 + 1.6887696393634725*10^27*w^94*Log[Q2/muf2]^2 - 2.60438097274821996*10^27*w^95*Log[Q2/muf2]^2 + 6.61409164576967622*10^27*w^96*Log[Q2/muf2]^2 - 1.02019384714822349*10^28*w^97*Log[Q2/muf2]^2 + 2.59154791345323285*10^28*w^98*Log[Q2/muf2]^2 - 3.99803798139107847*10^28*w^99*Log[Q2/muf2]^2 + 1.0158506300229136*10^29*w^100*Log[Q2/muf2]^2 - 1.56743554966854397*10^29*w^101*Log[Q2/muf2]^2 + 3.98359187394663249*10^29*w^102*Log[Q2/muf2]^2 - 6.14757736528402884*10^29*w^103*Log[Q2/muf2]^2 + 1.56274244628475812*10^30*w^104*Log[Q2/muf2]^2 - 2.41203289573184155*10^30*w^105*Log[Q2/muf2]^2 + 6.13283343583413223*10^30*w^106*Log[Q2/muf2]^2 - 9.46719055453439527*10^30*w^107*Log[Q2/muf2]^2 + 2.40763187697623543*10^31*w^108*Log[Q2/muf2]^2 - 3.71716451726668625*10^31*w^109*Log[Q2/muf2]^2 + 9.45515057742939621*10^31*w^110*Log[Q2/muf2]^2 - 1.45998920766791188*10^32*w^111*Log[Q2/muf2]^2 + 3.714418802171044*10^32*w^112*Log[Q2/muf2]^2 - 5.73626798315328088*10^32*w^113*Log[Q2/muf2]^2 + 1.45966177489620159*10^33*w^114*Log[Q2/muf2]^2 - 2.25447875666904282*10^33*w^115*Log[Q2/muf2]^2 + 5.737830390106166*10^33*w^116*Log[Q2/muf2]^2 - 8.86329194471311776*10^33*w^117*Log[Q2/muf2]^2 + 2.25617452232321228*10^34*w^118*Log[Q2/muf2]^2 - 3.48555274328762556*10^34*w^119*Log[Q2/muf2]^2 + 8.87406953504396307*10^34*w^120*Log[Q2/muf2]^2 - 1.37110808168064553*10^35*w^121*Log[Q2/muf2]^2 + 3.49135470011772079*10^35*w^122*Log[Q2/muf2]^2 - 5.39499555575766761*10^35*w^123*Log[Q2/muf2]^2 + 1.37398561247541998*10^36*w^124*Log[Q2/muf2]^2 - 2.12337157194067259*10^36*w^125*Log[Q2/muf2]^2 + 5.408585663560084*10^36*w^126*Log[Q2/muf2]^2 - 8.35935435390872119*10^36*w^127*Log[Q2/muf2]^2 + 2.12958500906283096*10^37*w^128*Log[Q2/muf2]^2 - 3.29175722109574004*10^37*w^129*Log[Q2/muf2]^2 + 8.38711469712805828*10^37*w^130*Log[Q2/muf2]^2 - 1.29654573493387549*10^38*w^131*Log[Q2/muf2]^2 + 3.30394846642877904*10^38*w^132*Log[Q2/muf2]^2 - 5.10798575159554954*10^38*w^133*Log[Q2/muf2]^2 + 1.3018289465863208*10^39*w^134*Log[Q2/muf2]^2 - 2.01284465628743497*10^39*w^135*Log[Q2/muf2]^2 + 5.13064059906410386*10^39*w^136*Log[Q2/muf2]^2 - 7.93353376296409543*10^39*w^137*Log[Q2/muf2]^2 + 2.02247627951706929*10^40*w^138*Log[Q2/muf2]^2 - 3.12763552997377404*10^40*w^139*Log[Q2/muf2]^2 + 7.97419295214818197*10^40*w^140*Log[Q2/muf2]^2 - 1.23326380284168543*10^41*w^141*Log[Q2/muf2]^2 + 3.144697717822269*10^41*w^142*Log[Q2/muf2]^2 - 4.86388907689667032*10^41*w^143*Log[Q2/muf2]^2 + 1.24038767973615506*10^42*w^144*Log[Q2/muf2]^2 - 1.91865426763451339*10^42*w^145*Log[Q2/muf2]^2 + 4.893504246969993*10^42*w^146*Log[Q2/muf2]^2 - 7.56994676507274131*10^42*w^147*Log[Q2/muf2]^2 + 1.93091961434197406*10^43*w^148*Log[Q2/muf2]^2 - 2.987237252025837*10^43*w^149*Log[Q2/muf2]^2 + 7.62057815732231644*10^43*w^150*Log[Q2/muf2]^2 - 1.17903103690300174*10^44*w^151*Log[Q2/muf2]^2 + 3.00807765286325792*10^44*w^152*Log[Q2/muf2]^2 - 4.65433152733846064*10^44*w^153*Log[Q2/muf2]^2 + 1.18758726906153097*10^45*w^154*Log[Q2/muf2]^2 - 1.83765489062905762*10^45*w^155*Log[Q2/muf2]^2 + 4.68938018885750961*10^45*w^156*Log[Q2/muf2]^2 - 7.25676803896658725*10^45*w^157*Log[Q2/muf2]^2 + 1.85198260653288493*10^46*w^158*Log[Q2/muf2]^2 - 2.86611314362933659*10^46*w^159*Log[Q2/muf2]^2 + 7.31523207888067545*10^46*w^160*Log[Q2/muf2]^2 - 1.132172102536718*10^47*w^161*Log[Q2/muf2]^2 + 2.88993001357369764*10^47*w^162*Log[Q2/muf2]^2 - 4.47299990372545532*10^47*w^163*Log[Q2/muf2]^2 + 1.141860059714912*10^48*w^164*Log[Q2/muf2]^2 - 1.76746573662454409*10^48*w^165*Log[Q2/muf2]^2 + 4.51235406543643552*10^48*w^166*Log[Q2/muf2]^2 - 6.98501281777502221*10^48*w^167*Log[Q2/muf2]^2 + 1.78343232866936214*10^49*w^168*Log[Q2/muf2]^2 - 2.76087008678606277*10^49*w^169*Log[Q2/muf2]^2 + 7.04971859360972495*10^49*w^170*Log[Q2/muf2]^2 - 1.09140470109209056*10^50*w^171*Log[Q2/muf2]^2 + 2.78706543143333813*10^50*w^172*Log[Q2/muf2]^2 - 4.31504501061936134*10^50*w^173*Log[Q2/muf2]^2 + 1.10199948215605669*10^51*w^174*Log[Q2/muf2]^2 - 1.70625181868325981*10^51*w^175*Log[Q2/muf2]^2 + 4.35785837677939269*10^51*w^176*Log[Q2/muf2]^2 - 6.74773290899252024*10^51*w^177*Log[Q2/muf2]^2 + 1.72353866075247394*10^52*w^178*Log[Q2/muf2]^2 - 2.66887551504310009*10^52*w^179*Log[Q2/muf2]^2 + 6.81748019700129947*10^52*w^180*Log[Q2/muf2]^2 - 1.05573079062767122*10^53*w^181*Log[Q2/muf2]^2 + 2.69699700186925239*10^53*w^182*Log[Q2/muf2]^2 - 4.17668090783088121*10^53*w^183*Log[Q2/muf2]^2 + 1.06706184174402524*10^54*w^184*Log[Q2/muf2]^2 - 1.65257616581642925*10^54*w^185*Log[Q2/muf2]^2 + 4.22231009969391711*10^54*w^186*Log[Q2/muf2]^2 - 6.53947116683867576*10^54*w^187*Log[Q2/muf2]^2 + 1.6709404475895423*10^55*w^188*Log[Q2/muf2]^2 - 2.58805584917635746*10^55*w^189*Log[Q2/muf2]^2 + 6.61334320505406947*10^55*w^190*Log[Q2/muf2]^2 - 1.02436204187674073*10^56*w^191*Log[Q2/muf2]^2 + 2.61775719691449172*10^56*w^192*Log[Q2/muf2]^2 - 4.05490897686461973*10^56*w^193*Log[Q2/muf2]^2 + 1.036298511620319*10^57*w^194*Log[Q2/muf2]^2 - 1.60529759285502861*10^57*w^195*Log[Q2/muf2]^2 + 4.10285934310458472*10^57*w^196*Log[Q2/muf2]^2 - 6.35588241579516156*10^57*w^197*Log[Q2/muf2]^2 + 1.62455225236860071*10^58*w^198*Log[Q2/muf2]^2 - 2.51675581493352347*10^58*w^199*Log[Q2/muf2]^2 + 6.43317153251874504*10^58*w^200*Log[Q2/muf2]^2, 0.249374053635012546 + 1.74842813199518682*w + 5.57507484301087271*w^2 + 12.3147718065981624*w^3 + 23.9912802154737335*w^4 + 45.0657527068716826*w^5 + 83.9066447834367118*w^6 + 156.290902613941809*w^7 + 292.121200993708301*w^8 + 548.286612756518371*w^9 + 1033.33938530920771*w^10 + 1954.9377957011486*w^11 + 3711.21998117660315*w^12 + 7067.07125440303557*w^13 + 13494.6603447845004*w^14 + 25832.2295418059624*w^15 + 49560.179254742194*w^16 + 95275.7616775620539*w^17 + 183497.467958688918*w^18 + 354001.8144736615*w^19 + 683985.6482857119*w^20 + 1.32342780034221033*10^6*w^21 + 2.56399529800873046*10^6*w^22 + 4.973420909316761*10^6*w^23 + 9.65775443039070143*10^6*w^24 + 1.87735312446162*10^7*w^25 + 3.65286840510693654*10^7*w^26 + 7.11398129692286705*10^7*w^27 + 1.38661875369252302*10^8*w^28 + 2.70485765759236668*10^8*w^29 + 5.28024570031596904*10^8*w^30 + 1.03149563920793068*10^9*w^31 + 2.0163549589313388*10^9*w^32 + 3.94400183800158528*10^9*w^33 + 7.71903899114829432*10^9*w^34 + 1.51158293779274072*10^10*w^35 + 2.9616312738077717*10^10*w^36 + 5.80562280036777746*10^10*w^37 + 1.13860965211143329*10^11*w^38 + 2.23408284172177355*10^11*w^39 + 4.385437095698063*10^11*w^40 + 8.61206216883389801*10^11*w^41 + 1.69189773268857339*10^12*w^42 + 3.32511205264621017*10^12*w^43 + 6.537274231730683*10^12*w^44 + 1.28569754858146303*10^13*w^45 + 2.52945218299765539*10^13*w^46 + 4.97798859476654284*10^13*w^47 + 9.79976462033389341*10^13*w^48 + 1.92977460650133135*10^14*w^49 + 3.80121020515686131*10^14*w^50 + 7.48957150114693206*10^14*w^51 + 1.47607192134710071*10^15*w^52 + 2.90984220046225402*10^15*w^53 + 5.73771340292860528*10^15*w^54 + 1.13164988222236192*10^16*w^55 + 2.23247004508215032*10^16*w^56 + 4.40510442584245759*10^16*w^57 + 8.69401993757447612*10^16*w^58 + 1.71623166024996189*10^17*w^59 + 3.38859122006277427*10^17*w^60 + 6.69187348014161781*10^17*w^61 + 1.32177924807068381*10^18*w^62 + 2.61126123601331899*10^18*w^63 + 5.159641496741482*10^18*w^64 + 1.01968088240344776*10^19*w^65 + 2.01549814212307254*10^19*w^66 + 3.98448159888467108*10^19*w^67 + 7.87826449910580688*10^19*w^68 + 1.5579613906397404*10^20*w^69 + 3.08140225943799894*10^20*w^70 + 6.095423988642606*10^20*w^71 + 1.20592854465243898*10^21*w^72 + 2.38616100123639305*10^21*w^73 + 4.72211836038070442*10^21*w^74 + 9.34612217051235809*10^21*w^75 + 1.85004400664040942*10^22*w^76 + 3.66258150500941781*10^22*w^77 + 7.25180029225307399*10^22*w^78 + 1.43600643128911402*10^23*w^79 + 2.84392216403865876*10^23*w^80 + 5.63285539370829971*10^23*w^81 + 1.11580401435136519*10^24*w^82 + 2.21052048441698198*10^24*w^83 + 4.37973061329518153*10^24*w^84 + 8.67851554074654883*10^24*w^85 + 1.7198385480940754*10^25*w^86 + 3.408577146258997*10^25*w^87 + 6.75617441743091938*10^25*w^88 + 1.33927556371622183*10^26*w^89 + 2.65509169373379517*10^26*w^90 + 5.264155851764007*10^26*w^91 + 1.04379872810559089*10^27*w^92 + 2.06986870645181635*10^27*w^93 + 4.10493296841788495*10^27*w^94 + 8.14152620506721632*10^27*w^95 + 1.61488401654105801*10^28*w^96 + 3.20340534406326369*10^28*w^97 + 6.35501848238855072*10^28*w^98 + 1.26082681478463426*10^29*w^99 + 2.50165320611646947*10^29*w^100 + 4.96399339535270287*10^29*w^101 + 9.85070006933528142*10^29*w^102 + 1.95494352080108383*10^30*w^103 + 3.88000222889190863*10^30*w^104 + 7.70122506480133436*10^30*w^105 + 1.52868213844497294*10^31*w^106 + 3.0346147965368067*10^31*w^107 + 6.02446435178532354*10^31*w^108 + 1.19608292898219447*10^32*w^109 + 2.37482515748431467*10^32*w^110 + 4.71551368030995525*10^32*w^111 + 9.36381731845106042*10^32*w^112 + 1.85952901048420855*10^33*w^113 + 3.69299437247536233*10^33*w^114 + 7.33465288800018096*10^33*w^115 + 1.4568179998740792*10^34*w^116 + 2.89371287498367625*10^34*w^117 + 5.74816969435442461*10^34*w^118 + 1.14189807872333011*10^35*w^119 + 2.268549928216388*10^35*w^120 + 4.50704827513799312*10^35*w^121 + 8.95485554155785791*10^35*w^122 + 1.77929153453542051*10^36*w^123 + 3.53555379761153938*10^36*w^124 + 7.02569447954427*10^36*w^125 + 1.3961825769682818*10^37*w^126 + 2.77469972327560401*10^37*w^127 + 5.51455250826447958*10^37*w^128 + 1.09603586026391804*10^38*w^129 + 2.17850796919908317*10^38*w^130 + 4.330251799423027*10^38*w^131 + 8.60768708000685138*10^38*w^132 + 1.71111355342610993*10^39*w^133 + 3.40165260309412989*10^39*w^134 + 6.76269162893547784*10^39*w^135 + 1.34452055365566343*10^40*w^136 + 2.67321127969160423*10^40*w^137 + 5.315166220577463*10^40*w^138 + 1.05686105940016484*10^41*w^139 + 2.10153283836352667*10^41*w^140 + 4.17899130089345467*10^41*w^141 + 8.31043054619839251*10^41*w^142 + 1.65269276287959866*10^42*w^143 + 3.2868285304087224*10^42*w^144 + 6.53699382658352957*10^42*w^145 + 1.30015458586630122*10^43*w^146 + 2.58599446456385686*10^43*w^147 + 5.14370041624898219*10^43*w^148 + 1.02314931235836333*10^44*w^149 + 2.03524851069330425*10^44*w^150 + 4.04865489703684263*10^44*w^151 + 8.05413248057183572*10^44*w^152 + 1.60229061088875328*10^45*w^153 + 3.18770507416931911*10^45*w^154 + 6.34204220338858156*10^45*w^155 + 1.26181037540313864*10^46*w^156 + 2.51057303855249959*10^46*w^157 + 4.99534235423319032*10^46*w^158 + 9.93965063545533049*10^46*w^159 + 1.97783602740098926*10^47*w^160 + 3.93570545622099071*10^47*w^161 + 7.83191343409804333*10^47*w^162 + 1.55856887240510686*10^48*w^163 + 3.10167861961966674*10^48*w^164 + 6.17277040693557557*10^48*w^165 + 1.22850190568439436*10^49*w^166 + 2.44502770432741139*10^49*w^167 + 4.86635550341233362*10^49*w^168 + 9.685807637839182*10^49*w^169 + 1.927878542540766*10^50*w^170 + 3.83738336296227149*10^50*w^171 + 7.63839765346743479*10^50*w^172 + 1.52048019203246063*10^51*w^173 + 3.02670831251795371*10^51*w^174 + 6.02520110130971784*10^51*w^175 + 1.19945394034061132*10^52*w^176 + 2.38784721013287498*10^52*w^177 + 4.75379341055200201*10^52*w^178 + 9.46421871317920327*10^52*w^179 + 1.88425558098182154*10^53*w^180 + 3.75150316809799142*10^53*w^181 + 7.46932193234727768*10^53*w^182 + 1.48719282810002583*10^54*w^183 + 2.96117123570508239*10^54*w^184 + 5.89616720414496782*10^54*w^185 + 1.17404835364264861*10^55*w^186 + 2.33782499827076046*10^55*w^187 + 4.65530063295230708*10^55*w^188 + 9.27028500831346244*10^55*w^189 + 1.84606913829525948*10^56*w^190 + 3.67631115772039308*10^56*w^191 + 7.32126104063915112*10^56*w^192 + 1.45803771160402844*10^57*w^193 + 2.90376031074985619*10^57*w^194 + 5.78311494768825617*10^57*w^195 + 1.15178613518040378*10^58*w^196 + 2.29398588663974285*10^58*w^197 + 4.56897123068996155*10^58*w^198 + 9.10028106643751*10^58*w^199 + 1.81259093818547618*10^59*w^200 + ALARM*w^201, ALARM*w^201}, {0, 0.0290741975455443114 + 0.288402834646613122*w + 1.1609500168628022*w^2 + 2.37457339635814373*w^3 + 2.22148406009208671*w^4 - 1.37126522807682532*w^5 - 10.7840216963104713*w^6 - 31.9089184062143754*w^7 - 77.5039130511389518*w^8 - 173.055213267273047*w^9 - 369.728685701920598*w^10 - 769.349864791635252*w^11 - 1574.21406363157571*w^12 - 3184.82021735020836*w^13 - 6392.83002074906197*w^14 - 12760.3224261785522*w^15 - 25366.4350921328518*w^16 - 50274.7819598831591*w^17 - 99419.0929986688465*w^18 - 196273.596175876882*w^19 - 386998.528534689925*w^20 - 762340.541086152326*w^21 - 1.5006740693935333*10^6*w^22 - 2.95258293524154591*10^6*w^23 - 5.80710199615385212*10^6*w^24 - 1.14184626934312716*10^7*w^25 - 2.24484168584217114*10^7*w^26 - 4.41290325623032288*10^7*w^27 - 8.67457630067345857*10^7*w^28 - 1.70520553523806732*10^8*w^29 - 3.35216497438706452*10^8*w^30 - 6.59032068558175777*10^8*w^31 - 1.2957765083766067*10^9*w^32 - 2.54802571390488305*10^9*w^33 - 5.01110870737489033*10^9*w^34 - 9.856549819370426*10^9*w^35 - 1.93901339411059855*10^10*w^36 - 3.81508539630919927*10^10*w^37 - 7.50753484774885827*10^10*w^38 - 1.47761581147099647*10^11*w^39 - 2.90869209615599949*10^11*w^40 - 5.72672806176173685*10^11*w^41 - 1.12768598526874962*10^12*w^42 - 2.220969278944852*10^12*w^43 - 4.37491266145734243*10^12*w^44 - 8.61922500264308027*10^12*w^45 - 1.69839393718153846*10^13*w^46 - 3.34718166386945289*10^13*w^47 - 6.59766022640866202*10^13*w^48 - 1.30067712599146387*10^14*w^49 - 2.5645843361626562*10^14*w^50 - 5.05744738753817449*10^14*w^51 - 9.97497044114731703*10^14*w^52 - 1.96768981634246642*10^15*w^53 - 3.88208771386337297*10^15*w^54 - 7.66013864434435086*10^15*w^55 - 1.51171315309570134*10^16*w^56 - 2.98375061146696009*10^16*w^57 - 5.88999488854803828*10^16*w^58 - 1.16285479463482334*10^17*w^59 - 2.29611242928403938*10^17*w^60 - 4.53436871354666892*10^17*w^61 - 8.95561636619922069*10^17*w^62 - 1.76900091537065953*10^18*w^63 - 3.49472929074355089*10^18*w^64 - 6.90479714489227128*10^18*w^65 - 1.36439219222462607*10^19*w^66 - 2.69635753013277523*10^19*w^67 - 5.329233338204884*10^19*w^68 - 1.05341639326682127*10^20*w^69 - 2.08248835409621279*10^20*w^70 - 4.11728921949108718*10^20*w^71 - 8.14114682114528038*10^20*w^72 - 1.60992027242530793*10^21*w^73 - 3.18395479693734078*10^21*w^74 - 6.29756052584702912*10^21*w^75 - 1.24571860144252473*10^22*w^76 - 2.46438705629461368*10^22*w^77 - 4.87571717262238797*10^22*w^78 - 9.64734861175734694*10^22*w^79 - 1.90904691492090165*10^23*w^80 - 3.77801511350344808*10^23*w^81 - 7.47736458115024682*10^23*w^82 - 1.48003003646655273*10^24*w^83 - 2.92973916577036426*10^24*w^84 - 5.799936010594861*10^24*w^85 - 1.14829280370366032*10^25*w^86 - 2.27361367430905353*10^25*w^87 - 4.50209544454746252*10^25*w^88 - 8.91550894003571755*10^25*w^89 - 1.76567364059585663*10^26*w^90 - 3.49709175238637372*10^26*w^91 - 6.92684358675914767*10^26*w^92 - 1.37212908235254482*10^27*w^93 - 2.71822421874523851*10^27*w^94 - 5.38524918248747114*10^27*w^95 - 1.06697945294215898*10^28*w^96 - 2.11414882539254073*10^28*w^97 - 4.18932289225833561*10^28*w^98 - 8.30195613513935198*10^28*w^99 - 1.64529927768548729*10^29*w^100 - 3.26089500346151097*10^29*w^101 - 6.46332108787731678*10^29*w^102 - 1.28115370666835589*10^30*w^103 - 2.53964447593266761*10^30*w^104 - 5.03466283368820866*10^30*w^105 - 9.98144110909147824*10^30*w^106 - 1.97897866824018728*10^31*w^107 - 3.92386095762852242*10^31*w^108 - 7.78055134242635796*10^31*w^109 - 1.54287607299585497*10^32*w^110 - 3.0596748191220025*10^32*w^111 - 6.06796007211646061*10^32*w^112 - 1.20346380801177556*10^33*w^113 - 2.38696418432684432*10^33*w^114 - 4.73457496536406678*10^33*w^115 - 9.39156574394665312*10^33*w^116 - 1.8630161105901821*10^34*w^117 - 3.69586855598937613*10^34*w^118 - 7.33225273458681041*10^34*w^119 - 1.45471878612979487*10^35*w^120 - 2.88629751677321841*10^35*w^121 - 5.72694869418337509*10^35*w^122 - 1.1363846636381952*10^36*w^123 - 2.25500257578191592*10^36*w^124 - 4.47494873709472416*10^36*w^125 - 8.88071991581108246*10^36*w^126 - 1.76249184299594393*10^37*w^127 - 3.49803897525287298*10^37*w^128 - 6.94289369116528705*10^37*w^129 - 1.37808019526236706*10^38*w^130 - 2.73543461399024788*10^38*w^131 - 5.42994994656903665*10^38*w^132 - 1.07791056997288186*10^39*w^133 - 2.13986724157796798*10^39*w^134 - 4.24822889535960782*10^39*w^135 - 8.43423606984918344*10^39*w^136 - 1.67455784156744199*10^40*w^137 - 3.32484118647123701*10^40*w^138 - 6.601730761383423*10^40*w^139 - 1.31087313719417904*10^41*w^140 - 2.60303062442533847*10^41*w^141 - 5.16908244328529559*10^41*w^142 - 1.02650961237615453*10^42*w^143 - 2.03858009005573423*10^42*w^144 - 4.04862499048115871*10^42*w^145 - 8.04085373687749844*10^42*w^146 - 1.59702397640455856*10^43*w^147 - 3.17201477667584477*10^43*w^148 - 6.300474963081765*10^43*w^149 - 1.25148467399534685*10^44*w^150 - 2.48594648304501901*10^44*w^151 - 4.9382360823708676*10^44*w^152 - 9.80992299271649927*10^44*w^153 - 1.94882512231676429*10^45*w^154 - 3.87162700013435956*10^45*w^155 - 7.69178913156522181*10^45*w^156 - 1.5281792604168107*10^46*w^157 - 3.03622645601229068*10^46*w^158 - 6.03263158133317605*10^46*w^159 - 1.1986491746199562*10^47*w^160 - 2.38171550586793701*10^47*w^161 - 4.73260270682002615*10^47*w^162 - 9.40421280467110659*10^47*w^163 - 1.86877473228932175*10^48*w^164 - 3.71367106799171576*10^48*w^165 - 7.38009178575193989*10^48*w^166 - 1.46666799356312639*10^49*w^167 - 2.91483157416660867*10^49*w^168 - 5.79304088086190802*10^49*w^169 - 1.1513598452654086*10^50*w^170 - 2.2883729440899705*10^50*w^171 - 4.54834766102382184*10^50*w^172 - 9.04048045310389117*10^50*w^173 - 1.79696768064337129*10^51*w^174 - 3.57190423238006879*10^51*w^175 - 7.10019085263832183*10^51*w^176 - 1.41140225657252126*10^52*w^177 - 2.805705312868861*10^52*w^178 - 5.57755240313702837*10^52*w^179 - 1.10880587604384999*10^53*w^180 - 2.20433467005948391*10^53*w^181 - 4.38237560032402808*10^53*w^182 - 8.71267705650964807*10^53*w^183 - 1.73222177570264525*10^54*w^184 - 3.44401577495685879*10^54*w^185 - 6.84756931272060934*10^54*w^186 - 1.36149896484875619*10^55*w^187 - 2.70712104880802172*10^55*w^188 - 5.382789876367592*10^55*w^189 - 1.07032699738959793*10^56*w^190 - 2.1283093193688997*10^56*w^191 - 4.23216060478960068*10^56*w^192 - 8.41586140652272103*10^56*w^193 - 1.67357032314111895*10^57*w^194 - 3.32811427918641486*10^57*w^195 - 6.61852610018889598*10^57*w^196 - 1.31623383645287195*10^58*w^197 - 2.61766126151184631*10^58*w^198 - 5.20597875743232186*10^58*w^199 - 1.03538009192690008*10^59*w^200 - 0.00815220586033476279*Log[Q2/muf2] - 0.0959469771294453356*w*Log[Q2/muf2] - 0.500839313261375245*w^2*Log[Q2/muf2] - 1.58650486651115152*w^3*Log[Q2/muf2] - 3.6524393775003046*w^4*Log[Q2/muf2] - 7.15744335733243041*w^5*Log[Q2/muf2] - 13.3511097741201893*w^6*Log[Q2/muf2] - 24.6833401143168571*w^7*Log[Q2/muf2] - 45.5773694792908613*w^8*Log[Q2/muf2] - 84.3041674836400458*w^9*Log[Q2/muf2] - 156.359905015282016*w^10*Log[Q2/muf2] - 290.903234368073161*w^11*Log[Q2/muf2] - 542.918203952407178*w^12*Log[Q2/muf2] - 1016.35908165195619*w^13*Log[Q2/muf2] - 1908.16968350669854*w^14*Log[Q2/muf2] - 3592.25002759745*w^15*Log[Q2/muf2] - 6779.75920981326781*w^16*Log[Q2/muf2] - 12825.7368384764674*w^17*Log[Q2/muf2] - 24316.2417655532289*w^18*Log[Q2/muf2] - 46194.3045833225502*w^19*Log[Q2/muf2] - 87921.5113578178048*w^20*Log[Q2/muf2] - 167632.892670400798*w^21*Log[Q2/muf2] - 320131.348756513037*w^22*Log[Q2/muf2] - 612286.1288655332*w^23*Log[Q2/muf2] - 1.17272015878393459*10^6*w^24*Log[Q2/muf2] - 2.24909913623684064*10^6*w^25*Log[Q2/muf2] - 4.31877834224005423*10^6*w^26*Log[Q2/muf2] - 8.30268208564405988*10^6*w^27*Log[Q2/muf2] - 1.59790478182522684*10^7*w^28*Log[Q2/muf2] - 3.07844048087019813*10^7*w^29*Log[Q2/muf2] - 5.93652922199689385*10^7*w^30*Log[Q2/muf2] - 1.14586411171294163*10^8*w^31*Log[Q2/muf2] - 2.21365922008786918*10^8*w^32*Log[Q2/muf2] - 4.28001910776438878*10^8*w^33*Log[Q2/muf2] - 8.28170160092652208*10^8*w^34*Log[Q2/muf2] - 1.6036713684686525*10^9*w^35*Log[Q2/muf2] - 3.10754416931497*10^9*w^36*Log[Q2/muf2] - 6.02574458470972488*10^9*w^37*Log[Q2/muf2] - 1.16918151689786368*10^10*w^38*Log[Q2/muf2] - 2.26996022833516464*10^10*w^39*Log[Q2/muf2] - 4.40968682231873072*10^10*w^40*Log[Q2/muf2] - 8.57115448787931167*10^10*w^41*Log[Q2/muf2] - 1.666873195219115*10^11*w^42*Log[Q2/muf2] - 3.24330436750398005*10^11*w^43*Log[Q2/muf2] - 6.31372391844823748*10^11*w^44*Log[Q2/muf2] - 1.229667204187014*10^12*w^45*Log[Q2/muf2] - 2.39599332586844707*10^12*w^46*Log[Q2/muf2] - 4.67059261221383582*10^12*w^47*Log[Q2/muf2] - 9.10834625082230235*10^12*w^48*Log[Q2/muf2] - 1.776975451059638*10^13*w^49*Log[Q2/muf2] - 3.46809702261640377*10^13*w^50*Log[Q2/muf2] - 6.77115683237821793*10^13*w^51*Log[Q2/muf2] - 1.32248440393526502*10^14*w^52*Log[Q2/muf2] - 2.58385909016115112*10^14*w^53*Log[Q2/muf2] - 5.05001280040107689*10^14*w^54*Log[Q2/muf2] - 9.87316932745289097*10^14*w^55*Log[Q2/muf2] - 1.93088519935236024*10^15*w^56*Log[Q2/muf2] - 3.77735342004364215*10^15*w^57*Log[Q2/muf2] - 7.39172557024590127*10^15*w^58*Log[Q2/muf2] - 1.44686177977351721*10^16*w^59*Log[Q2/muf2] - 2.83287482470875649*10^16*w^60*Log[Q2/muf2] - 5.54808577984173305*10^16*w^61*Log[Q2/muf2] - 1.08685314568267167*10^17*w^62*Log[Q2/muf2] - 2.12964451023573013*10^17*w^63*Log[Q2/muf2] - 4.17396390939291074*10^17*w^64*Log[Q2/muf2] - 8.18262231108952439*10^17*w^65*Log[Q2/muf2] - 1.60448480545110321*10^18*w^66*Log[Q2/muf2] - 3.14684365871687906*10^18*w^67*Log[Q2/muf2] - 6.17317323109370709*10^18*w^68*Log[Q2/muf2] - 1.21124750384146692*10^19*w^69*Log[Q2/muf2] - 2.37709181554674321*10^19*w^70*Log[Q2/muf2] - 4.66600549170282003*10^19*w^71*Log[Q2/muf2] - 9.16069556775217029*10^19*w^72*Log[Q2/muf2] - 1.79884337022728793*10^20*w^73*Log[Q2/muf2] - 3.53295254900524813*10^20*w^74*Log[Q2/muf2] - 6.94000455967279263*10^20*w^75*Log[Q2/muf2] - 1.36350652492581986*10^21*w^76*Log[Q2/muf2] - 2.67934283791058216*10^21*w^77*Log[Q2/muf2] - 5.26588189683958414*10^21*w^78*Log[Q2/muf2] - 1.03510384915769557*10^22*w^79*Log[Q2/muf2] - 2.03500274497973531*10^22*w^80*Log[Q2/muf2] - 4.00140661616387819*10^22*w^81*Log[Q2/muf2] - 7.86910577976909918*10^22*w^82*Log[Q2/muf2] - 1.54775261308464538*10^23*w^83*Log[Q2/muf2] - 3.04466615240205995*10^23*w^84*Log[Q2/muf2] - 5.99015883103000484*10^23*w^85*Log[Q2/muf2] - 1.17868056866376916*10^24*w^86*Log[Q2/muf2] - 2.31959243522087385*10^24*w^87*Log[Q2/muf2] - 4.56545121947049397*10^24*w^88*Log[Q2/muf2] - 8.98692099931904029*10^24*w^89*Log[Q2/muf2] - 1.76926181790006991*10^25*w^90*Log[Q2/muf2] - 3.48358216366841437*10^25*w^91*Log[Q2/muf2] - 6.85980273501402875*10^25*w^92*Log[Q2/muf2] - 1.35097617505213737*10^26*w^93*Log[Q2/muf2] - 2.66092822002615092*10^26*w^94*Log[Q2/muf2] - 5.24163744792698614*10^26*w^95*Log[Q2/muf2] - 1.032638045675336*10^27*w^96*Log[Q2/muf2] - 2.03458385120715933*10^27*w^97*Log[Q2/muf2] - 4.00911417324852775*10^27*w^98*Log[Q2/muf2] - 7.90070188601961951*10^27*w^99*Log[Q2/muf2] - 1.5571355868885511*10^28*w^100*Log[Q2/muf2] - 3.06923258595660607*10^28*w^101*Log[Q2/muf2] - 6.05027229025959689*10^28*w^102*Log[Q2/muf2] - 1.19278164634891474*10^29*w^103*Log[Q2/muf2] - 2.35172785587626245*10^29*w^104*Log[Q2/muf2] - 4.63716413951189066*10^29*w^105*Log[Q2/muf2] - 9.14442466882725123*10^29*w^106*Log[Q2/muf2] - 1.80342489210594133*10^30*w^107*Log[Q2/muf2] - 3.55694172876231686*10^30*w^108*Log[Q2/muf2] - 7.01603487729802704*10^30*w^109*Log[Q2/muf2] - 1.38401986919478451*10^31*w^110*Log[Q2/muf2] - 2.73040973437892423*10^31*w^111*Log[Q2/muf2] - 5.38700734909285123*10^31*w^112*Log[Q2/muf2] - 1.06292080369072283*10^32*w^113*Log[Q2/muf2] - 2.09742869759822448*10^32*w^114*Log[Q2/muf2] - 4.13909928137539784*10^32*w^115*Log[Q2/muf2] - 8.16876147176566479*10^32*w^116*Log[Q2/muf2] - 1.61226983260528148*10^33*w^117*Log[Q2/muf2] - 3.18236364832744145*10^33*w^118*Log[Q2/muf2] - 6.28191247443324924*10^33*w^119*Log[Q2/muf2] - 1.24011912277625*10^34*w^120*Log[Q2/muf2] - 2.44829550503832024*10^34*w^121*Log[Q2/muf2] - 4.83384416972965977*10^34*w^122*Log[Q2/muf2] - 9.54441511828229878*10^34*w^123*Log[Q2/muf2] - 1.88466147376214994*10^35*w^124*Log[Q2/muf2] - 3.72172474631837677*10^35*w^125*Log[Q2/muf2] - 7.34990166088359058*10^35*w^126*Log[Q2/muf2] - 1.45159249500250917*10^36*w^127*Log[Q2/muf2] - 2.86703730429078198*10^36*w^128*Log[Q2/muf2] - 5.66300523753476033*10^36*w^129*Log[Q2/muf2] - 1.11862656303908114*10^37*w^130*Log[Q2/muf2] - 2.20977167224811737*10^37*w^131*Log[Q2/muf2] - 4.36549362363715438*10^37*w^132*Log[Q2/muf2] - 8.624671812674138*10^37*w^133*Log[Q2/muf2] - 1.70401985785853429*10^38*w^134*Log[Q2/muf2] - 3.36689192232012365*10^38*w^135*Log[Q2/muf2] - 6.65281973595520448*10^38*w^136*Log[Q2/muf2] - 1.31463141223053416*10^39*w^137*Log[Q2/muf2] - 2.59790666090430085*10^39*w^138*Log[Q2/muf2] - 5.13409614935950238*10^39*w^139*Log[Q2/muf2] - 1.01467042507745846*10^40*w^140*Log[Q2/muf2] - 2.00542394917280253*10^40*w^141*Log[Q2/muf2] - 3.96375889746613585*10^40*w^142*Log[Q2/muf2] - 7.83479710068176051*10^40*w^143*Log[Q2/muf2] - 1.5487004647799766*10^41*w^144*Log[Q2/muf2] - 3.06144117942643117*10^41*w^145*Log[Q2/muf2] - 6.05205544187497821*10^41*w^146*Log[Q2/muf2] - 1.19645960454567902*10^42*w^147*Log[Q2/muf2] - 2.36543505840657921*10^42*w^148*Log[Q2/muf2] - 4.67672197250921544*10^42*w^149*Log[Q2/muf2] - 9.24675395867825506*10^42*w^150*Log[Q2/muf2] - 1.82832743479809989*10^43*w^151*Log[Q2/muf2] - 3.61522454846362704*10^43*w^152*Log[Q2/muf2] - 7.14879614632056383*10^43*w^153*Log[Q2/muf2] - 1.41366529061313341*10^44*w^154*Log[Q2/muf2] - 2.79560648857713157*10^44*w^155*Log[Q2/muf2] - 5.52867381881597935*10^44*w^156*Log[Q2/muf2] - 1.09340512476531552*10^45*w^157*Log[Q2/muf2] - 2.16250031676248373*10^45*w^158*Log[Q2/muf2] - 4.27706573740347117*10^45*w^159*Log[Q2/muf2] - 8.45960487484346135*10^45*w^160*Log[Q2/muf2] - 1.67327907897037825*10^46*w^161*Log[Q2/muf2] - 3.309791046235078*10^46*w^162*Log[Q2/muf2] - 6.54706140089258249*10^46*w^163*Log[Q2/muf2] - 1.29510698066392814*10^47*w^164*Log[Q2/muf2] - 2.56199349526572403*10^47*w^165*Log[Q2/muf2] - 5.06831160437448519*10^47*w^166*Log[Q2/muf2] - 1.00267748052131761*10^48*w^167*Log[Q2/muf2] - 1.98368014846662388*10^48*w^168*Log[Q2/muf2] - 3.9245894666849955*10^48*w^169*Log[Q2/muf2] - 7.76477350355589838*10^48*w^170*Log[Q2/muf2] - 1.53629669075275202*10^49*w^171*Log[Q2/muf2] - 3.03971537068735036*10^49*w^172*Log[Q2/muf2] - 6.01453483554654222*10^49*w^173*Log[Q2/muf2] - 1.19009670306448043*10^50*w^174*Log[Q2/muf2] - 2.35490464486638486*10^50*w^175*Log[Q2/muf2] - 4.65988344697361036*10^50*w^176*Log[Q2/muf2] - 9.22119540636049*10^50*w^177*Log[Q2/muf2] - 1.82477629712154961*10^51*w^178*Log[Q2/muf2] - 3.61112120656972724*10^51*w^179*Log[Q2/muf2] - 7.14635070778721852*10^51*w^180*Log[Q2/muf2] - 1.41428263422988254*10^52*w^181*Log[Q2/muf2] - 2.79896531238888257*10^52*w^182*Log[Q2/muf2] - 5.53946790701329011*10^52*w^183*Log[Q2/muf2] - 1.09634594952928021*10^53*w^184*Log[Q2/muf2] - 2.16988151592980934*10^53*w^185*Log[Q2/muf2] - 4.29470235851481562*10^53*w^186*Log[Q2/muf2] - 8.50038464231929013*10^53*w^187*Log[Q2/muf2] - 1.68248946740606976*10^54*w^188*Log[Q2/muf2] - 3.33022987963903685*10^54*w^189*Log[Q2/muf2] - 6.59179921292314388*10^54*w^190*Log[Q2/muf2] - 1.30479247286467965*10^55*w^191*Log[Q2/muf2] - 2.58277425711908838*10^55*w^192*Log[Q2/muf2] - 5.11256461249316729*10^55*w^193*Log[Q2/muf2] - 1.01204155686304266*10^56*w^194*Log[Q2/muf2] - 2.00338713854324709*10^56*w^195*Log[Q2/muf2] - 3.96586786249629263*10^56*w^196*Log[Q2/muf2] - 7.85087834652185254*10^56*w^197*Log[Q2/muf2] - 1.55419222425616429*10^57*w^198*Log[Q2/muf2] - 3.07678762682911565*10^57*w^199*Log[Q2/muf2] - 6.09111000711601914*10^57*w^200*Log[Q2/muf2], ALARM*w^201, ALARM*w^201, 0.0883489940684575477 - 23.1148039570092193*w + 2.91617594870426897*w^2 - 43.1295272473700415*w^3 + 45.3369995388217763*w^4 + 22.4315785950846105*w^5 + 10.5675612911894163*w^6 + 6.54093866927299899*w^7 - 310.585661854167503*w^8 - 455.401207718181752*w^9 - 2234.84970351537545*w^10 - 3577.49429239879077*w^11 - 12017.1507601431931*w^12 - 20305.5667234186576*w^13 - 57975.02178482953*w^14 - 101384.699712592259*w^15 - 264373.636085274295*w^16 - 473191.840760485122*w^17 - 1.16510826744187569*10^6*w^18 - 2.12017728847498656*10^6*w^19 - 5.01963355844642409*10^6*w^20 - 9.24730751023050397*10^6*w^21 - 2.1283390785956327*10^7*w^22 - 3.95805695397186897*10^7*w^23 - 8.91877442652972978*10^7*w^24 - 1.67100890086673486*10^8*w^25 - 3.70415109199616877*10^8*w^26 - 6.981828832115228*10^8*w^27 - 1.5277226133415384*10^9*w^28 - 2.89378923588337473*10^9*w^29 - 6.26596692406804211*10^9*w^30 - 1.19178558402684314*10^10*w^31 - 2.55844407914947685*10^10*w^32 - 4.88312779626204357*10^10*w^33 - 1.04076909614581758*10^11*w^34 - 1.99237245222431458*10^11*w^35 - 4.2207679886277734*10^11*w^36 - 8.10076685767427972*10^11*w^37 - 1.70725360581281468*10^12*w^38 - 3.28403755055446019*10^12*w^39 - 6.89036666977972603*10^12*w^40 - 1.32803557264217918*10^13*w^41 - 2.77562232957851076*10^13*w^42 - 5.3590334118197625*10^13*w^43 - 1.11625476327630149*10^14*w^44 - 2.15856461032385565*10^14*w^45 - 4.48273397029525503*10^14*w^46 - 8.680598882704408*10^14*w^47 - 1.79794226197752133*10^15*w^48 - 3.48599623003485815*10^15*w^49 - 7.20320606077544434*10^15*w^50 - 1.3981996456270438*10^16*w^51 - 2.88301931739870711*10^16*w^52 - 5.60192957128833721*10^16*w^53 - 1.1528879729048398*10^17*w^54 - 2.24225092177297953*10^17*w^55 - 4.60663820237053336*10^17*w^56 - 8.96712602679929598*10^17*w^57 - 1.83938502945998591*10^18*w^58 - 3.58329849496598757*10^18*w^59 - 7.33976681213469332*10^18*w^60 - 1.43089025061467476*10^19*w^61 - 2.92710720702389089*10^19*w^62 - 5.71020784583998737*10^19*w^63 - 1.16671337661170601*10^20*w^64 - 2.27742840487827438*10^20*w^65 - 4.64813331201553703*10^20*w^66 - 9.078344134462536*10^20*w^67 - 1.85096895095966142*10^21*w^68 - 3.61706958439241381*10^21*w^69 - 7.36785613037318313*10^21*w^70 - 1.44049698580770448*10^22*w^71 - 2.93169052453896352*10^22*w^72 - 5.734401730750912*10^22*w^73 - 1.16611697674355967*10^23*w^74 - 2.28190447827598541*10^23*w^75 - 4.63685835639187166*10^23*w^76 - 9.07720700685725588*10^23*w^77 - 1.84320150679265281*10^24*w^78 - 3.60963277184197027*10^24*w^79 - 7.32483135894312259*10^24*w^80 - 1.43495821169556579*10^25*w^81 - 2.91008673811328592*10^25*w^82 - 5.70281658915143455*10^25*w^83 - 1.15585833135336549*10^26*w^84 - 2.26579738026195197*10^26*w^85 - 4.58986422801546694*10^26*w^86 - 8.99997043747420721*10^26*w^87 - 1.82220484827418493*10^27*w^88 - 3.57400858778508695*10^27*w^89 - 7.23272087785214409*10^27*w^90 - 1.41895995781876239*10^28*w^91 - 2.87023787655683731*10^28*w^92 - 5.63235123829689559*10^28*w^93 - 1.13880625809034935*10^29*w^94 - 2.23521281278500545*10^29*w^95 - 4.517532238167157*10^29*w^96 - 8.86873476068223834*10^29*w^97 - 1.79174200092465098*10^30*w^98 - 3.51821020683289955*10^30*w^99 - 7.10518680790249256*10^30*w^100 - 1.39541236373143939*10^31*w^101 - 2.81711166544731311*10^31*w^102 - 5.53359064601841244*10^31*w^103 - 1.116769679897674*10^32*w^104 - 2.19400641862931768*10^32*w^105 - 4.42645825206889843*10^32*w^106 - 8.69756376455790429*10^32*w^107 - 1.7542210981339858*10^33*w^108 - 3.44737421353609034*10^33*w^109 - 6.95103184320251838*10^33*w^110 - 1.36619380714142793*10^34*w^111 - 2.75392952585525061*10^34*w^112 - 5.41341180867938382*10^34*w^113 - 1.09092877562214174*10^35*w^114 - 2.14469874142875832*10^35*w^115 - 4.32097028943233381*10^35*w^116 - 8.49570533347322114*10^35*w^117 - 1.71123085199590593*10^36*w^118 - 3.36489699668340798*10^36*w^119 - 6.77609298770938033*10^36*w^120 - 1.33255280408502887*10^37*w^121 - 2.68283779756953668*10^37*w^122 - 5.276408273006931*10^37*w^123 - 1.06207339793182247*10^38*w^124 - 2.08898121727857411*10^38*w^125 - 4.20397711553329461*10^38*w^126 - 8.26939241015139211*10^38*w^127 - 1.66384318261588032*10^39*w^128 - 3.27307702078827905*10^39*w^129 - 6.58432284911802168*10^39*w^130 - 1.29533749337113524*10^40*w^131 - 2.60529478801991604*10^40*w^132 - 5.12571157988319144*10^40*w^133 - 1.03074186010626739*10^41*w^134 - 2.02801072779520933*10^41*w^135 - 4.07746673864680627*10^41*w^136 - 8.02290098900331764*10^41*w^137 - 1.61279256096619465*10^42*w^138 - 3.17349546227125781*10^42*w^139 - 6.37843586834017347*10^42*w^140 - 1.25513279431603133*10^43*w^141 - 2.522303982413907*10^43*w^142 - 4.96348624727734919*10^43*w^143 - 9.97305219750501745*10^43*w^144 - 1.962588494853355*10^44*w^145 - 3.94281144821946467*10^44*w^146 - 7.75919758833918938*10^44*w^147 - 1.55858655887999667*10^45*w^148 - 3.06725087036811962*10^45*w^149 - 6.16030949827352179*10^45*w^150 - 1.21234556703836997*10^46*w^151 - 2.43455981550240373*10^46*w^152 - 4.79123922132327033*10^46*w^153 - 9.62020311960028561*10^46*w^154 - 1.8932726674533893*10^47*w^155 - 3.80096098658124356*10^47*w^156 - 7.48034936720958004*10^47*w^157 - 1.50157629325833261*10^48*w^158 - 2.95510873405647113*10^48*w^159 - 5.93124138394364241*10^48*w^160 - 1.16725922046104475*10^49*w^161 - 2.34254166668399839*10^49*w^162 - 4.61001947379737071*10^49*w^163 - 9.25064139510303809*10^49*w^164 - 1.8204513544898763*10^50*w^165 - 3.65256850292281837*10^50*w^166 - 7.18779162979126286*10^50*w^167 - 1.44200260290692749*10^51*w^168 - 2.83759956228982583*10^51*w^169 - 5.69211881928504924*10^51*w^170 - 1.12006970854380731*10^52*w^171 - 2.24657610496470582*10^52*w^172 - 4.42055023686316287*10^52*w^173 - 8.86556757720577852*10^52*w^174 - 1.74439124705686459*10^53*w^175 - 3.49807476651085238*10^53*w^176 - 6.882506768848725*10^53*w^177 - 1.38002706478084357*10^54*w^178 - 2.71508479770492413*10^54*w^179 - 5.443533078373444*10^54*w^180 - 1.0709098302085728*10^55*w^181 - 2.14687906805524299*10^55*w^182 - 4.22331866198495162*10^55*w^183 - 8.46576847614606382*10^55*w^184 - 1.6652707263547692*10^56*w^185 - 3.33776570989005075*10^56*w^186 - 6.56514661754592751*10^56*w^187 - 1.31575327243758426*10^57*w^188 - 2.58780206682435629*10^57*w^189 - 5.18585815736945576*10^57*w^190 - 1.01986597697121265*10^58*w^191 - 2.043585022122517*10^58*w^192 - 4.01863784976150472*10^58*w^193 - 8.05172521919868689*10^58*w^194 - 1.58320285448658611*10^59*w^195 - 3.17181250093073837*10^59*w^196 - 6.2361177212960465*10^59*w^197 - 1.24924170586429147*10^60*w^198 - 2.45589682817979894*10^60*w^199 - 4.91930598869639452*10^60*w^200 + ALARM*w^201 - 3.59319193454601402*Log[Q2/muf2] + 12.2455800185545101*w*Log[Q2/muf2] + 5.68730127560608752*w^2*Log[Q2/muf2] + 30.8539209245343509*w^3*Log[Q2/muf2] + 41.9500233993718052*w^4*Log[Q2/muf2] - 4.16211300577893412*w^5*Log[Q2/muf2] + 58.2366824562608686*w^6*Log[Q2/muf2] - 89.7442597110332658*w^7*Log[Q2/muf2] + 39.3887615181993052*w^8*Log[Q2/muf2] - 472.717617099557533*w^9*Log[Q2/muf2] - 240.346781811904957*w^10*Log[Q2/muf2] - 2045.49092017515288*w^11*Log[Q2/muf2] - 1742.16775180263121*w^12*Log[Q2/muf2] - 8097.40038535775199*w^13*Log[Q2/muf2] - 8143.13415314716998*w^14*Log[Q2/muf2] - 30261.2075877254845*w^15*Log[Q2/muf2] - 32318.2541792660412*w^16*Log[Q2/muf2] - 107828.554306359992*w^17*Log[Q2/muf2] - 115223.450398939303*w^18*Log[Q2/muf2] - 365929.499814161932*w^19*Log[Q2/muf2] - 369610.003040601458*w^20*Log[Q2/muf2] - 1.16878900433515177*10^6*w^21*Log[Q2/muf2] - 1.01756547137491328*10^6*w^22*Log[Q2/muf2] - 3.40728772158497429*10^6*w^23*Log[Q2/muf2] - 1.96417975775202199*10^6*w^24*Log[Q2/muf2] - 8.33107665514362353*10^6*w^25*Log[Q2/muf2] + 1.28498801378893754*10^6*w^26*Log[Q2/muf2] - 1.15807400223558741*10^7*w^27*Log[Q2/muf2] + 4.36368484242812465*10^7*w^28*Log[Q2/muf2] + 4.18434231594494968*10^7*w^29*Log[Q2/muf2] + 3.33561794959195961*10^8*w^30*Log[Q2/muf2] + 5.21892921129583008*10^8*w^31*Log[Q2/muf2] + 1.98259057852313494*10^9*w^32*Log[Q2/muf2] + 3.50462887549613221*10^9*w^33*Log[Q2/muf2] + 1.05499412136640609*10^10*w^34*Log[Q2/muf2] + 1.96582015806559832*10^10*w^35*Log[Q2/muf2] + 5.27151470717813685*10^10*w^36*Log[Q2/muf2] + 1.0100652317520741*10^11*w^37*Log[Q2/muf2] + 2.52869334381091702*10^11*w^38*Log[Q2/muf2] + 4.92576834529470637*10^11*w^39*Log[Q2/muf2] + 1.17870353111650091*10^12*w^40*Log[Q2/muf2] + 2.32015334935539066*10^12*w^41*Log[Q2/muf2] + 5.37870925951701913*10^12*w^42*Log[Q2/muf2] + 1.06609518443046609*10^13*w^43*Log[Q2/muf2] + 2.41451361023496258*10^13*w^44*Log[Q2/muf2] + 4.80846233384535023*10^13*w^45*Log[Q2/muf2] + 1.06985270856759508*10^14*w^46*Log[Q2/muf2] + 2.13768567989173586*10^14*w^47*Log[Q2/muf2] + 4.69049918332103496*10^14*w^48*Log[Q2/muf2] + 9.39436973862632344*10^14*w^49*Log[Q2/muf2] + 2.03847070629177241*10^15*w^50*Log[Q2/muf2] + 4.08972742742941021*10^15*w^51*Log[Q2/muf2] + 8.79397617188345079*10^15*w^52*Log[Q2/muf2] + 1.76649560174076417*10^16*w^53*Log[Q2/muf2] + 3.76994829431654212*10^16*w^54*Log[Q2/muf2] + 7.57971081915672805*10^16*w^55*Log[Q2/muf2] + 1.607432905321785*10^17*w^56*Log[Q2/muf2] + 3.23393906293643007*10^17*w^57*Log[Q2/muf2] + 6.82156494933023936*10^17*w^58*Log[Q2/muf2] + 1.37304336915992958*10^18*w^59*Log[Q2/muf2] + 2.88297262203796654*10^18*w^60*Log[Q2/muf2] + 5.80472369175055976*10^18*w^61*Log[Q2/muf2] + 1.21397989353059411*10^19*w^62*Log[Q2/muf2] + 2.44482354189904103*10^19*w^63*Log[Q2/muf2] + 5.09533316090426254*10^19*w^64*Log[Q2/muf2] + 1.02628663428916884*10^20*w^65*Log[Q2/muf2] + 2.1324196121025642*10^20*w^66*Log[Q2/muf2] + 4.29538458618307338*10^20*w^67*Log[Q2/muf2] + 8.90100352111476319*10^20*w^68*Log[Q2/muf2] + 1.79300330059435493*10^21*w^69*Log[Q2/muf2] + 3.70664545153681363*10^21*w^70*Log[Q2/muf2] + 7.46655147579238984*10^21*w^71*Log[Q2/muf2] + 1.54025932228764678*10^22*w^72*Log[Q2/muf2] + 3.1025414256299298*10^22*w^73*Log[Q2/muf2] + 6.38793051571764331*10^22*w^74*Log[Q2/muf2] + 1.28664671684807409*10^23*w^75*Log[Q2/muf2] + 2.64455550835520561*10^23*w^76*Log[Q2/muf2] + 5.32623211335313672*10^23*w^77*Log[Q2/muf2] + 1.09303829994579928*10^24*w^78*Log[Q2/muf2] + 2.20123124320737504*10^24*w^79*Log[Q2/muf2] + 4.51091835052744856*10^24*w^80*Log[Q2/muf2] + 9.08351901024550817*10^24*w^81*Log[Q2/muf2] + 1.85905350521040514*10^25*w^82*Log[Q2/muf2] + 3.74314798836557221*10^25*w^83*Log[Q2/muf2] + 7.65175760752416649*10^25*w^84*Log[Q2/muf2] + 1.54049461900333663*10^26*w^85*Log[Q2/muf2] + 3.14567104405020472*10^26*w^86*Log[Q2/muf2] + 6.33234792175596616*10^26*w^87*Log[Q2/muf2] + 1.29176803925635503*10^27*w^88*Log[Q2/muf2] + 2.60008550583354289*10^27*w^89*Log[Q2/muf2] + 5.29916816984809113*10^27*w^90*Log[Q2/muf2] + 1.06650281657294838*10^28*w^91*Log[Q2/muf2] + 2.1717634088470358*10^28*w^92*Log[Q2/muf2] + 4.37036735353300615*10^28*w^93*Log[Q2/muf2] + 8.89254229375602245*10^28*w^94*Log[Q2/muf2] + 1.78929803305614957*10^29*w^95*Log[Q2/muf2] + 3.63808255117747671*10^29*w^96*Log[Q2/muf2] + 7.31949309028897754*10^29*w^97*Log[Q2/muf2] + 1.48721845665583803*10^30*w^98*Log[Q2/muf2] + 2.99182023508552561*10^30*w^99*Log[Q2/muf2] + 6.07509555228606767*10^30*w^100*Log[Q2/muf2] + 1.2219876160445*10^31*w^101*Log[Q2/muf2] + 2.479855718761093*10^31*w^102*Log[Q2/muf2] + 4.98762571613112113*10^31*w^103*Log[Q2/muf2] + 1.01160734262613016*10^32*w^104*Log[Q2/muf2] + 2.03438912406568268*10^32*w^105*Log[Q2/muf2] + 4.124067181750554*10^32*w^106*Log[Q2/muf2] + 8.29284042269104816*10^32*w^107*Log[Q2/muf2] + 1.68028287864649805*10^33*w^108*Log[Q2/muf2] + 3.37844190243690024*10^33*w^109*Log[Q2/muf2] + 6.84219726026607059*10^33*w^110*Log[Q2/muf2] + 1.37558393428664448*10^34*w^111*Log[Q2/muf2] + 2.78469670583484236*10^34*w^112*Log[Q2/muf2] + 5.59793493535668483*10^34*w^113*Log[Q2/muf2] + 1.13276814919412034*10^35*w^114*Log[Q2/muf2] + 2.276933834860278*10^35*w^115*Log[Q2/muf2] + 4.605702122390411*10^35*w^116*Log[Q2/muf2] + 9.25690182721846064*10^35*w^117*Log[Q2/muf2] + 1.87176995740384527*10^36*w^118*Log[Q2/muf2] + 3.76169605562472843*10^36*w^119*Log[Q2/muf2] + 7.60361893000237221*10^36*w^120*Log[Q2/muf2] + 1.52796697141980363*10^37*w^121*Log[Q2/muf2] + 3.08750925485338362*10^37*w^122*Log[Q2/muf2] + 6.20390655586532664*10^37*w^123*Log[Q2/muf2] + 1.25321182238457165*10^38*w^124*Log[Q2/muf2] + 2.517942246919566*10^38*w^125*Log[Q2/muf2] + 5.08483306123966566*10^38*w^126*Log[Q2/muf2] + 1.02155842281317439*10^39*w^127*Log[Q2/muf2] + 2.06239640952963992*10^39*w^128*Log[Q2/muf2] + 4.14309401060894508*10^39*w^129*Log[Q2/muf2] + 8.36214319771780118*10^39*w^130*Log[Q2/muf2] + 1.67972143171918373*10^40*w^131*Log[Q2/muf2] + 3.38937359795223129*10^40*w^132*Log[Q2/muf2] + 6.8078031081470015*10^40*w^133*Log[Q2/muf2] + 1.37335769321028085*10^41*w^134*Log[Q2/muf2] + 2.75829003738558462*10^41*w^135*Log[Q2/muf2] + 5.56308779431185124*10^41*w^136*Log[Q2/muf2] + 1.11722776068150692*10^42*w^137*Log[Q2/muf2] + 2.25279416190769598*10^42*w^138*Log[Q2/muf2] + 4.52394846598301774*10^42*w^139*Log[Q2/muf2] + 9.12022350431126671*10^42*w^140*Log[Q2/muf2] + 1.83135577470907313*10^43*w^141*Log[Q2/muf2] + 3.69124240415057397*10^43*w^142*Log[Q2/muf2] + 7.411594652087048*10^43*w^143*Log[Q2/muf2] + 1.49357574309162105*10^44*w^144*Log[Q2/muf2] + 2.99874076257805098*10^44*w^145*Log[Q2/muf2] + 6.04190346878954317*10^44*w^146*Log[Q2/muf2] + 1.21299423422906297*10^45*w^147*Log[Q2/muf2] + 2.44352157744531594*10^45*w^148*Log[Q2/muf2] + 4.90540758412250111*10^45*w^149*Log[Q2/muf2] + 9.88002972647513483*10^45*w^150*Log[Q2/muf2] + 1.98331546528226463*10^46*w^151*Log[Q2/muf2] + 3.99395913401257352*10^46*w^152*Log[Q2/muf2] + 8.01701013442971044*10^46*w^153*Log[Q2/muf2] + 1.61419392591054101*10^47*w^154*Log[Q2/muf2] + 3.2399657136518416*10^47*w^155*Log[Q2/muf2] + 6.52255559851661754*10^47*w^156*Log[Q2/muf2] + 1.30911858132828699*10^48*w^157*Log[Q2/muf2] + 2.63507489107471936*10^48*w^158*Log[Q2/muf2] + 5.28848449101041887*10^48*w^159*Log[Q2/muf2] + 1.06434930492675105*10^49*w^160*Log[Q2/muf2] + 2.13599431711351798*10^49*w^161*Log[Q2/muf2] + 4.298275581579942*10^49*w^162*Log[Q2/muf2] + 8.62558095162465148*10^49*w^163*Log[Q2/muf2] + 1.73550500437920722*10^50*w^164*Log[Q2/muf2] + 3.48256062841814229*10^50*w^165*Log[Q2/muf2] + 7.00618463680691219*10^50*w^166*Log[Q2/muf2] + 1.40583264513258343*10^51*w^167*Log[Q2/muf2] + 2.82789851569448027*10^51*w^168*Log[Q2/muf2] + 5.67408180799466212*10^51*w^169*Log[Q2/muf2] + 1.14123458613041183*10^52*w^170*Log[Q2/muf2] + 2.28974388217987134*10^52*w^171*Log[Q2/muf2] + 4.60486729339783211*10^52*w^172*Log[Q2/muf2] + 9.23867686940814182*10^52*w^173*Log[Q2/muf2] + 1.85777250115924325*10^53*w^174*Log[Q2/muf2] + 3.72705942647592438*10^53*w^175*Log[Q2/muf2] + 7.49381891849099918*10^53*w^176*Log[Q2/muf2] + 1.50334462436735268*10^54*w^177*Log[Q2/muf2] + 3.02239387767351204*10^54*w^178*Log[Q2/muf2] + 6.06301171561368287*10^54*w^179*Log[Q2/muf2] + 1.2188155753246964*10^55*w^180*Log[Q2/muf2] + 2.4448811164443585*10^55*w^181*Log[Q2/muf2] + 4.91434664141118484*10^55*w^182*Log[Q2/muf2] + 9.85753530600100627*10^55*w^183*Log[Q2/muf2] + 1.98123572246681919*10^56*w^184*Log[Q2/muf2] + 3.97394539424823521*10^56*w^185*Log[Q2/muf2] + 7.98639395435081224*10^56*w^186*Log[Q2/muf2] + 1.60184334527791522*10^57*w^187*Log[Q2/muf2] + 3.21892682411369117*10^57*w^188*Log[Q2/muf2] + 6.456012269096684*10^57*w^189*Log[Q2/muf2] + 1.29723539443667276*10^58*w^190*Log[Q2/muf2] + 2.60169461110484349*10^58*w^191*Log[Q2/muf2] + 5.22727372882313955*10^58*w^192*Log[Q2/muf2] + 1.04832851313325008*10^59*w^193*Log[Q2/muf2] + 2.10611394108354193*10^59*w^194*Log[Q2/muf2] + 4.223660275210762*10^59*w^195*Log[Q2/muf2] + 8.48476847220139989*10^59*w^196*Log[Q2/muf2] + 1.70150173396097332*10^60*w^197*Log[Q2/muf2] + 3.41783377338993087*10^60*w^198*Log[Q2/muf2] + 6.85376066347370788*10^60*w^199*Log[Q2/muf2] + 1.37662588626121365*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, 0.0883489940684575477 - 23.1148039570092193*w + 2.91617594870426897*w^2 - 43.1295272473700415*w^3 + 45.3369995388217763*w^4 + 22.4315785950846105*w^5 + 10.5675612911894163*w^6 + 6.54093866927299899*w^7 - 310.585661854167503*w^8 - 455.401207718181752*w^9 - 2234.84970351537545*w^10 - 3577.49429239879077*w^11 - 12017.1507601431931*w^12 - 20305.5667234186576*w^13 - 57975.02178482953*w^14 - 101384.699712592259*w^15 - 264373.636085274295*w^16 - 473191.840760485122*w^17 - 1.16510826744187569*10^6*w^18 - 2.12017728847498656*10^6*w^19 - 5.01963355844642409*10^6*w^20 - 9.24730751023050397*10^6*w^21 - 2.1283390785956327*10^7*w^22 - 3.95805695397186897*10^7*w^23 - 8.91877442652972978*10^7*w^24 - 1.67100890086673486*10^8*w^25 - 3.70415109199616877*10^8*w^26 - 6.981828832115228*10^8*w^27 - 1.5277226133415384*10^9*w^28 - 2.89378923588337473*10^9*w^29 - 6.26596692406804211*10^9*w^30 - 1.19178558402684314*10^10*w^31 - 2.55844407914947685*10^10*w^32 - 4.88312779626204357*10^10*w^33 - 1.04076909614581758*10^11*w^34 - 1.99237245222431458*10^11*w^35 - 4.2207679886277734*10^11*w^36 - 8.10076685767427972*10^11*w^37 - 1.70725360581281468*10^12*w^38 - 3.28403755055446019*10^12*w^39 - 6.89036666977972603*10^12*w^40 - 1.32803557264217918*10^13*w^41 - 2.77562232957851076*10^13*w^42 - 5.3590334118197625*10^13*w^43 - 1.11625476327630149*10^14*w^44 - 2.15856461032385565*10^14*w^45 - 4.48273397029525503*10^14*w^46 - 8.680598882704408*10^14*w^47 - 1.79794226197752133*10^15*w^48 - 3.48599623003485815*10^15*w^49 - 7.20320606077544434*10^15*w^50 - 1.3981996456270438*10^16*w^51 - 2.88301931739870711*10^16*w^52 - 5.60192957128833721*10^16*w^53 - 1.1528879729048398*10^17*w^54 - 2.24225092177297953*10^17*w^55 - 4.60663820237053336*10^17*w^56 - 8.96712602679929598*10^17*w^57 - 1.83938502945998591*10^18*w^58 - 3.58329849496598757*10^18*w^59 - 7.33976681213469332*10^18*w^60 - 1.43089025061467476*10^19*w^61 - 2.92710720702389089*10^19*w^62 - 5.71020784583998737*10^19*w^63 - 1.16671337661170601*10^20*w^64 - 2.27742840487827438*10^20*w^65 - 4.64813331201553703*10^20*w^66 - 9.078344134462536*10^20*w^67 - 1.85096895095966142*10^21*w^68 - 3.61706958439241381*10^21*w^69 - 7.36785613037318313*10^21*w^70 - 1.44049698580770448*10^22*w^71 - 2.93169052453896352*10^22*w^72 - 5.734401730750912*10^22*w^73 - 1.16611697674355967*10^23*w^74 - 2.28190447827598541*10^23*w^75 - 4.63685835639187166*10^23*w^76 - 9.07720700685725588*10^23*w^77 - 1.84320150679265281*10^24*w^78 - 3.60963277184197027*10^24*w^79 - 7.32483135894312259*10^24*w^80 - 1.43495821169556579*10^25*w^81 - 2.91008673811328592*10^25*w^82 - 5.70281658915143455*10^25*w^83 - 1.15585833135336549*10^26*w^84 - 2.26579738026195197*10^26*w^85 - 4.58986422801546694*10^26*w^86 - 8.99997043747420721*10^26*w^87 - 1.82220484827418493*10^27*w^88 - 3.57400858778508695*10^27*w^89 - 7.23272087785214409*10^27*w^90 - 1.41895995781876239*10^28*w^91 - 2.87023787655683731*10^28*w^92 - 5.63235123829689559*10^28*w^93 - 1.13880625809034935*10^29*w^94 - 2.23521281278500545*10^29*w^95 - 4.517532238167157*10^29*w^96 - 8.86873476068223834*10^29*w^97 - 1.79174200092465098*10^30*w^98 - 3.51821020683289955*10^30*w^99 - 7.10518680790249256*10^30*w^100 - 1.39541236373143939*10^31*w^101 - 2.81711166544731311*10^31*w^102 - 5.53359064601841244*10^31*w^103 - 1.116769679897674*10^32*w^104 - 2.19400641862931768*10^32*w^105 - 4.42645825206889843*10^32*w^106 - 8.69756376455790429*10^32*w^107 - 1.7542210981339858*10^33*w^108 - 3.44737421353609034*10^33*w^109 - 6.95103184320251838*10^33*w^110 - 1.36619380714142793*10^34*w^111 - 2.75392952585525061*10^34*w^112 - 5.41341180867938382*10^34*w^113 - 1.09092877562214174*10^35*w^114 - 2.14469874142875832*10^35*w^115 - 4.32097028943233381*10^35*w^116 - 8.49570533347322114*10^35*w^117 - 1.71123085199590593*10^36*w^118 - 3.36489699668340798*10^36*w^119 - 6.77609298770938033*10^36*w^120 - 1.33255280408502887*10^37*w^121 - 2.68283779756953668*10^37*w^122 - 5.276408273006931*10^37*w^123 - 1.06207339793182247*10^38*w^124 - 2.08898121727857411*10^38*w^125 - 4.20397711553329461*10^38*w^126 - 8.26939241015139211*10^38*w^127 - 1.66384318261588032*10^39*w^128 - 3.27307702078827905*10^39*w^129 - 6.58432284911802168*10^39*w^130 - 1.29533749337113524*10^40*w^131 - 2.60529478801991604*10^40*w^132 - 5.12571157988319144*10^40*w^133 - 1.03074186010626739*10^41*w^134 - 2.02801072779520933*10^41*w^135 - 4.07746673864680627*10^41*w^136 - 8.02290098900331764*10^41*w^137 - 1.61279256096619465*10^42*w^138 - 3.17349546227125781*10^42*w^139 - 6.37843586834017347*10^42*w^140 - 1.25513279431603133*10^43*w^141 - 2.522303982413907*10^43*w^142 - 4.96348624727734919*10^43*w^143 - 9.97305219750501745*10^43*w^144 - 1.962588494853355*10^44*w^145 - 3.94281144821946467*10^44*w^146 - 7.75919758833918938*10^44*w^147 - 1.55858655887999667*10^45*w^148 - 3.06725087036811962*10^45*w^149 - 6.16030949827352179*10^45*w^150 - 1.21234556703836997*10^46*w^151 - 2.43455981550240373*10^46*w^152 - 4.79123922132327033*10^46*w^153 - 9.62020311960028561*10^46*w^154 - 1.8932726674533893*10^47*w^155 - 3.80096098658124356*10^47*w^156 - 7.48034936720958004*10^47*w^157 - 1.50157629325833261*10^48*w^158 - 2.95510873405647113*10^48*w^159 - 5.93124138394364241*10^48*w^160 - 1.16725922046104475*10^49*w^161 - 2.34254166668399839*10^49*w^162 - 4.61001947379737071*10^49*w^163 - 9.25064139510303809*10^49*w^164 - 1.8204513544898763*10^50*w^165 - 3.65256850292281837*10^50*w^166 - 7.18779162979126286*10^50*w^167 - 1.44200260290692749*10^51*w^168 - 2.83759956228982583*10^51*w^169 - 5.69211881928504924*10^51*w^170 - 1.12006970854380731*10^52*w^171 - 2.24657610496470582*10^52*w^172 - 4.42055023686316287*10^52*w^173 - 8.86556757720577852*10^52*w^174 - 1.74439124705686459*10^53*w^175 - 3.49807476651085238*10^53*w^176 - 6.882506768848725*10^53*w^177 - 1.38002706478084357*10^54*w^178 - 2.71508479770492413*10^54*w^179 - 5.443533078373444*10^54*w^180 - 1.0709098302085728*10^55*w^181 - 2.14687906805524299*10^55*w^182 - 4.22331866198495162*10^55*w^183 - 8.46576847614606382*10^55*w^184 - 1.6652707263547692*10^56*w^185 - 3.33776570989005075*10^56*w^186 - 6.56514661754592751*10^56*w^187 - 1.31575327243758426*10^57*w^188 - 2.58780206682435629*10^57*w^189 - 5.18585815736945576*10^57*w^190 - 1.01986597697121265*10^58*w^191 - 2.043585022122517*10^58*w^192 - 4.01863784976150472*10^58*w^193 - 8.05172521919868689*10^58*w^194 - 1.58320285448658611*10^59*w^195 - 3.17181250093073837*10^59*w^196 - 6.2361177212960465*10^59*w^197 - 1.24924170586429147*10^60*w^198 - 2.45589682817979894*10^60*w^199 - 4.91930598869639452*10^60*w^200 + ALARM*w^201 - 3.59319193454601402*Log[Q2/muf2] + 12.2455800185545101*w*Log[Q2/muf2] + 5.68730127560608752*w^2*Log[Q2/muf2] + 30.8539209245343509*w^3*Log[Q2/muf2] + 41.9500233993718052*w^4*Log[Q2/muf2] - 4.16211300577893412*w^5*Log[Q2/muf2] + 58.2366824562608686*w^6*Log[Q2/muf2] - 89.7442597110332658*w^7*Log[Q2/muf2] + 39.3887615181993052*w^8*Log[Q2/muf2] - 472.717617099557533*w^9*Log[Q2/muf2] - 240.346781811904957*w^10*Log[Q2/muf2] - 2045.49092017515288*w^11*Log[Q2/muf2] - 1742.16775180263121*w^12*Log[Q2/muf2] - 8097.40038535775199*w^13*Log[Q2/muf2] - 8143.13415314716998*w^14*Log[Q2/muf2] - 30261.2075877254845*w^15*Log[Q2/muf2] - 32318.2541792660412*w^16*Log[Q2/muf2] - 107828.554306359992*w^17*Log[Q2/muf2] - 115223.450398939303*w^18*Log[Q2/muf2] - 365929.499814161932*w^19*Log[Q2/muf2] - 369610.003040601458*w^20*Log[Q2/muf2] - 1.16878900433515177*10^6*w^21*Log[Q2/muf2] - 1.01756547137491328*10^6*w^22*Log[Q2/muf2] - 3.40728772158497429*10^6*w^23*Log[Q2/muf2] - 1.96417975775202199*10^6*w^24*Log[Q2/muf2] - 8.33107665514362353*10^6*w^25*Log[Q2/muf2] + 1.28498801378893754*10^6*w^26*Log[Q2/muf2] - 1.15807400223558741*10^7*w^27*Log[Q2/muf2] + 4.36368484242812465*10^7*w^28*Log[Q2/muf2] + 4.18434231594494968*10^7*w^29*Log[Q2/muf2] + 3.33561794959195961*10^8*w^30*Log[Q2/muf2] + 5.21892921129583008*10^8*w^31*Log[Q2/muf2] + 1.98259057852313494*10^9*w^32*Log[Q2/muf2] + 3.50462887549613221*10^9*w^33*Log[Q2/muf2] + 1.05499412136640609*10^10*w^34*Log[Q2/muf2] + 1.96582015806559832*10^10*w^35*Log[Q2/muf2] + 5.27151470717813685*10^10*w^36*Log[Q2/muf2] + 1.0100652317520741*10^11*w^37*Log[Q2/muf2] + 2.52869334381091702*10^11*w^38*Log[Q2/muf2] + 4.92576834529470637*10^11*w^39*Log[Q2/muf2] + 1.17870353111650091*10^12*w^40*Log[Q2/muf2] + 2.32015334935539066*10^12*w^41*Log[Q2/muf2] + 5.37870925951701913*10^12*w^42*Log[Q2/muf2] + 1.06609518443046609*10^13*w^43*Log[Q2/muf2] + 2.41451361023496258*10^13*w^44*Log[Q2/muf2] + 4.80846233384535023*10^13*w^45*Log[Q2/muf2] + 1.06985270856759508*10^14*w^46*Log[Q2/muf2] + 2.13768567989173586*10^14*w^47*Log[Q2/muf2] + 4.69049918332103496*10^14*w^48*Log[Q2/muf2] + 9.39436973862632344*10^14*w^49*Log[Q2/muf2] + 2.03847070629177241*10^15*w^50*Log[Q2/muf2] + 4.08972742742941021*10^15*w^51*Log[Q2/muf2] + 8.79397617188345079*10^15*w^52*Log[Q2/muf2] + 1.76649560174076417*10^16*w^53*Log[Q2/muf2] + 3.76994829431654212*10^16*w^54*Log[Q2/muf2] + 7.57971081915672805*10^16*w^55*Log[Q2/muf2] + 1.607432905321785*10^17*w^56*Log[Q2/muf2] + 3.23393906293643007*10^17*w^57*Log[Q2/muf2] + 6.82156494933023936*10^17*w^58*Log[Q2/muf2] + 1.37304336915992958*10^18*w^59*Log[Q2/muf2] + 2.88297262203796654*10^18*w^60*Log[Q2/muf2] + 5.80472369175055976*10^18*w^61*Log[Q2/muf2] + 1.21397989353059411*10^19*w^62*Log[Q2/muf2] + 2.44482354189904103*10^19*w^63*Log[Q2/muf2] + 5.09533316090426254*10^19*w^64*Log[Q2/muf2] + 1.02628663428916884*10^20*w^65*Log[Q2/muf2] + 2.1324196121025642*10^20*w^66*Log[Q2/muf2] + 4.29538458618307338*10^20*w^67*Log[Q2/muf2] + 8.90100352111476319*10^20*w^68*Log[Q2/muf2] + 1.79300330059435493*10^21*w^69*Log[Q2/muf2] + 3.70664545153681363*10^21*w^70*Log[Q2/muf2] + 7.46655147579238984*10^21*w^71*Log[Q2/muf2] + 1.54025932228764678*10^22*w^72*Log[Q2/muf2] + 3.1025414256299298*10^22*w^73*Log[Q2/muf2] + 6.38793051571764331*10^22*w^74*Log[Q2/muf2] + 1.28664671684807409*10^23*w^75*Log[Q2/muf2] + 2.64455550835520561*10^23*w^76*Log[Q2/muf2] + 5.32623211335313672*10^23*w^77*Log[Q2/muf2] + 1.09303829994579928*10^24*w^78*Log[Q2/muf2] + 2.20123124320737504*10^24*w^79*Log[Q2/muf2] + 4.51091835052744856*10^24*w^80*Log[Q2/muf2] + 9.08351901024550817*10^24*w^81*Log[Q2/muf2] + 1.85905350521040514*10^25*w^82*Log[Q2/muf2] + 3.74314798836557221*10^25*w^83*Log[Q2/muf2] + 7.65175760752416649*10^25*w^84*Log[Q2/muf2] + 1.54049461900333663*10^26*w^85*Log[Q2/muf2] + 3.14567104405020472*10^26*w^86*Log[Q2/muf2] + 6.33234792175596616*10^26*w^87*Log[Q2/muf2] + 1.29176803925635503*10^27*w^88*Log[Q2/muf2] + 2.60008550583354289*10^27*w^89*Log[Q2/muf2] + 5.29916816984809113*10^27*w^90*Log[Q2/muf2] + 1.06650281657294838*10^28*w^91*Log[Q2/muf2] + 2.1717634088470358*10^28*w^92*Log[Q2/muf2] + 4.37036735353300615*10^28*w^93*Log[Q2/muf2] + 8.89254229375602245*10^28*w^94*Log[Q2/muf2] + 1.78929803305614957*10^29*w^95*Log[Q2/muf2] + 3.63808255117747671*10^29*w^96*Log[Q2/muf2] + 7.31949309028897754*10^29*w^97*Log[Q2/muf2] + 1.48721845665583803*10^30*w^98*Log[Q2/muf2] + 2.99182023508552561*10^30*w^99*Log[Q2/muf2] + 6.07509555228606767*10^30*w^100*Log[Q2/muf2] + 1.2219876160445*10^31*w^101*Log[Q2/muf2] + 2.479855718761093*10^31*w^102*Log[Q2/muf2] + 4.98762571613112113*10^31*w^103*Log[Q2/muf2] + 1.01160734262613016*10^32*w^104*Log[Q2/muf2] + 2.03438912406568268*10^32*w^105*Log[Q2/muf2] + 4.124067181750554*10^32*w^106*Log[Q2/muf2] + 8.29284042269104816*10^32*w^107*Log[Q2/muf2] + 1.68028287864649805*10^33*w^108*Log[Q2/muf2] + 3.37844190243690024*10^33*w^109*Log[Q2/muf2] + 6.84219726026607059*10^33*w^110*Log[Q2/muf2] + 1.37558393428664448*10^34*w^111*Log[Q2/muf2] + 2.78469670583484236*10^34*w^112*Log[Q2/muf2] + 5.59793493535668483*10^34*w^113*Log[Q2/muf2] + 1.13276814919412034*10^35*w^114*Log[Q2/muf2] + 2.276933834860278*10^35*w^115*Log[Q2/muf2] + 4.605702122390411*10^35*w^116*Log[Q2/muf2] + 9.25690182721846064*10^35*w^117*Log[Q2/muf2] + 1.87176995740384527*10^36*w^118*Log[Q2/muf2] + 3.76169605562472843*10^36*w^119*Log[Q2/muf2] + 7.60361893000237221*10^36*w^120*Log[Q2/muf2] + 1.52796697141980363*10^37*w^121*Log[Q2/muf2] + 3.08750925485338362*10^37*w^122*Log[Q2/muf2] + 6.20390655586532664*10^37*w^123*Log[Q2/muf2] + 1.25321182238457165*10^38*w^124*Log[Q2/muf2] + 2.517942246919566*10^38*w^125*Log[Q2/muf2] + 5.08483306123966566*10^38*w^126*Log[Q2/muf2] + 1.02155842281317439*10^39*w^127*Log[Q2/muf2] + 2.06239640952963992*10^39*w^128*Log[Q2/muf2] + 4.14309401060894508*10^39*w^129*Log[Q2/muf2] + 8.36214319771780118*10^39*w^130*Log[Q2/muf2] + 1.67972143171918373*10^40*w^131*Log[Q2/muf2] + 3.38937359795223129*10^40*w^132*Log[Q2/muf2] + 6.8078031081470015*10^40*w^133*Log[Q2/muf2] + 1.37335769321028085*10^41*w^134*Log[Q2/muf2] + 2.75829003738558462*10^41*w^135*Log[Q2/muf2] + 5.56308779431185124*10^41*w^136*Log[Q2/muf2] + 1.11722776068150692*10^42*w^137*Log[Q2/muf2] + 2.25279416190769598*10^42*w^138*Log[Q2/muf2] + 4.52394846598301774*10^42*w^139*Log[Q2/muf2] + 9.12022350431126671*10^42*w^140*Log[Q2/muf2] + 1.83135577470907313*10^43*w^141*Log[Q2/muf2] + 3.69124240415057397*10^43*w^142*Log[Q2/muf2] + 7.411594652087048*10^43*w^143*Log[Q2/muf2] + 1.49357574309162105*10^44*w^144*Log[Q2/muf2] + 2.99874076257805098*10^44*w^145*Log[Q2/muf2] + 6.04190346878954317*10^44*w^146*Log[Q2/muf2] + 1.21299423422906297*10^45*w^147*Log[Q2/muf2] + 2.44352157744531594*10^45*w^148*Log[Q2/muf2] + 4.90540758412250111*10^45*w^149*Log[Q2/muf2] + 9.88002972647513483*10^45*w^150*Log[Q2/muf2] + 1.98331546528226463*10^46*w^151*Log[Q2/muf2] + 3.99395913401257352*10^46*w^152*Log[Q2/muf2] + 8.01701013442971044*10^46*w^153*Log[Q2/muf2] + 1.61419392591054101*10^47*w^154*Log[Q2/muf2] + 3.2399657136518416*10^47*w^155*Log[Q2/muf2] + 6.52255559851661754*10^47*w^156*Log[Q2/muf2] + 1.30911858132828699*10^48*w^157*Log[Q2/muf2] + 2.63507489107471936*10^48*w^158*Log[Q2/muf2] + 5.28848449101041887*10^48*w^159*Log[Q2/muf2] + 1.06434930492675105*10^49*w^160*Log[Q2/muf2] + 2.13599431711351798*10^49*w^161*Log[Q2/muf2] + 4.298275581579942*10^49*w^162*Log[Q2/muf2] + 8.62558095162465148*10^49*w^163*Log[Q2/muf2] + 1.73550500437920722*10^50*w^164*Log[Q2/muf2] + 3.48256062841814229*10^50*w^165*Log[Q2/muf2] + 7.00618463680691219*10^50*w^166*Log[Q2/muf2] + 1.40583264513258343*10^51*w^167*Log[Q2/muf2] + 2.82789851569448027*10^51*w^168*Log[Q2/muf2] + 5.67408180799466212*10^51*w^169*Log[Q2/muf2] + 1.14123458613041183*10^52*w^170*Log[Q2/muf2] + 2.28974388217987134*10^52*w^171*Log[Q2/muf2] + 4.60486729339783211*10^52*w^172*Log[Q2/muf2] + 9.23867686940814182*10^52*w^173*Log[Q2/muf2] + 1.85777250115924325*10^53*w^174*Log[Q2/muf2] + 3.72705942647592438*10^53*w^175*Log[Q2/muf2] + 7.49381891849099918*10^53*w^176*Log[Q2/muf2] + 1.50334462436735268*10^54*w^177*Log[Q2/muf2] + 3.02239387767351204*10^54*w^178*Log[Q2/muf2] + 6.06301171561368287*10^54*w^179*Log[Q2/muf2] + 1.2188155753246964*10^55*w^180*Log[Q2/muf2] + 2.4448811164443585*10^55*w^181*Log[Q2/muf2] + 4.91434664141118484*10^55*w^182*Log[Q2/muf2] + 9.85753530600100627*10^55*w^183*Log[Q2/muf2] + 1.98123572246681919*10^56*w^184*Log[Q2/muf2] + 3.97394539424823521*10^56*w^185*Log[Q2/muf2] + 7.98639395435081224*10^56*w^186*Log[Q2/muf2] + 1.60184334527791522*10^57*w^187*Log[Q2/muf2] + 3.21892682411369117*10^57*w^188*Log[Q2/muf2] + 6.456012269096684*10^57*w^189*Log[Q2/muf2] + 1.29723539443667276*10^58*w^190*Log[Q2/muf2] + 2.60169461110484349*10^58*w^191*Log[Q2/muf2] + 5.22727372882313955*10^58*w^192*Log[Q2/muf2] + 1.04832851313325008*10^59*w^193*Log[Q2/muf2] + 2.10611394108354193*10^59*w^194*Log[Q2/muf2] + 4.223660275210762*10^59*w^195*Log[Q2/muf2] + 8.48476847220139989*10^59*w^196*Log[Q2/muf2] + 1.70150173396097332*10^60*w^197*Log[Q2/muf2] + 3.41783377338993087*10^60*w^198*Log[Q2/muf2] + 6.85376066347370788*10^60*w^199*Log[Q2/muf2] + 1.37662588626121365*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, -1818.89868286606919 + 7913.27588046681975*w - 14538.1971139891954*w^2 + 18635.3761022941897*w^3 - 22733.9220222534246*w^4 + 25434.4858911975727*w^5 - 21267.8737336973989*w^6 - 1583.61349064987509*w^7 + 71965.8633198203732*w^8 - 252876.872188810889*w^9 + 679482.644997348992*w^10 - 1.64916551541116465*10^6*w^11 + 3.76069779899663861*10^6*w^12 - 8.33656614676571982*10^6*w^13 + 1.79457153888977317*10^7*w^14 - 3.82727465611180531*10^7*w^15 + 8.01199513950616118*10^7*w^16 - 1.67408959989938727*10^8*w^17 + 3.44955566859082707*10^8*w^18 - 7.12015543390137715*10^8*w^19 + 1.45277220418918515*10^9*w^20 - 2.97503637939109494*10^9*w^21 + 6.03060244041694084*10^9*w^22 - 1.22832301436240686*10^10*w^23 + 2.47859748374640491*10^10*w^24 - 5.02910699247690685*10^10*w^25 + 1.01149024947823992*10^11*w^26 - 2.04654706733225235*10^11*w^27 + 4.10619462037852172*10^11*w^28 - 8.29041355935824*10^11*w^29 + 1.66034134928650938*10^12*w^30 - 3.34674899915372656*10^12*w^31 + 6.69315725744992*10^12*w^32 - 1.34741002908828819*10^13*w^33 + 2.69171246700397077*10^13*w^34 - 5.41320489165308357*10^13*w^35 + 1.08045039831200181*10^14*w^36 - 2.171070375957063*10^14*w^37 + 4.33034263283445404*10^14*w^38 - 8.69562636690486787*10^14*w^39 + 1.73343031365692083*10^15*w^40 - 3.47893440757891011*10^15*w^41 + 6.93194775632074518*10^15*w^42 - 1.39058402052231506*10^16*w^43 + 2.76978821348817583*10^16*w^44 - 5.55422252103017208*10^16*w^45 + 1.10596744522405584*10^17*w^46 - 2.21707399126327335*10^17*w^47 + 4.41359833123472096*10^17*w^48 - 8.84531440810381463*10^17*w^49 + 1.76051144558089646*10^18*w^50 - 3.52743975155253581*10^18*w^51 + 7.01962764316821594*10^18*w^52 - 1.40620853880159517*10^19*w^53 + 2.79799066124594189*10^19*w^54 - 5.60414035124591961*10^19*w^55 + 1.11495807107526214*10^20*w^56 - 2.23284503648112256*10^20*w^57 + 4.4419151768557565*10^20*w^58 - 8.89439126093662542*10^20*w^59 + 1.76928472053832153*10^21*w^60 - 3.54239447106135324*10^21*w^61 + 7.04619577167635838*10^21*w^62 - 1.41063074750380623*10^22*w^63 + 2.80577530410418528*10^22*w^64 - 5.61663621815866331*10^22*w^65 + 1.11712620634064008*10^23*w^66 - 2.23611937803226905*10^23*w^67 + 4.44745212533463094*10^23*w^68 - 8.90178916741908662*10^23*w^69 + 1.77046491373634412*10^24*w^70 - 3.54348037206789779*10^24*w^71 + 7.04752552212305861*10^24*w^72 - 1.41045425618755447*10^25*w^73 + 2.80520564622972993*10^25*w^74 - 5.61395939687464645*10^25*w^75 + 1.11654480233745939*10^26*w^76 - 2.23442188713967552*10^26*w^77 + 4.44401040743588705*10^26*w^78 - 8.893045485484423*10^26*w^79 + 1.76874394555974663*10^27*w^80 - 3.539391128990339*10^27*w^81 + 7.03961504899570923*10^27*w^82 - 1.40864695588822772*10^28*w^83 + 2.80175117652658924*10^28*w^84 - 5.606267330615108*10^28*w^85 + 1.11508824780931054*10^29*w^86 - 2.23123669006322967*10^29*w^87 + 4.43802716225946144*10^29*w^88 - 8.88013485827086936*10^29*w^89 + 1.76633661889177585*10^30*w^90 - 3.53424942877427465*10^30*w^91 + 7.03009704894541506*10^30*w^92 - 1.40663032249584795*10^31*w^93 + 2.79804589216615618*10^31*w^94 - 5.59846721558301289*10^31*w^95 + 1.11366654244893847*10^32*w^96 - 2.22825951177831145*10^32*w^97 + 4.43264904685328268*10^32*w^98 - 8.86892133052591822*10^32*w^99 + 1.76433169168257027*10^33*w^100 - 3.53008411161669003*10^33*w^101 + 7.02274007824162499*10^33*w^102 - 1.4051064437052088*10^34*w^103 + 2.79539435032150827*10^34*w^104 - 5.59298848860293506*10^34*w^105 + 1.1127312001690676*10^35*w^106 - 2.22633070123158138*10^35*w^107 + 4.42943800323669217*10^35*w^108 - 8.86230966855054722*10^35*w^109 + 1.76326904460533401*10^36*w^110 - 3.52789818276025824*10^36*w^111 + 7.01940796999225271*10^36*w^112 - 1.40442114720780758*10^37*w^113 + 2.7944389565121825*10^37*w^114 - 5.59102124212049577*10^37*w^115 + 1.11250317127123699*10^38*w^116 - 2.22585879831662278*10^38*w^117 + 4.42915194339848485*10^38*w^118 - 8.86169800616924488*10^38*w^119 + 1.76340779272997279*10^39*w^120 - 3.52816828978125546*10^39*w^121 + 7.02098292558011667*10^39*w^122 - 1.40473615992367312*10^40*w^123 + 2.79547853468842703*10^40*w^124 - 5.59311099182445807*10^40*w^125 + 1.11308303239852894*10^41*w^126 - 2.22702646106822748*10^41*w^127 + 4.43212669724697786*10^41*w^128 - 8.86769230689216127*10^41*w^129 + 1.76485894634033297*10^42*w^130 - 3.53109309091424752*10^42*w^131 + 7.02782716267976064*10^42*w^132 - 1.40611560861607948*10^43*w^133 + 2.79862926752240902*10^43*w^134 - 5.599460466612958*10^43*w^135 + 1.11450718982179467*10^44*w^136 - 2.22989593141147137*10^44*w^137 + 4.43847260246239738*10^44*w^138 - 8.88047551077206809*10^44*w^139 + 1.76765427994088298*10^45*w^140 - 3.53672265362189192*10^45*w^141 + 7.04002452370030803*10^45*w^142 - 1.40857144176917653*10^46*w^143 + 2.80390957328133542*10^46*w^144 - 5.61008925892510265*10^46*w^145 + 1.11677773464420037*10^47*w^146 - 2.23446521861963424*10^47*w^147 + 4.448179644853983*10^47*w^148 - 8.90000548032051644*10^47*w^149 + 1.77178340063468359*10^48*w^150 - 3.54502826983566831*10^48*w^151 + 7.05751130027419083*10^48*w^152 - 1.41208807784416215*10^49*w^153 + 2.81128632188035322*10^49*w^154 - 5.62492092539361107*10^49*w^155 + 1.11987878393888285*10^50*w^156 - 2.24069890444364707*10^50*w^157 + 4.46117528457571515*10^50*w^158 - 8.92612403358817638*10^50*w^159 + 1.77721422613050896*10^51*w^160 - 3.5559410743494066*10^51*w^161 + 7.08014880010175669*10^51*w^162 - 1.41663609194207893*10^52*w^163 + 2.82070056508831036*10^52*w^164 - 5.64383151956751009*10^52*w^165 + 1.12378560861054959*10^53*w^166 - 2.248545360651222*10^53*w^167 + 4.47735685136316642*10^53*w^168 - 8.95861804843484846*10^53*w^169 + 1.78390448597056828*10^54*w^170 - 3.56937373682486572*10^54*w^171 + 7.107764190322937*10^54*w^172 - 1.42217991805629537*10^55*w^173 + 2.83208204344931618*10^55*w^174 - 5.66667694373348837*10^55*w^175 + 1.12846978645812053*10^56*w^176 - 2.25794646225901505*10^56*w^177 + 4.49660984870808644*10^56*w^178 - 8.99725395358486958*10^56*w^179 + 1.79180822260334234*10^57*w^180 - 3.58523270704444138*10^57*w^181 + 7.14017358213556241*10^57*w^182 - 1.42868219515130918*10^58*w^183 + 2.845357380590754*10^58*w^184 - 5.69330836741497623*10^58*w^185 + 1.13390210953466251*10^59*w^186 - 2.26884305445218617*10^59*w^187 + 4.51881826299707959*10^59*w^188 - 9.04179709887852965*10^59*w^189 + 1.80087944411196548*10^60*w^190 - 3.60342507214837396*10^60*w^191 + 7.17719496117491228*10^60*w^192 - 1.43610619213046736*10^61*w^193 + 2.86045465540345208*10^61*w^194 - 5.72358079218307666*10^61*w^195 + 1.14005419874007808*10^62*w^196 - 2.28117797313052934*10^62*w^197 + 4.54387025633503968*10^62*w^198 - 9.09202238925942321*10^62*w^199 + 1.81107412776584649*10^63*w^200 + ALARM*w^201 + 1333.97610151895832*Log[Q2/muf2] - 3241.06817179463023*w*Log[Q2/muf2] + 2109.20254049048445*w^2*Log[Q2/muf2] + 1786.18282262035076*w^3*Log[Q2/muf2] - 8685.58646958577577*w^4*Log[Q2/muf2] + 22694.9965708496603*w^5*Log[Q2/muf2] - 52056.6135765913721*w^6*Log[Q2/muf2] + 110563.260273382622*w^7*Log[Q2/muf2] - 231810.63874300275*w^8*Log[Q2/muf2] + 469828.208219310633*w^9*Log[Q2/muf2] - 957609.709833775119*w^10*Log[Q2/muf2] + 1.90845291270463354*10^6*w^11*Log[Q2/muf2] - 3.84390984049978332*10^6*w^12*Log[Q2/muf2] + 7.60501746635069944*10^6*w^13*Log[Q2/muf2] - 1.5229525989089573*10^7*w^14*Log[Q2/muf2] + 3.00281199592417561*10^7*w^15*Log[Q2/muf2] - 5.99506753428003599*10^7*w^16*Log[Q2/muf2] + 1.18013928563691749*10^8*w^17*Log[Q2/muf2] - 2.35219315828473286*10^8*w^18*Log[Q2/muf2] + 4.6270871632526696*10^8*w^19*Log[Q2/muf2] - 9.21388862369610227*10^8*w^20*Log[Q2/muf2] + 1.81212207361075491*10^9*w^21*Log[Q2/muf2] - 3.60663721004271354*10^9*w^22*Log[Q2/muf2] + 7.09375316578524927*10^9*w^23*Log[Q2/muf2] - 1.41149845832119075*10^10*w^24*Log[Q2/muf2] + 2.77683776776743908*10^10*w^25*Log[Q2/muf2] - 5.52473118399457709*10^10*w^26*Log[Q2/muf2] + 1.0872149644217502*10^11*w^27*Log[Q2/muf2] - 2.16308691688715072*10^11*w^28*Log[Q2/muf2] + 4.25826418103179913*10^11*w^29*Log[Q2/muf2] - 8.47256732144455384*10^11*w^30*Log[Q2/muf2] + 1.66854402486937818*10^12*w^31*Log[Q2/muf2] - 3.32016815666536836*10^12*w^32*Log[Q2/muf2] + 6.54108735196075729*10^12*w^33*Log[Q2/muf2] - 1.30173352516645594*10^13*w^34*Log[Q2/muf2] + 2.56553805615946418*10^13*w^35*Log[Q2/muf2] - 5.10629528409312739*10^13*w^36*Log[Q2/muf2] + 1.00675936760868596*10^14*w^37*Log[Q2/muf2] - 2.00406274393786363*10^14*w^38*Log[Q2/muf2] + 3.95266412052805391*10^14*w^39*Log[Q2/muf2] - 7.86927541348245512*10^14*w^40*Log[Q2/muf2] + 1.55262597743856806*10^15*w^41*Log[Q2/muf2] - 3.09151032751777668*10^15*w^42*Log[Q2/muf2] + 6.10169612182915205*10^15*w^43*Log[Q2/muf2] - 1.21510127453149986*10^16*w^44*Log[Q2/muf2] + 2.39902207142490667*10^16*w^45*Log[Q2/muf2] - 4.77807221658886299*10^16*w^46*Log[Q2/muf2] + 9.43649071436929158*10^16*w^47*Log[Q2/muf2] - 1.87967923979220563*10^17*w^48*Log[Q2/muf2] + 3.71340113203773218*10^17*w^49*Log[Q2/muf2] - 7.39771961435524724*10^17*w^50*Log[Q2/muf2] + 1.46187676397598409*10^18*w^51*Log[Q2/muf2] - 2.91264432494251968*10^18*w^52*Log[Q2/muf2] + 5.75731266048960617*10^18*w^53*Log[Q2/muf2] - 1.14721569693210866*10^19*w^54*Log[Q2/muf2] + 2.26825480405058605*10^19*w^55*Log[Q2/muf2] - 4.52026165432218629*10^19*w^56*Log[Q2/muf2] + 8.93963765857276446*10^19*w^57*Log[Q2/muf2] - 1.78170605775316868*10^20*w^58*Log[Q2/muf2] + 3.52449920915321522*10^20*w^59*Log[Q2/muf2] - 7.02515574727671659*10^20*w^60*Log[Q2/muf2] + 1.39001029941394345*10^21*w^61*Log[Q2/muf2] - 2.77087556017759757*10^21*w^62*Log[Q2/muf2] + 5.48372542762166135*10^21*w^63*Log[Q2/muf2] - 1.09323445999014956*10^22*w^64*Log[Q2/muf2] + 2.16403735613977393*10^22*w^65*Log[Q2/muf2] - 4.31458666470989262*10^22*w^66*Log[Q2/muf2] + 8.54239710987451525*10^22*w^67*Log[Q2/muf2] - 1.70329291328628197*10^23*w^68*Log[Q2/muf2] + 3.37299407355061388*10^23*w^69*Log[Q2/muf2] - 6.72602829520991865*10^23*w^70*Log[Q2/muf2] + 1.33219364533692746*10^24*w^71*Log[Q2/muf2] - 2.6566997101459815*10^24*w^72*Log[Q2/muf2] + 5.26296514883418938*10^24*w^73*Log[Q2/muf2] - 1.04962979786639979*10^25*w^74*Log[Q2/muf2] + 2.07969971187841706*10^25*w^75*Log[Q2/muf2] - 4.14796858014300991*10^25*w^76*Log[Q2/muf2] + 8.22003461180172919*10^25*w^77*Log[Q2/muf2] - 1.63959405913388626*10^26*w^78*Log[Q2/muf2] + 3.24971767273105643*10^26*w^79*Log[Q2/muf2] - 6.48238689408471705*10^26*w^80*Log[Q2/muf2] + 1.28502888388993778*10^27*w^81*Log[Q2/muf2] - 2.56346656923968708*10^27*w^82*Log[Q2/muf2] + 5.08243591336525303*10^27*w^83*Log[Q2/muf2] - 1.01393711579737172*10^28*w^84*Log[Q2/muf2] + 2.01057080276276458*10^28*w^85*Log[Q2/muf2] - 4.01126883006707485*10^28*w^86*Log[Q2/muf2] + 7.95521855039132248*10^28*w^87*Log[Q2/muf2] - 1.58721880766130152*10^29*w^88*Log[Q2/muf2] + 3.14823503234098235*10^29*w^89*Log[Q2/muf2] - 6.28164188321043447*10^29*w^90*Log[Q2/muf2] + 1.24612503726625763*10^30*w^91*Log[Q2/muf2] - 2.48649786067209955*10^30*w^92*Log[Q2/muf2] + 4.93324671207308929*10^30*w^93*Log[Q2/muf2] - 9.84416515404230696*10^30*w^94*Log[Q2/muf2] + 1.9533416686303136*10^31*w^95*Log[Q2/muf2] - 3.89801089260605662*10^31*w^96*Log[Q2/muf2] + 7.73562329296776453*10^31*w^97*Log[Q2/muf2] - 1.54375420728228044*10^32*w^98*Log[Q2/muf2] + 3.06395087520958825*10^32*w^99*Log[Q2/muf2] - 6.11479519813558706*10^32*w^100*Log[Q2/muf2] + 1.21376734674428334*10^33*w^101*Log[Q2/muf2] - 2.42243508598307179*10^33*w^102*Log[Q2/muf2] + 4.80899305788505888*10^33*w^103*Log[Q2/muf2] - 9.59813307272305378*10^33*w^104*Log[Q2/muf2] + 1.90561814086706674*10^34*w^105*Log[Q2/muf2] - 3.80350317875897947*10^34*w^106*Log[Q2/muf2] + 7.55229083069171273*10^34*w^107*Log[Q2/muf2] - 1.50744438733895368*10^35*w^108*Log[Q2/muf2] + 2.9935105249720195*10^35*w^109*Log[Q2/muf2] - 5.97526951818172177*10^35*w^110*Log[Q2/muf2] + 1.18669843052945075*10^36*w^111*Log[Q2/muf2] - 2.36881229834139641*10^36*w^112*Log[Q2/muf2] + 4.70495806516239763*10^36*w^113*Log[Q2/muf2] - 9.39202175047935733*10^36*w^114*Log[Q2/muf2] + 1.86562925912853128*10^37*w^115*Log[Q2/muf2] - 3.72427063268232314*10^37*w^116*Log[Q2/muf2] + 7.39856657989253984*10^37*w^117*Log[Q2/muf2] - 1.47698320335287248*10^38*w^118*Log[Q2/muf2] + 2.93441142181927582*10^38*w^119*Log[Q2/muf2] - 5.85815156722120046*10^38*w^120*Log[Q2/muf2] + 1.1639764156695134*10^39*w^121*Log[Q2/muf2] - 2.32377982815187431*10^39*w^122*Log[Q2/muf2] + 4.61759411374041101*10^39*w^123*Log[Q2/muf2] - 9.21886247366345865*10^39*w^124*Log[Q2/muf2] + 1.83203777705500801*10^40*w^125*Log[Q2/muf2] - 3.65768577697163025*10^40*w^126*Log[Q2/muf2] + 7.26940616003870059*10^40*w^127*Log[Q2/muf2] - 1.45137926258413961*10^41*w^128*Log[Q2/muf2] + 2.88474933757478982*10^41*w^129*Log[Q2/muf2] - 5.75969795261783984*10^41*w^130*Log[Q2/muf2] + 1.14488195662894475*10^42*w^131*Log[Q2/muf2] - 2.28592321579499989*10^42*w^132*Log[Q2/muf2] + 4.54418190865093008*10^42*w^133*Log[Q2/muf2] - 9.07330696415982963*10^42*w^134*Log[Q2/muf2] + 1.80381504334735631*10^43*w^135*Log[Q2/muf2] - 3.60172499364347396*10^43*w^136*Log[Q2/muf2] + 7.16091583829059226*10^43*w^137*Log[Q2/muf2] - 1.42986639141188787*10^44*w^138*Log[Q2/muf2] + 2.84304943740535993*10^44*w^139*Log[Q2/muf2] - 5.677005967872184*10^44*w^140*Log[Q2/muf2] + 1.12885607737587617*10^45*w^141*Log[Q2/muf2] - 2.25414206370432871*10^45*w^142*Log[Q2/muf2] + 4.48260158102261597*10^45*w^143*Log[Q2/muf2] - 8.95118114799893594*10^45*w^144*Log[Q2/muf2] + 1.78015663511366044*10^46*w^145*Log[Q2/muf2] - 3.55480401596840717*10^46*w^146*Log[Q2/muf2] + 7.07004130395723684*10^46*w^147*Log[Q2/muf2] - 1.41184293435013991*10^47*w^148*Log[Q2/muf2] + 2.80815137057388227*10^47*w^149*Log[Q2/muf2] - 5.60778942038174754*10^47*w^150*Log[Q2/muf2] + 1.11545770874529079*10^48*w^151*Log[Q2/muf2] - 2.22756717692042858*10^48*w^152*Log[Q2/muf2] + 4.43117564187149021*10^48*w^153*Log[Q2/muf2] - 8.84917862600591431*10^48*w^154*Log[Q2/muf2] + 1.76042422626952529*10^49*w^155*Log[Q2/muf2] - 3.51566443593659516*10^49*w^156*Log[Q2/muf2] + 6.99435231257686271*10^49*w^157*Log[Q2/muf2] - 1.39682969855453884*10^50*w^158*Log[Q2/muf2] + 2.77912942388512069*10^50*w^159*Log[Q2/muf2] - 5.55022266428514227*10^50*w^160*Log[Q2/muf2] + 1.10433406024097525*10^51*w^161*Log[Q2/muf2] - 2.20550267447707279*10^51*w^162*Log[Q2/muf2] + 4.38855895524903955*10^51*w^163*Log[Q2/muf2] - 8.76464564472775319*10^51*w^164*Log[Q2/muf2] + 1.74410469622184744*10^52*w^165*Log[Q2/muf2] - 3.48329376877213786*10^52*w^166*Log[Q2/muf2] + 6.93189059722318569*10^52*w^167*Log[Q2/muf2] - 1.38444021561590377*10^53*w^168*Log[Q2/muf2] + 2.75523591201393763*10^53*w^169*Log[Q2/muf2] - 5.50282988279286871*10^53*w^170*Log[Q2/muf2] + 1.09519953343264677*10^54*w^171*Log[Q2/muf2] - 2.18738473783938827*10^54*w^172*Log[Q2/muf2] + 4.35366013521264386*10^54*w^173*Log[Q2/muf2] - 8.69542728824082942*10^54*w^174*Log[Q2/muf2] + 1.7307808085793713*10^55*w^175*Log[Q2/muf2] - 3.45686806395386944*10^55*w^176*Log[Q2/muf2] + 6.88106041430695851*10^55*w^177*Log[Q2/muf2] - 1.37435931354772794*10^56*w^178*Log[Q2/muf2] + 2.73586029082208082*10^56*w^179*Log[Q2/muf2] - 5.46440502477323509*10^56*w^180*Log[Q2/muf2] + 1.0878204383436548*10^57*w^181*Log[Q2/muf2] - 2.17275167587519282*10^57*w^182*Log[Q2/muf2] + 4.32558437697430994*10^57*w^183*Log[Q2/muf2] - 8.63975547938825708*10^57*w^184*Log[Q2/muf2] + 1.72010981296627384*10^58*w^185*Log[Q2/muf2] - 3.43570997477294468*10^58*w^186*Log[Q2/muf2] + 6.84054839914989324*10^58*w^187*Log[Q2/muf2] - 1.36632740870530205*10^59*w^188*Log[Q2/muf2] + 2.72049912126584431*10^59*w^189*Log[Q2/muf2] - 5.43395292185655619*10^59*w^190*Log[Q2/muf2] + 1.08200372971984238*10^60*w^191*Log[Q2/muf2] - 2.16122183857781549*10^60*w^192*Log[Q2/muf2] + 4.30359119150525583*10^60*w^193*Log[Q2/muf2] - 8.59616608669921175*10^60*w^194*Log[Q2/muf2] + 1.71180757613077513*10^61*w^195*Log[Q2/muf2] - 3.41925762887034015*10^61*w^196*Log[Q2/muf2] + 6.80926395003047211*10^61*w^197*Log[Q2/muf2] - 1.36012880869607024*10^62*w^198*Log[Q2/muf2] + 2.70873366010909849*10^62*w^199*Log[Q2/muf2] - 5.41064531076237913*10^62*w^200*Log[Q2/muf2] - 246.56613161512323*Log[Q2/muf2]^2 + 114.728731568158435*w*Log[Q2/muf2]^2 + 744.718542777675269*w^2*Log[Q2/muf2]^2 - 1910.04623439441758*w^3*Log[Q2/muf2]^2 + 3728.58612795929957*w^4*Log[Q2/muf2]^2 - 7220.74707697544853*w^5*Log[Q2/muf2]^2 + 13636.2289806502962*w^6*Log[Q2/muf2]^2 - 26072.0665106889311*w^7*Log[Q2/muf2]^2 + 49359.4746517800068*w^8*Log[Q2/muf2]^2 - 94597.9230082101454*w^9*Log[Q2/muf2]^2 + 180115.100429762897*w^10*Log[Q2/muf2]^2 - 346577.181813300689*w^11*Log[Q2/muf2]^2 + 663422.036853597977*w^12*Log[Q2/muf2]^2 - 1.28131228833294997*10^6*w^13*Log[Q2/muf2]^2 + 2.46389025318263002*10^6*w^14*Log[Q2/muf2]^2 - 4.77376756091704133*10^6*w^15*Log[Q2/muf2]^2 + 9.21478569003952038*10^6*w^16*Log[Q2/muf2]^2 - 1.79009487870709788*10^7*w^17*Log[Q2/muf2]^2 + 3.46653941526228238*10^7*w^18*Log[Q2/muf2]^2 - 6.74919926437035925*10^7*w^19*Log[Q2/muf2]^2 + 1.31056745008139694*10^8*w^20*Log[Q2/muf2]^2 - 2.5564140892261434*10^8*w^21*Log[Q2/muf2]^2 + 4.97574579848814329*10^8*w^22*Log[Q2/muf2]^2 - 9.72132681457513772*10^8*w^23*Log[Q2/muf2]^2 + 1.89599694621774612*10^9*w^24*Log[Q2/muf2]^2 - 3.7093978170712566*10^9*w^25*Log[Q2/muf2]^2 + 7.24754375584783886*10^9*w^26*Log[Q2/muf2]^2 - 1.4196323347754404*10^10*w^27*Log[Q2/muf2]^2 + 2.77810246001540146*10^10*w^28*Log[Q2/muf2]^2 - 5.44737661635132005*10^10*w^29*Log[Q2/muf2]^2 + 1.06750389585132013*10^11*w^30*Log[Q2/muf2]^2 - 2.09511845656873753*10^11*w^31*Log[Q2/muf2]^2 + 4.11090148882495808*10^11*w^32*Log[Q2/muf2]^2 - 8.07478115077016493*10^11*w^33*Log[Q2/muf2]^2 + 1.586178217393109*10^12*w^34*Log[Q2/muf2]^2 - 3.11789768222150291*10^12*w^35*Log[Q2/muf2]^2 + 6.13097961848870131*10^12*w^36*Log[Q2/muf2]^2 - 1.20593309184161407*10^13*w^37*Log[Q2/muf2]^2 + 2.37355007763248538*10^13*w^38*Log[Q2/muf2]^2 - 4.67140050564870913*10^13*w^39*Log[Q2/muf2]^2 + 9.20227172439888756*10^13*w^40*Log[Q2/muf2]^2 - 1.81206942138134107*10^14*w^41*Log[Q2/muf2]^2 + 3.5724442877513056*10^14*w^42*Log[Q2/muf2]^2 - 7.03809606096813216*10^14*w^43*Log[Q2/muf2]^2 + 1.38855169977007918*10^15*w^44*Log[Q2/muf2]^2 - 2.73680115039419834*10^15*w^45*Log[Q2/muf2]^2 + 5.40309930372364031*10^15*w^46*Log[Q2/muf2]^2 - 1.06536726457616983*10^16*w^47*Log[Q2/muf2]^2 + 2.10460747362233262*10^16*w^48*Log[Q2/muf2]^2 - 4.15134044769888479*10^16*w^49*Log[Q2/muf2]^2 + 8.20566163660233832*10^16*w^50*Log[Q2/muf2]^2 - 1.6191196298584314*10^17*w^51*Log[Q2/muf2]^2 + 3.20214534529604984*10^17*w^52*Log[Q2/muf2]^2 - 6.32037860962769386*10^17*w^53*Log[Q2/muf2]^2 + 1.25062486418472183*10^18*w^54*Log[Q2/muf2]^2 - 2.46919652056338935*10^18*w^55*Log[Q2/muf2]^2 + 4.88818841044221238*10^18*w^56*Log[Q2/muf2]^2 - 9.65370304490787762*10^18*w^57*Log[Q2/muf2]^2 + 1.9119751685286597*10^19*w^58*Log[Q2/muf2]^2 - 3.77691669072688963*10^19*w^59*Log[Q2/muf2]^2 + 7.48360007240729675*10^19*w^60*Log[Q2/muf2]^2 - 1.47865696892343729*10^20*w^61*Log[Q2/muf2]^2 + 2.93099615789342138*10^20*w^62*Log[Q2/muf2]^2 - 5.79251354957710332*10^20*w^63*Log[Q2/muf2]^2 + 1.14863007383104152*10^21*w^64*Log[Q2/muf2]^2 - 2.27049624120304103*10^21*w^65*Log[Q2/muf2]^2 + 4.50391980653446103*10^21*w^66*Log[Q2/muf2]^2 - 8.90460048258740925*10^21*w^67*Log[Q2/muf2]^2 + 1.76698616729979369*10^22*w^68*Log[Q2/muf2]^2 - 3.4940973068693424*10^22*w^69*Log[Q2/muf2]^2 + 6.93577950812713844*10^22*w^70*Log[Q2/muf2]^2 - 1.37173581600463865*10^23*w^71*Log[Q2/muf2]^2 + 2.72373972946682349*10^23*w^72*Log[Q2/muf2]^2 - 5.38777983363012005*10^23*w^73*Log[Q2/muf2]^2 + 1.07012270648055485*10^24*w^74*Log[Q2/muf2]^2 - 2.11710731235363094*10^24*w^75*Log[Q2/muf2]^2 + 4.20619531635812757*10^24*w^76*Log[Q2/muf2]^2 - 8.32262100171468157*10^24*w^77*Log[Q2/muf2]^2 + 1.65395664965066089*10^25*w^78*Log[Q2/muf2]^2 - 3.27305123728616927*10^25*w^79*Log[Q2/muf2]^2 + 6.50622731567182234*10^25*w^80*Log[Q2/muf2]^2 - 1.28769429963904425*10^26*w^81*Log[Q2/muf2]^2 + 2.56033588128850518*10^26*w^82*Log[Q2/muf2]^2 - 5.06795126079374617*10^26*w^83*Log[Q2/muf2]^2 + 1.00790583596547441*10^27*w^84*Log[Q2/muf2]^2 - 1.99528384869153985*10^27*w^85*Log[Q2/muf2]^2 + 3.96909483693453268*10^27*w^86*Log[Q2/muf2]^2 - 7.85819723183059719*10^27*w^87*Log[Q2/muf2]^2 + 1.56352606050347592*10^28*w^88*Log[Q2/muf2]^2 - 3.0958573956290853*10^28*w^89*Log[Q2/muf2]^2 + 6.16105296862941758*10^28*w^90*Log[Q2/muf2]^2 - 1.22003685200209952*10^29*w^91*Log[Q2/muf2]^2 + 2.42848451678621979*10^29*w^92*Log[Q2/muf2]^2 - 4.809428587572781*10^29*w^93*Log[Q2/muf2]^2 + 9.57505025257119072*10^29*w^94*Log[Q2/muf2]^2 - 1.89643264199631173*10^30*w^95*Log[Q2/muf2]^2 + 3.77630595609430359*10^30*w^96*Log[Q2/muf2]^2 - 7.479971713396255*10^30*w^97*Log[Q2/muf2]^2 + 1.48973501038865921*10^31*w^98*Log[Q2/muf2]^2 - 2.95104982884039766*10^31*w^99*Log[Q2/muf2]^2 + 5.87844191277429746*10^31*w^100*Log[Q2/muf2]^2 - 1.16456277154454279*10^32*w^101*Log[Q2/muf2]^2 + 2.32018522873595548*10^32*w^102*Log[Q2/muf2]^2 - 4.59679348320784095*10^32*w^103*Log[Q2/muf2]^2 + 9.15980852457794746*10^32*w^104*Log[Q2/muf2]^2 - 1.81488450455130756*10^33*w^105*Log[Q2/muf2]^2 + 3.61701031914236068*10^33*w^106*Log[Q2/muf2]^2 - 7.16706405099521853*10^33*w^107*Log[Q2/muf2]^2 + 1.42859529313507205*10^34*w^108*Log[Q2/muf2]^2 - 2.83092554187437018*10^34*w^109*Log[Q2/muf2]^2 + 5.64366828438062286*10^34*w^110*Log[Q2/muf2]^2 - 1.11842593219972218*10^35*w^111*Log[Q2/muf2]^2 + 2.22999245985005276*10^35*w^112*Log[Q2/muf2]^2 - 4.41951434002351346*10^35*w^113*Log[Q2/muf2]^2 + 8.81316644101078784*10^35*w^114*Log[Q2/muf2]^2 - 1.74673682490577235*10^36*w^115*Log[Q2/muf2]^2 + 3.48372906524947508*10^36*w^116*Log[Q2/muf2]^2 - 6.904992807247363*10^36*w^117*Log[Q2/muf2]^2 + 1.37732963737162829*10^37*w^118*Log[Q2/muf2]^2 - 2.73010381010797853*10^37*w^119*Log[Q2/muf2]^2 + 5.44640537490438862*10^37*w^120*Log[Q2/muf2]^2 - 1.07962453283030235*10^38*w^121*Log[Q2/muf2]^2 + 2.15406166246084654*10^38*w^122*Log[Q2/muf2]^2 - 4.27013471496593067*10^38*w^123*Log[Q2/muf2]^2 + 8.52079392707513437*10^38*w^124*Log[Q2/muf2]^2 - 1.68920890557667947*10^39*w^125*Log[Q2/muf2]^2 + 3.37111467013738691*10^39*w^126*Log[Q2/muf2]^2 - 6.68337627580836155*10^39*w^127*Log[Q2/muf2]^2 + 1.33394029652650948*10^40*w^128*Log[Q2/muf2]^2 - 2.64470438671694022*10^40*w^129*Log[Q2/muf2]^2 + 5.27918191330567558*10^40*w^130*Log[Q2/muf2]^2 - 1.04670676561241219*10^41*w^131*Log[Q2/muf2]^2 + 2.08959579404883738*10^41*w^132*Log[Q2/muf2]^2 - 4.14321706797813763*10^41*w^133*Log[Q2/muf2]^2 + 8.27220910870357927*10^41*w^134*Log[Q2/muf2]^2 - 1.64026218172737048*10^42*w^135*Log[Q2/muf2]^2 + 3.27523525915679017*10^42*w^136*Log[Q2/muf2]^2 - 6.494564460753659*10^42*w^137*Log[Q2/muf2]^2 + 1.29695099476154524*10^43*w^138*Log[Q2/muf2]^2 - 2.57185385199052046*10^43*w^139*Log[Q2/muf2]^2 + 5.13644998964806848*10^43*w^140*Log[Q2/muf2]^2 - 1.01859237793448837*10^44*w^141*Log[Q2/muf2]^2 + 2.03450809285628613*10^44*w^142*Log[Q2/muf2]^2 - 4.03469670575481111*10^44*w^143*Log[Q2/muf2]^2 + 8.05955626541345486*10^44*w^144*Log[Q2/muf2]^2 - 1.59836593672877358*10^45*w^145*Log[Q2/muf2]^2 + 3.19313106539596146*10^45*w^146*Log[Q2/muf2]^2 - 6.33278816646418731*10^45*w^147*Log[Q2/muf2]^2 + 1.26524570047855657*10^46*w^148*Log[Q2/muf2]^2 - 2.50937610739957139*10^46*w^149*Log[Q2/muf2]^2 + 5.01399814474933516*10^46*w^150*Log[Q2/muf2]^2 - 9.94459932318988*10^46*w^151*Log[Q2/muf2]^2 + 1.98720812394755214*10^47*w^152*Log[Q2/muf2]^2 - 3.94147054511607812*10^47*w^153*Log[Q2/muf2]^2 + 7.876824809645125*10^47*w^154*Log[Q2/muf2]^2 - 1.56234709510283316*10^48*w^155*Log[Q2/muf2]^2 + 3.12252894687876758*10^48*w^156*Log[Q2/muf2]^2 - 6.19360963910614149*10^48*w^157*Log[Q2/muf2]^2 + 1.23796414108721435*10^49*w^158*Log[Q2/muf2]^2 - 2.45559120194442042*10^49*w^159*Log[Q2/muf2]^2 + 4.90856848323544337*10^49*w^160*Log[Q2/muf2]^2 - 9.73673046651886305*10^49*w^161*Log[Q2/muf2]^2 + 1.94646130040247443*10^50*w^162*Log[Q2/muf2]^2 - 3.86112635239480107*10^50*w^163*Log[Q2/muf2]^2 + 7.71933327418081803*10^50*w^164*Log[Q2/muf2]^2 - 1.53129071547415341*10^51*w^165*Log[Q2/muf2]^2 + 3.06165262672347398*10^51*w^166*Log[Q2/muf2]^2 - 6.07355645777951648*10^51*w^167*Log[Q2/muf2]^2 + 1.21443194296965892*10^52*w^168*Log[Q2/muf2]^2 - 2.409180485286651*10^52*w^169*Log[Q2/muf2]^2 + 4.81759920729113271*10^52*w^170*Log[Q2/muf2]^2 - 9.55730674018468468*10^52*w^171*Log[Q2/muf2]^2 + 1.91129389593271232*10^53*w^172*Log[Q2/muf2]^2 - 3.79175922797890309*10^53*w^173*Log[Q2/muf2]^2 + 7.58337851722708043*10^53*w^174*Log[Q2/muf2]^2 - 1.50447218755174424*10^54*w^175*Log[Q2/muf2]^2 + 3.00909301387626801*10^54*w^176*Log[Q2/muf2]^2 - 5.96987077926255972*10^54*w^177*Log[Q2/muf2]^2 + 1.19411264639220889*10^55*w^178*Log[Q2/muf2]^2 - 2.36909378284068106*10^55*w^179*Log[Q2/muf2]^2 + 4.73904689121231014*10^55*w^180*Log[Q2/muf2]^2 - 9.40232708777583207*10^55*w^181*Log[Q2/muf2]^2 + 1.8809271593594287*10^56*w^182*Log[Q2/muf2]^2 - 3.73184405310302777*10^56*w^183*Log[Q2/muf2]^2 + 7.46599125705708419*10^56*w^184*Log[Q2/muf2]^2 - 1.48130988610431825*10^57*w^185*Log[Q2/muf2]^2 + 2.963717416481235*10^57*w^186*Log[Q2/muf2]^2 - 5.88033344499276872*10^57*w^187*Log[Q2/muf2]^2 + 1.17657396167725448*10^58*w^188*Log[Q2/muf2]^2 - 2.33448399581947566*10^58*w^189*Log[Q2/muf2]^2 + 4.67126095772035328*10^58*w^190*Log[Q2/muf2]^2 - 9.26855649889393429*10^58*w^191*Log[Q2/muf2]^2 + 1.85473058338279913*10^59*w^192*Log[Q2/muf2]^2 - 3.68014485581272784*10^59*w^193*Log[Q2/muf2]^2 + 7.36476195925519773*10^59*w^194*Log[Q2/muf2]^2 - 1.4613313909639557*10^60*w^195*Log[Q2/muf2]^2 + 2.92460462050176188*10^60*w^196*Log[Q2/muf2]^2 - 5.80313798467777426*10^60*w^197*Log[Q2/muf2]^2 + 1.16146354380804133*10^61*w^198*Log[Q2/muf2]^2 - 2.304660070780901*10^61*w^199*Log[Q2/muf2]^2 + 4.61289321464854167*10^61*w^200*Log[Q2/muf2]^2 + 11.7571791433048412*Log[Q2/muf2]^3 + 30.6224866204015031*w*Log[Q2/muf2]^3 - 97.8786289131526422*w^2*Log[Q2/muf2]^3 + 148.962864140044037*w^3*Log[Q2/muf2]^3 - 245.168791848792245*w^4*Log[Q2/muf2]^3 + 417.338316075056018*w^5*Log[Q2/muf2]^3 - 729.503043084062761*w^6*Log[Q2/muf2]^3 + 1305.78861364326654*w^7*Log[Q2/muf2]^3 - 2351.34949709999851*w^8*Log[Q2/muf2]^3 + 4327.60901374712021*w^9*Log[Q2/muf2]^3 - 7931.15784471394955*w^10*Log[Q2/muf2]^3 + 14859.3369944566822*w^11*Log[Q2/muf2]^3 - 27550.2982867394848*w^12*Log[Q2/muf2]^3 + 52262.2582045173329*w^13*Log[Q2/muf2]^3 - 97695.9557417709535*w^14*Log[Q2/muf2]^3 + 187040.745068912176*w^15*Log[Q2/muf2]^3 - 351779.023619143768*w^16*Log[Q2/muf2]^3 + 678292.892509287296*w^17*Log[Q2/muf2]^3 - 1.2817090499149628*10^6*w^18*Log[Q2/muf2]^3 + 2.48541340371452325*10^6*w^19*Log[Q2/muf2]^3 - 4.71397263011424139*10^6*w^20*Log[Q2/muf2]^3 + 9.1835064616074*10^6*w^21*Log[Q2/muf2]^3 - 1.74706006389921285*10^7*w^22*Log[Q2/muf2]^3 + 3.41670384441160944*10^7*w^23*Log[Q2/muf2]^3 - 6.51612966706200437*10^7*w^24*Log[Q2/muf2]^3 + 1.27853212874004892*10^8*w^25*Log[Q2/muf2]^3 - 2.44344615626517645*10^8*w^26*Log[Q2/muf2]^3 + 4.80780811911037628*10^8*w^27*Log[Q2/muf2]^3 - 9.20472245405212034*10^8*w^28*Log[Q2/muf2]^3 + 1.81559048572336294*10^9*w^29*Log[Q2/muf2]^3 - 3.48133163639415779*10^9*w^30*Log[Q2/muf2]^3 + 6.88154556381857088*10^9*w^31*Log[Q2/muf2]^3 - 1.32126417683830832*10^10*w^32*Log[Q2/muf2]^3 + 2.61671915174320575*10^10*w^33*Log[Q2/muf2]^3 - 5.02996566701480654*10^10*w^34*Log[Q2/muf2]^3 + 9.97862175227528007*10^10*w^35*Log[Q2/muf2]^3 - 1.92009639959457204*10^11*w^36*Log[Q2/muf2]^3 + 3.81497651775510237*10^11*w^37*Log[Q2/muf2]^3 - 7.34748795236447321*10^11*w^38*Log[Q2/muf2]^3 + 1.461865392062217*10^12*w^39*Log[Q2/muf2]^3 - 2.81777692648269783*10^12*w^40*Log[Q2/muf2]^3 + 5.61332477099752346*10^12*w^41*Log[Q2/muf2]^3 - 1.08276817152968001*10^13*w^42*Log[Q2/muf2]^3 + 2.15946848060690357*10^13*w^43*Log[Q2/muf2]^3 - 4.16818712471309708*10^13*w^44*Log[Q2/muf2]^3 + 8.32176179615351812*10^13*w^45*Log[Q2/muf2]^3 - 1.6072141785240562*10^14*w^46*Log[Q2/muf2]^3 + 3.21190315468896345*10^14*w^47*Log[Q2/muf2]^3 - 6.20662670924527433*10^14*w^48*Log[Q2/muf2]^3 + 1.24146111140830261*10^15*w^49*Log[Q2/muf2]^3 - 2.40016161872142003*10^15*w^50*Log[Q2/muf2]^3 + 4.80483621098346834*10^15*w^51*Log[Q2/muf2]^3 - 9.29355893509383486*10^15*w^52*Log[Q2/muf2]^3 + 1.86189695484201483*10^16*w^53*Log[Q2/muf2]^3 - 3.60279218473923263*10^16*w^54*Log[Q2/muf2]^3 + 7.223136015213616*10^16*w^55*Log[Q2/muf2]^3 - 1.39821912439180713*10^17*w^56*Log[Q2/muf2]^3 + 2.80514041586894123*10^17*w^57*Log[Q2/muf2]^3 - 5.43196828126744947*10^17*w^58*Log[Q2/muf2]^3 + 1.09046352691373429*10^18*w^59*Log[Q2/muf2]^3 - 2.11229979921677088*10^18*w^60*Log[Q2/muf2]^3 + 4.24294610185063297*10^18*w^61*Log[Q2/muf2]^3 - 8.22135660686578783*10^18*w^62*Log[Q2/muf2]^3 + 1.65233642888629224*10^19*w^63*Log[Q2/muf2]^3 - 3.20255627936440403*10^19*w^64*Log[Q2/muf2]^3 + 6.43992959844706938*10^19*w^65*Log[Q2/muf2]^3 - 1.24851387238417351*10^20*w^66*Log[Q2/muf2]^3 + 2.51185506143140481*10^20*w^67*Log[Q2/muf2]^3 - 4.87094468362881176*10^20*w^68*Log[Q2/muf2]^3 + 9.80437229736774391*10^20*w^69*Log[Q2/muf2]^3 - 1.90168190218273806*10^21*w^70*Log[Q2/muf2]^3 + 3.82947577981507154*10^21*w^71*Log[Q2/muf2]^3 - 7.42934551000854501*10^21*w^72*Log[Q2/muf2]^3 + 1.49670827291550956*10^22*w^73*Log[Q2/muf2]^3 - 2.90426182337118204*10^22*w^74*Log[Q2/muf2]^3 + 5.85326993223693163*10^22*w^75*Log[Q2/muf2]^3 - 1.13600238629971565*10^23*w^76*Log[Q2/muf2]^3 + 2.29039251219374079*10^23*w^77*Log[Q2/muf2]^3 - 4.44598327336758431*10^23*w^78*Log[Q2/muf2]^3 + 8.96723773193035099*10^23*w^79*Log[Q2/muf2]^3 - 1.74096215054553206*10^24*w^80*Log[Q2/muf2]^3 + 3.51263660183669716*10^24*w^81*Log[Q2/muf2]^3 - 6.82075529325460502*10^24*w^82*Log[Q2/muf2]^3 + 1.37664745001630705*10^25*w^83*Log[Q2/muf2]^3 - 2.67354043682678735*10^25*w^84*Log[Q2/muf2]^3 + 5.39780489584219796*10^25*w^85*Log[Q2/muf2]^3 - 1.04843724140368537*10^26*w^86*Log[Q2/muf2]^3 + 2.11742101660974322*10^26*w^87*Log[Q2/muf2]^3 - 4.11330034941404698*10^26*w^88*Log[Q2/muf2]^3 + 8.30967664290612696*10^26*w^89*Log[Q2/muf2]^3 - 1.61444115355548757*10^27*w^90*Log[Q2/muf2]^3 + 3.26241909529461104*10^27*w^91*Log[Q2/muf2]^3 - 6.33913345284156789*10^27*w^92*Log[Q2/muf2]^3 + 1.28134616732410438*10^28*w^93*Log[Q2/muf2]^3 - 2.49003824239428424*10^28*w^94*Log[Q2/muf2]^3 + 5.03450934756856455*10^28*w^95*Log[Q2/muf2]^3 - 9.78461222798109883*10^28*w^96*Log[Q2/muf2]^3 + 1.97881447430314205*10^29*w^97*Log[Q2/muf2]^3 - 3.84623802807204702*10^29*w^98*Log[Q2/muf2]^3 + 7.78043636960434674*10^29*w^99*Log[Q2/muf2]^3 - 1.51243765485782302*10^30*w^100*Log[Q2/muf2]^3 + 3.06018622061125797*10^30*w^101*Log[Q2/muf2]^3 - 5.94924425331721105*10^30*w^102*Log[Q2/muf2]^3 + 1.20401305274960176*10^31*w^103*Log[Q2/muf2]^3 - 2.34090427457833557*10^31*w^104*Log[Q2/muf2]^3 + 4.73858537002780434*10^31*w^105*Log[Q2/muf2]^3 - 9.21378122226207071*10^31*w^106*Log[Q2/muf2]^3 + 1.86550074070322056*10^32*w^107*Log[Q2/muf2]^3 - 3.62760221341075736*10^32*w^108*Log[Q2/muf2]^3 + 7.34626592951522671*10^32*w^109*Log[Q2/muf2]^3 - 1.42864505015675153*10^33*w^110*Log[Q2/muf2]^3 + 2.89372943205488497*10^33*w^111*Log[Q2/muf2]^3 - 5.627915762035883*10^33*w^112*Log[Q2/muf2]^3 + 1.14015800916312816*10^34*w^113*Log[Q2/muf2]^3 - 2.21761052275635066*10^34*w^114*Log[Q2/muf2]^3 + 4.49349243538922336*10^34*w^115*Log[Q2/muf2]^3 - 8.74044375380957907*10^34*w^116*Log[Q2/muf2]^3 + 1.77137719781311417*10^35*w^117*Log[Q2/muf2]^3 - 3.445787554878579*10^35*w^118*Log[Q2/muf2]^3 + 6.98461621823924897*10^35*w^119*Log[Q2/muf2]^3 - 1.3587726280868192*10^36*w^120*Log[Q2/muf2]^3 + 2.75470493909664058*10^36*w^121*Log[Q2/muf2]^3 - 5.35926211564714312*10^36*w^122*Log[Q2/muf2]^3 + 1.08668935587943256*10^37*w^123*Log[Q2/muf2]^3 - 2.11426747092041704*10^37*w^124*Log[Q2/muf2]^3 + 4.28775956330463418*10^37*w^125*Log[Q2/muf2]^3 - 8.34273662201359252*10^37*w^126*Log[Q2/muf2]^3 + 1.6921823713383462*10^38*w^127*Log[Q2/muf2]^3 - 3.29266775867574511*10^38*w^128*Log[Q2/muf2]^3 + 6.679636384990304*10^38*w^129*Log[Q2/muf2]^3 - 1.29979628712465556*10^39*w^130*Log[Q2/muf2]^3 + 2.63720992011431889*10^39*w^131*Log[Q2/muf2]^3 - 5.13201635440200854*10^39*w^132*Log[Q2/muf2]^3 + 1.04140638131965636*10^40*w^133*Log[Q2/muf2]^3 - 2.02667263498683852*10^40*w^134*Log[Q2/muf2]^3 + 4.1131729197036054*10^40*w^135*Log[Q2/muf2]^3 - 8.00496784848740953*10^40*w^136*Log[Q2/muf2]^3 + 1.62484729683320308*10^41*w^137*Log[Q2/muf2]^3 - 3.16237731472338411*10^41*w^138*Log[Q2/muf2]^3 + 6.41984791918513504*10^41*w^139*Log[Q2/muf2]^3 - 1.24952132666362054*10^42*w^140*Log[Q2/muf2]^3 + 2.5369469101846632*10^42*w^141*Log[Q2/muf2]^3 - 4.93795847707562499*10^42*w^142*Log[Q2/muf2]^3 + 1.00269859435518449*10^43*w^143*Log[Q2/muf2]^3 - 1.95174437460712117*10^43*w^144*Log[Q2/muf2]^3 + 3.96369148473499479*10^43*w^145*Log[Q2/muf2]^3 - 7.71557384804591164*10^43*w^146*Log[Q2/muf2]^3 + 1.56710390942664766*10^44*w^147*Log[Q2/muf2]^3 - 3.05057320979733076*10^44*w^148*Log[Q2/muf2]^3 + 6.19672802865710583*10^44*w^149*Log[Q2/muf2]^3 - 1.20631519828135289*10^45*w^150*Log[Q2/muf2]^3 + 2.45071054040703058*10^45*w^151*Log[Q2/muf2]^3 - 4.77094653800703004*10^45*w^152*Log[Q2/muf2]^3 + 9.69359479710364122*10^45*w^153*Log[Q2/muf2]^3 - 1.88717009228579257*10^46*w^154*Log[Q2/muf2]^3 + 3.83477023851767165*10^46*w^155*Log[Q2/muf2]^3 - 7.46584021070545366*10^46*w^156*Log[Q2/muf2]^3 + 1.51723873783207544*10^47*w^157*Log[Q2/muf2]^3 - 2.95396912354678931*10^47*w^158*Log[Q2/muf2]^3 + 6.00381204417581986*10^47*w^159*Log[Q2/muf2]^3 - 1.16893766034365966*10^48*w^160*Log[Q2/muf2]^3 + 2.37605999515237874*10^48*w^161*Log[Q2/muf2]^3 - 4.62629652365038899*10^48*w^162*Log[Q2/muf2]^3 + 9.40466818593776225*10^48*w^163*Log[Q2/muf2]^3 - 1.83117952947698217*10^49*w^164*Log[Q2/muf2]^3 + 3.72292231889082531*10^49*w^165*Log[Q2/muf2]^3 - 7.24907188956185179*10^49*w^166*Log[Q2/muf2]^3 + 1.47393252553312602*10^50*w^167*Log[Q2/muf2]^3 - 2.87003132270783325*10^50*w^168*Log[Q2/muf2]^3 + 5.83610526434056652*10^50*w^169*Log[Q2/muf2]^3 - 1.13642919999271141*10^51*w^170*Log[Q2/muf2]^3 + 2.31110306985048979*10^51*w^171*Log[Q2/muf2]^3 - 4.5003725005130826*10^51*w^172*Log[Q2/muf2]^3 + 9.15303316224749889*10^51*w^173*Log[Q2/muf2]^3 - 1.78239405162447897*10^52*w^174*Log[Q2/muf2]^3 + 3.62542695914156423*10^52*w^175*Log[Q2/muf2]^3 - 7.06003837955578474*10^52*w^176*Log[Q2/muf2]^3 + 1.43615264838266972*10^53*w^177*Log[Q2/muf2]^3 - 2.79677420289559814*10^53*w^178*Log[Q2/muf2]^3 + 5.68968626232873809*10^53*w^179*Log[Q2/muf2]^3 - 1.10803561105138922*10^54*w^180*Log[Q2/muf2]^3 + 2.25434974968210366*10^54*w^181*Log[Q2/muf2]^3 - 4.39030811623995383*10^54*w^182*Log[Q2/muf2]^3 + 8.93302504208517445*10^54*w^183*Log[Q2/muf2]^3 - 1.73972371198106196*10^55*w^184*Log[Q2/muf2]^3 + 3.54012942556177163*10^55*w^185*Log[Q2/muf2]^3 - 6.89459289600765913*10^55*w^186*Log[Q2/muf2]^3 + 1.40307905935727781*10^56*w^187*Log[Q2/muf2]^3 - 2.73261927103229905*10^56*w^188*Log[Q2/muf2]^3 + 5.56143251451414543*10^56*w^189*Log[Q2/muf2]^3 - 1.08315572871687267*10^57*w^190*Log[Q2/muf2]^3 + 2.20461046653130954*10^57*w^191*Log[Q2/muf2]^3 - 4.29381271979252575*10^57*w^192*Log[Q2/muf2]^3 + 8.74010979473456295*10^57*w^193*Log[Q2/muf2]^3 - 1.70229527004077332*10^58*w^194*Log[Q2/muf2]^3 + 3.46530075282721572*10^58*w^195*Log[Q2/muf2]^3 - 6.74940490734063117*10^58*w^196*Log[Q2/muf2]^3 + 1.37405214414154432*10^59*w^197*Log[Q2/muf2]^3 - 2.67629567993707023*10^59*w^198*Log[Q2/muf2]^3 + 5.44882639464041212*10^59*w^199*Log[Q2/muf2]^3 - 1.06130441119204039*10^60*w^200*Log[Q2/muf2]^3, 6.24014698058030304 + 31.4178051837593249*w + 61.1725104446090414*w^2 + 70.6837419372435444*w^3 + 63.4130122184795544*w^4 + 28.27204200007376*w^5 - 58.3766424677592543*w^6 - 262.191864036723583*w^7 - 701.120255526323842*w^8 - 1641.20153248031151*w^9 - 3585.50108376956554*w^10 - 7600.010957864529*w^11 - 15743.6439527148337*w^12 - 32259.450506101843*w^13 - 65419.2965168311567*w^14 - 132022.400347409446*w^15 - 264971.893642243054*w^16 - 530528.112812726091*w^17 - 1.05881335581183551*10^6*w^18 - 2.11051181637696387*10^6*w^19 - 4.19842024425875207*10^6*w^20 - 8.346454592953684*10^6*w^21 - 1.65711658064878129*10^7*w^22 - 3.28902383568104847*10^7*w^23 - 6.52234244075239977*10^7*w^24 - 1.29326446340456032*10^8*w^25 - 2.56279931498994703*10^8*w^26 - 5.07854594480070107*10^8*w^27 - 1.00597767019332906*10^9*w^28 - 1.99280751806172554*10^9*w^29 - 3.94658877906300453*10^9*w^30 - 7.81672701708509433*10^9*w^31 - 1.54791230571773646*10^10*w^32 - 3.06566913688836801*10^10*w^33 - 6.07086084470972316*10^10*w^34 - 1.20237237428021686*10^11*w^35 - 2.38118891298209942*10^11*w^36 - 4.71645323397958695*10^11*w^37 - 9.34153124117143856*10^11*w^38 - 1.85049756821619012*10^12*w^39 - 3.66564733019753203*10^12*w^40 - 7.26240610205334571*10^12*w^41 - 1.43883220350204372*10^13*w^42 - 2.85106021259563279*10^13*w^43 - 5.64947890578530301*10^13*w^44 - 1.11963226246199787*10^14*w^45 - 2.21897616379001421*10^14*w^46 - 4.39838194025668427*10^14*w^47 - 8.71860022786065964*10^14*w^48 - 1.72846873279472599*10^15*w^49 - 3.42682748672136853*10^15*w^50 - 6.79487808605819924*10^15*w^51 - 1.34737599852634087*10^16*w^52 - 2.67209814384752135*10^16*w^53 - 5.29950079630747387*10^16*w^54 - 1.05116705956674366*10^17*w^55 - 2.08510694327906301*10^17*w^56 - 4.13653745142997916*10^17*w^57 - 8.20665062034146747*10^17*w^58 - 1.62833905122517949*10^18*w^59 - 3.23105537417338871*10^18*w^60 - 6.41197507024670771*10^18*w^61 - 1.27250660944839305*10^19*w^62 - 2.5256558059846554*10^19*w^63 - 5.01313116611570882*10^19*w^64 - 9.95148721400766897*10^19*w^65 - 1.97554794224669683*10^20*w^66 - 3.92219684264202016*10^20*w^67 - 7.787385159280574*10^20*w^68 - 1.54630246599478643*10^21*w^69 - 3.07055888185351067*10^21*w^70 - 6.09788620401052131*10^21*w^71 - 1.21104720685498776*10^22*w^72 - 2.40536061144150619*10^22*w^73 - 4.77769956697729602*10^22*w^74 - 9.49059376421251181*10^22*w^75 - 1.88532867681469953*10^23*w^76 - 3.745547271977498*10^23*w^77 - 7.44153002900562056*10^23*w^78 - 1.47857173548597535*10^24*w^79 - 2.93792633294604287*10^24*w^80 - 5.83809774049996408*10^24*w^81 - 1.16016497321941442*10^25*w^82 - 2.30567935603897132*10^25*w^83 - 4.58242732481531191*10^25*w^84 - 9.10797669425338377*10^25*w^85 - 1.81036162146672095*10^26*w^86 - 3.59863119451141196*10^26*w^87 - 7.15362275608993436*10^26*w^88 - 1.42213981747389939*10^27*w^89 - 2.82731918162447679*10^27*w^90 - 5.62126406906809*10^27*w^91 - 1.11765822130069287*10^28*w^92 - 2.22233606564065267*10^28*w^93 - 4.41901973247824639*10^28*w^94 - 8.78753287957462333*10^28*w^95 - 1.7475237636878644*10^29*w^96 - 3.47538724489988533*10^29*w^97 - 6.91190953517213355*10^29*w^98 - 1.37472579746661952*10^30*w^99 - 2.73431461341612778*10^30*w^100 - 5.43880296481488457*10^30*w^101 - 1.08186276854352934*10^31*w^102 - 2.1521014847856206*10^31*w^103 - 4.28121442257943003*10^31*w^104 - 8.51710986362831694*10^31*w^105 - 1.69445813245437913*10^32*w^106 - 3.37124113964770751*10^32*w^107 - 6.70751712224020316*10^32*w^108 - 1.334607370597886*10^33*w^109 - 2.65557105773159248*10^33*w^110 - 5.28422734464698648*10^33*w^111 - 1.05151974483007314*10^34*w^112 - 2.09253127725775874*10^34*w^113 - 4.16426689113615273*10^34*w^114 - 8.28749339646649215*10^34*w^115 - 1.64937579440337835*10^35*w^116 - 3.28271784691126934*10^35*w^117 - 6.53369710217069692*10^35*w^118 - 1.30047334335928948*10^36*w^119 - 2.5885415552020877*10^36*w^120 - 5.15258736835270577*10^36*w^121 - 1.02566740258876417*10^37*w^122 - 2.04175589227298114*10^37*w^123 - 4.06454365144263496*10^37*w^124 - 8.09161853271778907*10^37*w^125 - 1.61090330044445069*10^38*w^126 - 3.20714615524135257*10^38*w^127 - 6.38525513936902813*10^38*w^128 - 1.27131321408258453*10^39*w^129 - 2.53126058865021283*10^39*w^130 - 5.04005835151314665*10^39*w^131 - 1.00356160427792094*10^40*w^132 - 1.99832694577067737*10^40*w^133 - 3.97922594042723645*10^40*w^134 - 7.92399744347817387*10^40*w^135 - 1.57797235407389294*10^41*w^136 - 3.14244567486119761*10^41*w^137 - 6.25814033554360653*10^41*w^138 - 1.24633791485095859*10^42*w^139 - 2.4821912948922447*10^42*w^140 - 4.94364591047633486*10^42*w^141 - 9.84618983874075207*10^42*w^142 - 1.9611075398733228*10^43*w^143 - 3.906098284513696*10^43*w^144 - 7.78031142151267033*10^43*w^145 - 1.54974115554528361*10^44*w^146 - 3.0869750545473815*10^44*w^147 - 6.14915258100225888*10^44*w^148 - 1.2249233348053894*10^45*w^149 - 2.44011655854365851*10^45*w^150 - 4.86097576869710618*10^45*w^151 - 9.683764077639128*10^45*w^152 - 1.92919401051066582*10^46*w^153 - 3.84339754982400101*10^46*w^154 - 7.65711945936031101*10^46*w^155 - 1.52553817483516624*10^47*w^156 - 3.03942341172291469*10^47*w^157 - 6.05573303407049872*10^47*w^158 - 1.20656985579420719*10^48*w^159 - 2.40406090516994432*10^48*w^160 - 4.79014287997230155*10^48*w^161 - 9.54461844618509733*10^48*w^162 - 1.90185964565209066*10^49*w^163 - 3.78970425095181033*10^49*w^164 - 7.55164820262193614*10^49*w^165 - 1.50482157725012793*10^50*w^166 - 2.99873190418863255*10^50*w^167 - 5.97581258357174048*10^50*w^168 - 1.19087305406709075*10^51*w^169 - 2.37323387696939007*10^51*w^170 - 4.72960192467559616*10^51*w^171 - 9.42573196238397*10^51*w^172 - 1.87851373710169986*10^52*w^173 - 3.7438633694034145*10^52*w^174 - 7.46163874888909402*10^52*w^175 - 1.48714959107748492*10^53*w^176 - 2.96403638307961312*10^53*w^177 - 5.90770089800193886*10^53*w^178 - 1.17750222280245524*10^54*w^179 - 2.34698846873030917*10^54*w^180 - 4.67808683154110433*10^54*w^181 - 9.32462718978103213*10^54*w^182 - 1.85867140904435762*10^55*w^183 - 3.70492593381425265*10^55*w^184 - 7.38523347647098316*10^55*w^185 - 1.47215858894659986*10^56*w^186 - 2.93462492139869155*10^56*w^187 - 5.85000414680520134*10^56*w^188 - 1.16618442513774895*10^57*w^189 - 2.32479022626296018*10^57*w^190 - 4.63455087067673622*10^57*w^191 - 9.23925412176557295*10^57*w^192 - 1.841931101927561*10^58*w^193 - 3.672105366651484*10^58*w^194 - 7.32089137538454863*10^58*w^195 - 1.45954666843914098*10^59*w^196 - 2.90990595969143072*10^59*w^197 - 5.80156321171144383*10^59*w^198 - 1.15669250405787148*10^60*w^199 - 2.30619398315500785*10^60*w^200 + ALARM*w^201 - 1.85140281156422104*Log[Q2/muf2] - 11.3294323045875492*w*Log[Q2/muf2] - 30.6071342075284801*w^2*Log[Q2/muf2] - 57.7572569912762469*w^3*Log[Q2/muf2] - 99.86699273113602*w^4*Log[Q2/muf2] - 170.271729249966565*w^5*Log[Q2/muf2] - 293.381726814871212*w^6*Log[Q2/muf2] - 511.519541937952123*w^7*Log[Q2/muf2] - 904.240096715579327*w^8*Log[Q2/muf2] - 1615.05043304257981*w^9*Log[Q2/muf2] - 2913.58197850409655*w^10*Log[Q2/muf2] - 5294.88494051311457*w^11*Log[Q2/muf2] - 9690.84693549920513*w^12*Log[Q2/muf2] - 17831.1548396121747*w^13*Log[Q2/muf2] - 32981.6397688191551*w^14*Log[Q2/muf2] - 61251.3967949299366*w^15*Log[Q2/muf2] - 114212.471883332593*w^16*Log[Q2/muf2] - 213641.534416216628*w^17*Log[Q2/muf2] - 400916.665248493066*w^18*Log[Q2/muf2] - 754279.015344814951*w^19*Log[Q2/muf2] - 1.4228184772861593*10^6*w^20*Log[Q2/muf2] - 2.68956450822192218*10^6*w^21*Log[Q2/muf2] - 5.09521934105676026*10^6*w^22*Log[Q2/muf2] - 9.669666869647922*10^6*w^23*Log[Q2/muf2] - 1.83849390389589706*10^7*w^24*Log[Q2/muf2] - 3.50079092851292641*10^7*w^25*Log[Q2/muf2] - 6.67663171651968814*10^7*w^26*Log[Q2/muf2] - 1.27500304017967496*10^8*w^27*Log[Q2/muf2] - 2.43815055693696906*10^8*w^28*Log[Q2/muf2] - 4.66765898860757634*10^8*w^29*Log[Q2/muf2] - 8.94661284162416524*10^8*w^30*Log[Q2/muf2] - 1.71651435596410953*10^9*w^31*Log[Q2/muf2] - 3.29682343215732621*10^9*w^32*Log[Q2/muf2] - 6.33757876809040446*10^9*w^33*Log[Q2/muf2] - 1.21943653372339313*10^10*w^34*Log[Q2/muf2] - 2.34818663498837643*10^10*w^35*Log[Q2/muf2] - 4.52554499602319905*10^10*w^36*Log[Q2/muf2] - 8.72792947995028253*10^10*w^37*Log[Q2/muf2] - 1.68453313872101303*10^11*w^38*Log[Q2/muf2] - 3.25326581634569541*10^11*w^39*Log[Q2/muf2] - 6.28717918035835509*10^11*w^40*Log[Q2/muf2] - 1.2157311310136375*10^12*w^41*Log[Q2/muf2] - 2.35227494417662222*10^12*w^42*Log[Q2/muf2] - 4.55366639671116891*10^12*w^43*Log[Q2/muf2] - 8.820216262055502*10^12*w^44*Log[Q2/muf2] - 1.70922741036709351*10^13*w^45*Log[Q2/muf2] - 3.31393759772230984*10^13*w^46*Log[Q2/muf2] - 6.42796909556051913*10^13*w^47*Log[Q2/muf2] - 1.24740797038195305*10^14*w^48*Log[Q2/muf2] - 2.4216568999880025*10^14*w^49*Log[Q2/muf2] - 4.70333034230662402*10^14*w^50*Log[Q2/muf2] - 9.13805575588583143*10^14*w^51*Log[Q2/muf2] - 1.77613574653599769*10^15*w^52*Log[Q2/muf2] - 3.45335715471506936*10^15*w^53*Log[Q2/muf2] - 6.71688077691206211*10^15*w^54*Log[Q2/muf2] - 1.30684945528239165*10^16*w^55*Log[Q2/muf2] - 2.54350361533854039*10^16*w^56*Log[Q2/muf2] - 4.95177384747276499*10^16*w^57*Log[Q2/muf2] - 9.64333657727933307*10^16*w^58*Log[Q2/muf2] - 1.87847878515302309*10^17*w^59*Log[Q2/muf2] - 3.66027344884734078*10^17*w^60*Log[Q2/muf2] - 7.13386411207030095*10^17*w^61*Log[Q2/muf2] - 1.39077042183045283*10^18*w^62*Log[Q2/muf2] - 2.71195484865091814*10^18*w^63*Log[Q2/muf2] - 5.28957250044809797*10^18*w^64*Log[Q2/muf2] - 1.031924794995467*10^19*w^65*Log[Q2/muf2] - 2.01362731212268036*10^19*w^66*Log[Q2/muf2] - 3.93000410632425868*10^19*w^67*Log[Q2/muf2] - 7.67191060664280773*10^19*w^68*Log[Q2/muf2] - 1.49792796446099717*10^20*w^69*Log[Q2/muf2] - 2.92528717944499892*10^20*w^70*Log[Q2/muf2] - 5.713699353050416*10^20*w^71*Log[Q2/muf2] - 1.11622172889121757*10^21*w^72*Log[Q2/muf2] - 2.18096991490461868*10^21*w^73*Log[Q2/muf2] - 4.26213817152383852*10^21*w^74*Log[Q2/muf2] - 8.33041520857782075*10^21*w^75*Log[Q2/muf2] - 1.62846797348787784*10^22*w^76*Log[Q2/muf2] - 3.1838201942964838*10^22*w^77*Log[Q2/muf2] - 6.22567468837273289*10^22*w^78*Log[Q2/muf2] - 1.21752191717481256*10^23*w^79*Log[Q2/muf2] - 2.38139344176674725*10^23*w^80*Log[Q2/muf2] - 4.65836990487873851*10^23*w^81*Log[Q2/muf2] - 9.113736629519954*10^23*w^82*Log[Q2/muf2] - 1.78321465955507841*10^24*w^83*Log[Q2/muf2] - 3.48952552973700646*10^24*w^84*Log[Q2/muf2] - 6.82920537276733818*10^24*w^85*Log[Q2/muf2] - 1.33667460548016003*10^25*w^86*Log[Q2/muf2] - 2.61648845929553047*10^25*w^87*Log[Q2/muf2] - 5.12224086373304077*10^25*w^88*Log[Q2/muf2] - 1.00284886947460777*10^26*w^89*Log[Q2/muf2] - 1.96361125666782058*10^26*w^90*Log[Q2/muf2] - 3.84509178695747163*10^26*w^91*Log[Q2/muf2] - 7.53007107157035592*10^26*w^92*Log[Q2/muf2] - 1.47475402406968391*10^27*w^93*Log[Q2/muf2] - 2.88853768715134999*10^27*w^94*Log[Q2/muf2] - 5.65798407702301221*10^27*w^95*Log[Q2/muf2] - 1.10835841783703015*10^28*w^96*Log[Q2/muf2] - 2.17130653365234043*10^28*w^97*Log[Q2/muf2] - 4.25396454673559193*10^28*w^98*Log[Q2/muf2] - 8.33462884110144904*10^28*w^99*Log[Q2/muf2] - 1.633080366677466*10^29*w^100*Log[Q2/muf2] - 3.19996959720799544*10^29*w^101*Log[Q2/muf2] - 6.27061596329493197*10^29*w^102*Log[Q2/muf2] - 1.22882190953255701*10^30*w^103*Log[Q2/muf2] - 2.40819126128012958*10^30*w^104*Log[Q2/muf2] - 4.71959612217695878*10^30*w^105*Log[Q2/muf2] - 9.249947558709288*10^30*w^106*Log[Q2/muf2] - 1.81293825533927442*10^31*w^107*Log[Q2/muf2] - 3.55340464815030025*10^31*w^108*Log[Q2/muf2] - 6.96487192918166398*10^31*w^109*Log[Q2/muf2] - 1.36520190557897095*10^32*w^110*Log[Q2/muf2] - 2.67599305420584877*10^32*w^111*Log[Q2/muf2] - 5.24548632211671571*10^32*w^112*Log[Q2/muf2] - 1.02822562345179846*10^33*w^113*Log[Q2/muf2] - 2.01558530645417815*10^33*w^114*Log[Q2/muf2] - 3.95105773170631098*10^33*w^115*Log[Q2/muf2] - 7.74520809687589335*10^33*w^116*Log[Q2/muf2] - 1.51827267079333648*10^34*w^117*Log[Q2/muf2] - 2.97626369494856724*10^34*w^118*Log[Q2/muf2] - 5.83428353021517808*10^34*w^119*Log[Q2/muf2] - 1.14368392643485751*10^35*w^120*Log[Q2/muf2] - 2.24190133470967621*10^35*w^121*Log[Q2/muf2] - 4.39467467385453963*10^35*w^122*Log[Q2/muf2] - 8.61442756942578568*10^35*w^123*Log[Q2/muf2] - 1.68858621372342914*10^36*w^124*Log[Q2/muf2] - 3.30983950457711702*10^36*w^125*Log[Q2/muf2] - 6.48761515000783055*10^36*w^126*Log[Q2/muf2] - 1.27159108366300543*10^37*w^127*Log[Q2/muf2] - 2.49230731567756416*10^37*w^128*Log[Q2/muf2] - 4.88469292849753524*10^37*w^129*Log[Q2/muf2] - 9.57330466443259686*10^37*w^130*Log[Q2/muf2] - 1.87614016630806789*10^38*w^131*Log[Q2/muf2] - 3.67667093019026009*10^38*w^132*Log[Q2/muf2] - 7.20477087269525739*10^38*w^133*Log[Q2/muf2] - 1.41178551232999118*10^39*w^134*Log[Q2/muf2] - 2.76624247089413081*10^39*w^135*Log[Q2/muf2] - 5.41990731653296462*10^39*w^136*Log[Q2/muf2] - 1.06185051615820504*10^40*w^137*Log[Q2/muf2] - 2.080232317103572*10^40*w^138*Log[Q2/muf2] - 4.0749942892253183*10^40*w^139*Log[Q2/muf2] - 7.98207524027865191*10^40*w^140*Log[Q2/muf2] - 1.56339239300321085*10^41*w^141*Log[Q2/muf2] - 3.06189564776374422*10^41*w^142*Log[Q2/muf2] - 5.99615198506759862*10^41*w^143*Log[Q2/muf2] - 1.17414435184751575*10^42*w^144*Log[Q2/muf2] - 2.29893407326053002*10^42*w^145*Log[Q2/muf2] - 4.50084822009737682*10^42*w^146*Log[Q2/muf2] - 8.81078251218738123*10^42*w^147*Log[Q2/muf2] - 1.72462001873363946*10^43*w^148*Log[Q2/muf2] - 3.37536307625062387*10^43*w^149*Log[Q2/muf2] - 6.60544620431667988*10^43*w^150*Log[Q2/muf2] - 1.2924911028146008*10^44*w^151*Log[Q2/muf2] - 2.52873344993412022*10^44*w^152*Log[Q2/muf2] - 4.94672305194124958*10^44*w^153*Log[Q2/muf2] - 9.67558926852476449*10^44*w^154*Log[Q2/muf2] - 1.89221852192718427*10^45*w^155*Log[Q2/muf2] - 3.70003042227269668*10^45*w^156*Log[Q2/muf2] - 7.23382425774467454*10^45*w^157*Log[Q2/muf2] - 1.41405149731963951*10^46*w^158*Log[Q2/muf2] - 2.76366468910788229*10^46*w^159*Log[Q2/muf2] - 5.40050195131256096*10^46*w^160*Log[Q2/muf2] - 1.05511423677098849*10^47*w^161*Log[Q2/muf2] - 2.06104295196117731*10^47*w^162*Log[Q2/muf2] - 4.02517135039958494*10^47*w^163*Log[Q2/muf2] - 7.85953585620565532*10^47*w^164*Log[Q2/muf2] - 1.53430529350692611*10^48*w^165*Log[Q2/muf2] - 2.99456829034949513*10^48*w^166*Log[Q2/muf2] - 5.84320215422642948*10^48*w^167*Log[Q2/muf2] - 1.13990009190033705*10^49*w^168*Log[Q2/muf2] - 2.22314618999286527*10^49*w^169*Log[Q2/muf2] - 4.33470196805668698*10^49*w^170*Log[Q2/muf2] - 8.44940284833288035*10^49*w^171*Log[Q2/muf2] - 1.64654126998258149*10^50*w^172*Log[Q2/muf2] - 3.20762749251547422*10^50*w^173*Log[Q2/muf2] - 6.24688912495886984*10^50*w^174*Log[Q2/muf2] - 1.21617566223735797*10^51*w^175*Log[Q2/muf2] - 2.36692680685246197*10^51*w^176*Log[Q2/muf2] - 4.60481845711022009*10^51*w^177*Log[Q2/muf2] - 8.95534140844376268*10^51*w^178*Log[Q2/muf2] - 1.7409079837740918*10^52*w^179*Log[Q2/muf2] - 3.38295021099968015*10^52*w^180*Log[Q2/muf2] - 6.57086209133674605*10^52*w^181*Log[Q2/muf2] - 1.27572566826957242*10^53*w^182*Log[Q2/muf2] - 2.47559617089550715*10^53*w^183*Log[Q2/muf2] - 4.80164542633740727*10^53*w^184*Log[Q2/muf2] - 9.30820168294809117*10^53*w^185*Log[Q2/muf2] - 1.80345721685626004*10^54*w^186*Log[Q2/muf2] - 3.49209326392955925*10^54*w^187*Log[Q2/muf2] - 6.75776591004237576*10^54*w^188*Log[Q2/muf2] - 1.30686538045513692*10^55*w^189*Log[Q2/muf2] - 2.52559906349553309*10^55*w^190*Log[Q2/muf2] - 4.87723702690012518*10^55*w^191*Log[Q2/muf2] - 9.41135618520725079*10^55*w^192*Log[Q2/muf2] - 1.81453683424652723*10^56*w^193*Log[Q2/muf2] - 3.49546104923208182*10^56*w^194*Log[Q2/muf2] - 6.72713205074114146*10^56*w^195*Log[Q2/muf2] - 1.29338578234108495*10^57*w^196*Log[Q2/muf2] - 2.48401787125543366*10^57*w^197*Log[Q2/muf2] - 4.76530178034945527*10^57*w^198*Log[Q2/muf2] - 9.13026772903338792*10^57*w^199*Log[Q2/muf2] - 1.74705892812434148*10^58*w^200*Log[Q2/muf2], 0.208822214306711001 + 1.17773517206618323*w - 1.99524479487800838*w^2 - 11.3777856102424567*w^3 - 14.8569867069095609*w^4 - 22.349027533072178*w^5 - 36.3753725927783594*w^6 - 61.0132673145825407*w^7 - 105.310675601906694*w^8 - 184.40583635430815*w^9 - 328.289062839121958*w^10 - 589.649965875970339*w^11 - 1070.97260295596322*w^12 - 1957.01621538390387*w^13 - 3605.30987014639275*w^14 - 6671.06054439328476*w^15 - 12420.7759543118851*w^16 - 23202.5887874938973*w^17 - 43557.4698169575855*w^18 - 81978.8261753910522*w^19 - 154909.600416776397*w^20 - 293318.559193936375*w^21 - 557239.837898476451*w^22 - 1.06038047113779172*10^6*w^23 - 2.02347281015981934*10^6*w^24 - 3.86655002366536115*10^6*w^25 - 7.40611463328956174*10^6*w^26 - 1.42020326327681648*10^7*w^27 - 2.72905055872728268*10^7*w^28 - 5.24915691402832189*10^7*w^29 - 1.01147632037493525*10^8*w^30 - 1.95064336481907541*10^8*w^31 - 3.76786799681942943*10^8*w^32 - 7.283166239473351*10^8*w^33 - 1.40981955312764367*10^9*w^34 - 2.73069540103290142*10^9*w^35 - 5.295868013743821*10^9*w^36 - 1.02762368646323779*10^10*w^37 - 1.99632115676778127*10^10*w^38 - 3.88000149601940384*10^10*w^39 - 7.54893700394929587*10^10*w^40 - 1.46933691349846318*10^11*w^41 - 2.86265433193661584*10^11*w^42 - 5.57927982489069599*10^11*w^43 - 1.08833881349319475*10^12*w^44 - 2.1237075902434294*10^12*w^45 - 4.14735561219243869*10^12*w^46 - 8.10172955113985141*10^12*w^47 - 1.58380996651310225*10^13*w^48 - 3.09703104641234312*10^13*w^49 - 6.06014395162131555*10^13*w^50 - 1.18611382413211552*10^14*w^51 - 2.32296879051910832*10^14*w^52 - 4.55047462386465092*10^14*w^53 - 8.91917241271988747*10^14*w^54 - 1.74855852692109993*10^15*w^55 - 3.42983515488638131*10^15*w^56 - 6.72893768195692272*10^15*w^57 - 1.32081453950918444*10^16*w^58 - 2.59304853565975036*10^16*w^59 - 5.09316352301443029*10^16*w^60 - 1.00053453448052249*10^17*w^61 - 1.96640107025430445*10^17*w^62 - 3.86522040233301575*10^17*w^63 - 7.60082093530693781*10^17*w^64 - 1.49487227469098061*10^18*w^65 - 2.94117775826271475*10^18*w^66 - 5.78750651591891808*10^18*w^67 - 1.1392675411376677*10^19*w^68 - 2.24289579401898661*10^19*w^69 - 4.41720627525084132*10^19*w^70 - 8.70025303484489327*10^19*w^71 - 1.71420675718346135*10^20*w^72 - 3.37782344480862767*10^20*w^73 - 6.65810039127201848*10^20*w^74 - 1.31251190310119903*10^21*w^75 - 2.58814684250052586*10^21*w^76 - 5.10400915203303859*10^21*w^77 - 1.00683971177331298*10^22*w^78 - 1.98629467216775977*10^22*w^79 - 3.91965144924326471*10^22*w^80 - 7.73541208258767061*10^22*w^81 - 1.52698361427829158*10^23*w^82 - 3.01450146552037213*10^23*w^83 - 5.95259594029586227*10^23*w^84 - 1.17550813839081323*10^24*w^85 - 2.32193397879866115*10^24*w^86 - 4.5867039055801624*10^24*w^87 - 9.06258422375555192*10^24*w^88 - 1.79072307856964268*10^25*w^89 - 3.5391675770825828*10^25*w^90 - 6.99515562143847484*10^25*w^91 - 1.38288487434512131*10^26*w^92 - 2.73398969548790048*10^26*w^93 - 5.40625371829048809*10^26*w^94 - 1.06909652304904831*10^27*w^95 - 2.11457282515573346*10^27*w^96 - 4.18261752064870134*10^27*w^97 - 8.274764267282422*10^27*w^98 - 1.63712484506390317*10^28*w^99 - 3.23956624496408593*10^28*w^100 - 6.410761379682382*10^28*w^101 - 1.26884435919880497*10^29*w^102 - 2.51144594218491627*10^29*w^103 - 4.97178762391877008*10^29*w^104 - 9.84276610414703186*10^29*w^105 - 1.94891286073565428*10^30*w^106 - 3.85907055918752785*10^30*w^107 - 7.64260163798564994*10^30*w^108 - 1.51361004347810483*10^31*w^109 - 2.99814517685208036*10^31*w^110 - 5.93888439866914493*10^31*w^111 - 1.17657809452097435*10^32*w^112 - 2.33103893343134*10^32*w^113 - 4.61891398149244411*10^32*w^114 - 9.15255762338786491*10^32*w^115 - 1.81386372875254463*10^33*w^116 - 3.59483116318411386*10^33*w^117 - 7.12541284683945342*10^33*w^118 - 1.41238359968108767*10^34*w^119 - 2.79995588863403698*10^34*w^120 - 5.55086016371451952*10^34*w^121 - 1.10058491494836276*10^35*w^122 - 2.18221182404327509*10^35*w^123 - 4.327357610552652*10^35*w^124 - 8.58140268905959663*10^35*w^125 - 1.70194196605914049*10^36*w^126 - 3.37551767300599119*10^36*w^127 - 6.69553834158270407*10^36*w^128 - 1.32812629549000489*10^37*w^129 - 2.634761436431232*10^37*w^130 - 5.22698901961281495*10^37*w^131 - 1.0370711695755755*10^38*w^132 - 2.05765959684817496*10^38*w^133 - 4.08304227386686015*10^38*w^134 - 8.10217962764864874*10^38*w^135 - 1.60791832406120428*10^39*w^136 - 3.191048565154508*10^39*w^137 - 6.333529099982692*10^39*w^138 - 1.25708638841584749*10^40*w^139 - 2.49532004247501211*10^40*w^140 - 4.95329375166989889*10^40*w^141 - 9.83337468991429902*10^40*w^142 - 1.9521694238263754*10^41*w^143 - 3.87589532530878639*10^41*w^144 - 7.69542693335504127*10^41*w^145 - 1.52803040427130115*10^42*w^146 - 3.03415080590478307*10^42*w^147 - 6.02531767299481272*10^42*w^148 - 1.19654319901922141*10^43*w^149 - 2.37636690457026351*10^43*w^150 - 4.71958729975188353*10^43*w^151 - 9.37411607007885452*10^43*w^152 - 1.86192346451404717*10^44*w^153 - 3.69852217505042045*10^44*w^154 - 7.34682363965899599*10^44*w^155 - 1.45950325218671303*10^45*w^156 - 2.89944787513087732*10^45*w^157 - 5.76048168691239433*10^45*w^158 - 1.14447652972002821*10^46*w^159 - 2.27398428036306195*10^46*w^160 - 4.51827270581195936*10^46*w^161 - 8.97819733030635803*10^46*w^162 - 1.7840626209417209*10^47*w^163 - 3.54537388691487517*10^47*w^164 - 7.04560131885844553*10^47*w^165 - 1.40024615011749121*10^48*w^166 - 2.78288094701929626*10^48*w^167 - 5.53113795991626836*10^48*w^168 - 1.09935541764416913*10^49*w^169 - 2.18519763116938999*10^49*w^170 - 4.34357118337636927*10^49*w^171 - 8.634386876334747*10^49*w^172 - 1.71640412138255713*10^50*w^173 - 3.41220662097607346*10^50*w^174 - 6.78350962944427541*10^50*w^175 - 1.34865450547239034*10^51*w^176 - 2.681329551588625*10^51*w^177 - 5.33121561471878956*10^51*w^178 - 1.05999887504518375*10^52*w^179 - 2.10770862921913595*10^52*w^180 - 4.19101032707859496*10^52*w^181 - 8.333978289925389*10^52*w^182 - 1.65725323530899194*10^53*w^183 - 3.29572027345775521*10^53*w^184 - 6.55412291577786561*10^53*w^185 - 1.30347670581418567*10^54*w^186 - 2.59235596025465641*10^54*w^187 - 5.15596501606544566*10^54*w^188 - 1.02548156821512522*10^55*w^189 - 2.039713871079616*10^55*w^190 - 4.05707574026849416*10^55*w^191 - 8.07012044284750955*10^55*w^192 - 1.605274484047636*10^56*w^193 - 3.19331071596256329*10^56*w^194 - 6.35236365905544003*10^56*w^195 - 1.26372240163708353*10^57*w^196 - 2.51402869699381879*10^57*w^197 - 5.001617952510037*10^57*w^198 - 9.95068399110957659*10^57*w^199 - 1.97977886594841134*10^58*w^200 + ALARM*w^201}}, {{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 0.194606602430006836 + 0.875*w - 1.47157359027997265*w^2 + 4.*w^3 - 1.5*w^4 + 6.4*w^5 - 3.33333333333333333*w^6 + 16.4571428571428571*w^7 - 9.33333333333333333*w^8 + 48.7619047619047619*w^9 - 28.8*w^10 + 155.151515151515152*w^11 - 93.8666666666666667*w^12 + 515.5804195804196*w^13 - 316.952380952380952*w^14 + 1764.43076923076923*w^15 - 1097.14285714285714*w^16 + 6168.09411764705882*w^17 - 3868.44444444444444*w^18 + 21912.9659442724458*w^19 - 13835.3777777777778*w^20 + 78840.3007518796992*w^21 - 50045.6727272727273*w^22 + 286567.354037267081*w^23 - 182706.424242424242*w^24 + 1.05039961043478261*10^6*w^25 - 672164.102564102564*w^26 + 3.87740103111111111*10^6*w^27 - 2.48892764835164835*10^6*w^28 + 1.43988367203065134*10^7*w^29 - 9.26741455238095238*10^6*w^30 + 5.37468098776418242*10^7*w^31 - 3.46729130666666667*10^7*w^32 + 2.01523392187683284*10^8*w^33 - 1.30270147764705882*10^8*w^34 + 7.58591626306493506*10^8*w^35 - 4.91254429281045752*10^8*w^36 + 2.86552258204169884*10^9*w^37 - 1.85864081815204678*10^9*w^38 + 1.08579630601580042*10^10*w^39 - 7.05278840185263158*10^9*w^40 + 4.125747196157599*10^10*w^41 - 2.68333194873904762*10^10*w^42 + 1.57162183890840613*10^11*w^43 - 1.02335497823307359*10^11*w^44 + 6.00043555003336434*10^11*w^45 - 3.91130618576442688*10^11*w^46 + 2.29571789515783262*10^12*w^47 - 1.49788540595571014*10^12*w^48 + 8.79991242864404342*10^12*w^49 - 5.74678077450922667*10^12*w^50 + 3.37905134106429772*10^13*w^51 - 2.20849597111437785*10^13*w^52 + 1.29959589691046499*10^14*w^53 - 8.50038391205969687*10^13*w^54 + 5.00571622390408475*10^14*w^55 - 3.27642830033567831*10^14*w^56 + 1.93072979240381073*10^15*w^57 - 1.26455753083802104*10^15*w^58 + 7.45645040892028597*10^15*w^59 - 4.88666442326177957*10^15*w^60 + 2.88310462391264873*10^16*w^61 - 1.89054332744671144*10^16*w^62 + 1.116020816325129*10^17*w^63 - 7.32198132966042*10^16*w^64 + 4.324511431199309*10^17*w^65 - 2.83863249240322172*10^17*w^66 + 1.67736180325809011*10^18*w^67 - 1.10154354094344025*10^18*w^68 + 6.51202386508630505*10^18*w^69 - 4.27840450785196323*10^18*w^70 + 2.53035558635085093*10^19*w^71 - 1.66313502124873418*10^19*w^72 + 9.84016168531587272*10^19*w^73 - 6.47020933276058747*10^19*w^74 + 3.82964514775182187*10^20*w^75 - 2.51904328744824602*10^20*w^76 + 1.49153185536869833*10^21*w^77 - 9.81436489017443135*10^20*w^78 + 5.81309883671344786*10^21*w^79 - 3.82632771432514843*10^21*w^80 + 2.26709014461252541*10^22*w^81 - 1.49272852726806346*10^22*w^82 + 8.84711443180719253*10^22*w^83 - 5.82699436864194085*10^22*w^84 + 3.45456336264081136*10^23*w^85 - 2.27594008122355437*10^23*w^86 + 1.34968107731418235*10^24*w^87 - 8.89442252063194403*10^23*w^88 + 5.27599396828329447*10^24*w^89 - 3.47779872147723625*10^24*w^90 + 2.06348815043247731*10^25*w^91 - 1.36053796588127542*10^25*w^92 + 8.07447597406983235*10^25*w^93 - 5.32508897564941561*10^25*w^94 + 3.16105572000884878*10^26*w^95 - 2.08518269028565826*10^26*w^96 + 1.23807437895323544*10^27*w^97 - 8.16871998712121678*10^26*w^98 + 4.85120895120144023*10^27*w^99 - 3.20146452608659976*10^27*w^100 + 1.90166606694903901*10^28*w^101 - 1.25522265316716833*10^28*w^102 + 7.45748502681607607*10^28*w^103 - 4.92337902803573259*10^28*w^104 + 2.92561802882076799*10^29*w^105 - 1.93183328046391999*10^29*w^106 + 1.14816310706920003*10^30*w^107 - 7.58287151499206406*10^29*w^108 + 4.50758858721299235*10^30*w^109 - 2.97748504619263579*10^30*w^110 + 1.77024750321978378*10^31*w^111 - 1.16953115117160281*10^31*w^112 + 6.95452341731524389*10^31*w^113 - 4.59531285255666919*10^31*w^114 + 2.73299811561202162*10^32*w^115 - 1.80615286972627095*10^32*w^116 + 1.07434815712827649*10^33*w^117 - 7.101095645220045*10^32*w^118 + 4.22454491226621614*10^33*w^119 - 2.79269299961873215*10^33*w^120 + 1.66165038711913923*10^34*w^121 - 1.09861057028671326*10^34*w^122 + 6.53762610303405509*10^34*w^123 - 4.32297841040572851*10^34*w^124 + 2.57286667671929082*10^35*w^125 - 1.70152073193153594*10^35*w^126 + 1.01280893461507669*10^36*w^127 - 6.69888712161445698*10^35*w^128 + 3.98792739112617866*10^36*w^129 - 2.63800633009621766*10^36*w^130 + 1.57062693767875023*10^37*w^131 - 1.03909067754412445*10^37*w^132 + 6.187307228408042*10^37*w^133 - 4.09385389420939083*10^37*w^134 + 2.43797959792311467*10^38*w^135 - 1.61327900032753969*10^38*w^136 + 9.60849220334095178*10^38*w^137 - 6.35889981492495407*10^38*w^138 + 3.78768958417778103*10^39*w^139 - 2.50695812515831766*10^39*w^140 + 1.49342966850714031*10^40*w^141 - 9.88557932907701793*10^39*w^142 + 5.889573386012774*10^40*w^143 - 3.89892234373762606*10^40*w^144 + 2.323106324033091*10^41*w^145 - 1.53805558113914591*10^41*w^146 + 9.16511977195065722*10^41*w^147 - 6.068510818556093*10^41*w^148 + 3.616502166149878*10^42*w^149 - 2.39481876366202728*10^42*w^150 + 1.42731112875612682*10^43*w^151 - 9.45238603502631325*10^42*w^152 + 5.63411633012091681*10^43*w^153 - 3.73152592248824097*10^43*w^154 + 2.22437591070682172*10^44*w^155 - 1.47334926652962891*10^44*w^156 + 8.78342364740680303*10^44*w^157 - 5.81831581317327365*10^44*w^158 + 3.46889284188022265*10^45*w^159 - 2.2980494495214948*10^45*w^160 + 1.37021130887697449*10^46*w^161 - 9.07800013928531519*10^45*w^162 + 5.413175290498943*10^46*w^163 - 3.5866420789662327*10^46*w^164 + 2.13886240733758464*10^47*w^165 - 1.4172657664390185*10^47*w^166 + 8.45236439575585879*10^47*w^167 - 5.60116519642595037*10^47*w^168 + 3.34069353461684474*10^48*w^169 - 2.21394981923964229*10^48*w^170 + 1.32055540862952133*10^49*w^171 - 8.75221555072470672*10^48*w^172 + 5.22079627583038777*10^49*w^173 - 3.4604108267367564*10^49*w^174 + 2.06431325436621074*10^50*w^175 - 1.3683442706880763*10^50*w^176 + 8.16341450340182927*10^50*w^177 - 5.41152704316550546*10^50*w^178 + 3.22867396877814857*10^51*w^179 - 2.14042370330051581*10^51*w^180 + 1.27711903464239634*10^52*w^181 - 8.46708464275720035*10^51*w^182 + 5.05233562970005927*10^52*w^183 - 3.34981705659887316*10^52*w^184 + 1.998966270407256*10^53*w^185 - 1.32544027611121757*10^53*w^186 + 7.90988304023740756*10^53*w^187 - 5.24505451643873194*10^53*w^188 + 3.13029222437796023*10^54*w^189 - 2.07581926789628126*10^54*w^190 + 1.23893597785617608*10^55*w^191 - 8.216326969975713*10^54*w^192 + 4.90411876350639953*10^55*w^193 - 3.25247163587207202*10^55*w^194 + 1.94142325494621932*10^56*w^195 - 1.28764447548958842*10^56*w^196 + 7.68644710744733732*10^56*w^197 - 5.09828506234251128*10^56*w^198 + 3.04352089855954973*10^57*w^199 - 2.01881736620921127*10^57*w^200 + ALARM*w^201 + 0.125*Log[Q2/muf2] + 0.5*w^2*Log[Q2/muf2], ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 4.81345402872242486 - 27.8942287225377185*w + 28.2520235298986852*w^2 + 24.1317474295063057*w^3 - 139.140497267722297*w^4 + 247.458701674118107*w^5 - 440.089149823562148*w^6 + 1033.35258001423284*w^7 - 1425.64147842743577*w^8 + 4087.68238790408408*w^9 - 4718.617740824825*w^10 + 16000.4496740549564*w^11 - 15824.5564192766739*w^12 + 62528.3515445726095*w^13 - 53481.2897828714803*w^14 + 244546.007683295417*w^15 - 181446.682284760013*w^16 + 957802.0327050264*w^17 - 616056.563288354812*w^18 + 3.75728982865495163*10^6*w^19 - 2.08728652432214868*10^6*w^20 + 1.47614268038312523*10^7*w^21 - 7.03667083839041664*10^6*w^22 + 5.80740346872394*10^7*w^23 - 2.35250714154490877*10^7*w^24 + 2.28757894950690666*10^8*w^25 - 7.76707626873019502*10^7*w^26 + 9.02098200125805434*10^8*w^27 - 2.51799121451172556*10^8*w^28 + 3.56093270502191621*10^9*w^29 - 7.94656969316563138*10^8*w^30 + 1.40689099413476467*10^10*w^31 - 2.40670628995342518*10^9*w^32 + 5.56293520114309014*10^10*w^33 - 6.807895373442616*10^9*w^34 + 2.20120053352913777*10^11*w^35 - 1.68870188410262686*10^10*w^36 + 8.71559178186829655*10^11*w^37 - 2.94206769206843764*10^10*w^38 + 3.45294161860946608*10^12*w^39 + 2.3399607417549236*10^10*w^40 + 1.36871607724558016*10^13*w^41 + 6.17510144609474857*10^11*w^42 + 5.42811177079740868*10^13*w^43 + 4.42193016673959096*10^12*w^44 + 2.15366119862194998*10^14*w^45 + 2.49813452823577732*10^13*w^46 + 8.54836686829694325*10^14*w^47 + 1.27253954204268471*10^14*w^48 + 3.39431269611579124*10^15*w^49 + 6.11671458696307744*10^14*w^50 + 1.34825107120412436*10^16*w^51 + 2.833193910854511*10^15*w^52 + 5.35708537106982073*10^16*w^53 + 1.27911561073635057*10^16*w^54 + 2.12919300592582717*10^17*w^55 + 5.66784627456584518*10^16*w^56 + 8.46488345475090674*10^17*w^57 + 2.47599561730156423*10^17*w^58 + 3.36618618376140698*10^18*w^59 + 1.06964901387729008*10^18*w^60 + 1.33893339486588069*10^19*w^61 + 4.57980556971991683*10^18*w^62 + 5.32692629930584078*10^19*w^63 + 1.94657943354498969*10^19*w^64 + 2.11975208969520595*10^20*w^65 + 8.22339865055031945*10^19*w^66 + 8.436813788202265*10^20*w^67 + 3.45620476214732263*10^20*w^68 + 3.358548970393589*10^21*w^69 + 1.44625311349103689*10^21*w^70 + 1.337211151170176*10^22*w^71 + 6.02905382144382752*10^21*w^72 + 5.32499270873725183*10^22*w^73 + 2.50511955138013859*10^22*w^74 + 2.12082461734154613*10^23*w^75 + 1.03790827567002401*10^23*w^76 + 8.44799219518889495*10^23*w^77 + 4.289315917017176*10^23*w^78 + 3.36559491557768937*10^24*w^79 + 1.76864055985750668*10^24*w^80 + 1.34099330095172128*10^25*w^81 + 7.27811296525573403*10^24*w^82 + 5.34373442736037652*10^25*w^83 + 2.98961740460471234*10^25*w^84 + 2.12967774830508206*10^26*w^85 + 1.22604807252558663*10^26*w^86 + 8.48850395053851113*10^26*w^87 + 5.02066882749475775*10^26*w^88 + 3.38371901790707551*10^27*w^89 + 2.05322411557950489*10^27*w^90 + 1.34896631092686105*10^28*w^91 + 8.38654576460330747*10^27*w^92 + 5.37835585462714291*10^28*w^93 + 3.42174018584646889*10^28*w^94 + 2.144557322331843*10^29*w^95 + 1.39465901102864881*10^29*w^96 + 8.55192098665448845*10^29*w^97 + 5.67912774862464337*10^29*w^98 + 3.41056167205233173*10^30*w^99 + 2.31057192794894499*10^30*w^100 + 1.36026259804421939*10^31*w^101 + 9.39312156521966819*10^30*w^102 + 5.42566205227275877*10^31*w^103 + 3.81573712624956611*10^31*w^104 + 2.16428502176413008*10^32*w^105 + 1.54898762674773258*10^32*w^106 + 8.63389137987986259*10^32*w^107 + 6.28404349889287927*10^32*w^108 + 3.44451337744864716*10^33*w^109 + 2.54783292756827249*10^33*w^110 + 1.37428613599505835*10^34*w^111 + 1.0324293027396855*10^34*w^112 + 5.48344308820092214*10^34*w^113 + 4.18141119209277744*10^34*w^114 + 2.18804048065460029*10^35*w^115 + 1.69267206953251814*10^35*w^116 + 8.73136633231163732*10^35*w^117 + 6.84893727629869058*10^35*w^118 + 3.48443985447887438*10^36*w^119 + 2.77003909905740184*10^36*w^120 + 1.39061448848876775*10^37*w^121 + 1.11988114921228791*10^37*w^122 + 5.55012413877674454*10^37*w^123 + 4.52575878650953897*10^37*w^124 + 2.21523605668186866*10^38*w^125 + 1.82832599579144556*10^38*w^126 + 8.84215108804765728*10^38*w^127 + 7.38358451593205249*10^38*w^128 + 3.52952068798193345*10^39*w^129 + 2.9808507818872313*10^39*w^130 + 1.40894072623722295*10^40*w^131 + 1.20303980598402454*10^40*w^132 + 5.62455603557312799*10^40*w^133 + 4.85392892643934838*10^40*w^134 + 2.24544116992998008*10^41*w^135 + 1.95788366073090133*10^41*w^136 + 8.96463116548023248*10^41*w^137 + 7.89525873248900365*10^41*w^138 + 3.57915010950857015*10^42*w^139 + 3.18300578831628715*10^42*w^140 + 1.429037412941121*10^43*w^141 + 1.28293679899442477*10^43*w^142 + 5.705884345177717*10^43*w^143 + 5.16981172960921554*10^43*w^144 + 2.27833464074003877*10^44*w^145 + 2.08281345279651611*10^44*w^146 + 9.09759859627405473*10^44*w^147 + 8.38950752226067837*10^44*w^148 + 3.63287356308639835*10^45*w^149 + 3.378601826037202*10^45*w^150 + 1.45073341696723982*10^46*w^151 + 1.36036600365051476*10^46*w^152 + 5.79346449576214119*10^46*w^153 + 5.47641409231149503*10^46*w^154 + 2.3136735858533916*10^47*w^155 + 2.20425518906467944*10^47*w^156 + 9.24013780036524129*10^47*w^157 + 8.870654975551202*10^47*w^158 + 3.6903457818591243*10^48*w^159 + 3.56928058026291564*10^48*w^160 + 1.47389849344004352*10^49*w^161 + 1.43595117425088836*10^49*w^162 + 5.88680501283991995*10^49*w^163 + 5.77610771086601423*10^49*w^164 + 2.35127249701114263*10^50*w^165 + 2.32311131322356816*10^50*w^166 + 9.39154839610210979*10^50*w^167 + 9.34213738849543896*10^50*w^168 + 3.75130227981366902*10^51*w^169 + 3.756351427998525*10^51*w^170 + 1.49843274496533461*10^52*w^171 + 1.51019158251627701*10^52*w^172 + 5.98552851892302665*10^52*w^173 + 6.07079761643881547*10^52*w^174 + 2.39098879544709419*10^53*w^175 + 2.44010919466856167*10^53*w^176 + 9.55129164608013308*10^53*w^177 + 9.80673377659596367*10^53*w^178 + 3.81553947987096915*10^54*w^179 + 3.94087681145758425*10^54*w^180 + 1.52425924153500329*10^55*w^181 + 1.58349366584687683*10^55*w^182 + 6.08934430193829635*10^55*w^183 + 6.36203960195881229*10^55*w^184 + 2.43271262725972648*10^56*w^185 + 2.55584473652824917*10^56*w^186 + 9.71895246515286474*10^56*w^187 + 1.02667279574325027*10^57*w^188 + 3.88290055833057739*10^57*w^189 + 4.12373253140598303*10^57*w^190 + 1.55131874223286186*10^58*w^191 + 1.65619347419019734*10^58*w^192 + 6.19802861895220142*10^58*w^193 + 6.65112385699494439*10^58*w^194 + 2.47635950827526574*10^59*w^195 + 2.67081356142192352*10^59*w^196 + 9.89421193477486139*10^59*w^197 + 1.07240249242894065*10^60*w^198 + 3.95326516653050098*10^60*w^199 + 4.30565120566139442*10^60*w^200 + ALARM*w^201 - 2.98700709984548166*Log[Q2/muf2] + 5.99580276081376324*w*Log[Q2/muf2] + 7.42028360288460936*w^2*Log[Q2/muf2] - 47.2053194903949365*w^3*Log[Q2/muf2] + 90.4768856168891221*w^4*Log[Q2/muf2] - 80.2057477494705834*w^5*Log[Q2/muf2] + 283.023951704852859*w^6*Log[Q2/muf2] - 178.02828015662843*w^7*Log[Q2/muf2] + 980.653213458003103*w^8*Log[Q2/muf2] - 403.00831599914596*w^9*Log[Q2/muf2] + 3561.09579510040361*w^10*Log[Q2/muf2] - 809.696992253411854*w^11*Log[Q2/muf2] + 13273.11712571064*w^12*Log[Q2/muf2] - 952.683866465747847*w^13*Log[Q2/muf2] + 50282.0914056970177*w^14*Log[Q2/muf2] + 3092.18935565549904*w^15*Log[Q2/muf2] + 192572.856164999497*w^16*Log[Q2/muf2] + 34066.1057078137535*w^17*Log[Q2/muf2] + 743266.7738065006*w^18*Log[Q2/muf2] + 206517.425417559641*w^19*Log[Q2/muf2] + 2.885275226534688*10^6*w^20*Log[Q2/muf2] + 1.05881388151708198*10^6*w^21*Log[Q2/muf2] + 1.12495482959116144*10^7*w^22*Log[Q2/muf2] + 5.02056172791286854*10^6*w^23*Log[Q2/muf2] + 4.4012602071298204*10^7*w^24*Log[Q2/muf2] + 2.27719277926398764*10^7*w^25*Log[Q2/muf2] + 1.72669496228889452*10^8*w^26*Log[Q2/muf2] + 1.00415685584438597*10^8*w^27*Log[Q2/muf2] + 6.78937129467615475*10^8*w^28*Log[Q2/muf2] + 4.3435713389321816*10^8*w^29*Log[Q2/muf2] + 2.67454847771087877*10^9*w^30*Log[Q2/muf2] + 1.85306922490392968*10^9*w^31*Log[Q2/muf2] + 1.05523132495032408*10^10*w^32*Log[Q2/muf2] + 7.82454650824947741*10^9*w^33*Log[Q2/muf2] + 4.16886658958272968*10^10*w^34*Log[Q2/muf2] + 3.277819305277952*10^10*w^35*Log[Q2/muf2] + 1.648841059038162*10^11*w^36*Log[Q2/muf2] + 1.36458545156162135*10^11*w^37*Log[Q2/muf2] + 6.52774211896137875*10^11*w^38*Log[Q2/muf2] + 5.65248914089239505*10^11*w^39*Log[Q2/muf2] + 2.58651807350269534*10^12*w^40*Log[Q2/muf2] + 2.33185250032898093*10^12*w^41*Log[Q2/muf2] + 1.02562997312996267*10^13*w^42*Log[Q2/muf2] + 9.58715857933626849*10^12*w^43*Log[Q2/muf2] + 4.06958678302275742*10^13*w^44*Log[Q2/muf2] + 3.93046533122909745*10^13*w^45*Log[Q2/muf2] + 1.61570500798180017*10^14*w^46*Log[Q2/muf2] + 1.60750175712743715*10^14*w^47*Log[Q2/muf2] + 6.41798240900940567*10^14*w^48*Log[Q2/muf2] + 6.56090089094657443*10^14*w^49*Log[Q2/muf2] + 2.55056359162962543*10^15*w^50*Log[Q2/muf2] + 2.67302407831440923*10^15*w^51*Log[Q2/muf2] + 1.01403911343570691*10^16*w^52*Log[Q2/muf2] + 1.08735311311027786*10^16*w^53*Log[Q2/muf2] + 4.03307786398765794*10^16*w^54*Log[Q2/muf2] + 4.41723478228505936*10^16*w^55*Log[Q2/muf2] + 1.60459909470734967*10^17*w^56*Log[Q2/muf2] + 1.79230827119835159*10^17*w^57*Log[Q2/muf2] + 6.38603217115546836*10^17*w^58*Log[Q2/muf2] + 7.26468096049086851*10^17*w^59*Log[Q2/muf2] + 2.542251315116943*10^18*w^60*Log[Q2/muf2] + 2.94179499316682512*10^18*w^61*Log[Q2/muf2] + 1.01232100067069077*10^19*w^62*Log[Q2/muf2] + 1.19026440942466997*10^19*w^63*Log[Q2/muf2] + 4.032005743731147*10^19*w^64*Log[Q2/muf2] + 4.81223542682616051*10^19*w^65*Log[Q2/muf2] + 1.6062713836095167*10^20*w^66*Log[Q2/muf2] + 1.94426242910443907*10^20*w^67*Log[Q2/muf2] + 6.40035726430725389*10^20*w^68*Log[Q2/muf2] + 7.85046843703194223*10^20*w^69*Log[Q2/muf2] + 2.55076480262127946*10^21*w^70*Log[Q2/muf2] + 3.16806074622094106*10^21*w^71*Log[Q2/muf2] + 1.01674389332896965*10^22*w^72*Log[Q2/muf2] + 1.27782174738301492*10^22*w^73*Log[Q2/muf2] + 4.05342668804792006*10^22*w^74*Log[Q2/muf2] + 5.15163369267404305*10^22*w^75*Log[Q2/muf2] + 1.61621007984449609*10^23*w^76*Log[Q2/muf2] + 2.076034249793303*10^23*w^77*Log[Q2/muf2] + 6.445158976078301*10^23*w^78*Log[Q2/muf2] + 8.36284301036244927*10^23*w^79*Log[Q2/muf2] + 2.57054840857757552*10^24*w^80*Log[Q2/muf2] + 3.36757057032780424*10^24*w^81*Log[Q2/muf2] + 1.02534641775826976*10^25*w^82*Log[Q2/muf2] + 1.35561023571248312*10^25*w^83*Log[Q2/muf2] + 4.09039070736104042*10^25*w^84*Log[Q2/muf2] + 5.45530663876600112*10^25*w^85*Log[Q2/muf2] + 1.631944017466229*10^26*w^86*Log[Q2/muf2] + 2.19472161850643669*10^26*w^87*Log[Q2/muf2] + 6.51162237331245452*10^26*w^88*Log[Q2/muf2] + 8.82723072219894906*10^26*w^89*Log[Q2/muf2] + 2.59844822363177922*10^27*w^90*Log[Q2/muf2] + 3.54945982249753977*10^27*w^91*Log[Q2/muf2] + 1.03699692044999791*10^28*w^92*Log[Q2/muf2] + 1.42692142052234494*10^28*w^93*Log[Q2/muf2] + 4.13882644381193239*10^28*w^94*Log[Q2/muf2] + 5.73514581721248108*10^28*w^95*Log[Q2/muf2] + 1.65200474441372323*10^29*w^96*Log[Q2/muf2] + 2.30463161671603741*10^29*w^97*Log[Q2/muf2] + 6.59443845032135833*10^29*w^98*Log[Q2/muf2] + 9.259269529585559*10^29*w^99*Log[Q2/muf2] + 2.63254052592973463*10^30*w^100*Log[Q2/muf2] + 3.7194193898665237*10^30*w^101*Log[Q2/muf2] + 1.05099685730498774*10^31*w^102*Log[Q2/muf2] + 1.4938308717996902*10^31*w^103*Log[Q2/muf2] + 4.19619223272345867*10^31*w^104*Log[Q2/muf2] + 5.99873717992590872*10^31*w^105*Log[Q2/muf2] + 1.6754657099153617*10^32*w^106*Log[Q2/muf2] + 2.40854241570113903*10^32*w^107*Log[Q2/muf2] + 6.69022341765108424*10^32*w^108*Log[Q2/muf2] + 9.66915350981557935*10^32*w^109*Log[Q2/muf2] + 2.67158743182801582*10^33*w^110*Log[Q2/muf2] + 3.88119678503974214*10^33*w^111*Log[Q2/muf2] + 1.06689264161129292*10^34*w^112*Log[Q2/muf2] + 1.55771869792673853*10^34*w^113*Log[Q2/muf2] + 4.26082347900010052*10^34*w^114*Log[Q2/muf2] + 6.25117203016818947*10^34*w^115*Log[Q2/muf2] + 1.70171514080929904*10^35*w^116*Log[Q2/muf2] + 2.50833533751760757*10^35*w^117*Log[Q2/muf2] + 6.79672576854711294*10^35*w^118*Log[Q2/muf2] + 1.00638455644883238*10^36*w^119*Log[Q2/muf2] + 2.71475923154217076*10^36*w^120*Log[Q2/muf2] + 4.03737299891543534*10^36*w^121*Log[Q2/muf2] + 1.08437813353504095*10^37*w^122*Log[Q2/muf2] + 1.61954304004803667*10^37*w^123*Log[Q2/muf2] + 4.33158927795130573*10^37*w^124*Log[Q2/muf2] + 6.49601240481621333*10^37*w^125*Log[Q2/muf2] + 1.73033480462820077*10^38*w^126*Log[Q2/muf2] + 2.60533647411444847*10^38*w^127*Log[Q2/muf2] + 6.91239715290378656*10^38*w^128*Log[Q2/muf2] + 1.04482892190688627*10^39*w^129*Log[Q2/muf2] + 2.76148213193905653*10^39*w^130*Log[Q2/muf2] + 4.18979334662229162*10^39*w^131*Log[Q2/muf2] + 1.10324049358750599*10^40*w^132*Log[Q2/muf2] + 1.6799935957277926*10^40*w^133*Log[Q2/muf2] + 4.40769943063885201*10^40*w^134*Log[Q2/muf2] + 6.73583929160362336*10^40*w^135*Log[Q2/muf2] + 1.76103108151752631*10^41*w^136*Log[Q2/muf2] + 2.70051285092506578*10^41*w^137*Log[Q2/muf2] + 7.03614568521926847*10^41*w^138*Log[Q2/muf2] + 1.08261119199362181*10^42*w^139*Log[Q2/muf2] + 2.81134979266494254*10^42*w^140*Log[Q2/muf2] + 4.33982009589988829*10^42*w^141*Log[Q2/muf2] + 1.12332839948398228*10^43*w^142*Log[Q2/muf2] + 1.73958253038008841*10^43*w^143*Log[Q2/muf2] + 4.48859004605324401*10^43*w^144*Log[Q2/muf2] + 6.97258036165532*10^43*w^145*Log[Q2/muf2] + 1.79359371647082369*10^44*w^146*Log[Q2/muf2] + 2.79459077422624695*10^44*w^147*Log[Q2/muf2] + 7.16718696803641326*10^44*w^148*Log[Q2/muf2] + 1.12000530998413585*10^45*w^149*Log[Q2/muf2] + 2.86406943159079254*10^45*w^150*Log[Q2/muf2] + 4.488487545162154*10^45*w^151*Log[Q2/muf2] + 1.14453251817210778*10^46*w^152*Log[Q2/muf2] + 1.7987007446009297*10^46*w^153*Log[Q2/muf2] + 4.57385267611652019*10^46*w^154*Log[Q2/muf2] + 7.20771442856221607*10^46*w^155*Log[Q2/muf2] + 1.82787006519127915*10^47*w^156*Log[Q2/muf2] + 2.88813023234594952*10^47*w^157*Log[Q2/muf2] + 7.30495036117475749*10^47*w^158*Log[Q2/muf2] + 1.15722352953873215*10^48*w^159*Log[Q2/muf2] + 2.91942766484109233*10^48*w^160*Log[Q2/muf2] + 4.63660095175038243*10^48*w^161*Log[Q2/muf2] + 1.16677303962917567*10^49*w^162*Log[Q2/muf2] + 1.85765401937153961*10^49*w^163*Log[Q2/muf2] + 4.66318876296328014*10^49*w^164*Log[Q2/muf2] + 7.44240367885738138*10^49*w^165*Log[Q2/muf2] + 1.86374842773269074*10^50*w^166*Log[Q2/muf2] + 2.98157332927206852*10^50*w^167*Log[Q2/muf2] + 7.44901793012249845*10^50*w^168*Log[Q2/muf2] + 1.19443417625936386*10^51*w^169*Log[Q2/muf2] + 2.97726811608828413*10^51*w^170*Log[Q2/muf2] + 4.78480174270859768*10^51*w^171*Log[Q2/muf2] + 1.18999145561367289*10^52*w^172*Log[Q2/muf2] + 1.91668698493799894*10^52*w^173*Log[Q2/muf2] + 4.75637941905981318*10^52*w^174*Log[Q2/muf2] + 7.67758186877241809*10^52*w^175*Log[Q2/muf2] + 1.90114692813669811*10^53*w^176*Log[Q2/muf2] + 3.07527677250874028*10^53*w^177*Log[Q2/muf2] + 7.59908348195617233*10^53*w^178*Log[Q2/muf2] + 1.2317736272438874*10^54*w^179*Log[Q2/muf2] + 3.03747631113109529*10^54*w^180*Log[Q2/muf2] + 4.93361173282812545*10^54*w^181*Log[Q2/muf2] + 1.21414498401236965*10^55*w^182*Log[Q2/muf2] + 1.9759994583365962*10^55*w^183*Log[Q2/muf2] + 4.85326482659048832*10^55*w^184*Log[Q2/muf2] + 7.91401474551987039*10^55*w^185*Log[Q2/muf2] + 1.94000589583771041*10^56*w^186*Log[Q2/muf2] + 3.16953423967875998*10^56*w^187*Log[Q2/muf2] + 7.75492436404130732*10^56*w^188*Log[Q2/muf2] + 1.26935459825931644*10^57*w^189*Log[Q2/muf2] + 3.09996922943128991*10^57*w^190*Log[Q2/muf2] + 5.08346385725724442*10^57*w^191*Log[Q2/muf2] + 1.23920269434844534*10^58*w^192*Log[Q2/muf2] + 2.03575785034955105*10^58*w^193*Log[Q2/muf2] + 4.95372985786980867*10^58*w^194*Log[Q2/muf2] + 8.15234242216487291*10^58*w^195*Log[Q2/muf2] + 1.98028252447154806*10^59*w^196*Log[Q2/muf2] + 3.26459213309988625*10^59*w^197*Log[Q2/muf2] + 7.9163816085326535*10^59*w^198*Log[Q2/muf2] + 1.30727200588529733*10^60*w^199*Log[Q2/muf2] + 3.16468791715308314*10^60*w^200*Log[Q2/muf2] + 0.168369325515071781*Log[Q2/muf2]^2 + 0.755647180559945309*w*Log[Q2/muf2]^2 - 1.08236038541995898*w^2*Log[Q2/muf2]^2 + 10.3333333333333333*w^3*Log[Q2/muf2]^2 + 3.91666666666666667*w^4*Log[Q2/muf2]^2 + 24.5333333333333333*w^5*Log[Q2/muf2]^2 + 21.4*w^6*Log[Q2/muf2]^2 + 84.2666666666666667*w^7*Log[Q2/muf2]^2 + 96.2857142857142857*w^8*Log[Q2/muf2]^2 + 313.396825396825397*w^9*Log[Q2/muf2]^2 + 410.488888888888889*w^10*Log[Q2/muf2]^2 + 1201.38989898989899*w^11*Log[Q2/muf2]^2 + 1709.38181818181818*w^12*Log[Q2/muf2]^2 + 4673.64102564102564*w^13*Log[Q2/muf2]^2 + 7030.15384615384615*w^14*Log[Q2/muf2]^2 + 18331.4754578754579*w^15*Log[Q2/muf2]^2 + 28698.8190476190476*w^16*Log[Q2/muf2]^2 + 72266.2901960784314*w^17*Log[Q2/muf2]^2 + 116595.450980392157*w^18*Log[Q2/muf2]^2 + 285837.958032335741*w^19*Log[Q2/muf2]^2 + 472146.638596491228*w^20*Log[Q2/muf2]^2 + 1.13319792280701754*10^6*w^21*Log[Q2/muf2]^2 + 1.90746641731601732*10^6*w^22*Log[Q2/muf2]^2 + 4.50001531639375118*10^6*w^23*Log[Q2/muf2]^2 + 7.69283845059288538*10^6*w^24*Log[Q2/muf2]^2 + 1.78920498457971014*10^7*w^25*Log[Q2/muf2]^2 + 3.09846142030769231*10^7*w^26*Log[Q2/muf2]^2 + 7.12061373775498575*10^7*w^27*Log[Q2/muf2]^2 + 1.24670010347578348*10^8*w^28*Log[Q2/muf2]^2 + 2.83593415064404306*10^8*w^29*Log[Q2/muf2]^2 + 5.01217261840394089*10^8*w^30*Log[Q2/muf2]^2 + 1.1301361619197626*10^9*w^31*Log[Q2/muf2]^2 + 2.01375300046451613*10^9*w^32*Log[Q2/muf2]^2 + 4.50580589707135875*10^9*w^33*Log[Q2/muf2]^2 + 8.08637886471301248*10^9*w^34*Log[Q2/muf2]^2 + 1.79714906071843137*10^10*w^35*Log[Q2/muf2]^2 + 3.24570798865927171*10^10*w^36*Log[Q2/muf2]^2 + 7.17029220580434148*10^10*w^37*Log[Q2/muf2]^2 + 1.30227725783457563*10^11*w^38*Log[Q2/muf2]^2 + 2.86159460899164168*10^11*w^39*Log[Q2/muf2]^2 + 5.22349169674226181*10^11*w^40*Log[Q2/muf2]^2 + 1.14229906432281776*10^12*w^41*Log[Q2/muf2]^2 + 2.09460317260924878*10^12*w^42*Log[Q2/muf2]^2 + 4.56076223399476261*10^12*w^43*Log[Q2/muf2]^2 + 8.39734986695217638*10^12*w^44*Log[Q2/muf2]^2 + 1.82124790031350138*10^13*w^45*Log[Q2/muf2]^2 + 3.36585763745383659*10^13*w^46*Log[Q2/muf2]^2 + 7.27385991504064822*10^13*w^47*Log[Q2/muf2]^2 + 1.34888005125596477*10^14*w^48*Log[Q2/muf2]^2 + 2.90547340131737807*10^14*w^49*Log[Q2/muf2]^2 + 5.40485808915207732*10^14*w^50*Log[Q2/muf2]^2 + 1.16069512485201*10^15*w^51*Log[Q2/muf2]^2 + 2.16539166585731464*10^15*w^52*Log[Q2/muf2]^2 + 4.637276010060596*10^15*w^53*Log[Q2/muf2]^2 + 8.67434068286238525*10^15*w^54*Log[Q2/muf2]^2 + 1.85287604566318905*10^16*w^55*Log[Q2/muf2]^2 + 3.47448162161101069*10^16*w^56*Log[Q2/muf2]^2 + 7.40396293626554024*10^16*w^57*Log[Q2/muf2]^2 + 1.39156013013014184*10^17*w^58*Log[Q2/muf2]^2 + 2.95878188100060325*10^17*w^59*Log[Q2/muf2]^2 + 5.57283998682634192*10^17*w^60*Log[Q2/muf2]^2 + 1.18246798791931475*10^18*w^61*Log[Q2/muf2]^2 + 2.23160577774637972*10^18*w^62*Log[Q2/muf2]^2 + 4.72596879522224958*10^18*w^63*Log[Q2/muf2]^2 + 8.93568587448292041*10^18*w^64*Log[Q2/muf2]^2 + 1.88892604045681137*10^19*w^65*Log[Q2/muf2]^2 + 3.57775528484233326*10^19*w^66*Log[Q2/muf2]^2 + 7.55022032444049235*10^19*w^67*Log[Q2/muf2]^2 + 1.4324127191899968*10^20*w^68*Log[Q2/muf2]^2 + 3.01802637756592118*10^20*w^69*Log[Q2/muf2]^2 + 5.73459421436869807*10^20*w^70*Log[Q2/muf2]^2 + 1.20643395297447615*10^21*w^71*Log[Q2/muf2]^2 + 2.29570534181329314*10^21*w^72*Log[Q2/muf2]^2 + 4.82280547887832845*10^21*w^73*Log[Q2/muf2]^2 + 9.18988879461904582*10^21*w^74*Log[Q2/muf2]^2 + 1.92801466170834797*10^22*w^75*Log[Q2/muf2]^2 + 3.67863392417189991*10^22*w^76*Log[Q2/muf2]^2 + 7.70786615572078462*10^22*w^77*Log[Q2/muf2]^2 + 1.47247007110612392*10^23*w^78*Log[Q2/muf2]^2 + 3.081557071204942*10^23*w^79*Log[Q2/muf2]^2 + 5.89374328135563415*10^23*w^80*Log[Q2/muf2]^2 + 1.23201943891063531*10^24*w^81*Log[Q2/muf2]^2 + 2.35896724145683283*10^24*w^82*Log[Q2/muf2]^2 + 4.92578402568977187*10^24*w^83*Log[Q2/muf2]^2 + 9.44146907917810635*10^24*w^84*Log[Q2/muf2]^2 + 1.96944056737581675*10^25*w^85*Log[Q2/muf2]^2 + 3.77872362879248096*10^25*w^86*Log[Q2/muf2]^2 + 7.87443528230220901*10^25*w^87*Log[Q2/muf2]^2 + 1.51230506513752643*10^26*w^88*Log[Q2/muf2]^2 + 3.14850481304414159*10^26*w^89*Log[Q2/muf2]^2 + 6.05233790391235009*10^26*w^90*Log[Q2/muf2]^2 + 1.25891713713728706*10^27*w^91*Log[Q2/muf2]^2 + 2.42212806750838312*10^27*w^92*Log[Q2/muf2]^2 + 5.03381504767196295*10^27*w^93*Log[Q2/muf2]^2 + 9.69308109744501561*10^27*w^94*Log[Q2/muf2]^2 + 2.01281665885936922*10^28*w^95*Log[Q2/muf2]^2 + 3.87898391531477287*10^28*w^96*Log[Q2/muf2]^2 + 8.04854922456101472*10^28*w^97*Log[Q2/muf2]^2 + 1.55226559521026391*10^29*w^98*Log[Q2/muf2]^2 + 3.21837775457293132*10^29*w^99*Log[Q2/muf2]^2 + 6.21164309831145652*10^29*w^100*Log[Q2/muf2]^2 + 1.28695124303038418*10^30*w^101*Log[Q2/muf2]^2 + 2.48564909096790377*10^30*w^102*Log[Q2/muf2]^2 + 5.14626916155441393*10^30*w^103*Log[Q2/muf2]^2 + 9.94641135002803536*10^30*w^104*Log[Q2/muf2]^2 + 2.05791730152659664*10^31*w^105*Log[Q2/muf2]^2 + 3.98003301360108184*10^31*w^106*Log[Q2/muf2]^2 + 8.22939809887417969*10^31*w^107*Log[Q2/muf2]^2 + 1.59257886340881301*10^32*w^108*Log[Q2/muf2]^2 + 3.290884900073056*10^32*w^109*Log[Q2/muf2]^2 + 6.372495896087318*10^32*w^110*Log[Q2/muf2]^2 + 1.31601711170973046*10^33*w^111*Log[Q2/muf2]^2 + 2.54983941903558734*10^33*w^112*Log[Q2/muf2]^2 + 5.262769806025235*10^33*w^113*Log[Q2/muf2]^2 + 1.02026039972032879*10^34*w^114*Log[Q2/muf2]^2 + 2.10460692761639315*10^34*w^115*Log[Q2/muf2]^2 + 4.08229539608746449*10^34*w^116*Log[Q2/muf2]^2 + 8.41649370990389347*10^34*w^117*Log[Q2/muf2]^2 + 1.63340269372422316*10^35*w^118*Log[Q2/muf2]^2 + 3.36585043433775009*10^35*w^119*Log[Q2/muf2]^2 + 6.535484375114744*10^35*w^120*Log[Q2/muf2]^2 + 1.34605143667191053*10^36*w^121*Log[Q2/muf2]^2 + 2.61491864220579204*10^36*w^122*Log[Q2/muf2]^2 + 5.38308912240129483*10^36*w^123*Log[Q2/muf2]^2 + 1.04624806925065897*10^37*w^124*Log[Q2/muf2]^2 + 2.15280357836165003*10^37*w^125*Log[Q2/muf2]^2 + 4.18607912675142784*10^37*w^126*Log[Q2/muf2]^2 + 8.60954153840916829*10^37*w^127*Log[Q2/muf2]^2 + 1.67485281759667453*10^38*w^128*Log[Q2/muf2]^2 + 3.44316865566998448*10^38*w^129*Log[Q2/muf2]^2 + 6.70104414949108225*10^38*w^130*Log[Q2/muf2]^2 + 1.37701634366895688*10^39*w^131*Log[Q2/muf2]^2 + 2.68105103682063882*10^39*w^132*Log[Q2/muf2]^2 + 5.507091678762748*10^39*w^133*Log[Q2/muf2]^2 + 1.07266620955370873*10^40*w^134*Log[Q2/muf2]^2 + 2.20245894726914431*10^40*w^135*Log[Q2/muf2]^2 + 4.29161912583949144*10^40*w^136*Log[Q2/muf2]^2 + 8.80836981211039258*10^40*w^137*Log[Q2/muf2]^2 + 1.717018310751512*10^41*w^138*Log[Q2/muf2]^2 + 3.52277871255848853*10^41*w^139*Log[Q2/muf2]^2 + 6.86951355962249293*10^41*w^140*Log[Q2/muf2]^2 + 1.40889037394558611*10^42*w^141*Log[Q2/muf2]^2 + 2.74836533523759043*10^42*w^142*Log[Q2/muf2]^2 + 5.63470222430262452*10^42*w^143*Log[Q2/muf2]^2 + 1.09956388258070226*10^43*w^144*Log[Q2/muf2]^2 + 2.25354682645201678*10^43*w^145*Log[Q2/muf2]^2 + 4.39910268098161992*10^43*w^146*Log[Q2/muf2]^2 + 9.012888032597232*10^43*w^147*Log[Q2/muf2]^2 + 1.7599707816824464*10^44*w^148*Log[Q2/muf2]^2 + 3.60464969009524489*10^44*w^149*Log[Q2/muf2]^2 + 7.04116682299796093*10^44*w^150*Log[Q2/muf2]^2 + 1.44166311219939565*10^45*w^151*Log[Q2/muf2]^2 + 2.81696670577507008*10^45*w^152*Log[Q2/muf2]^2 + 5.76588630672101223*10^45*w^153*Log[Q2/muf2]^2 + 1.12698148242602124*10^46*w^154*Log[Q2/muf2]^2 + 2.30605610214654646*10^46*w^155*Log[Q2/muf2]^2 + 4.50868516604569972*10^46*w^156*Log[Q2/muf2]^2 + 9.22306162360455851*10^46*w^157*Log[Q2/muf2]^2 + 1.80377007833123173*10^47*w^158*Log[Q2/muf2]^2 + 3.68877142064379133*10^47*w^159*Log[Q2/muf2]^2 + 7.21623478202211158*10^47*w^160*Log[Q2/muf2]^2 + 1.47533185090401819*10^48*w^161*Log[Q2/muf2]^2 + 2.88694430659186158*10^48*w^162*Log[Q2/muf2]^2 + 5.90063814707392356*10^48*w^163*Log[Q2/muf2]^2 + 1.15495348928798058*10^49*w^164*Log[Q2/muf2]^2 + 2.35998634130577021*10^49*w^165*Log[Q2/muf2]^2 + 4.620500094678298*10^49*w^166*Log[Q2/muf2]^2 + 9.43889584584853586*10^49*w^167*Log[Q2/muf2]^2 + 1.84846796292336813*10^50*w^168*Log[Q2/muf2]^2 + 3.77514861403122931*10^50*w^169*Log[Q2/muf2]^2 + 7.39491835329937107*10^50*w^170*Log[Q2/muf2]^2 + 1.50989944568162704*10^51*w^171*Log[Q2/muf2]^2 + 2.95837621388636989*10^51*w^172*Log[Q2/muf2]^2 + 6.03897279477552326*10^51*w^173*Log[Q2/muf2]^2 + 1.18351027743944699*10^52*w^174*Log[Q2/muf2]^2 + 2.41534491863140448*10^52*w^175*Log[Q2/muf2]^2 + 4.73466576072111448*10^52*w^176*Log[Q2/muf2]^2 + 9.66042526406687301*10^52*w^177*Log[Q2/muf2]^2 + 1.89411055364131497*10^53*w^178*Log[Q2/muf2]^2 + 3.86379699177055415*10^53*w^179*Log[Q2/muf2]^2 + 7.57739751548883216*10^53*w^180*Log[Q2/muf2]^2 + 1.54537289501683865*10^54*w^181*Log[Q2/muf2]^2 + 3.03133273388973277*10^54*w^182*Log[Q2/muf2]^2 + 6.18092090419575557*10^54*w^183*Log[Q2/muf2]^2 + 1.21267933696212007*10^55*w^184*Log[Q2/muf2]^2 + 2.47214509367504888*10^55*w^185*Log[Q2/muf2]^2 + 4.8512897495727976*10^55*w^186*Log[Q2/muf2]^2 + 9.88770666149917494*10^55*w^187*Log[Q2/muf2]^2 + 1.94073999214891557*10^56*w^188*Log[Q2/muf2]^2 + 3.95474067377585562*10^56*w^189*Log[Q2/muf2]^2 + 7.763837478960043*10^56*w^190*Log[Q2/muf2]^2 + 1.58176237556328471*10^57*w^191*Log[Q2/muf2]^2 + 3.10587868775337213*10^57*w^192*Log[Q2/muf2]^2 + 6.32652517041524*10^57*w^193*Log[Q2/muf2]^2 + 1.24248612073069833*10^58*w^194*Log[Q2/muf2]^2 + 2.53040469285489956*10^58*w^195*Log[Q2/muf2]^2 + 4.97047208075282252*10^58*w^196*Log[Q2/muf2]^2 + 1.01208141622994511*10^59*w^197*Log[Q2/muf2]^2 + 1.98839561062533902*10^59*w^198*Log[Q2/muf2]^2 + 4.04801037184533009*10^59*w^199*Log[Q2/muf2]^2 + 7.95439302355744577*10^59*w^200*Log[Q2/muf2]^2, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, -0.14081025699778443 + 0.597019530959799794*w + 1.83818147248203086*w^2 + 0.0505931054319598272*w^3 + 0.459613702908597348*w^4 - 2.29586987486503089*w^5 - 10.8491317199972715*w^6 - 24.977865974755858*w^7 - 59.8688377564129692*w^8 - 122.779656658790059*w^9 - 260.546410396828588*w^10 - 514.494520418100954*w^11 - 1039.75089152615484*w^12 - 2012.57097336026348*w^13 - 3960.10268545384105*w^14 - 7561.21503691945713*w^15 - 14613.0199090126713*w^16 - 27585.6257410109285*w^17 - 52548.1916813853888*w^18 - 98100.2411068491107*w^19 - 184345.146324342342*w^20 - 339912.06767165253*w^21 - 629369.480135690475*w^22 - 1.14282306137431962*10^6*w^23 - 2.07783994064278406*10^6*w^24 - 3.69481655216333515*10^6*w^25 - 6.55035938797418674*10^6*w^26 - 1.12836937250487955*10^7*w^27 - 1.92196651237444471*10^7*w^28 - 3.13149806414461434*10^7*w^29 - 4.93854688439394514*10^7*w^30 - 7.09404525927830785*10^7*w^31 - 8.97717755613969057*10^7*w^32 - 7.10964449765633008*10^7*w^33 + 6.20464124120129378*10^7*w^34 + 5.45983579304255849*10^8*w^35 + 1.89037082419853739*10^9*w^36 + 5.42027755074406081*10^9*w^37 + 1.39559883296033501*10^10*w^38 + 3.427936533669856*10^10*w^39 + 8.07004207607887806*10^10*w^40 + 1.86121005813219968*10^11*w^41 + 4.19523005067712401*10^11*w^42 + 9.35004944050988724*10^11*w^43 + 2.05403367249583331*10^12*w^44 + 4.48057279442032653*10^12*w^45 + 9.67718955346583461*10^12*w^46 + 2.08006299927221142*10^13*w^47 + 4.43871061855407364*10^13*w^48 + 9.43905799087882904*10^13*w^49 + 1.99619960533715026*10^14*w^50 + 4.21056934530351045*10^14*w^51 + 8.84288686828093751*10^14*w^52 + 1.85335523584260876*10^15*w^53 + 3.87084654689949866*10^15*w^54 + 8.07125029423982771*10^15*w^55 + 1.67814358864349783*10^16*w^56 + 3.48444638644066255*10^16*w^57 + 7.217680485645766*10^16*w^58 + 1.493395342716197*10^17*w^59 + 3.08369269868691411*10^17*w^60 + 6.36143919487198036*10^17*w^61 + 1.31004310813329975*10^18*w^62 + 2.69564429640260101*10^18*w^63 + 5.538441740125615*10^18*w^64 + 1.13712051943554137*10^19*w^65 + 2.33161474734872988*10^19*w^66 + 4.77792475970903435*10^19*w^67 + 9.77962379693686522*10^19*w^68 + 2.00063930181862259*10^20*w^69 + 4.08858829632559193*10^20*w^70 + 8.35156992963870256*10^20*w^71 + 1.70439166171441014*10^21*w^72 + 3.47682671926961551*10^21*w^73 + 7.08670869706468437*10^21*w^74 + 1.44390087374903782*10^22*w^75 + 2.93977111447827862*10^22*w^76 + 5.98324975975982619*10^22*w^77 + 1.21695548419862648*10^23*w^78 + 2.47442183589542011*10^23*w^79 + 5.02820899505057359*10^23*w^80 + 1.02147227529635452*10^24*w^81 + 2.0739754440781486*10^24*w^82 + 4.20983424549208334*10^24*w^83 + 8.541035951582612*10^24*w^84 + 1.73240674846957673*10^25*w^85 + 3.51229801244141928*10^25*w^86 + 7.11926135038863231*10^25*w^87 + 1.44243633379898563*10^26*w^88 + 2.92191690248757854*10^26*w^89 + 5.91658923189855685*10^26*w^90 + 1.19781867596916824*10^27*w^91 + 2.42412936952355268*10^27*w^92 + 4.90503986169607946*10^27*w^93 + 9.92169179679475*10^27*w^94 + 2.006579162351911*10^28*w^95 + 4.05689304747582808*10^28*w^96 + 8.20092836084354577*10^28*w^97 + 1.65732784619999822*10^29*w^98 + 3.34880923436260714*10^29*w^99 + 6.76482738099435401*10^29*w^100 + 1.36635508456610279*10^30*w^101 + 2.759067804579959*10^30*w^102 + 5.57064319124044857*10^30*w^103 + 1.12446819353089559*10^31*w^104 + 2.26953296522797972*10^31*w^105 + 4.57963643224819492*10^31*w^106 + 9.240086383339387*10^31*w^107 + 1.86394043964004894*10^32*w^108 + 3.75959742777850894*10^32*w^109 + 7.58170581122928212*10^32*w^110 + 1.52879198186585349*10^33*w^111 + 3.08213038790970969*10^33*w^112 + 6.21315047112059527*10^33*w^113 + 1.25227111801634881*10^34*w^114 + 2.52374401306312876*10^34*w^115 + 5.08536353607441866*10^34*w^116 + 1.02461611587782641*10^35*w^117 + 2.06411528014617853*10^35*w^118 + 4.15787160276714295*10^35*w^119 + 8.37423852149380414*10^35*w^120 + 1.68649745191315261*10^36*w^121 + 3.39599045727806062*10^36*w^122 + 6.83777763983347378*10^36*w^123 + 1.37659739402095505*10^37*w^124 + 2.77120193596402638*10^37*w^125 + 5.57796386029232479*10^37*w^126 + 1.12267460775858855*10^38*w^127 + 2.2593371136811326*10^38*w^128 + 4.54653127241636881*10^38*w^129 + 9.14809623768943684*10^38*w^130 + 1.84057924560127669*10^39*w^131 + 3.70281499177635613*10^39*w^132 + 7.44875905925636731*10^39*w^133 + 1.49827553792708694*10^40*w^134 + 3.01352616806330628*10^40*w^135 + 6.06060681251509394*10^40*w^136 + 1.21880379510001633*10^41*w^137 + 2.45081900961779399*10^41*w^138 + 4.92794891780427858*10^41*w^139 + 9.90792436218124879*10^41*w^140 + 1.99194615873349162*10^42*w^141 + 4.00438387067087934*10^42*w^142 + 8.04957776760954464*10^42*w^143 + 1.61798786705079513*10^43*w^144 + 3.25205231314248618*10^43*w^145 + 6.53590942958609681*10^43*w^146 + 1.31351609480033078*10^44*w^147 + 2.63956525920803428*10^44*w^148 + 5.30409149400455893*10^44*w^149 + 1.06575788734786807*10^45*w^150 + 2.14135361275228491*10^45*w^151 + 4.30217836044682387*10^45*w^152 + 8.64313649481171853*10^45*w^153 + 1.73630369814142282*10^46*w^154 + 3.48789632165581969*10^46*w^155 + 7.00606096141563436*10^46*w^156 + 1.40724074925559604*10^47*w^157 + 2.82641814098052366*10^47*w^158 + 5.67661087961132884*10^47*w^159 + 1.14003019244345953*10^48*w^160 + 2.28943762627480741*10^48*w^161 + 4.59744707147975397*10^48*w^162 + 9.23188529716123272*10^48*w^163 + 1.85370413014069439*10^49*w^164 + 3.72200246135865677*10^49*w^165 + 7.47291602472831569*10^49*w^166 + 1.5003418624509866*10^50*w^167 + 3.01209294887159155*10^50*w^168 + 6.04691171514525923*10^50*w^169 + 1.21388536086358429*10^51*w^170 + 2.43674034092241821*10^51*w^171 + 4.89125554500016803*10^51*w^172 + 9.81791764309363647*10^51*w^173 + 1.97060071265989502*10^52*w^174 + 3.95517950127709398*10^52*w^175 + 7.93806491536991944*10^52*w^176 + 1.59313203178156326*10^53*w^177 + 3.19720448557382575*10^53*w^178 + 6.41620278065472681*10^53*w^179 + 1.28756118285167806*10^54*w^180 + 2.58372939345156591*10^54*w^181 + 5.18452391499903551*10^54*w^182 + 1.04030434876146273*10^55*w^183 + 2.08734965498748739*10^55*w^184 + 4.18812828816613076*10^55*w^185 + 8.40288723875621024*10^55*w^186 + 1.68588275915280218*10^56*w^187 + 3.38228731347919251*10^56*w^188 + 6.7855363180940165*10^56*w^189 + 1.36126487959632184*10^57*w^190 + 2.730812773998354*10^57*w^191 + 5.47805581966526836*10^57*w^192 + 1.09888454390393648*10^58*w^193 + 2.20426275706529469*10^58*w^194 + 4.421462987468204*10^58*w^195 + 8.86859325570298409*10^58*w^196 + 1.77883248719000809*10^59*w^197 + 3.56781140008752423*10^59*w^198 + 7.155838447843332*10^59*w^199 + 1.43517902598015032*10^60*w^200 + 0.203322540368186137*Log[Q2/muf2] + 0.199568510304318473*w*Log[Q2/muf2] - 0.913441747015546018*w^2*Log[Q2/muf2] - 1.32934275699113498*w^3*Log[Q2/muf2] - 2.99739119688051806*w^4*Log[Q2/muf2] - 7.25507863363710822*w^5*Log[Q2/muf2] - 11.7749559421869067*w^6*Log[Q2/muf2] - 21.2727947610454453*w^7*Log[Q2/muf2] - 33.4989015659900439*w^8*Log[Q2/muf2] - 54.3303714939172722*w^9*Log[Q2/muf2] - 76.7713258670345275*w^10*Log[Q2/muf2] - 102.10724339336883*w^11*Log[Q2/muf2] - 90.4240672156625675*w^12*Log[Q2/muf2] + 13.9619679360345447*w^13*Log[Q2/muf2] + 435.917894271107056*w^14*Log[Q2/muf2] + 1593.16249498036974*w^15*Log[Q2/muf2] + 4655.99286682050881*w^16*Log[Q2/muf2] + 11963.3970305106496*w^17*Log[Q2/muf2] + 29247.2898359243267*w^18*Log[Q2/muf2] + 68228.6002204762779*w^19*Log[Q2/muf2] + 155816.198516594024*w^20*Log[Q2/muf2] + 347419.135848061754*w^21*Log[Q2/muf2] + 765623.596560274096*w^22*Log[Q2/muf2] + 1.66315407562194644*10^6*w^23*Log[Q2/muf2] + 3.58633195250223772*10^6*w^24*Log[Q2/muf2] + 7.66033781084390385*10^6*w^25*Log[Q2/muf2] + 1.62799702455376179*10^7*w^26*Log[Q2/muf2] + 3.43686287298695068*10^7*w^27*Log[Q2/muf2] + 7.22904305416609635*10^7*w^28*Log[Q2/muf2] + 1.51309902967454662*10^8*w^29*Log[Q2/muf2] + 3.1582875272888106*10^8*w^30*Log[Q2/muf2] + 6.567674717793407*10^8*w^31*Log[Q2/muf2] + 1.36280454777358547*10^9*w^32*Log[Q2/muf2] + 2.81957594242262782*10^9*w^33*Log[Q2/muf2] + 5.82349695204949609*10^9*w^34*Log[Q2/muf2] + 1.19995802215687217*10^10*w^35*Log[Q2/muf2] + 2.46908624532818486*10^10*w^36*Log[Q2/muf2] + 5.07080348094953363*10^10*w^37*Log[Q2/muf2] + 1.04018298860770305*10^11*w^38*Log[Q2/muf2] + 2.130374317249236*10^11*w^39*Log[Q2/muf2] + 4.35888378074677988*10^11*w^40*Log[Q2/muf2] + 8.90673668296248243*10^11*w^41*Log[Q2/muf2] + 1.8184391664154668*10^12*w^42*Log[Q2/muf2] + 3.70843134034276604*10^12*w^43*Log[Q2/muf2] + 7.55734979649248337*10^12*w^44*Log[Q2/muf2] + 1.5386153390054982*10^13*w^45*Log[Q2/muf2] + 3.13054403802169832*10^13*w^46*Log[Q2/muf2] + 6.36425531539449845*10^13*w^47*Log[Q2/muf2] + 1.29311947846883319*10^14*w^48*Log[Q2/muf2] + 2.62551400588540912*10^14*w^49*Log[Q2/muf2] + 5.32821355957789352*10^14*w^50*Log[Q2/muf2] + 1.08061802341480454*10^15*w^51*Log[Q2/muf2] + 2.19067603932877817*10^15*w^52*Log[Q2/muf2] + 4.43853653997872562*10^15*w^53*Log[Q2/muf2] + 8.98952897211817191*10^15*w^54*Log[Q2/muf2] + 1.81977260427191673*10^16*w^55*Log[Q2/muf2] + 3.68256126901149567*10^16*w^56*Log[Q2/muf2] + 7.44884910380204377*10^16*w^57*Log[Q2/muf2] + 1.50624565424884962*10^17*w^58*Log[Q2/muf2] + 3.04458942725994791*10^17*w^59*Log[Q2/muf2] + 6.15236181012538344*10^17*w^60*Log[Q2/muf2] + 1.24279219544461053*10^18*w^61*Log[Q2/muf2] + 2.50984258053739547*10^18*w^62*Log[Q2/muf2] + 5.06702336985146578*10^18*w^63*Log[Q2/muf2] + 1.02272852371813224*10^19*w^64*Log[Q2/muf2] + 2.0636655976906346*10^19*w^65*Log[Q2/muf2] + 4.16320564583056742*10^19*w^66*Log[Q2/muf2] + 8.39652003520451475*10^19*w^67*Log[Q2/muf2] + 1.69312072783938559*10^20*w^68*Log[Q2/muf2] + 3.41326116457062347*10^20*w^69*Log[Q2/muf2] + 6.87978621101734521*10^20*w^70*Log[Q2/muf2] + 1.38637995469241813*10^21*w^71*Log[Q2/muf2] + 2.79331165490218192*10^21*w^72*Log[Q2/muf2] + 5.62686292412191333*10^21*w^73*Log[Q2/muf2] + 1.13330917711572665*10^22*w^74*Log[Q2/muf2] + 2.28216663772266924*10^22*w^75*Log[Q2/muf2] + 4.59500735794155535*10^22*w^76*Log[Q2/muf2] + 9.25013907785313465*10^22*w^77*Log[Q2/muf2] + 1.86189219766687703*10^23*w^78*Log[Q2/muf2] + 3.74705152284327877*10^23*w^79*Log[Q2/muf2] + 7.54002704078758881*10^23*w^80*Log[Q2/muf2] + 1.5170158309025618*10^24*w^81*Log[Q2/muf2] + 3.05182023600322378*10^24*w^82*Log[Q2/muf2] + 6.13855807488905927*10^24*w^83*Log[Q2/muf2] + 1.23460664891000522*10^25*w^84*Log[Q2/muf2] + 2.48275359217877073*10^25*w^85*Log[Q2/muf2] + 4.99225037030963293*10^25*w^86*Log[Q2/muf2] + 1.00370400734615799*10^26*w^87*Log[Q2/muf2] + 2.0177871168415953*10^26*w^88*Log[Q2/muf2] + 4.05597294812040125*10^26*w^89*Log[Q2/muf2] + 8.15225150370204107*10^26*w^90*Log[Q2/muf2] + 1.63837481257408062*10^27*w^91*Log[Q2/muf2] + 3.29241064280611408*10^27*w^92*Log[Q2/muf2] + 6.61562364537412262*10^27*w^93*Log[Q2/muf2] + 1.32921327640408775*10^28*w^94*Log[Q2/muf2] + 2.67040575892854872*10^28*w^95*Log[Q2/muf2] + 5.36449456159326*10^28*w^96*Log[Q2/muf2] + 1.07756009369970971*10^29*w^97*Log[Q2/muf2] + 2.16433704556167955*10^29*w^98*Log[Q2/muf2] + 4.34682004062894871*10^29*w^99*Log[Q2/muf2] + 8.72952746117122766*10^29*w^100*Log[Q2/muf2] + 1.75297308270418008*10^30*w^101*Log[Q2/muf2] + 3.51992614066834623*10^30*w^102*Log[Q2/muf2] + 7.06739226648929328*10^30*w^103*Log[Q2/muf2] + 1.41892686107388531*10^31*w^104*Log[Q2/muf2] + 2.84858990053996346*10^31*w^105*Log[Q2/muf2] + 5.71842322336975309*10^31*w^106*Log[Q2/muf2] + 1.14787183622815132*10^32*w^107*Log[Q2/muf2] + 2.30403004617907952*10^32*w^108*Log[Q2/muf2] + 4.62439725998721995*10^32*w^109*Log[Q2/muf2] + 9.28113031282029063*10^32*w^110*Log[Q2/muf2] + 1.86260290329113044*10^33*w^111*Log[Q2/muf2] + 3.73782918464711279*10^33*w^112*Log[Q2/muf2] + 7.50055861178507239*10^33*w^113*Log[Q2/muf2] + 1.50504158869240873*10^34*w^114*Log[Q2/muf2] + 3.01980987444771136*10^34*w^115*Log[Q2/muf2] + 6.05887977401229921*10^34*w^116*Log[Q2/muf2] + 1.21557684978182906*10^35*w^117*Log[Q2/muf2] + 2.43868093718150867*10^35*w^118*Log[Q2/muf2] + 4.89221986618149571*10^35*w^119*Log[Q2/muf2] + 9.81386813117321417*10^35*w^120*Log[Q2/muf2] + 1.96858372409694735*10^36*w^121*Log[Q2/muf2] + 3.94867665118779225*10^36*w^122*Log[Q2/muf2] + 7.92008078851589854*10^36*w^123*Log[Q2/muf2] + 1.58851879604822448*10^37*w^124*Log[Q2/muf2] + 3.1859308258858525*10^37*w^125*Log[Q2/muf2] + 6.38948254273502532*10^37*w^126*Log[Q2/muf2] + 1.2813775106845693*10^38*w^127*Log[Q2/muf2] + 2.56965302809900724*10^38*w^128*Log[Q2/muf2] + 5.15293559745268907*10^38*w^129*Log[Q2/muf2] + 1.03328828041256121*10^39*w^130*Log[Q2/muf2] + 2.07191466219145358*10^39*w^131*Log[Q2/muf2] + 4.15440978813783705*10^39*w^132*Log[Q2/muf2] + 8.32973262946150409*10^39*w^133*Log[Q2/muf2] + 1.67009208214355469*10^40*w^134*Log[Q2/muf2] + 3.34837955534447627*10^40*w^135*Log[Q2/muf2] + 6.71300641789461406*10^40*w^136*Log[Q2/muf2] + 1.34581376216763784*10^41*w^137*Log[Q2/muf2] + 2.69799690476832174*10^41*w^138*Log[Q2/muf2] + 5.40858961550437583*10^41*w^139*Log[Q2/muf2] + 1.08421554722899173*10^42*w^140*Log[Q2/muf2] + 2.17337105871771551*10^42*w^141*Log[Q2/muf2] + 4.356538552608395*10^42*w^142*Log[Q2/muf2] + 8.73245608280335395*10^42*w^143*Log[Q2/muf2] + 1.75033463147609878*10^43*w^144*Log[Q2/muf2] + 3.50827330166825615*10^43*w^145*Log[Q2/muf2] + 7.03162905416645397*10^43*w^146*Log[Q2/muf2] + 1.40931024145714489*10^44*w^147*Log[Q2/muf2] + 2.82454058704255239*10^44*w^148*Log[Q2/muf2] + 5.660797185091256*10^44*w^149*Log[Q2/muf2] + 1.13448370922823486*10^45*w^150*Log[Q2/muf2] + 2.27356782986230074*10^45*w^151*Log[Q2/muf2] + 4.556262960914025*10^45*w^152*Log[Q2/muf2] + 9.13059390941748493*10^45*w^153*Log[Q2/muf2] + 1.82970381477717358*10^46*w^154*Log[Q2/muf2] + 3.66650531566078189*10^46*w^155*Log[Q2/muf2] + 7.34709498709231533*10^46*w^156*Log[Q2/muf2] + 1.47220778510592109*10^47*w^157*Log[Q2/muf2] + 2.94994998491906845*10^47*w^158*Log[Q2/muf2] + 5.910859794805884*10^47*w^159*Log[Q2/muf2] + 1.1843471387023055*10^48*w^160*Log[Q2/muf2] + 2.37300231224417514*10^48*w^161*Log[Q2/muf2] + 4.75455539563996338*10^48*w^162*Log[Q2/muf2] + 9.52604793644370109*10^48*w^163*Log[Q2/muf2] + 1.90857160590957113*10^49*w^164*Log[Q2/muf2] + 3.82380337220987151*10^49*w^165*Log[Q2/muf2] + 7.660828152983059*10^49*w^166*Log[Q2/muf2] + 1.53478508454774145*10^50*w^167*Log[Q2/muf2] + 3.07477056329273188*10^50*w^168*Log[Q2/muf2] + 6.15984538257609598*10^50*w^169*Log[Q2/muf2] + 1.23401492723621704*10^51*w^170*Log[Q2/muf2] + 2.47208401136113034*10^51*w^171*Log[Q2/muf2] + 4.95221789563426706*10^51*w^172*Log[Q2/muf2] + 9.92038946881352548*10^51*w^173*Log[Q2/muf2] + 1.98724585484501862*10^52*w^174*Log[Q2/muf2] + 3.98077078623241929*10^52*w^175*Log[Q2/muf2] + 7.97401094965592*10^52*w^176*Log[Q2/muf2] + 1.59727393608505396*10^53*w^177*Log[Q2/muf2] + 3.19945675005868546*10^53*w^178*Log[Q2/muf2] + 6.40864508429939036*10^53*w^179*Log[Q2/muf2] + 1.28366183377855246*10^54*w^180*Log[Q2/muf2] + 2.57115573655363112*10^54*w^181*Log[Q2/muf2] + 5.14992294695694519*10^54*w^182*Log[Q2/muf2] + 1.03149380661962587*10^55*w^183*Log[Q2/muf2] + 2.06598549794426336*10^55*w^184*Log[Q2/muf2] + 4.13791579864178683*10^55*w^185*Log[Q2/muf2] + 8.28764099738230582*10^55*w^186*Log[Q2/muf2] + 1.65987021112708884*10^56*w^187*Log[Q2/muf2] + 3.32439313403188616*10^56*w^188*Log[Q2/muf2] + 6.65801421833966442*10^56*w^189*Log[Q2/muf2] + 1.33343620710854583*10^57*w^190*Log[Q2/muf2] + 2.67050892398393398*10^57*w^191*Log[Q2/muf2] + 5.34824311371925059*10^57*w^192*Log[Q2/muf2] + 1.07108188727015597*10^58*w^193*Log[Q2/muf2] + 2.14501164808944461*10^58*w^194*Log[Q2/muf2] + 4.29567304091437818*10^58*w^195*Log[Q2/muf2] + 8.60257267558720606*10^58*w^196*Log[Q2/muf2] + 1.72274189818556219*10^59*w^197*Log[Q2/muf2] + 3.44991003260076603*10^59*w^198*Log[Q2/muf2] + 6.90860243629560825*10^59*w^199*Log[Q2/muf2] + 1.38346582437173977*10^60*w^200*Log[Q2/muf2] - 0.0713183545087911293*Log[Q2/muf2]^2 - 0.265622979331771471*w*Log[Q2/muf2]^2 - 0.377573349282604391*w^2*Log[Q2/muf2]^2 - 0.640259439601154231*w^3*Log[Q2/muf2]^2 - 1.09597933117211635*w^4*Log[Q2/muf2]^2 - 1.14680997480825796*w^5*Log[Q2/muf2]^2 - 1.07856466687805506*w^6*Log[Q2/muf2]^2 + 0.169358938094114742*w^7*Log[Q2/muf2]^2 + 4.00497990390051965*w^8*Log[Q2/muf2]^2 + 14.8190815562279559*w^9*Log[Q2/muf2]^2 + 41.1661602507993887*w^10*Log[Q2/muf2]^2 + 103.625917326502985*w^11*Log[Q2/muf2]^2 + 244.519395729653155*w^12*Log[Q2/muf2]^2 + 558.042360234016554*w^13*Log[Q2/muf2]^2 + 1239.37233964217934*w^14*Log[Q2/muf2]^2 + 2708.07329010916933*w^15*Log[Q2/muf2]^2 + 5831.90895442085307*w^16*Log[Q2/muf2]^2 + 12441.0186639144439*w^17*Log[Q2/muf2]^2 + 26306.7059233310853*w^18*Log[Q2/muf2]^2 + 55289.138681814475*w^19*Log[Q2/muf2]^2 + 115525.962439174967*w^20*Log[Q2/muf2]^2 + 240384.156874600438*w^21*Log[Q2/muf2]^2 + 498146.879279424435*w^22*Log[Q2/muf2]^2 + 1.02919856744529211*10^6*w^23*Log[Q2/muf2]^2 + 2.12003299114608365*10^6*w^24*Log[Q2/muf2]^2 + 4.35716700599385807*10^6*w^25*Log[Q2/muf2]^2 + 8.93477063085467711*10^6*w^26*Log[Q2/muf2]^2 + 1.82896218331845644*10^7*w^27*Log[Q2/muf2]^2 + 3.73733808960993042*10^7*w^28*Log[Q2/muf2]^2 + 7.62642528932284999*10^7*w^29*Log[Q2/muf2]^2 + 1.55407780537172962*10^8*w^30*Log[Q2/muf2]^2 + 3.16330925320710539*10^8*w^31*Log[Q2/muf2]^2 + 6.43160321850300288*10^8*w^32*Log[Q2/muf2]^2 + 1.306475173036743*10^9*w^33*Log[Q2/muf2]^2 + 2.65142332894779465*10^9*w^34*Log[Q2/muf2]^2 + 5.37685265439278364*10^9*w^35*Log[Q2/muf2]^2 + 1.08953320762637134*10^10*w^36*Log[Q2/muf2]^2 + 2.20635880878929862*10^10*w^37*Log[Q2/muf2]^2 + 4.46506570045881128*10^10*w^38*Log[Q2/muf2]^2 + 9.03117599879708976*10^10*w^39*Log[Q2/muf2]^2 + 1.82565548903896118*10^11*w^40*Log[Q2/muf2]^2 + 3.68885349285488251*10^11*w^41*Log[Q2/muf2]^2 + 7.449994954093848*10^11*w^42*Log[Q2/muf2]^2 + 1.50399278791636807*10^12*w^43*Log[Q2/muf2]^2 + 3.03497578719909713*10^12*w^44*Log[Q2/muf2]^2 + 6.122267080994506*10^12*w^45*Log[Q2/muf2]^2 + 1.23455912011604633*10^13*w^46*Log[Q2/muf2]^2 + 2.48872940131772715*10^13*w^47*Log[Q2/muf2]^2 + 5.0153946718679836*10^13*w^48*Log[Q2/muf2]^2 + 1.010448839536158*10^14*w^49*Log[Q2/muf2]^2 + 2.03517250963867373*10^14*w^50*Log[Q2/muf2]^2 + 4.09810533519720398*10^14*w^51*Log[Q2/muf2]^2 + 8.25004422729769236*10^14*w^52*Log[Q2/muf2]^2 + 1.66048780019204628*10^15*w^53*Log[Q2/muf2]^2 + 3.341319220918039*10^15*w^54*Log[Q2/muf2]^2 + 6.72227330942376556*10^15*w^55*Log[Q2/muf2]^2 + 1.35215722660318496*10^16*w^56*Log[Q2/muf2]^2 + 2.7193335640090024*10^16*w^57*Log[Q2/muf2]^2 + 5.46788303483044362*10^16*w^58*Log[Q2/muf2]^2 + 1.09927779856709221*10^17*w^59*Log[Q2/muf2]^2 + 2.20965579090436885*10^17*w^60*Log[Q2/muf2]^2 + 4.440988320111167*10^17*w^61*Log[Q2/muf2]^2 + 8.924216633261938*10^17*w^62*Log[Q2/muf2]^2 + 1.79309773221594241*10^18*w^63*Log[Q2/muf2]^2 + 3.60229295578992405*10^18*w^64*Log[Q2/muf2]^2 + 7.23606352622857561*10^18*w^65*Log[Q2/muf2]^2 + 1.45335592779464232*10^19*w^66*Log[Q2/muf2]^2 + 2.91873189719825774*10^19*w^67*Log[Q2/muf2]^2 + 5.86093869577303573*10^19*w^68*Log[Q2/muf2]^2 + 1.17678358359044234*10^20*w^69*Log[Q2/muf2]^2 + 2.36254867841934304*10^20*w^70*Log[Q2/muf2]^2 + 4.74269075035973978*10^20*w^71*Log[Q2/muf2]^2 + 9.51978513640361356*10^20*w^72*Log[Q2/muf2]^2 + 1.91069968381374557*10^21*w^73*Log[Q2/muf2]^2 + 3.83459231951638209*10^21*w^74*Log[Q2/muf2]^2 + 7.69505389420578986*10^21*w^75*Log[Q2/muf2]^2 + 1.54407529316851258*10^22*w^76*Log[Q2/muf2]^2 + 3.09808596831753607*10^22*w^77*Log[Q2/muf2]^2 + 6.21563311438174348*10^22*w^78*Log[Q2/muf2]^2 + 1.24694616246076453*10^23*w^79*Log[Q2/muf2]^2 + 2.50137772265363053*10^23*w^80*Log[Q2/muf2]^2 + 5.01745292587000779*10^23*w^81*Log[Q2/muf2]^2 + 1.00637233014569518*10^24*w^82*Log[Q2/muf2]^2 + 2.01840524472958104*10^24*w^83*Log[Q2/muf2]^2 + 4.04791432240714272*10^24*w^84*Log[Q2/muf2]^2 + 8.11764833205429264*10^24*w^85*Log[Q2/muf2]^2 + 1.62781169984475647*10^25*w^86*Log[Q2/muf2]^2 + 3.26404099796208868*10^25*w^87*Log[Q2/muf2]^2 + 6.54460812419853889*10^25*w^88*Log[Q2/muf2]^2 + 1.31217148694616558*10^26*w^89*Log[Q2/muf2]^2 + 2.63072592202181606*10^26*w^90*Log[Q2/muf2]^2 + 5.27400822155718209*10^26*w^91*Log[Q2/muf2]^2 + 1.05726874446895413*10^27*w^92*Log[Q2/muf2]^2 + 2.11939230767687161*10^27*w^93*Log[Q2/muf2]^2 + 4.24832694726873498*10^27*w^94*Log[Q2/muf2]^2 + 8.51543746995120848*10^27*w^95*Log[Q2/muf2]^2 + 1.70678077473776587*10^28*w^96*Log[Q2/muf2]^2 + 3.42083378978128864*10^28*w^97*Log[Q2/muf2]^2 + 6.85597129013075096*10^28*w^98*Log[Q2/muf2]^2 + 1.37401154914076414*10^29*w^99*Log[Q2/muf2]^2 + 2.753566200504394*10^29*w^100*Log[Q2/muf2]^2 + 5.51805329657718522*10^29*w^101*Log[Q2/muf2]^2 + 1.10576004651653105*10^30*w^102*Log[Q2/muf2]^2 + 2.21575591682262791*10^30*w^103*Log[Q2/muf2]^2 + 4.439851034110247*10^30*w^104*Log[Q2/muf2]^2 + 8.89614053282245009*10^30*w^105*Log[Q2/muf2]^2 + 1.78246533296119329*10^31*w^106*Log[Q2/muf2]^2 + 3.57131358733076887*10^31*w^107*Log[Q2/muf2]^2 + 7.15520055483875616*10^31*w^108*Log[Q2/muf2]^2 + 1.43351984011404254*10^32*w^109*Log[Q2/muf2]^2 + 2.87192567734151587*10^32*w^110*Log[Q2/muf2]^2 + 5.75348981281511025*10^32*w^111*Log[Q2/muf2]^2 + 1.15259759179359334*10^33*w^112*Log[Q2/muf2]^2 + 2.30894337645963592*10^33*w^113*Log[Q2/muf2]^2 + 4.62527585473846691*10^33*w^114*Log[Q2/muf2]^2 + 9.265134485461161*10^33*w^115*Log[Q2/muf2]^2 + 1.85590240580856294*10^34*w^116*Log[Q2/muf2]^2 + 3.7174809844002688*10^34*w^117*Log[Q2/muf2]^2 + 7.44615715602374767*10^34*w^118*Log[Q2/muf2]^2 + 1.49144178448766334*10^35*w^119*Log[Q2/muf2]^2 + 2.98724405999244056*10^35*w^120*Log[Q2/muf2]^2 + 5.98309909501594837*10^35*w^121*Log[Q2/muf2]^2 + 1.19831892637144607*10^36*w^122*Log[Q2/muf2]^2 + 2.39999385062705427*10^36*w^123*Log[Q2/muf2]^2 + 4.80661111604907255*10^36*w^124*Log[Q2/muf2]^2 + 9.62630694425063971*10^36*w^125*Log[Q2/muf2]^2 + 1.92784432318014177*10^37*w^126*Log[Q2/muf2]^2 + 3.86079222142293042*10^37*w^127*Log[Q2/muf2]^2 + 7.73166094682546568*10^37*w^128*Log[Q2/muf2]^2 + 1.54832353943295896*10^38*w^129*Log[Q2/muf2]^2 + 3.10057955921735145*10^38*w^130*Log[Q2/muf2]^2 + 6.20893193921399202*10^38*w^131*Log[Q2/muf2]^2 + 1.24332163635484117*10^39*w^132*Log[Q2/muf2]^2 + 2.48967830282528347*10^39*w^133*Log[Q2/muf2]^2 + 4.98535233109864107*10^39*w^134*Log[Q2/muf2]^2 + 9.98255951707410843*10^39*w^135*Log[Q2/muf2]^2 + 1.99885425131531942*10^40*w^136*Log[Q2/muf2]^2 + 4.00234056215688529*10^40*w^137*Log[Q2/muf2]^2 + 8.01383496891733558*10^40*w^138*Log[Q2/muf2]^2 + 1.60457746915073616*10^41*w^139*Log[Q2/muf2]^2 + 3.21273338195463982*10^41*w^140*Log[Q2/muf2]^2 + 6.43254537124762504*10^41*w^141*Log[Q2/muf2]^2 + 1.28790840231425247*10^42*w^142*Log[Q2/muf2]^2 + 2.57858525033847779*10^42*w^143*Log[Q2/muf2]^2 + 5.16264413747016292*10^42*w^144*Log[Q2/muf2]^2 + 1.03361189023030591*10^43*w^145*Log[Q2/muf2]^2 + 2.06936548709455935*10^43*w^146*Log[Q2/muf2]^2 + 4.14296932790298485*10^43*w^147*Log[Q2/muf2]^2 + 8.29432105238854959*10^43*w^148*Log[Q2/muf2]^2 + 1.66052327573338507*10^44*w^149*Log[Q2/muf2]^2 + 3.32432824042996833*10^44*w^150*Log[Q2/muf2]^2 + 6.65515252933409712*10^44*w^151*Log[Q2/muf2]^2 + 1.33231562833877109*10^45*w^152*Log[Q2/muf2]^2 + 2.66717545825931935*10^45*w^153*Log[Q2/muf2]^2 + 5.33938483902066175*10^45*w^154*Log[Q2/muf2]^2 + 1.06887367437682121*10^46*w^155*Log[Q2/muf2]^2 + 2.13971968323881703*10^46*w^156*Log[Q2/muf2]^2 + 4.28334502121234368*10^46*w^157*Log[Q2/muf2]^2 + 8.57441976457141215*10^46*w^158*Log[Q2/muf2]^2 + 1.7164147879072974*10^47*w^159*Log[Q2/muf2]^2 + 3.43585965381050419*10^47*w^160*Log[Q2/muf2]^2 + 6.87772092498983618*10^47*w^161*Log[Q2/muf2]^2 + 1.37673227071966935*10^48*w^162*Log[Q2/muf2]^2 + 2.75581802459319733*10^48*w^163*Log[Q2/muf2]^2 + 5.51629559210685327*10^48*w^164*Log[Q2/muf2]^2 + 1.10418223025840204*10^49*w^165*Log[Q2/muf2]^2 + 2.21019229994639052*10^49*w^166*Log[Q2/muf2]^2 + 4.42400615947908983*10^49*w^167*Log[Q2/muf2]^2 + 8.85518414339251693*10^49*w^168*Log[Q2/muf2]^2 + 1.77245795529963174*10^50*w^169*Log[Q2/muf2]^2 + 3.54773050563836254*10^50*w^170*Log[Q2/muf2]^2 + 7.10103881917041135*10^50*w^171*Log[Q2/muf2]^2 + 1.42131259190496161*10^51*w^172*Log[Q2/muf2]^2 + 2.84481489004937519*10^51*w^173*Log[Q2/muf2]^2 + 5.69396752414242518*10^51*w^174*Log[Q2/muf2]^2 + 1.13965330523006216*10^52*w^175*Log[Q2/muf2]^2 + 2.28101002982272723*10^52*w^176*Log[Q2/muf2]^2 + 4.56539679435945012*10^52*w^177*Log[Q2/muf2]^2 + 9.13748419900606683*10^52*w^178*Log[Q2/muf2]^2 + 1.82882326219166945*10^53*w^179*Log[Q2/muf2]^2 + 3.66027494285421973*10^53*w^180*Log[Q2/muf2]^2 + 7.32576123883781307*10^53*w^181*Log[Q2/muf2]^2 + 1.46618502366704666*10^54*w^182*Log[Q2/muf2]^2 + 2.93441791142472975*10^54*w^183*Log[Q2/muf2]^2 + 5.87289463293394524*10^54*w^184*Log[Q2/muf2]^2 + 1.17538380818541098*10^55*w^185*Log[Q2/muf2]^2 + 2.35236302052150822*10^55*w^186*Log[Q2/muf2]^2 + 4.70789007714937722*10^55*w^187*Log[Q2/muf2]^2 + 9.42205236166223922*10^55*w^188*Log[Q2/muf2]^2 + 1.88565449359752304*10^56*w^189*Log[Q2/muf2]^2 + 3.773775288913744*10^56*w^190*Log[Q2/muf2]^2 + 7.55244261271482145*10^56*w^191*Log[Q2/muf2]^2 + 1.51145846632432188*10^57*w^192*Log[Q2/muf2]^2 + 3.0248410215290374*10^57*w^193*Log[Q2/muf2]^2 + 6.05349726651672942*10^57*w^194*Log[Q2/muf2]^2 + 1.2114563438442899*10^58*w^195*Log[Q2/muf2]^2 + 2.42441363345662513*10^58*w^196*Log[Q2/muf2]^2 + 4.85180517956478327*10^58*w^197*Log[Q2/muf2]^2 + 9.709516179229592*10^58*w^198*Log[Q2/muf2]^2 + 1.94307505439570761*10^59*w^199*Log[Q2/muf2]^2 + 3.88847425929561187*10^59*w^200*Log[Q2/muf2]^2 + 0.00720412403592060879*Log[Q2/muf2]^3 + 0.0416082318653289897*w*Log[Q2/muf2]^3 + 0.117860512343728011*w^2*Log[Q2/muf2]^3 + 0.287469458331870082*w^3*Log[Q2/muf2]^3 + 0.673416067899283566*w^4*Log[Q2/muf2]^3 + 1.45642039814522165*w^5*Log[Q2/muf2]^3 + 3.08286522962494723*w^6*Log[Q2/muf2]^3 + 6.44181241974528241*w^7*Log[Q2/muf2]^3 + 13.3415197036903254*w^8*Log[Q2/muf2]^3 + 27.4552432557085104*w^9*Log[Q2/muf2]^3 + 56.231465180440445*w^10*Log[Q2/muf2]^3 + 114.750733845555994*w^11*Log[Q2/muf2]^3 + 233.506343957535742*w^12*Log[Q2/muf2]^3 + 474.088989649507922*w^13*Log[Q2/muf2]^3 + 960.783657818460782*w^14*Log[Q2/muf2]^3 + 1944.18487204950613*w^15*Log[Q2/muf2]^3 + 3929.21001919733614*w^16*Log[Q2/muf2]^3 + 7932.58419215747025*w^17*Log[Q2/muf2]^3 + 16000.5331728491934*w^18*Log[Q2/muf2]^3 + 32249.2678626784586*w^19*Log[Q2/muf2]^3 + 64955.5201839585321*w^20*Log[Q2/muf2]^3 + 130755.605516512764*w^21*Log[Q2/muf2]^3 + 263077.446670440926*w^22*Log[Q2/muf2]^3 + 529068.617389117885*w^23*Log[Q2/muf2]^3 + 1.06357345655183557*10^6*w^24*Log[Q2/muf2]^3 + 2.13731656439013983*10^6*w^25*Log[Q2/muf2]^3 + 4.29370479487039141*10^6*w^26*Log[Q2/muf2]^3 + 8.62325781801273922*10^6*w^27*Log[Q2/muf2]^3 + 1.73140421095737827*10^7*w^28*Log[Q2/muf2]^3 + 3.47555358878241561*10^7*w^29*Log[Q2/muf2]^3 + 6.97520766840010574*10^7*w^30*Log[Q2/muf2]^3 + 1.39960678063613934*10^8*w^31*Log[Q2/muf2]^3 + 2.80787548717690651*10^8*w^32*Log[Q2/muf2]^3 + 5.63221114502087492*10^8*w^33*Log[Q2/muf2]^3 + 1.12957468802716968*10^9*w^34*Log[Q2/muf2]^3 + 2.26511879970590951*10^9*w^35*Log[Q2/muf2]^3 + 4.54162810408108569*10^9*w^36*Log[Q2/muf2]^3 + 9.105017631013609*10^9*w^37*Log[Q2/muf2]^3 + 1.82516586925500156*10^10*w^38*Log[Q2/muf2]^3 + 3.6583019399279205*10^10*w^39*Log[Q2/muf2]^3 + 7.33188158128492542*10^10*w^40*Log[Q2/muf2]^3 + 1.46930776417388353*10^11*w^41*Log[Q2/muf2]^3 + 2.94424569785139141*10^11*w^42*Log[Q2/muf2]^3 + 5.89931462741805557*10^11*w^43*Log[Q2/muf2]^3 + 1.18194535823815357*10^12*w^44*Log[Q2/muf2]^3 + 2.36790074131239581*10^12*w^45*Log[Q2/muf2]^3 + 4.74352952949443673*10^12*w^46*Log[Q2/muf2]^3 + 9.50196380478403904*10^12*w^47*Log[Q2/muf2]^3 + 1.903269483413718*10^13*w^48*Log[Q2/muf2]^3 + 3.81209515774232*10^13*w^49*Log[Q2/muf2]^3 + 7.63492897712716872*10^13*w^50*Log[Q2/muf2]^3 + 1.52906264791665748*10^14*w^51*Log[Q2/muf2]^3 + 3.06214443435333286*10^14*w^52*Log[Q2/muf2]^3 + 6.13207142116868176*10^14*w^53*Log[Q2/muf2]^3 + 1.22792215242956723*10^15*w^54*Log[Q2/muf2]^3 + 2.45876743358500049*10^15*w^55*Log[Q2/muf2]^3 + 4.92320466020042689*10^15*w^56*Log[Q2/muf2]^3 + 9.857412370450088*10^15*w^57*Log[Q2/muf2]^3 + 1.97361885118998712*10^16*w^58*Log[Q2/muf2]^3 + 3.95138776254520316*10^16*w^59*Log[Q2/muf2]^3 + 7.91084110493447612*10^16*w^60*Log[Q2/muf2]^3 + 1.583736469649659*10^17*w^61*Log[Q2/muf2]^3 + 3.17052354520905195*10^17*w^62*Log[Q2/muf2]^3 + 6.34698376378683373*10^17*w^63*Log[Q2/muf2]^3 + 1.27055254656202731*10^18*w^64*Log[Q2/muf2]^3 + 2.54335618013369686*10^18*w^65*Log[Q2/muf2]^3 + 5.091098411610246*10^18*w^66*Log[Q2/muf2]^3 + 1.01907459090607799*10^19*w^67*Log[Q2/muf2]^3 + 2.03981614275970033*10^19*w^68*Log[Q2/muf2]^3 + 4.08288380531735789*10^19*w^69*Log[Q2/muf2]^3 + 8.17211212302573621*10^19*w^70*Log[Q2/muf2]^3 + 1.63566081276149755*10^20*w^71*Log[Q2/muf2]^3 + 3.27373963510263326*10^20*w^72*Log[Q2/muf2]^3 + 6.55220205426474955*10^20*w^73*Log[Q2/muf2]^3 + 1.31136313803765393*10^21*w^74*Log[Q2/muf2]^3 + 2.62452962661692746*10^21*w^75*Log[Q2/muf2]^3 + 5.252584708435549*10^21*w^76*Log[Q2/muf2]^3 + 1.05120634787783384*10^22*w^77*Log[Q2/muf2]^3 + 2.10376121435404762*10^22*w^78*Log[Q2/muf2]^3 + 4.21016093086436543*10^22*w^79*Log[Q2/muf2]^3 + 8.42548571387067868*10^22*w^80*Log[Q2/muf2]^3 + 1.68610803105818532*10^23*w^81*Log[Q2/muf2]^3 + 3.3741955043707534*10^23*w^82*Log[Q2/muf2]^3 + 6.75226795878633173*10^23*w^83*Log[Q2/muf2]^3 + 1.35121311793437393*10^24*w^84*Log[Q2/muf2]^3 + 2.70391456172589183*10^24*w^85*Log[Q2/muf2]^3 + 5.41074623943395809*10^24*w^86*Log[Q2/muf2]^3 + 1.08272113128041172*10^25*w^87*Log[Q2/muf2]^3 + 2.16656365390753926*10^25*w^88*Log[Q2/muf2]^3 + 4.33532669009066816*10^25*w^89*Log[Q2/muf2]^3 + 8.67496793504747683*10^25*w^90*Log[Q2/muf2]^3 + 1.7358401534388404*10^26*w^91*Log[Q2/muf2]^3 + 3.47334170586068131*10^26*w^92*Log[Q2/muf2]^3 + 6.94994457715790218*10^26*w^93*Log[Q2/muf2]^3 + 1.39062917475899827*10^27*w^94*Log[Q2/muf2]^3 + 2.78251559894466856*10^27*w^95*Log[Q2/muf2]^3 + 5.56750046309810517*10^27*w^96*Log[Q2/muf2]^3 + 1.11398515003590613*10^28*w^97*Log[Q2/muf2]^3 + 2.22892330707648939*10^28*w^98*Log[Q2/muf2]^3 + 4.45971934354677666*10^28*w^99*Log[Q2/muf2]^3 + 8.92311937044432078*10^28*w^100*Log[Q2/muf2]^3 + 1.78534740140134585*10^29*w^101*Log[Q2/muf2]^3 + 3.57211730530024204*10^29*w^102*Log[Q2/muf2]^3 + 7.14703179701778118*10^29*w^103*Log[Q2/muf2]^3 + 1.42995648103162233*10^30*w^104*Log[Q2/muf2]^3 + 2.86099505278200021*10^30*w^105*Log[Q2/muf2]^3 + 5.724118906301481*10^30*w^106*Log[Q2/muf2]^3 + 1.14524264379664762*10^31*w^107*Log[Q2/muf2]^3 + 2.29130956235586761*10^31*w^108*Log[Q2/muf2]^3 + 4.58424144018653331*10^31*w^109*Log[Q2/muf2]^3 + 9.17167633182024966*10^31*w^110*Log[Q2/muf2]^3 + 1.83496396993783259*10^32*w^111*Log[Q2/muf2]^3 + 3.67116585560130871*10^32*w^112*Log[Q2/muf2]^3 + 7.34476949245629775*10^32*w^113*Log[Q2/muf2]^3 + 1.46943402521348579*10^33*w^114*Log[Q2/muf2]^3 + 2.93981379428737221*10^33*w^115*Log[Q2/muf2]^3 + 5.88149073390271655*10^33*w^116*Log[Q2/muf2]^3 + 1.17666523846504417*10^34*w^117*Log[Q2/muf2]^3 + 2.354053839552904*10^34*w^118*Log[Q2/muf2]^3 + 4.70953325517375058*10^34*w^119*Log[Q2/muf2]^3 + 9.42187631854364279*10^34*w^120*Log[Q2/muf2]^3 + 1.88492914163318247*10^35*w^121*Log[Q2/muf2]^3 + 3.77095023065621917*10^35*w^122*Log[Q2/muf2]^3 + 7.54405343561067391*10^35*w^123*Log[Q2/muf2]^3 + 1.5092352330336983*10^36*w^124*Log[Q2/muf2]^3 + 3.01930772232144468*10^36*w^125*Log[Q2/muf2]^3 + 6.04026679531845326*10^36*w^126*Log[Q2/muf2]^3 + 1.20837909573648568*10^37*w^127*Log[Q2/muf2]^3 + 2.41740079000402811*10^37*w^128*Log[Q2/muf2]^3 + 4.836069400677069*10^37*w^129*Log[Q2/muf2]^3 + 9.67464041519820752*10^37*w^130*Log[Q2/muf2]^3 + 1.93542174128312925*10^38*w^131*Log[Q2/muf2]^3 + 3.87181774406852736*10^38*w^132*Log[Q2/muf2]^3 + 7.74555843409550742*10^38*w^133*Log[Q2/muf2]^3 + 1.54949126425054073*10^39*w^134*Log[Q2/muf2]^3 + 3.09973186147313599*10^39*w^135*Log[Q2/muf2]^3 + 6.20094313742098918*10^39*w^136*Log[Q2/muf2]^3 + 1.24048073643296042*10^40*w^137*Log[Q2/muf2]^3 + 2.48153829148018574*10^40*w^138*Log[Q2/muf2]^3 + 4.96421571094276996*10^40*w^139*Log[Q2/muf2]^3 + 9.93068122273056951*10^40*w^140*Log[Q2/muf2]^3 + 1.98658062341324627*10^41*w^141*Log[Q2/muf2]^3 + 3.97403905569074*10^41*w^142*Log[Q2/muf2]^3 + 7.94981224778996855*10^41*w^143*Log[Q2/muf2]^3 + 1.59030506172196201*10^42*w^144*Log[Q2/muf2]^3 + 3.18128707569137729*10^42*w^145*Log[Q2/muf2]^3 + 6.36391182001662277*10^42*w^146*Log[Q2/muf2]^3 + 1.27304671066685201*10^43*w^147*Log[Q2/muf2]^3 + 2.54661585774820205*10^43*w^148*Log[Q2/muf2]^3 + 5.09426430310885163*10^43*w^149*Log[Q2/muf2]^3 + 1.01905696569511144*10^44*w^150*Log[Q2/muf2]^3 + 2.03851740364172287*10^44*w^151*Log[Q2/muf2]^3 + 4.07783244576647631*10^44*w^152*Log[Q2/muf2]^3 + 8.157241887787397*10^44*w^153*Log[Q2/muf2]^3 + 1.63176018533914838*10^45*w^154*Log[Q2/muf2]^3 + 3.26413692956049747*10^45*w^155*Log[Q2/muf2]^3 + 6.52949311004535804*10^45*w^156*Log[Q2/muf2]^3 + 1.30613974696766031*10^46*w^157*Log[Q2/muf2]^3 + 2.61275638742686609*10^46*w^158*Log[Q2/muf2]^3 + 5.22645603265936471*10^46*w^159*Log[Q2/muf2]^3 + 1.04547778814190489*10^47*w^160*Log[Q2/muf2]^3 + 2.09132466971924347*10^47*w^161*Log[Q2/muf2]^3 + 4.18337952376826205*10^47*w^162*Log[Q2/muf2]^3 + 8.36820367894072434*10^47*w^163*Log[Q2/muf2]^3 + 1.67392656697298584*10^48*w^164*Log[Q2/muf2]^3 + 3.34841870848196686*10^48*w^165*Log[Q2/muf2]^3 + 6.69795659051433726*10^48*w^166*Log[Q2/muf2]^3 + 1.33981279684928367*10^49*w^167*Log[Q2/muf2]^3 + 2.68006391581796021*10^49*w^168*Log[Q2/muf2]^3 + 5.36099535487662929*10^49*w^169*Log[Q2/muf2]^3 + 1.0723707807203488*10^50*w^170*Log[Q2/muf2]^3 + 2.14508144844680429*10^50*w^171*Log[Q2/muf2]^3 + 4.29083571811045317*10^50*w^172*Log[Q2/muf2]^3 + 8.58300339259876066*10^50*w^173*Log[Q2/muf2]^3 + 1.71686437555505033*10^51*w^174*Log[Q2/muf2]^3 + 3.43425084081995965*10^51*w^175*Log[Q2/muf2]^3 + 6.86953541703096332*10^51*w^176*Log[Q2/muf2]^3 + 1.37411177392666997*10^52*w^177*Log[Q2/muf2]^3 + 2.74862887893013717*10^52*w^178*Log[Q2/muf2]^3 + 5.49806044376927878*10^52*w^179*Log[Q2/muf2]^3 + 1.09977105491336459*10^53*w^180*Log[Q2/muf2]^3 + 2.19985694756063613*10^53*w^181*Log[Q2/muf2]^3 + 4.40033747440152252*10^53*w^182*Log[Q2/muf2]^3 + 8.80191009718050961*10^53*w^183*Log[Q2/muf2]^3 + 1.76062668277801844*10^54*w^184*Log[Q2/muf2]^3 + 3.52173802954533605*10^54*w^185*Log[Q2/muf2]^3 + 7.04443619883093959*10^54*w^186*Log[Q2/muf2]^3 + 1.40907745695185945*10^55*w^187*Log[Q2/muf2]^3 + 2.81853177945836584*10^55*w^188*Log[Q2/muf2]^3 + 5.63781025573658223*10^55*w^189*Log[Q2/muf2]^3 + 1.12771000391799732*10^56*w^190*Log[Q2/muf2]^3 + 2.25571317993148036*10^56*w^191*Log[Q2/muf2]^3 + 4.5120073151051835*10^56*w^192*Log[Q2/muf2]^3 + 9.02516591568142911*10^56*w^193*Log[Q2/muf2]^3 + 1.80526134521880878*10^57*w^194*Log[Q2/muf2]^3 + 3.61097488341782612*10^57*w^195*Log[Q2/muf2]^3 + 7.22284600587145053*10^57*w^196*Log[Q2/muf2]^3 + 1.44474684224978289*10^58*w^197*Log[Q2/muf2]^3 + 2.88984579764291352*10^58*w^198*Log[Q2/muf2]^3 + 5.78038957080720193*10^58*w^199*Log[Q2/muf2]^3 + 1.15621627623816613*10^59*w^200*Log[Q2/muf2]^3, 0.358451249773513982 + 1.80207594338352718*w + 5.20687263636739049*w^2 + 5.210852023039339*w^3 + 0.778036984700814381*w^4 + 3.87305245838134703*w^5 + 2.48175737470561115*w^6 + 7.90821338136314404*w^7 + 7.92747008870422757*w^8 + 21.1746138358583739*w^9 + 25.9805761789422093*w^10 + 62.9252149359032539*w^11 + 86.3501490306814669*w^12 + 197.077883131759364*w^13 + 290.178674919316128*w^14 + 637.242946712405283*w^15 + 985.196789772630923*w^16 + 2107.18149110200899*w^17 + 3378.35022207203588*w^18 + 7090.04524446330466*w^19 + 11696.4121809505364*w^20 + 24199.9088349746818*w^21 + 40863.8653317200262*w^22 + 83611.7803872686656*w^23 + 143974.546627240413*w^24 + 291944.064679601538*w^25 + 511198.286164420583*w^26 + 1.0288115242198067*10^6*w^27 + 1.82788554695780357*10^6*w^28 + 3.65509021768801109*10^6*w^29 + 6.57776867990546904*10^6*w^30 + 1.30792608688577735*10^7*w^31 + 2.38075876597706608*10^7*w^32 + 4.71029526998793414*10^7*w^33 + 8.662086757856241*10^7*w^34 + 1.70608110580371593*10^8*w^35 + 3.16656890232190662*10^8*w^36 + 6.21135068254056313*10^8*w^37 + 1.1625929369195685*10^9*w^38 + 2.271904773097312*10^9*w^39 + 4.28522433788007326*10^9*w^40 + 8.34495089308253034*10^9*w^41 + 1.58518762146289087*10^10*w^42 + 3.07697031331737689*10^10*w^43 + 5.88328566497166232*10^10*w^44 + 1.1385326989434444*10^11*w^45 + 2.19016546289330299*10^11*w^46 + 4.22634158681605028*10^11*w^47 + 8.17617000157323423*10^11*w^48 + 1.57351010414760624*10^12*w^49 + 3.06018848391085353*10^12*w^50 + 5.87437811041794017*10^12*w^51 + 1.14812865063491263*10^13*w^52 + 2.19863958324628954*10^13*w^53 + 4.31722018666364632*10^13*w^54 + 8.24836055610644421*10^13*w^55 + 1.62676011286992893*10^14*w^56 + 3.101218658423823*10^14*w^57 + 6.141709275531685*10^14*w^58 + 1.16838237303085175*10^15*w^59 + 2.32299214297027612*10^15*w^60 + 4.41030131162073804*10^15*w^61 + 8.80136847605942438*10^15*w^62 + 1.66774762499167362*10^16*w^63 + 3.34004415323334533*10^16*w^64 + 6.31719169459650223*10^16*w^65 + 1.26944287703323818*10^17*w^66 + 2.39666007759027058*10^17*w^67 + 4.83165476143953733*10^17*w^68 + 9.106220796805143*10^17*w^69 + 1.84147690845165448*10^18*w^70 + 3.46484029922183633*10^18*w^71 + 7.02737146304918674*10^18*w^72 + 1.32010495871643496*10^19*w^73 + 2.68501577126578688*10^19*w^74 + 5.03597303704472863*10^19*w^75 + 1.02707300290588269*10^20*w^76 + 1.92344542787226285*10^20*w^77 + 3.93306893194696124*10^20*w^78 + 7.35481645262372352*10^20*w^79 + 1.50769882428045*10^21*w^80 + 2.81536800432017523*10^21*w^81 + 5.78534250588472816*10^21*w^82 + 1.07881618680128355*10^22*w^83 + 2.22205660678771516*10^22*w^84 + 4.13797481752679737*10^22*w^85 + 8.54228764939325475*10^22*w^86 + 1.58868178090232049*10^23*w^87 + 3.28676751821942102*10^23*w^88 + 6.10487170386500705*10^23*w^89 + 1.26567824107021966*10^24*w^90 + 2.34795504834787743*10^24*w^91 + 4.87777778181432973*10^24*w^92 + 9.03775912554518467*10^24*w^93 + 1.88126881060537912*10^25*w^94 + 3.481565930556471*10^25*w^95 + 7.261000872652621*10^25*w^96 + 1.34220052115628915*10^26*w^97 + 2.80444127284706315*10^26*w^98 + 5.17816611680246362*10^26*w^99 + 1.08389848892885231*10^27*w^100 + 1.99911602693575999*10^27*w^101 + 4.19191166082009604*10^27*w^102 + 7.72310311617750703*10^27*w^103 + 1.62220733453156991*10^28*w^104 + 2.98556477637468722*10^28*w^105 + 6.28147138662603331*10^28*w^106 + 1.15486608536168135*10^29*w^107 + 2.43370421919668931*10^29*w^108 + 4.46989600863460995*10^29*w^109 + 9.43445216278870764*10^29*w^110 + 1.73106986618318701*10^30*w^111 + 3.65931356230170151*10^30*w^112 + 6.70771141420789191*10^30*w^113 + 1.42006625950771221*10^31*w^114 + 2.60056914211355191*10^31*w^115 + 5.51360995805643953*10^31*w^116 + 1.00876218026443294*10^32*w^117 + 2.14177921643046229*10^32*w^118 + 3.91496617743598505*10^32*w^119 + 8.32372496794673466*10^32*w^120 + 1.52012369105561677*10^33*w^121 + 3.23637300603819172*10^33*w^122 + 5.90520162761745551*10^33*w^123 + 1.25889937698078252*10^34*w^124 + 2.29503306900419977*10^34*w^125 + 4.89901908518454621*10^34*w^126 + 8.923503635979886*10^34*w^127 + 1.90724833739240107*10^35*w^128 + 3.471108700941911*10^35*w^129 + 7.42813780783637494*10^35*w^130 + 1.35077108194858285*10^36*w^131 + 2.89415699997822772*10^36*w^132 + 5.25860628427558994*10^36*w^133 + 1.12805093202068232*10^37*w^134 + 2.04799921680115762*10^37*w^135 + 4.39840374433923758*10^37*w^136 + 7.97910600569023841*10^37*w^137 + 1.71560266723395481*10^38*w^138 + 3.10984900088482102*10^38*w^139 + 6.69405437904251939*10^38*w^140 + 1.21249648159876469*10^39*w^141 + 2.61281407761882165*10^39*w^142 + 4.72904530847866027*10^39*w^143 + 1.02016528736869584*10^40*w^144 + 1.84507544439886165*10^40*w^145 + 3.98447875679300496*10^40*w^146 + 7.20109399102066021*10^40*w^147 + 1.55671014905200122*10^41*w^148 + 2.81140048538013229*10^41*w^149 + 6.08381133271892996*10^41*w^150 + 1.09795154966467789*10^42*w^151 + 2.37832974152907633*10^42*w^152 + 4.289200447838749*10^42*w^153 + 9.30022560018931752*10^42*w^154 + 1.67609577764516071*10^43*w^155 + 3.63778350757957853*10^43*w^156 + 6.551600222231516*10^43*w^157 + 1.42330883180048732*10^44*w^158 + 2.56164462474790303*10^44*w^159 + 5.57028553055823456*10^44*w^160 + 1.00186749925225406*10^45*w^161 + 2.18056474290927181*10^45*w^162 + 3.91939203581698803*10^45*w^163 + 8.53829245257327052*10^45*w^164 + 1.53370322372968046*10^46*w^165 + 3.34411321126916094*10^46*w^166 + 6.00309836396871151*10^46*w^167 + 1.31007544527075595*10^47*w^168 + 2.3502739436870536*10^47*w^169 + 5.13351225927296577*10^47*w^170 + 9.20381525225455*10^47*w^171 + 2.01202566869421896*10^48*w^172 + 3.60513265423171768*10^48*w^173 + 7.88770722075330158*10^48*w^174 + 1.41246016911529198*10^49*w^175 + 3.09288810889513842*10^49*w^176 + 5.53516414379290367*10^49*w^177 + 1.21303038913872456*10^50*w^178 + 2.16961133080670348*10^50*w^179 + 4.75851180563105525*10^50*w^180 + 8.50605911804335381*10^50*w^181 + 1.86707016019394882*10^51*w^182 + 3.33555281600804199*10^51*w^183 + 7.32720300996588721*10^51*w^184 + 1.30827255041628694*10^52*w^185 + 2.876087229092927*10^52*w^186 + 5.132366914577653*10^52*w^187 + 1.12914659057306958*10^53*w^188 + 2.01383721229976211*10^53*w^189 + 4.43385313487921606*10^53*w^190 + 7.90344472019750321*10^53*w^191 + 1.74137896132765761*10^54*w^192 + 3.10235950763439997*10^54*w^193 + 6.840449779759387*10^54*w^194 + 1.21800697787201789*10^55*w^195 + 2.6875330423855325*10^55*w^196 + 4.78286073160969226*10^55*w^197 + 1.05608582513215556*10^56*w^198 + 1.87847061175670854*10^56*w^199 + 4.15068109356501841*10^56*w^200 + ALARM*w^201, ALARM*w^201, -29.2870419343071895 - 283.419241714156432*w + 1681.80614239006856*w^2 - 4133.86247259235828*w^3 + 6397.87098791118855*w^4 - 8659.13187032562818*w^5 + 13795.6913668483725*w^6 - 20395.7573307946337*w^7 + 29691.2458716012246*w^8 - 48340.8581121928563*w^9 + 54010.4110504205393*w^10 - 105096.942711099698*w^11 + 36757.2826898346189*w^12 - 169150.450605520589*w^13 - 377165.16498336993*w^14 + 71500.1773050702168*w^15 - 3.10018596867922151*10^6*w^16 + 2.58664349060288869*10^6*w^17 - 1.73680499108298895*10^7*w^18 + 1.75965863848869356*10^7*w^19 - 8.53050886719716468*10^7*w^20 + 9.36749517883634747*10^7*w^21 - 3.92524849844424777*10^8*w^22 + 4.50668753448959874*10^8*w^23 - 1.73854902750341387*10^9*w^24 + 2.05363635038515576*10^9*w^25 - 7.51320213484460542*10^9*w^26 + 9.05231682017247923*10^9*w^27 - 3.19241039100707662*10^10*w^28 + 3.90306177297898197*10^10*w^29 - 1.34005387058909977*10^11*w^30 + 1.65694544112485522*10^11*w^31 - 5.57415532764295637*10^11*w^32 + 6.954580203250388*10^11*w^33 - 2.30254923508920984*10^12*w^34 + 2.89399858804851393*10^12*w^35 - 9.45942845974407227*10^12*w^36 + 1.196271546591711*10^13*w^37 - 3.86922997600079734*10^13*w^38 + 4.91892131843808521*10^13*w^39 - 1.57705098208293166*10^14*w^40 + 2.01403065525889156*10^14*w^41 - 6.40917642400406733*10^14*w^42 + 8.217829457981386*10^14*w^43 - 2.59840697428181902*10^15*w^44 + 3.34352396663136347*10^15*w^45 - 1.05130586513904474*10^16*w^46 + 1.35710398534052957*10^16*w^47 - 4.24622484850525644*10^16*w^48 + 5.49726172417047171*10^16*w^49 - 1.71253059691888289*10^17*w^50 + 2.22298157234379105*10^17*w^51 - 6.89802603804071404*10^17*w^52 + 8.97612070159947197*10^17*w^53 - 2.77547059655766411*10^18*w^54 + 3.61987123289288204*10^18*w^55 - 1.1156696278852686*10^19*w^56 + 1.4582180059307764*10^19*w^57 - 4.48098785514002746*10^19*w^58 + 5.86864759205434194*10^19*w^59 - 1.79843651191120642*10^20*w^60 + 2.35988898190703498*10^20*w^61 - 7.21335209262721151*10^20*w^62 + 9.48259032337574746*10^20*w^63 - 2.89155825871612369*10^21*w^64 + 3.80786703330898494*10^21*w^65 - 1.15852984581070404*10^22*w^66 + 1.52822793557139575*10^22*w^67 - 4.63966819227176793*10^22*w^68 + 6.13018896433759476*10^22*w^69 - 1.85734195101552502*10^23*w^70 + 2.45789352317877565*10^23*w^71 - 7.43259137696978913*10^23*w^72 + 9.85091890274718551*10^23*w^73 - 2.97336377372403749*10^24*w^74 + 3.94669227675116123*10^24*w^75 - 1.18912984132011962*10^25*w^76 + 1.58069747120145957*10^25*w^77 - 4.75440700675593984*10^25*w^78 + 6.32903404696496678*10^25*w^79 - 1.9004667481059717*10^26*w^80 + 2.53344714828509516*10^26*w^81 - 7.59505286627759409*10^26*w^82 + 1.01387204593295856*10^27*w^83 - 3.03470613722131106*10^27*w^84 + 4.05659117331072778*10^27*w^85 - 1.21234320806288882*10^28*w^86 + 1.62276249610422683*10^28*w^87 - 4.8424438940029395*10^28*w^88 + 6.49041119937656561*10^28*w^89 - 1.93392642919611777*10^29*w^90 + 2.59549426671360323*10^29*w^91 - 7.72248860270919374*10^29*w^92 + 1.03777907280978971*10^30*w^93 - 3.08334177921382758*10^30*w^94 + 4.148895008527812*10^30*w^95 - 1.23094237581496721*10^31*w^96 + 1.658470875859992*10^31*w^97 - 4.913710970457548*10^31*w^98 + 6.62881339184555843*10^31*w^99 - 1.96128678144436114*10^32*w^100 + 2.649235136787564*10^32*w^101 - 7.82772646494496182*10^32*w^102 + 1.05868272273733681*10^33*w^103 - 3.12389447615962515*10^33*w^104 + 4.23033964334633369*10^33*w^105 - 1.24659705478669092*10^34*w^106 + 1.69025377219537441*10^34*w^107 - 4.97424841921396892*10^34*w^108 + 6.75303105901561*10^34*w^109 - 1.98473651743829552*10^35*w^110 + 2.69785358378612586*10^35*w^111 - 7.91871017709889275*10^35*w^112 + 1.07773804187532495*10^36*w^113 - 3.15925175180131983*10^36*w^114 + 4.30512200665661095*10^36*w^115 - 1.26035839344747205*10^37*w^116 + 1.71963846579107618*10^37*w^117 - 5.02788812530348022*10^37*w^118 + 6.86863010421551587*10^37*w^119 - 2.00567440361224033*10^38*w^120 + 2.74338083357106415*10^38*w^121 - 8.00055229588049181*10^38*w^122 + 1.09568730422417524*10^39*w^123 - 3.19128458342156616*10^39*w^124 + 4.37595811791444076*10^39*w^125 - 1.27291190341450978*10^40*w^126 + 1.74762000580916663*10^40*w^127 - 5.07714461804095711*10^40*w^128 + 6.97926042690464746*10^40*w^129 - 2.02502380812740825*10^41*w^130 + 2.78715725641673305*10^41*w^131 - 8.07664712835862442*10^41*w^132 + 1.11302329776241742*10^42*w^133 - 3.22124198721350575*10^42*w^134 + 4.44466170355697485*10^42*w^135 - 1.28471763915801873*10^43*w^136 + 1.77486665264420031*10^43*w^137 - 5.12371402705235569*10^43*w^138 + 7.08738675361002336*10^43*w^139 - 2.04341062750787914*10^44*w^140 + 2.83009282535317806*10^44*w^141 - 8.14930634319254503*10^44*w^142 + 1.13008231220531842*10^45*w^143 - 3.24997846831460043*10^45*w^144 + 4.51247674314355428*10^45*w^145 - 1.29609172430241907*10^46*w^146 + 1.80183899954357827*10^46*w^147 - 5.16876676803206711*10^46*w^148 + 7.19471602077383113*10^46*w^149 - 2.06126852490375131*10^47*w^150 + 2.87282068671010831*10^47*w^151 - 8.220137928824799*10^47*w^152 + 1.1470994028101841*10^48*w^153 - 3.27809067812915156*10^48*w^154 + 4.58027662584343551*10^48*w^155 - 1.30725570058201289*10^49*w^156 + 1.82886184278871056*10^49*w^157 - 5.21312598878793352*10^49*w^158 + 7.302457082186712*10^49*w^159 - 2.07890354030064425*10^50*w^160 + 2.9157911287745808*10^50*w^161 - 8.29028042365908432*10^50*w^162 + 1.16424243332330279*10^51*w^163 - 3.30600243314164634*10^51*w^164 + 4.64868763140185048*10^51*w^165 - 1.31836742378635551*10^52*w^166 + 1.85616902376337495*10^52*w^167 - 5.25737997451041307*10^52*w^168 + 7.41148373942619608*10^52*w^169 - 2.09653503126273218*10^53*w^170 + 2.95933092001543574*10^53*w^171 - 8.36055219357725458*10^53*w^172 + 1.18163369665008853*10^54*w^173 - 3.33401920143645678*10^54*w^174 + 4.71816779055405555*10^54*w^175 - 1.32954097171410926*10^55*w^176 + 1.88393222224726814*10^55*w^177 - 5.30195495835510302*10^55*w^178 + 7.52243997526517571*10^55*w^179 - 2.11432232805243117*10^56*w^180 + 3.00368180671649445*10^56*w^181 - 8.43154910468930193*10^56*w^182 + 1.19936401167293678*10^57*w^183 - 3.36236392567539571*10^57*w^184 + 4.78905855090344181*10^57*w^185 - 1.34085979444373468*10^58*w^186 + 1.91227990913970479*10^58*w^187 - 5.34716343645650683*10^58*w^188 + 7.63580953846711348*10^58*w^189 - 2.13238249980640203*10^59*w^190 + 3.04902608247289216*10^59*w^191 - 8.50370990570086748*10^59*w^192 + 1.21750212666702879*10^60*w^193 - 3.39120110400724771*10^60*w^194 + 4.86161938644689802*10^60*w^195 - 1.35238559042448646*10^61*w^196 + 1.94131009449895163*10^61*w^197 - 5.39323690942886861*10^61*w^198 + 7.75196293540581895*10^61*w^199 - 2.15080244088233479*10^62*w^200 + ALARM*w^201 - 25.3675710684249536*Log[Q2/muf2] + 345.332573807777204*w*Log[Q2/muf2] - 1130.97778200371027*w^2*Log[Q2/muf2] + 1571.05306330677944*w^3*Log[Q2/muf2] - 787.6707975401353*w^4*Log[Q2/muf2] + 0.105075512099147476*w^5*Log[Q2/muf2] + 1046.85963664326249*w^6*Log[Q2/muf2] - 6206.53032749643293*w^7*Log[Q2/muf2] + 10746.05110263618*w^8*Log[Q2/muf2] - 35232.81045205675*w^9*Log[Q2/muf2] + 56077.0673625870979*w^10*Log[Q2/muf2] - 161598.331256267887*w^11*Log[Q2/muf2] + 253271.337433653249*w^12*Log[Q2/muf2] - 689812.117442123984*w^13*Log[Q2/muf2] + 1.08050605057653646*10^6*w^14*Log[Q2/muf2] - 2.84884147037654502*10^6*w^15*Log[Q2/muf2] + 4.48188018497686004*10^6*w^16*Log[Q2/muf2] - 1.15582577825339686*10^7*w^17*Log[Q2/muf2] + 1.8301879782036472*10^7*w^18*Log[Q2/muf2] - 4.64052948940271444*10^7*w^19*Log[Q2/muf2] + 7.40362747834828982*10^7*w^20*Log[Q2/muf2] - 1.85092952484421648*10^8*w^21*Log[Q2/muf2] + 2.97718708085368702*10^8*w^22*Log[Q2/muf2] - 7.35098412772226076*10^8*w^23*Log[Q2/muf2] + 1.19253141616439441*10^9*w^24*Log[Q2/muf2] - 2.91100333699457635*10^9*w^25*Log[Q2/muf2] + 4.76421841738893427*10^9*w^26*Log[Q2/muf2] - 1.15046715955688114*10^10*w^27*Log[Q2/muf2] + 1.89991212786653074*10^10*w^28*Log[Q2/muf2] - 4.54048926013196946*10^10*w^29*Log[Q2/muf2] + 7.56725812630188882*10^10*w^30*Log[Q2/muf2] - 1.79022909019177718*10^11*w^31*Log[Q2/muf2] + 3.01144107955535674*10^11*w^32*Log[Q2/muf2] - 7.053735926943401*10^11*w^33*Log[Q2/muf2] + 1.19772991921846904*10^12*w^34*Log[Q2/muf2] - 2.77795694677459826*10^12*w^35*Log[Q2/muf2] + 4.76185830244057289*10^12*w^36*Log[Q2/muf2] - 1.09368894877119799*10^13*w^37*Log[Q2/muf2] + 1.89272792767119609*10^13*w^38*Log[Q2/muf2] - 4.30499770794704731*10^13*w^39*Log[Q2/muf2] + 7.52209466884658903*10^13*w^40*Log[Q2/muf2] - 1.69433414264565717*10^14*w^41*Log[Q2/muf2] + 2.98924328360336987*10^14*w^42*Log[Q2/muf2] - 6.66805774603735354*10^14*w^43*Log[Q2/muf2] + 1.18790038133398697*10^15*w^44*Log[Q2/muf2] - 2.62418327634802577*10^15*w^45*Log[Q2/muf2] + 4.72077393129446157*10^15*w^46*Log[Q2/muf2] - 1.03275861365855628*10^16*w^47*Log[Q2/muf2] + 1.87617888828056095*10^16*w^48*Log[Q2/muf2] - 4.06466600222235777*10^16*w^49*Log[Q2/muf2] + 7.45715305925246831*10^16*w^50*Log[Q2/muf2] - 1.59985605509093501*10^17*w^51*Log[Q2/muf2] + 2.96426401119793419*10^17*w^52*Log[Q2/muf2] - 6.29757523853509303*10^17*w^53*Log[Q2/muf2] + 1.17844935355869171*10^18*w^54*Log[Q2/muf2] - 2.47917349799408994*10^18*w^55*Log[Q2/muf2] + 4.685531118458376*10^18*w^56*Log[Q2/muf2] - 9.76078920473176937*10^18*w^57*Log[Q2/muf2] + 1.86321529288473013*10^19*w^58*Log[Q2/muf2] - 3.84334810558057336*10^19*w^59*Log[Q2/muf2] + 7.41011734551929127*10^19*w^60*Log[Q2/muf2] - 1.51350127050383182*10^20*w^61*Log[Q2/muf2] + 2.94744541547376316*10^20*w^62*Log[Q2/muf2] - 5.96080625109068183*10^20*w^63*Log[Q2/muf2] + 1.17253375669551957*10^21*w^64*Log[Q2/muf2] - 2.34788454843609442*10^21*w^65*Log[Q2/muf2] + 4.66512913872493911*10^21*w^66*Log[Q2/muf2] - 9.24906776028561397*10^21*w^67*Log[Q2/muf2] + 1.85635155537737372*10^22*w^68*Log[Q2/muf2] - 3.64391589542185038*10^22*w^69*Log[Q2/muf2] + 7.38778560163471168*10^22*w^70*Log[Q2/muf2] - 1.43577807159619226*10^23*w^71*Log[Q2/muf2] + 2.94052526877036001*10^23*w^72*Log[Q2/muf2] - 5.65788502488105486*10^23*w^73*Log[Q2/muf2] + 1.17055293532253225*10^24*w^74*Log[Q2/muf2] - 2.22980994287764421*10^24*w^75*Log[Q2/muf2] + 4.66027500600738098*10^24*w^76*Log[Q2/muf2] - 8.788757756397048*10^24*w^77*Log[Q2/muf2] + 1.85560331835720754*10^25*w^78*Log[Q2/muf2] - 3.46443138044323934*10^25*w^79*Log[Q2/muf2] + 7.38942354002390231*10^25*w^80*Log[Q2/muf2] - 1.3657779667288977*10^26*w^81*Log[Q2/muf2] + 2.94297444664231175*10^26*w^82*Log[Q2/muf2] - 5.38481407904734638*10^26*w^83*Log[Q2/muf2] + 1.17222670035931714*10^27*w^84*Log[Q2/muf2] - 2.12325703173318615*10^27*w^85*Log[Q2/muf2] + 4.66965275297516685*10^27*w^86*Log[Q2/muf2] - 8.37287165028625309*10^27*w^87*Log[Q2/muf2] + 1.86039045564443345*10^28*w^88*Log[Q2/muf2] - 3.30206068952905124*10^28*w^89*Log[Q2/muf2] + 7.41257076019608553*10^28*w^90*Log[Q2/muf2] - 1.30236636377662223*10^29*w^91*Log[Q2/muf2] + 2.95377593999139172*10^29*w^92*Log[Q2/muf2] - 5.13709441496318282*10^29*w^93*Log[Q2/muf2] + 1.17714220241877007*10^30*w^94*Log[Q2/muf2] - 2.02645490365152543*10^30*w^95*Log[Q2/muf2] + 4.69160847051990925*10^30*w^96*Log[Q2/muf2] - 7.99447841134766312*10^30*w^97*Log[Q2/muf2] + 1.87005697236425502*10^31*w^98*Log[Q2/muf2] - 3.15410328470160227*10^31*w^99*Log[Q2/muf2] + 7.45464529200895722*10^31*w^100*Log[Q2/muf2] - 1.24449478824014379*10^32*w^101*Log[Q2/muf2] + 2.97191960259626185*10^32*w^102*Log[Q2/muf2] - 4.910666904729373*10^32*w^103*Log[Q2/muf2] + 1.18490613056343326*10^33*w^104*Log[Q2/muf2] - 1.93783565261713079*10^33*w^105*Log[Q2/muf2] + 4.72461664911867277*10^33*w^106*Log[Q2/muf2] - 7.64753278253447874*10^33*w^107*Log[Q2/muf2] + 1.88401302416976578*10^34*w^108*Log[Q2/muf2] - 3.01823175076404564*10^34*w^109*Log[Q2/muf2] + 7.51337228680499398*10^34*w^110*Log[Q2/muf2] - 1.19126823660206469*10^35*w^111*Log[Q2/muf2] + 2.996529929550062*10^35*w^112*Log[Q2/muf2] - 4.70209302659508789*10^35*w^113*Log[Q2/muf2] + 1.1951821161906587*10^36*w^114*Log[Q2/muf2] - 1.85607919611476813*10^36*w^115*Log[Q2/muf2] + 4.76738680361913231*10^36*w^116*Log[Q2/muf2] - 7.32696970905251418*10^36*w^117*Log[Q2/muf2] + 1.90176409808230267*10^37*w^118*Log[Q2/muf2] - 2.89250349982749594*10^37*w^119*Log[Q2/muf2] + 7.58685862839752289*10^37*w^120*Log[Q2/muf2] - 1.14194190701398192*10^38*w^121*Log[Q2/muf2] + 3.02688277754054685*10^38*w^122*Log[Q2/muf2] - 4.5085177776963485*10^38*w^123*Log[Q2/muf2] + 1.20769335036891285*10^39*w^124*Log[Q2/muf2] - 1.78009129118121588*10^39*w^125*Log[Q2/muf2] + 4.81886139915679513*10^39*w^126*Log[Q2/muf2] - 7.02859553635715057*10^39*w^127*Log[Q2/muf2] + 1.92290635272327683*10^40*w^128*Log[Q2/muf2] - 2.77531133547055891*10^40*w^129*Log[Q2/muf2] + 7.67356274353668454*10^40*w^130*Log[Q2/muf2] - 1.09589982230814516*10^41*w^131*Log[Q2/muf2] + 3.06238986565954596*10^41*w^132*Log[Q2/muf2] - 4.327580145143227*10^41*w^133*Log[Q2/muf2] + 1.22221539436757665*10^42*w^134*Log[Q2/muf2] - 1.70896685941151873*10^42*w^135*Log[Q2/muf2] + 4.87818433575924923*10^42*w^136*Log[Q2/muf2] - 6.74894016554011456*10^42*w^137*Log[Q2/muf2] + 1.94711328860059121*10^43*w^138*Log[Q2/muf2] - 2.66532456723193013*10^43*w^139*Log[Q2/muf2] + 7.77223958263527162*10^43*w^140*Log[Q2/muf2] - 1.05263159288257664*10^44*w^141*Log[Q2/muf2] + 3.10257646123610651*10^44*w^142*Log[Q2/muf2] - 4.15732207445202767*10^44*w^143*Log[Q2/muf2] + 1.23856724761398281*10^45*w^144*Log[Q2/muf2] - 1.64195453183881172*10^45*w^145*Log[Q2/muf2] + 4.94466555280823235*10^45*w^146*Log[Q2/muf2] - 6.48511960803078531*10^45*w^147*Log[Q2/muf2] + 1.97412183201000228*10^46*w^148*Log[Q2/muf2] - 2.56143593168188375*10^46*w^149*Log[Q2/muf2] + 7.88188625059968445*10^46*w^150*Log[Q2/muf2] - 1.01171198270877742*10^47*w^151*Log[Q2/muf2] + 3.14706024595031517*10^47*w^152*Log[Q2/muf2] - 3.99611000723645331*10^47*w^153*Log[Q2/muf2] + 1.25660316675535272*10^48*w^154*Log[Q2/muf2] - 1.57842658551003275*10^48*w^155*Log[Q2/muf2] + 5.01774946861851836*10^48*w^156*Log[Q2/muf2] - 6.23472100009379092*10^48*w^157*Log[Q2/muf2] + 2.00372019407739561*10^49*w^158*Log[Q2/muf2] - 2.46271767818101929*10^49*w^159*Log[Q2/muf2] + 8.00169541182015532*10^49*w^160*Log[Q2/muf2] - 9.72784158593217227*10^49*w^161*Log[Q2/muf2] + 3.1955334686164367*10^50*w^162*Log[Q2/muf2] - 3.84257105192413933*10^50*w^163*Log[Q2/muf2] + 1.27620584093243353*10^51*w^164*Log[Q2/muf2] - 1.51785464157649527*10^51*w^165*Log[Q2/muf2] + 5.09698891893685505*10^51*w^166*Log[Q2/muf2] - 5.99571014139410437*10^51*w^167*Log[Q2/muf2] + 2.03573793021306898*10^52*w^168*Log[Q2/muf2] - 2.36838640988374646*10^52*w^169*Log[Q2/muf2] + 8.13101741106273043*10^52*w^170*Log[Q2/muf2] - 9.35546326814115498*10^52*w^171*Log[Q2/muf2] + 3.24774852277601973*10^53*w^172*Log[Q2/muf2] - 3.69554220995086026*10^53*w^173*Log[Q2/muf2] + 1.29728090416205492*10^54*w^174*Log[Q2/muf2] - 1.45979037921775627*10^54*w^175*Log[Q2/muf2] + 5.1820242885423194*10^54*w^176*Log[Q2/muf2] - 5.76635825318705176*10^54*w^177*Log[Q2/muf2] + 2.07003800783650715*10^55*w^178*Log[Q2/muf2] - 2.27777527302915168*10^55*w^179*Log[Q2/muf2] + 8.269330133150637*10^55*w^180*Log[Q2/muf2] - 8.99741174039251802*10^55*w^181*Log[Q2/muf2] + 3.30350649756969673*10^56*w^182*Log[Q2/muf2] - 3.55403028708324234*10^56*w^183*Log[Q2/muf2] + 1.31975258722941095*10^57*w^184*Log[Q2/muf2] - 1.40385031557668167*10^57*w^185*Log[Q2/muf2] + 5.27256700088513168*10^57*w^186*Log[Q2/muf2] - 5.54518419186268277*10^57*w^187*Log[Q2/muf2] + 2.10651053788255516*10^58*w^188*Log[Q2/muf2] - 2.19031201555748923*10^58*w^189*Log[Q2/muf2] + 8.41621520502258368*10^58*w^190*Log[Q2/muf2] - 8.651475354594619*10^58*w^191*Log[Q2/muf2] + 3.36264814328118289*10^59*w^192*Log[Q2/muf2] - 3.41718025087290867*10^59*w^193*Log[Q2/muf2] + 1.34356028791148156*10^60*w^194*Log[Q2/muf2] - 1.34970378697502619*10^60*w^195*Log[Q2/muf2] + 5.36838649710085309*10^60*w^196*Log[Q2/muf2] - 5.33090879085508699*10^60*w^197*Log[Q2/muf2] + 2.145067831153416*10^61*w^198*Log[Q2/muf2] - 2.10550163908321042*10^61*w^199*Log[Q2/muf2] + 8.57133922475458456*10^61*w^200*Log[Q2/muf2] + 16.2453827140197129*Log[Q2/muf2]^2 - 80.0532608622529571*w*Log[Q2/muf2]^2 + 166.139750267028333*w^2*Log[Q2/muf2]^2 + 41.0605750663980173*w^3*Log[Q2/muf2]^2 - 452.410505284472994*w^4*Log[Q2/muf2]^2 + 622.574686949303073*w^5*Log[Q2/muf2]^2 - 1731.88425615047626*w^6*Log[Q2/muf2]^2 + 2483.273402589764*w^7*Log[Q2/muf2]^2 - 6383.56837004132052*w^8*Log[Q2/muf2]^2 + 9362.32440414331*w^9*Log[Q2/muf2]^2 - 23596.7855130217021*w^10*Log[Q2/muf2]^2 + 35097.6232827018556*w^11*Log[Q2/muf2]^2 - 87735.07502733258*w^12*Log[Q2/muf2]^2 + 132021.550174395929*w^13*Log[Q2/muf2]^2 - 328012.983504477785*w^14*Log[Q2/muf2]^2 + 499183.322849434208*w^15*Log[Q2/muf2]^2 - 1.23222519652562047*10^6*w^16*Log[Q2/muf2]^2 + 1.89726938186290686*10^6*w^17*Log[Q2/muf2]^2 - 4.64800528908988026*10^6*w^18*Log[Q2/muf2]^2 + 7.24533322718173482*10^6*w^19*Log[Q2/muf2]^2 - 1.75938952088945006*10^7*w^20*Log[Q2/muf2]^2 + 2.77855081986158595*10^7*w^21*Log[Q2/muf2]^2 - 6.679784769442099*10^7*w^22*Log[Q2/muf2]^2 + 1.06952556491838109*10^8*w^23*Log[Q2/muf2]^2 - 2.5426822755838165*10^8*w^24*Log[Q2/muf2]^2 + 4.13032388285858103*10^8*w^25*Log[Q2/muf2]^2 - 9.700754332991478*10^8*w^26*Log[Q2/muf2]^2 + 1.59967118733940063*10^9*w^27*Log[Q2/muf2]^2 - 3.70835827923097737*10^9*w^28*Log[Q2/muf2]^2 + 6.21138473478220615*10^9*w^29*Log[Q2/muf2]^2 - 1.4201003961860043*10^10*w^30*Log[Q2/muf2]^2 + 2.41732580506084415*10^10*w^31*Log[Q2/muf2]^2 - 5.44667651064836086*10^10*w^32*Log[Q2/muf2]^2 + 9.42684287107749943*10^10*w^33*Log[Q2/muf2]^2 - 2.09192378239055711*10^11*w^34*Log[Q2/muf2]^2 + 3.68291279495089543*10^11*w^35*Log[Q2/muf2]^2 - 8.04449311294050956*10^11*w^36*Log[Q2/muf2]^2 + 1.44122760991720733*10^12*w^37*Log[Q2/muf2]^2 - 3.09695773891871527*10^12*w^38*Log[Q2/muf2]^2 + 5.64835155220900336*10^12*w^39*Log[Q2/muf2]^2 - 1.19345983990544648*10^13*w^40*Log[Q2/muf2]^2 + 2.21666188527789544*10^13*w^41*Log[Q2/muf2]^2 - 4.60335254391728025*10^13*w^42*Log[Q2/muf2]^2 + 8.70990820703346469*10^13*w^43*Log[Q2/muf2]^2 - 1.77704072253579219*10^14*w^44*Log[Q2/muf2]^2 + 3.42624193922119231*10^14*w^45*Log[Q2/muf2]^2 - 6.86505730568220766*10^14*w^46*Log[Q2/muf2]^2 + 1.3491864539418392*10^15*w^47*Log[Q2/muf2]^2 - 2.65390277562336743*10^15*w^48*Log[Q2/muf2]^2 + 5.31788670443305343*10^15*w^49*Log[Q2/muf2]^2 - 1.026581176125542*10^16*w^50*Log[Q2/muf2]^2 + 2.09791020111457953*10^16*w^51*Log[Q2/muf2]^2 - 3.97324164095308831*10^16*w^52*Log[Q2/muf2]^2 + 8.28297433042041967*10^16*w^53*Log[Q2/muf2]^2 - 1.53857335449830181*10^17*w^54*Log[Q2/muf2]^2 + 3.27273745514648693*10^17*w^55*Log[Q2/muf2]^2 - 5.96064207849612451*10^17*w^56*Log[Q2/muf2]^2 + 1.29401058234118131*10^18*w^57*Log[Q2/muf2]^2 - 2.31020868432806374*10^18*w^58*Log[Q2/muf2]^2 + 5.11970480062699956*10^18*w^59*Log[Q2/muf2]^2 - 8.95727439221989653*10^18*w^60*Log[Q2/muf2]^2 + 2.02681001556795569*10^19*w^61*Log[Q2/muf2]^2 - 3.474173282448451*10^19*w^62*Log[Q2/muf2]^2 + 8.02831743312909087*10^19*w^63*Log[Q2/muf2]^2 - 1.34791822847505943*10^20*w^64*Log[Q2/muf2]^2 + 3.18172981118384486*10^20*w^65*Log[Q2/muf2]^2 - 5.23116722813078186*10^20*w^66*Log[Q2/muf2]^2 + 1.26157943122571084*10^21*w^67*Log[Q2/muf2]^2 - 2.03069180666782635*10^21*w^68*Log[Q2/muf2]^2 + 5.00454904328420269*10^21*w^69*Log[Q2/muf2]^2 - 7.884749611110216*10^21*w^70*Log[Q2/muf2]^2 + 1.98610386381643965*10^22*w^71*Log[Q2/muf2]^2 - 3.06209778699577207*10^22*w^72*Log[Q2/muf2]^2 + 7.88522735640250491*10^22*w^73*Log[Q2/muf2]^2 - 1.1893969706023207*10^23*w^74*Log[Q2/muf2]^2 + 3.13177990188041834*10^23*w^75*Log[Q2/muf2]^2 - 4.62062897655233354*10^23*w^76*Log[Q2/muf2]^2 + 1.24429481630558382*10^24*w^77*Log[Q2/muf2]^2 - 1.79527996153588972*10^24*w^78*Log[Q2/muf2]^2 + 4.94539998439170324*10^24*w^79*Log[Q2/muf2]^2 - 6.97606944394297811*10^24*w^80*Log[Q2/muf2]^2 + 1.96615301086822739*10^25*w^81*Log[Q2/muf2]^2 - 2.71099039034168817*10^25*w^82*Log[Q2/muf2]^2 + 7.81921665761541301*10^25*w^83*Log[Q2/muf2]^2 - 1.053598314874993*10^26*w^84*Log[Q2/muf2]^2 + 3.11051327106344226*10^26*w^85*Log[Q2/muf2]^2 - 4.09490323587881802*10^26*w^86*Log[Q2/muf2]^2 + 1.23770481168170532*10^27*w^87*Log[Q2/muf2]^2 - 1.59156908082832555*10^27*w^88*Log[Q2/muf2]^2 + 4.92620063772333468*10^27*w^89*Log[Q2/muf2]^2 - 6.186037829436386*10^27*w^90*Log[Q2/muf2]^2 + 1.96115226317355636*10^28*w^91*Log[Q2/muf2]^2 - 2.40434599504789769*10^28*w^92*Log[Q2/muf2]^2 + 7.80924985921957218*10^28*w^93*Log[Q2/muf2]^2 - 9.34481824570547077*10^28*w^94*Log[Q2/muf2]^2 + 3.11029118670812995*10^29*w^95*Log[Q2/muf2]^2 - 3.63183832916359669*10^29*w^96*Log[Q2/muf2]^2 + 1.23902985095413324*10^30*w^97*Log[Q2/muf2]^2 - 1.41141978251497353*10^30*w^98*Log[Q2/muf2]^2 + 4.93681710655158353*10^30*w^99*Log[Q2/muf2]^2 - 5.48469183707550119*10^30*w^100*Log[Q2/muf2]^2 + 1.9674001090174698*10^31*w^101*Log[Q2/muf2]^2 - 2.13111493069134755*10^31*w^102*Log[Q2/muf2]^2 + 7.84178295389341269*10^31*w^103*Log[Q2/muf2]^2 - 8.27965686395091871*10^31*w^104*Log[Q2/muf2]^2 + 3.12614949601887047*10^32*w^105*Log[Q2/muf2]^2 - 3.21633121073518844*10^32*w^106*Log[Q2/muf2]^2 + 1.24644755108465619*10^33*w^107*Log[Q2/muf2]^2 - 1.24923507862354909*10^33*w^108*Log[Q2/muf2]^2 + 4.97054901192256373*10^33*w^109*Log[Q2/muf2]^2 - 4.85125865139484276*10^33*w^110*Log[Q2/muf2]^2 + 1.982429403528269*10^34*w^111*Log[Q2/muf2]^2 - 1.88357640391023031*10^34*w^112*Log[Q2/muf2]^2 + 7.90771895459436031*10^34*w^113*Log[Q2/muf2]^2 - 7.31176275492545598*10^34*w^114*Log[Q2/muf2]^2 + 3.15472941790550447*10^35*w^115*Log[Q2/muf2]^2 - 2.83767218220289306*10^35*w^116*Log[Q2/muf2]^2 + 1.25871619694994897*10^36*w^117*Log[Q2/muf2]^2 - 1.10101844699954339*10^36*w^118*Log[Q2/muf2]^2 + 5.02280019940157024*10^36*w^119*Log[Q2/muf2]^2 - 4.27080602927078011*10^36*w^120*Log[Q2/muf2]^2 + 2.00453690209632878*10^37*w^121*Log[Q2/muf2]^2 - 1.65614459521709768*10^37*w^122*Log[Q2/muf2]^2 + 8.00073887117081161*10^37*w^123*Log[Q2/muf2]^2 - 6.42021648149729311*10^37*w^124*Log[Q2/muf2]^2 + 3.19368409848172894*10^38*w^125*Log[Q2/muf2]^2 - 2.48801796623991034*10^38*w^126*Log[Q2/muf2]^2 + 1.27496327429254531*10^39*w^127*Log[Q2/muf2]^2 - 9.63826050582656931*10^38*w^128*Log[Q2/muf2]^2 + 5.09032362361969173*10^39*w^129*Log[Q2/muf2]^2 - 3.73227324596938709*10^39*w^130*Log[Q2/muf2]^2 + 2.03251307779736767*10^40*w^131*Log[Q2/muf2]^2 - 1.44465950955565061*10^40*w^132*Log[Q2/muf2]^2 + 8.11633311613625576*10^40*w^133*Log[Q2/muf2]^2 - 5.58935673679111187*10^40*w^134*Log[Q2/muf2]^2 + 3.24133072581925044*10^41*w^135*Log[Q2/muf2]^2 - 2.16146687309091837*10^41*w^136*Log[Q2/muf2]^2 + 1.29456029677615404*10^42*w^137*Log[Q2/muf2]^2 - 8.35431885936042474*10^41*w^138*Log[Q2/muf2]^2 + 5.17077018104941798*10^42*w^139*Log[Q2/muf2]^2 - 3.2272567113433645*10^42*w^140*Log[Q2/muf2]^2 + 2.06547923268610385*10^43*w^141*Log[Q2/muf2]^2 - 1.24594586314838874*10^43*w^142*Log[Q2/muf2]^2 + 8.25121246321009045*10^43*w^143*Log[Q2/muf2]^2 - 4.807175581519289*10^43*w^144*Log[Q2/muf2]^2 + 3.29643718686301203*10^44*w^145*Log[Q2/muf2]^2 - 1.85347412350083657*10^44*w^146*Log[Q2/muf2]^2 + 1.31704541923106062*10^45*w^147*Log[Q2/muf2]^2 - 7.14114456870809*10^44*w^148*Log[Q2/muf2]^2 + 5.262407591979824*10^45*w^149*Log[Q2/muf2]^2 - 2.74923054160324944*10^45*w^150*Log[Q2/muf2]^2 + 2.10278523341027491*10^46*w^151*Log[Q2/muf2]^2 - 1.05752792152374158*10^46*w^152*Log[Q2/muf2]^2 + 8.402935523167619*10^46*w^153*Log[Q2/muf2]^2 - 4.06427378936419076*10^46*w^154*Log[Q2/muf2]^2 + 3.35808618594781959*10^47*w^155*Log[Q2/muf2]^2 - 1.56046866938419065*10^47*w^156*Log[Q2/muf2]^2 + 1.3420738099325565*10^48*w^157*Log[Q2/muf2]^2 - 5.98516052107463324*10^47*w^158*Log[Q2/muf2]^2 + 5.36393892009375731*10^48*w^159*Log[Q2/muf2]^2 - 2.29302914339881559*10^48*w^160*Log[Q2/muf2]^2 + 2.14394306648083923*10^49*w^161*Log[Q2/muf2]^2 - 8.77439033647965311*10^48*w^162*Log[Q2/muf2]^2 + 8.56966518649229238*10^49*w^163*Log[Q2/muf2]^2 - 3.35315893816604007*10^49*w^164*Log[Q2/muf2]^2 + 3.42558586545471933*10^50*w^165*Log[Q2/muf2]^2 - 1.27959424344941286*10^50*w^166*Log[Q2/muf2]^2 + 1.36938481429998991*10^51*w^167*Log[Q2/muf2]^2 - 4.87547111465054142*10^50*w^168*Log[Q2/muf2]^2 + 5.47438180806543934*10^51*w^169*Log[Q2/muf2]^2 - 1.85449366226216673*10^51*w^170*Log[Q2/muf2]^2 + 2.1885823773622025*10^52*w^171*Log[Q2/muf2]^2 - 7.04090795623480513*10^51*w^172*Log[Q2/muf2]^2 + 8.75000476824910721*10^52*w^173*Log[Q2/muf2]^2 - 2.66776076204429118*10^52*w^174*Log[Q2/muf2]^2 + 3.49840935918291361*10^53*w^175*Log[Q2/muf2]^2 - 1.00852966430580187*10^53*w^176*Log[Q2/muf2]^2 + 1.39877963444259186*10^54*w^177*Log[Q2/muf2]^2 - 3.80319538155973504*10^53*w^178*Log[Q2/muf2]^2 + 5.59298597985554964*10^54*w^179*Log[Q2/muf2]^2 - 1.43022427113909141*10^54*w^180*Log[Q2/muf2]^2 + 2.2364199509305566*10^55*w^181*Log[Q2/muf2]^2 - 5.36180957641813077*10^54*w^182*Log[Q2/muf2]^2 + 8.942885002148594*10^55*w^183*Log[Q2/muf2]^2 - 2.003088479551076*10^55*w^184*Log[Q2/muf2]^2 + 3.57615291281952047*10^56*w^185*Log[Q2/muf2]^2 - 7.45361224412123875*10^55*w^186*Log[Q2/muf2]^2 + 1.43010579562856856*10^57*w^187*Log[Q2/muf2]^2 - 2.76099137037450727*10^56*w^188*Log[Q2/muf2]^2 + 5.71917557770308061*10^57*w^189*Log[Q2/muf2]^2 - 1.0174027643937508*10^57*w^190*Log[Q2/muf2]^2 + 2.28723828876744059*10^58*w^191*Log[Q2/muf2]^2 - 3.72627200054450239*10^57*w^192*Log[Q2/muf2]^2 + 9.14748438925437789*10^58*w^193*Log[Q2/muf2]^2 - 1.35498339926335634*10^58*w^194*Log[Q2/muf2]^2 + 3.65850624623430962*10^59*w^195*Log[Q2/muf2]^2 - 4.88490202055263963*10^58*w^196*Log[Q2/muf2]^2 + 1.46324611003163954*10^60*w^197*Log[Q2/muf2]^2 - 1.74271013150477287*10^59*w^198*Log[Q2/muf2]^2 + 5.85250803612714196*10^60*w^199*Log[Q2/muf2]^2 - 6.13663016092229745*10^59*w^200*Log[Q2/muf2]^2 - 1.91535229735114028*Log[Q2/muf2]^3 + 2.10459393494067162*w*Log[Q2/muf2]^3 - 5.62424067013605283*w^2*Log[Q2/muf2]^3 - 40.4514172816442586*w^3*Log[Q2/muf2]^3 + 24.3695333301456656*w^4*Log[Q2/muf2]^3 - 99.8346133311830548*w^5*Log[Q2/muf2]^3 + 57.5478673218313412*w^6*Log[Q2/muf2]^3 - 310.54563548183916*w^7*Log[Q2/muf2]^3 + 159.659428291660091*w^8*Log[Q2/muf2]^3 - 1036.54441320289589*w^9*Log[Q2/muf2]^3 + 488.269702265695324*w^10*Log[Q2/muf2]^3 - 3578.70907321353886*w^11*Log[Q2/muf2]^3 + 1601.4978518534656*w^12*Log[Q2/muf2]^3 - 12605.0164064966036*w^13*Log[Q2/muf2]^3 + 5544.47362788940934*w^14*Log[Q2/muf2]^3 - 44985.5809733526437*w^15*Log[Q2/muf2]^3 + 20031.33727893257*w^16*Log[Q2/muf2]^3 - 162032.133162095838*w^17*Log[Q2/muf2]^3 + 74839.1022906824472*w^18*Log[Q2/muf2]^3 - 587527.995223667498*w^19*Log[Q2/muf2]^3 + 286983.143989284702*w^20*Log[Q2/muf2]^3 - 2.14091040635856927*10^6*w^21*Log[Q2/muf2]^3 + 1.12256989509575222*10^6*w^22*Log[Q2/muf2]^3 - 7.82993278772146396*10^6*w^23*Log[Q2/muf2]^3 + 4.45697103724549054*10^6*w^24*Log[Q2/muf2]^3 - 2.87133122258944349*10^7*w^25*Log[Q2/muf2]^3 + 1.78909706679672543*10^7*w^26*Log[Q2/muf2]^3 - 1.05495722548067294*10^8*w^27*Log[Q2/muf2]^3 + 7.23904471612333606*10^7*w^28*Log[Q2/muf2]^3 - 3.88087487064822072*10^8*w^29*Log[Q2/muf2]^3 + 2.94566056661184469*10^8*w^30*Log[Q2/muf2]^3 - 1.42863774075339767*10^9*w^31*Log[Q2/muf2]^3 + 1.20333864953732961*10^9*w^32*Log[Q2/muf2]^3 - 5.26006237681263843*10^9*w^33*Log[Q2/muf2]^3 + 4.92876843423833748*10^9*w^34*Log[Q2/muf2]^3 - 1.93610358278091282*10^10*w^35*Log[Q2/muf2]^3 + 2.02218965011396053*10^10*w^36*Log[Q2/muf2]^3 - 7.120878343358098*10^10*w^37*Log[Q2/muf2]^3 + 8.30492017347484152*10^10*w^38*Log[Q2/muf2]^3 - 2.61578825842348817*10^11*w^39*Log[Q2/muf2]^3 + 3.41238644272636254*10^11*w^40*Log[Q2/muf2]^3 - 9.59231997925123297*10^11*w^41*Log[Q2/muf2]^3 + 1.40226483368176749*10^12*w^42*Log[Q2/muf2]^3 - 3.50968747156822704*10^12*w^43*Log[Q2/muf2]^3 + 5.76150622991887069*10^12*w^44*Log[Q2/muf2]^3 - 1.28051163727873816*10^13*w^45*Log[Q2/muf2]^3 + 2.36643561918504674*10^13*w^46*Log[Q2/muf2]^3 - 4.65564279998012369*10^13*w^47*Log[Q2/muf2]^3 + 9.715144567124181*10^13*w^48*Log[Q2/muf2]^3 - 1.68545728595543899*10^14*w^49*Log[Q2/muf2]^3 + 3.9862203579179094*10^14*w^50*Log[Q2/muf2]^3 - 6.07001809681246876*10^14*w^51*Log[Q2/muf2]^3 + 1.63457875807287459*10^15*w^52*Log[Q2/muf2]^3 - 2.17216546804034317*10^15*w^53*Log[Q2/muf2]^3 + 6.69835116581884967*10^15*w^54*Log[Q2/muf2]^3 - 7.712372636250566*10^15*w^55*Log[Q2/muf2]^3 + 2.74308830679254425*10^16*w^56*Log[Q2/muf2]^3 - 2.71169834979549433*10^16*w^57*Log[Q2/muf2]^3 + 1.12258468625230448*10^17*w^58*Log[Q2/muf2]^3 - 9.41731501499571388*10^16*w^59*Log[Q2/muf2]^3 + 4.59100087854288072*10^17*w^60*Log[Q2/muf2]^3 - 3.21857902319475651*10^17*w^61*Log[Q2/muf2]^3 + 1.87632827960776231*10^18*w^62*Log[Q2/muf2]^3 - 1.07676979603998555*10^18*w^63*Log[Q2/muf2]^3 + 7.66354378983974324*10^18*w^64*Log[Q2/muf2]^3 - 3.49663140762317931*10^18*w^65*Log[Q2/muf2]^3 + 3.12807632092593456*10^19*w^66*Log[Q2/muf2]^3 - 1.08645202577454449*10^19*w^67*Log[Q2/muf2]^3 + 1.27602824750721403*10^20*w^68*Log[Q2/muf2]^3 - 3.14167124889495877*10^19*w^69*Log[Q2/muf2]^3 + 5.20220404274551962*10^20*w^70*Log[Q2/muf2]^3 - 7.917047812301754*10^19*w^71*Log[Q2/muf2]^3 + 2.11966773147390662*10^21*w^72*Log[Q2/muf2]^3 - 1.36946533740848084*10^20*w^73*Log[Q2/muf2]^3 + 8.63198661119570529*10^21*w^74*Log[Q2/muf2]^3 + 1.47705914934021039*10^20*w^75*Log[Q2/muf2]^3 + 3.51338296178887522*10^22*w^76*Log[Q2/muf2]^3 + 3.28465201618521372*10^21*w^77*Log[Q2/muf2]^3 + 1.42929224506709086*10^23*w^78*Log[Q2/muf2]^3 + 2.35820556829467165*10^22*w^79*Log[Q2/muf2]^3 + 5.81174070695617198*10^23*w^80*Log[Q2/muf2]^3 + 1.34850417745708138*10^23*w^81*Log[Q2/muf2]^3 + 2.36205298207244411*10^24*w^82*Log[Q2/muf2]^3 + 6.96762858365771114*10^23*w^83*Log[Q2/muf2]^3 + 9.59576320005016371*10^24*w^84*Log[Q2/muf2]^3 + 3.39861250549486473*10^24*w^85*Log[Q2/muf2]^3 + 3.896582232007129*10^25*w^86*Log[Q2/muf2]^3 + 1.59729484299082011*10^25*w^87*Log[Q2/muf2]^3 + 1.58164945193799424*10^26*w^88*Log[Q2/muf2]^3 + 7.31488134348057827*10^25*w^89*Log[Q2/muf2]^3 + 6.41750168370624846*10^26*w^90*Log[Q2/muf2]^3 + 3.28647336384643117*10^26*w^91*Log[Q2/muf2]^3 + 2.60290363343399286*10^27*w^92*Log[Q2/muf2]^3 + 1.45508630102803667*10^27*w^93*Log[Q2/muf2]^3 + 1.05534191160078984*10^28*w^94*Log[Q2/muf2]^3 + 6.36820356613369086*10^27*w^95*Log[Q2/muf2]^3 + 4.27737793197890776*10^28*w^96*Log[Q2/muf2]^3 + 2.76103961654345602*10^28*w^97*Log[Q2/muf2]^3 + 1.73307536207389994*10^29*w^98*Log[Q2/muf2]^3 + 1.18786450016665099*10^29*w^99*Log[Q2/muf2]^3 + 7.01969770874799447*10^29*w^100*Log[Q2/muf2]^3 + 5.07740554123882048*10^29*w^101*Log[Q2/muf2]^3 + 2.842405181261159*10^30*w^102*Log[Q2/muf2]^3 + 2.15834133082206364*10^30*w^103*Log[Q2/muf2]^3 + 1.15060269042530194*10^31*w^104*Log[Q2/muf2]^3 + 9.13140254673634132*10^30*w^105*Log[Q2/muf2]^3 + 4.656306545959927*10^31*w^106*Log[Q2/muf2]^3 + 3.84737938686035888*10^31*w^107*Log[Q2/muf2]^3 + 1.88381928683907958*10^32*w^108*Log[Q2/muf2]^3 + 1.61519378856172715*10^32*w^109*Log[Q2/muf2]^3 + 7.61943724992208066*10^32*w^110*Log[Q2/muf2]^3 + 6.75927762557209259*10^32*w^111*Log[Q2/muf2]^3 + 3.0810362489610316*10^33*w^112*Log[Q2/muf2]^3 + 2.82062951748428144*10^33*w^113*Log[Q2/muf2]^3 + 1.24556110221902744*10^34*w^114*Log[Q2/muf2]^3 + 1.17406528377285873*10^34*w^115*Log[Q2/muf2]^3 + 5.03421146685497798*10^34*w^116*Log[Q2/muf2]^3 + 4.87584691431773983*10^34*w^117*Log[Q2/muf2]^3 + 2.034228553297846*10^35*w^118*Log[Q2/muf2]^3 + 2.02076153947650458*10^35*w^119*Log[Q2/muf2]^3 + 8.21813786990539158*10^35*w^120*Log[Q2/muf2]^3 + 8.35930173593628*10^35*w^121*Log[Q2/muf2]^3 + 3.31937127747484277*10^36*w^122*Log[Q2/muf2]^3 + 3.45212843188575652*10^36*w^123*Log[Q2/muf2]^3 + 1.34044859288121685*10^37*w^124*Log[Q2/muf2]^3 + 1.42340686578392525*10^37*w^125*Log[Q2/muf2]^3 + 5.41202083815656153*10^37*w^126*Log[Q2/muf2]^3 + 5.86073351389850589*10^37*w^127*Log[Q2/muf2]^3 + 2.18467392917668267*10^38*w^128*Log[Q2/muf2]^3 + 2.40993290364224697*10^38*w^129*Log[Q2/muf2]^3 + 8.81727593956449139*10^38*w^130*Log[Q2/muf2]^3 + 9.89764293381357682*10^38*w^131*Log[Q2/muf2]^3 + 3.55799657475507085*10^39*w^132*Log[Q2/muf2]^3 + 4.06042575981261563*10^39*w^133*Log[Q2/muf2]^3 + 1.43549747913538118*10^40*w^134*Log[Q2/muf2]^3 + 1.66402322601468279*10^40*w^135*Log[Q2/muf2]^3 + 5.79065344545881453*10^40*w^136*Log[Q2/muf2]^3 + 6.81281740243877039*10^40*w^137*Log[Q2/muf2]^3 + 2.33551820470659357*10^41*w^138*Log[Q2/muf2]^3 + 2.78677650431845784*10^41*w^139*Log[Q2/muf2]^3 + 9.41828204066213532*10^41*w^140*Log[Q2/muf2]^3 + 1.13896751752164284*10^42*w^141*Log[Q2/muf2]^3 + 3.79747561854989781*10^42*w^142*Log[Q2/muf2]^3 + 4.65133649897946133*10^42*w^143*Log[Q2/muf2]^3 + 1.53092949152985507*10^43*w^144*Log[Q2/muf2]^3 + 1.89811591170832094*10^43*w^145*Log[Q2/muf2]^3 + 6.17098110603509644*10^43*w^146*Log[Q2/muf2]^3 + 7.740441352282635*10^43*w^147*Log[Q2/muf2]^3 + 2.48710393765227597*10^44*w^148*Log[Q2/muf2]^3 + 3.15445670686944335*10^44*w^149*Log[Q2/muf2]^3 + 1.0022501414075125*10^45*w^150*Log[Q2/muf2]^3 + 1.2847411340045156*10^45*w^151*Log[Q2/muf2]^3 + 4.03833644926707755*10^45*w^152*Log[Q2/muf2]^3 + 5.22942504048714456*10^45*w^153*Log[Q2/muf2]^3 + 1.6269518218722306*10^46*w^154*Log[Q2/muf2]^3 + 2.12742066471939788*10^46*w^155*Log[Q2/muf2]^3 + 6.55381655510859687*10^46*w^156*Log[Q2/muf2]^3 + 8.65021147319230806*10^46*w^157*Log[Q2/muf2]^3 + 2.639749859824272*10^47*w^158*Log[Q2/muf2]^3 + 3.5154897798337605*10^47*w^159*Log[Q2/muf2]^3 + 1.06311838204613395*10^48*w^160*Log[Q2/muf2]^3 + 1.42804434754419675*10^48*w^161*Log[Q2/muf2]^3 + 4.28106904391186168*10^48*w^162*Log[Q2/muf2]^3 + 5.79835071494256776*10^48*w^163*Log[Q2/muf2]^3 + 1.72375655437183654*10^49*w^164*Log[Q2/muf2]^3 + 2.35333456499513224*10^49*w^165*Log[Q2/muf2]^3 + 6.93991278784634471*10^49*w^166*Log[Q2/muf2]^3 + 9.54746558224837853*10^49*w^167*Log[Q2/muf2]^3 + 2.79375115517089183*10^50*w^168*Log[Q2/muf2]^3 + 3.87191662812796413*10^50*w^169*Log[Q2/muf2]^3 + 1.12454864561240504*10^51*w^170*Log[Q2/muf2]^3 + 1.5696580531125838*10^51*w^171*Log[Q2/muf2]^3 + 4.52612708002999537*10^51*w^172*Log[Q2/muf2]^3 + 6.36110349777874901*10^51*w^173*Log[Q2/muf2]^3 + 1.8215215678819386*10^52*w^174*Log[Q2/muf2]^3 + 2.57700323722008035*10^52*w^175*Log[Q2/muf2]^3 + 7.32996730998987704*10^52*w^176*Log[Q2/muf2]^3 + 1.04365961786546136*10^53*w^177*Log[Q2/muf2]^3 + 2.94938136710136514*10^53*w^178*Log[Q2/muf2]^3 + 4.22542252627601429*10^53*w^179*Log[Q2/muf2]^3 + 1.1866482241077684*10^54*w^180*Log[Q2/muf2]^3 + 1.71022926594150873*10^54*w^181*Log[Q2/muf2]^3 + 4.77393145655943371*10^54*w^182*Log[Q2/muf2]^3 + 6.92016903155286704*10^54*w^183*Log[Q2/muf2]^3 + 1.92041200674874919*10^55*w^184*Log[Q2/muf2]^3 + 2.79938219919538723*10^55*w^185*Log[Q2/muf2]^3 + 7.724628204057189*10^55*w^186*Log[Q2/muf2]^3 + 1.13212787131156096*10^56*w^187*Log[Q2/muf2]^3 + 3.10689487523980929*10^56*w^188*Log[Q2/muf2]^3 + 4.57742212774877567*10^56*w^189*Log[Q2/muf2]^3 + 1.24951698496796054*10^57*w^190*Log[Q2/muf2]^3 + 1.85030280630742371*10^57*w^191*Log[Q2/muf2]^3 + 5.02487432933387164*10^57*w^192*Log[Q2/muf2]^3 + 7.477646818760611*10^57*w^193*Log[Q2/muf2]^3 + 2.02058189548704247*10^58*w^194*Log[Q2/muf2]^3 + 3.02128098625658815*10^58*w^195*Log[Q2/muf2]^3 + 8.12450056032952823*10^58*w^196*Log[Q2/muf2]^3 + 1.22046364443963964*10^59*w^197*Log[Q2/muf2]^3 + 3.2665294468494917*10^59*w^198*Log[Q2/muf2]^3 + 4.92912110527839876*10^59*w^199*Log[Q2/muf2]^3 + 1.31324837996613143*10^60*w^200*Log[Q2/muf2]^3, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}}, {{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, -0.1047341531164667 - 1.0387682206633675*w + 1.96407794934442301*w^2 + 0.8175002522313544*w^3 - 3.38906579980187513*w^4 + 5.95060298325152236*w^5 + 2.6055476442798784*w^6 + 22.8905224733180216*w^7 + 26.2302282493733885*w^8 + 89.5676886855138262*w^9 + 129.23720472424392*w^10 + 350.200214990059241*w^11 + 558.8187725272888*w^12 + 1366.05678846794998*w^13 + 2303.15141583901341*w^14 + 5320.42862040961851*w^15 + 9282.36255066864133*w^16 + 20706.7740774908763*w^17 + 36972.2906860597994*w^18 + 80579.1143780026619*w^19 + 146287.020057310709*w^20 + 313646.318527558781*w^21 + 576559.191892971972*w^22 + 1.22141914827384645*10^6*w^23 + 2.26714714031333243*10^6*w^24 + 4.75941314422897406*10^6*w^25 + 8.90287145873793193*10^6*w^26 + 1.85582432615044225*10^7*w^27 + 3.49346714421947558*10^7*w^28 + 7.241504588882199*10^7*w^29 + 1.37033858031427706*10^8*w^30 + 2.82769340037051239*10^8*w^31 + 5.37470080656665029*10^8*w^32 + 1.10495307200265349*10^9*w^33 + 2.1081872059434428*10^9*w^34 + 4.32071643337275496*10^9*w^35 + 8.27068126483907137*10^9*w^36 + 1.69066730432686756*10^10*w^37 + 3.24550965204695343*10^10*w^38 + 6.619722186616959*10^10*w^39 + 1.27395785298586234*10^11*w^40 + 2.59351508436354808*10^11*w^41 + 5.00231449874373135*10^11*w^42 + 1.01670101876759324*10^12*w^43 + 1.96489122856127232*10^12*w^44 + 3.98787401621414315*10^12*w^45 + 7.72078791594316256*10^12*w^46 + 1.56502708967181801*10^13*w^47 + 3.03488077336366715*10^13*w^48 + 6.145023739129072*10^13*w^49 + 1.19337785922797938*10^14*w^50 + 2.41399336267394513*10^14*w^51 + 4.69427748474653551*10^14*w^52 + 9.48744863726558336*10^14*w^53 + 1.84718833946933589*10^15*w^54 + 3.73039018532808*10^15*w^55 + 7.27112854445382404*10^15*w^56 + 1.4673768528060374*10^16*w^57 + 2.86310235331233582*10^16*w^58 + 5.77435245289700854*10^16*w^59 + 1.12774853676614876*10^17*w^60 + 2.27316657822041806*10^17*w^61 + 4.44348610486328323*10^17*w^62 + 8.95196091375072503*10^17*w^63 + 1.75132721786358304*10^18*w^64 + 3.52660700328170986*10^18*w^65 + 6.90459893787420759*10^18*w^66 + 1.38976500013921558*10^19*w^67 + 2.72290903545688619*10^19*w^68 + 5.47854104771076509*10^19*w^69 + 1.07410623252887879*10^20*w^70 + 2.16033899176046077*10^20*w^71 + 4.238154501151119*10^20*w^72 + 8.521319502664439*10^20*w^73 + 1.67269944972067384*10^21*w^74 + 3.36213072171580761*10^21*w^75 + 6.60338910314109546*10^21*w^76 + 1.32690635628907005*10^22*w^77 + 2.60747471718430608*10^22*w^78 + 5.23816643400483403*10^22*w^79 + 1.02985029568165757*10^23*w^80 + 2.06836562561047111*10^23*w^81 + 4.06841766238597449*10^23*w^82 + 8.16921312939563294*10^23*w^83 + 1.60757485517671709*10^24*w^84 + 3.22726150066928077*10^24*w^85 + 6.35342705364452514*10^24*w^86 + 1.27522091788413461*10^25*w^87 + 2.51149962227840082*10^25*w^88 + 5.04000023911377055*10^25*w^89 + 9.92987063324959513*10^25*w^90 + 1.99235278951350839*10^26*w^91 + 3.92678175376181146*10^26*w^92 + 7.87751701215774318*10^26*w^93 + 1.55313800982201953*10^27*w^94 + 3.11527868384811062*10^27*w^95 + 6.14413798895313087*10^27*w^96 + 1.23221381805851993*10^28*w^97 + 2.43101212111705828*10^28*w^98 + 4.87477048340019142*10^28*w^99 + 9.62024783621508012*10^28*w^100 + 1.92885080660436653*10^29*w^101 + 3.80764267808421*10^29*w^102 + 7.633382550319496*10^29*w^103 + 1.50728302404897504*10^30*w^104 + 3.02139161789368729*10^30*w^105 + 5.96760568989775808*10^30*w^106 + 1.19609698554374999*10^31*w^107 + 2.36303522566881475*10^31*w^108 + 4.73579656643148304*10^31*w^109 + 9.35843418136825654*10^31*w^110 + 1.87536119561123609*10^32*w^111 + 3.70678443634397004*10^32*w^112 + 7.427456635773424*10^32*w^113 + 1.46842211362726196*10^33*w^114 + 2.94209565439118256*10^33*w^115 + 5.817847215918744*10^33*w^116 + 1.16555600954429316*10^34*w^117 + 2.30531326067016935*10^34*w^118 + 4.61814441471432761*10^34*w^119 + 9.13592060665165298*10^34*w^120 + 1.83003017813327915*10^35*w^121 + 3.620995343210009*10^35*w^122 + 7.25276854563094795*10^35*w^123 + 1.43534235865124641*10^36*w^124 + 2.87476744512951886*10^36*w^125 + 5.690279252296943*10^36*w^126 + 1.13960283133970797*10^37*w^127 + 2.25611331871939147*10^37*w^128 + 4.51808969026300998*10^37*w^129 + 8.946151426287099*10^37*w^130 + 1.79145285222543773*10^38*w^131 + 3.54779394383953587*10^38*w^132 + 7.10401475178973526*10^38*w^133 + 1.4071039536013116*10^39*w^134 + 2.81740345359425002*10^39*w^135 + 5.581340483356683*10^39*w^136 + 1.11748003397517583*10^40*w^137 + 2.21408512865164871*10^40*w^138 + 4.43276709207068758*10^40*w^139 + 8.78400432296439001*10^40*w^140 + 1.75854455372542422*10^41*w^141 + 3.48523602612851924*10^41*w^142 + 6.97708657047335052*10^41*w^143 + 1.38296857097587809*10^42*w^144 + 2.76844633296252016*10^42*w^145 + 5.48822561030838991*10^42*w^146 + 1.09859695930264612*10^43*w^147 + 2.17816226568995687*10^43*w^148 + 4.35993506953777106*10^43*w^149 + 8.64542329022716771*10^43*w^150 + 1.73045411353010213*10^44*w^151 + 3.43177818259679202*10^44*w^152 + 6.86875006298785089*10^44*w^153 + 1.36234862355979818*10^45*w^154 + 2.72666669171512514*10^45*w^155 + 5.40869658171487096*10^45*w^156 + 1.08248599580185054*10^46*w^157 + 2.14749188504548006*10^46*w^158 + 4.29781406938407748*10^46*w^159 + 8.52715694316569113*10^46*w^160 + 1.70650394939762235*10^47*w^161 + 3.38618029960037078*10^47*w^162 + 6.77642396276998*10^47*w^163 + 1.3447709104129446*10^48*w^164 + 2.69108070389993321*10^48*w^165 + 5.34094698451993104*10^48*w^166 + 1.06877198635697828*10^49*w^167 + 2.1213841087696446*10^49*w^168 + 4.24497285094735051*10^49*w^169 + 8.42656951105548245*10^49*w^170 + 1.68614778557563987*10^50*w^171 + 3.34743493607908797*10^50*w^172 + 6.69802230817961989*10^50*w^173 + 1.32985021505972976*10^51*w^174 + 2.66089149242896938*10^51*w^175 + 5.28350328580528765*10^51*w^176 + 1.05715037815623755*10^52*w^177 + 2.09927506390733732*10^52*w^178 + 4.20024697752463612*10^52*w^179 + 8.34150242541449239*10^52*w^180 + 1.66894022533261967*10^53*w^181 + 3.31471546365665985*10^53*w^182 + 6.63184077577617134*10^53*w^183 + 1.31726986414290963*10^54*w^184 + 2.63544663776805301*10^54*w^185 + 5.23515191128000094*10^54*w^186 + 1.0473713277058295*10^55*w^187 + 2.08069951610364482*10^55*w^188 + 4.162679317662133*10^55*w^189 + 8.27017156338181071*10^55*w^190 + 1.65451446472801719*10^56*w^191 + 3.28733746284206852*10^56*w^192 + 6.576473150461792*10^56*w^193 + 1.30676721714473419*10^57*w^194 + 2.61420685103004575*10^57*w^195 + 5.19488467648125043*10^57*w^196 + 1.03922794485519596*10^58*w^197 + 2.06527033750640203*10^58*w^198 + 4.13147590234567625*10^58*w^199 + 8.211089954778654*10^58*w^200 - 0.0996751883873681667*Log[Q2/muf2] + 0.361247557334681643*w*Log[Q2/muf2] + 0.0807658359127001965*w^2*Log[Q2/muf2] - 0.462098120373296873*w^3*Log[Q2/muf2] + 2.87123521296003646*w^4*Log[Q2/muf2] + 2.860643007402725*w^5*Log[Q2/muf2] + 6.97279192962143542*w^6*Log[Q2/muf2] + 10.0953542137418976*w^7*Log[Q2/muf2] + 21.9084362327774762*w^8*Log[Q2/muf2] + 35.6998579611502408*w^9*Log[Q2/muf2] + 74.4134896775108845*w^10*Log[Q2/muf2] + 128.123118426254961*w^11*Log[Q2/muf2] + 261.9674097651509*w^12*Log[Q2/muf2] + 465.495341285090512*w^13*Log[Q2/muf2] + 941.809253485389149*w^14*Log[Q2/muf2] + 1708.03082054221678*w^15*Log[Q2/muf2] + 3434.27536023553413*w^16*Log[Q2/muf2] + 6318.08007102546496*w^17*Log[Q2/muf2] + 12654.0937101671428*w^18*Log[Q2/muf2] + 23528.284978356693*w^19*Log[Q2/muf2] + 47004.1514700717477*w^20*Log[Q2/muf2] + 88115.7798691516106*w^21*Log[Q2/muf2] + 175738.123564878537*w^22*Log[Q2/muf2] + 331601.273479581143*w^23*Log[Q2/muf2] + 660587.850952004457*w^24*Log[Q2/muf2] + 1.25311533355682563*10^6*w^25*Log[Q2/muf2] + 2.49439007434021976*10^6*w^26*Log[Q2/muf2] + 4.75276104166727455*10^6*w^27*Log[Q2/muf2] + 9.45551981586363792*10^6*w^28*Log[Q2/muf2] + 1.8083827775598586*10^7*w^29*Log[Q2/muf2] + 3.59642277920469542*10^7*w^30*Log[Q2/muf2] + 6.90026707581746211*10^7*w^31*Log[Q2/muf2] + 1.37195676462165981*10^8*w^32*Log[Q2/muf2] + 2.63961007089794182*10^8*w^33*Log[Q2/muf2] + 5.24743184325122722*10^8*w^34*Log[Q2/muf2] + 1.01204423788077424*10^9*w^35*Log[Q2/muf2] + 2.01171752993724501*10^9*w^36*Log[Q2/muf2] + 3.88820332353669596*10^9*w^37*Log[Q2/muf2] + 7.72854097906473178*10^9*w^38*Log[Q2/muf2] + 1.49659907062381892*10^10*w^39*Log[Q2/muf2] + 2.97474866216899683*10^10*w^40*Log[Q2/muf2] + 5.77028553863720305*10^10*w^41*Log[Q2/muf2] + 1.14696367881750282*10^11*w^42*Log[Q2/muf2] + 2.22823971303942764*10^11*w^43*Log[Q2/muf2] + 4.42925018271784366*10^11*w^44*Log[Q2/muf2] + 8.61676782008513174*10^11*w^45*Log[Q2/muf2] + 1.71291117843519845*10^12*w^46*Log[Q2/muf2] + 3.33653980089653627*10^12*w^47*Log[Q2/muf2] + 6.63305320483415575*10^12*w^48*Log[Q2/muf2] + 1.29352467236006093*10^13*w^49*Log[Q2/muf2] + 2.57170959198094993*10^13*w^50*Log[Q2/muf2] + 5.02043503025724125*10^13*w^51*Log[Q2/muf2] + 9.98207801111908215*10^13*w^52*Log[Q2/muf2] + 1.95057199284166616*10^14*w^53*Log[Q2/muf2] + 3.87860562479417617*10^14*w^54*Log[Q2/muf2] + 7.58587830127227865*10^14*w^55*Log[Q2/muf2] + 1.50853227021314038*10^15*w^56*Log[Q2/muf2] + 2.95287657933318848*10^15*w^57*Log[Q2/muf2] + 5.87259095674269842*10^15*w^58*Log[Q2/muf2] + 1.15041671252937451*10^16*w^59*Log[Q2/muf2] + 2.28810343089017901*10^16*w^60*Log[Q2/muf2] + 4.48551976765327245*10^16*w^61*Log[Q2/muf2] + 8.92214522570640129*10^16*w^62*Log[Q2/muf2] + 1.75023899767296057*10^17*w^63*Log[Q2/muf2] + 3.48168712114785402*10^17*w^64*Log[Q2/muf2] + 6.83423663859824536*10^17*w^65*Log[Q2/muf2] + 1.3596212496318298*10^18*w^66*Log[Q2/muf2] + 2.67038222871341268*10^18*w^67*Log[Q2/muf2] + 5.31295899767845631*10^18*w^68*Log[Q2/muf2] + 1.04407504758008013*10^19*w^69*Log[Q2/muf2] + 2.07744399650492078*10^19*w^70*Log[Q2/muf2] + 4.084606809825192*10^19*w^71*Log[Q2/muf2] + 8.12796532763178689*10^19*w^72*Log[Q2/muf2] + 1.59887890330000166*10^20*w^73*Log[Q2/muf2] + 3.18185577939506121*10^20*w^74*Log[Q2/muf2] + 6.26203092288525841*10^20*w^75*Log[Q2/muf2] + 1.2462718449876837*10^21*w^76*Log[Q2/muf2] + 2.45379136002017082*10^21*w^77*Log[Q2/muf2] + 4.88390455537287654*10^21*w^78*Log[Q2/muf2] + 9.61993526901126753*10^21*w^79*Log[Q2/muf2] + 1.91484195104818837*10^22*w^80*Log[Q2/muf2] + 3.77319122621173116*10^22*w^81*Log[Q2/muf2] + 7.51104099765463443*10^22*w^82*Log[Q2/muf2] + 1.48060214633124961*10^23*w^83*Log[Q2/muf2] + 2.94753864723093339*10^23*w^84*Log[Q2/muf2] + 5.81235581972864551*10^23*w^85*Log[Q2/muf2] + 1.15718403188664808*10^24*w^86*Log[Q2/muf2] + 2.28266514359146092*10^24*w^87*Log[Q2/muf2] + 4.54486354541478489*10^24*w^88*Log[Q2/muf2] + 8.96810889947456015*10^24*w^89*Log[Q2/muf2] + 1.78569475907062082*10^25*w^90*Log[Q2/muf2] + 3.52469159969329726*10^25*w^91*Log[Q2/muf2] + 7.01866482628238509*10^25*w^92*Log[Q2/muf2] + 1.38578650247902308*10^26*w^93*Log[Q2/muf2] + 2.75966312006006108*10^26*w^94*Log[Q2/muf2] + 5.45029807623746353*10^26*w^95*Log[Q2/muf2] + 1.08543971772401993*10^27*w^96*Log[Q2/muf2] + 2.14430740889385849*10^27*w^97*Log[Q2/muf2] + 4.27068536983244077*10^27*w^98*Log[Q2/muf2] + 8.43900381792237534*10^27*w^99*Log[Q2/muf2] + 1.6808392163907613*10^28*w^100*Log[Q2/muf2] + 3.32221291623678205*10^28*w^101*Log[Q2/muf2] + 6.61738354000307453*10^28*w^102*Log[Q2/muf2] + 1.30825068493802218*10^29*w^103*Log[Q2/muf2] + 2.60599204415895997*10^29*w^104*Log[Q2/muf2] + 5.15320080871652268*10^29*w^105*Log[Q2/muf2] + 1.02655419636106413*10^30*w^106*Log[Q2/muf2] + 2.03039884179985821*10^30*w^107*Log[Q2/muf2] + 4.04490497176435102*10^30*w^108*Log[Q2/muf2] + 8.00202094855866152*10^30*w^109*Log[Q2/muf2] + 1.59422004011729677*10^31*w^110*Log[Q2/muf2] + 3.1544823717086903*10^31*w^111*Log[Q2/muf2] + 6.28489142742994965*10^31*w^112*Log[Q2/muf2] + 1.24383530230482917*10^32*w^113*Log[Q2/muf2] + 2.47829582120006836*10^32*w^114*Log[Q2/muf2] + 4.90569398279317616*10^32*w^115*Log[Q2/muf2] + 9.77486621784040889*10^32*w^116*Log[Q2/muf2] + 1.93525167600157225*10^33*w^117*Log[Q2/muf2] + 3.85627015132513341*10^33*w^118*Log[Q2/muf2] + 7.63608339733114483*10^33*w^119*Log[Q2/muf2] + 1.52166773769129567*10^34*w^120*Log[Q2/muf2] + 3.01367924307877893*10^34*w^121*Log[Q2/muf2] + 6.00571783438099562*10^34*w^122*Log[Q2/muf2] + 1.18963471768411521*10^35*w^123*Log[Q2/muf2] + 2.37082677712820739*10^35*w^124*Log[Q2/muf2] + 4.69696898963520738*10^35*w^125*Log[Q2/muf2] + 9.36098967694684202*10^35*w^126*Log[Q2/muf2] + 1.85484047259728108*10^36*w^127*Log[Q2/muf2] + 3.69681836143481502*10^36*w^128*Log[Q2/muf2] + 7.32618209986361336*10^36*w^129*Log[Q2/muf2] + 1.46021344250801627*10^37*w^130*Log[Q2/muf2] + 2.89420113392743983*10^37*w^131*Log[Q2/muf2] + 5.76878092623802472*10^37*w^132*Log[Q2/muf2] + 1.14355550491712908*10^38*w^133*Log[Q2/muf2] + 2.27944397651036633*10^38*w^134*Log[Q2/muf2] + 4.51919532689641671*10^38*w^135*Log[Q2/muf2] + 9.00842291189481064*10^38*w^136*Log[Q2/muf2] + 1.78623329147406472*10^39*w^137*Log[Q2/muf2] + 3.56074987394500425*10^39*w^138*Log[Q2/muf2] + 7.06132851358682576*10^39*w^139*Log[Q2/muf2] + 1.40768344762602309*10^40*w^140*Log[Q2/muf2] + 2.79192582279760515*10^40*w^141*Log[Q2/muf2] + 5.56592611537689841*10^40*w^142*Log[Q2/muf2] + 1.1040498595723448*10^41*w^143*Log[Q2/muf2] + 2.20108547115556089*10^41*w^144*Log[Q2/muf2] + 4.36655621921629829*10^41*w^145*Log[Q2/muf2] + 8.70565854790370484*10^41*w^146*Log[Q2/muf2] + 1.7272422784014748*10^42*w^147*Log[Q2/muf2] + 3.44373630683059764*10^42*w^148*Log[Q2/muf2] + 6.83328669579087308*10^42*w^149*Log[Q2/muf2] + 1.36244832695318165*10^43*w^150*Log[Q2/muf2] + 2.70375049002568454*10^43*w^151*Log[Q2/muf2] + 5.39101446950948939*10^43*w^152*Log[Q2/muf2] + 1.06994791076293415*10^44*w^153*Log[Q2/muf2] + 2.13343658660190868*10^44*w^154*Log[Q2/muf2] + 4.23463750897691113*10^44*w^155*Log[Q2/muf2] + 8.44396252561512936*10^44*w^156*Log[Q2/muf2] + 1.67620065839406915*10^45*w^157*Log[Q2/muf2] + 3.34247957273477703*10^45*w^158*Log[Q2/muf2] + 6.63575844634454387*10^45*w^159*Log[Q2/muf2] + 1.32326179077894861*10^46*w^160*Log[Q2/muf2] + 2.62729359629232832*10^46*w^161*Log[Q2/muf2] + 5.23933319836253*10^46*w^162*Log[Q2/muf2] + 1.04034851762202772*10^47*w^163*Log[Q2/muf2] + 2.07471399487181942*10^47*w^164*Log[Q2/muf2] + 4.12002716194092034*10^47*w^165*Log[Q2/muf2] + 8.21658225438218512*10^47*w^166*Log[Q2/muf2] + 1.63181568819130544*10^48*w^167*Log[Q2/muf2] + 3.25442115583076744*10^48*w^168*Log[Q2/muf2] + 6.46384279436074*10^48*w^169*Log[Q2/muf2] + 1.28915382741662353*10^49*w^170*Log[Q2/muf2] + 2.560695985276325*10^49*w^171*Log[Q2/muf2] + 5.10720245320073623*10^49*w^172*Log[Q2/muf2] + 1.0145460016205012*10^50*w^173*Log[Q2/muf2] + 2.02352087630234371*10^50*w^174*Log[Q2/muf2] + 4.02004509274970161*10^50*w^175*Log[Q2/muf2] + 8.01821253655605785*10^50*w^176*Log[Q2/muf2] + 1.59306892925563573*10^51*w^177*Log[Q2/muf2] + 3.17754497792072821*10^51*w^178*Log[Q2/muf2] + 6.31366752475115027*10^51*w^179*Log[Q2/muf2] + 1.25935786707451255*10^52*w^180*Log[Q2/muf2] + 2.50248460945568909*10^52*w^181*Log[Q2/muf2] + 4.99170595741568826*10^52*w^182*Log[Q2/muf2] + 9.91979700826669795*10^52*w^183*Log[Q2/muf2] + 1.97874720584102167*10^53*w^184*Log[Q2/muf2] + 3.93255625661983441*10^53*w^185*Log[Q2/muf2] + 7.84462611698571014*10^53*w^186*Log[Q2/muf2] + 1.55914693454470346*10^54*w^187*Log[Q2/muf2] + 3.11024039149014318*10^54*w^188*Log[Q2/muf2] + 6.18213191503770873*10^54*w^189*Log[Q2/muf2] + 1.23325993029603161*10^55*w^190*Log[Q2/muf2] + 2.45147696396000516*10^55*w^191*Log[Q2/muf2] + 4.89050210644054202*10^55*w^192*Log[Q2/muf2] + 9.72198440605590518*10^55*w^193*Log[Q2/muf2] + 1.93949952390519957*10^56*w^194*Log[Q2/muf2] + 3.85583845376040932*10^56*w^195*Log[Q2/muf2] + 7.69241237583420247*10^56*w^196*Log[Q2/muf2] + 1.5293920233910823*10^57*w^197*Log[Q2/muf2] + 3.05120487677914126*10^57*w^198*Log[Q2/muf2] + 6.06672329776660343*10^57*w^199*Log[Q2/muf2] + 1.21036236751650958*10^58*w^200*Log[Q2/muf2] + 0.0340735902799726547*Log[Q2/muf2]^2 + 0.0568528194400546906*w*Log[Q2/muf2]^2 + 0.0965735902799726547*w^2*Log[Q2/muf2]^2 + 0.333333333333333333*w^3*Log[Q2/muf2]^2 + 0.333333333333333333*w^4*Log[Q2/muf2]^2 + 0.533333333333333333*w^5*Log[Q2/muf2]^2 + 0.933333333333333333*w^6*Log[Q2/muf2]^2 + 1.67619047619047619*w^7*Log[Q2/muf2]^2 + 3.04761904761904762*w^8*Log[Q2/muf2]^2 + 5.587301587301587*w^9*Log[Q2/muf2]^2 + 10.3111111111111111*w^10*Log[Q2/muf2]^2 + 19.1353535353535354*w^11*Log[Q2/muf2]^2 + 35.6848484848484848*w^12*Log[Q2/muf2]^2 + 66.8344988344988345*w^13*Log[Q2/muf2]^2 + 125.655677655677656*w^14*Log[Q2/muf2]^2 + 237.057875457875458*w^15*Log[Q2/muf2]^2 + 448.6095238095238*w^16*Log[Q2/muf2]^2 + 851.325490196078431*w^17*Log[Q2/muf2]^2 + 1619.66013071895425*w^18*Log[Q2/muf2]^2 + 3088.55589955280358*w^19*Log[Q2/muf2]^2 + 5902.07251461988304*w^20*Log[Q2/muf2]^2 + 11300.4431077694236*w^21*Log[Q2/muf2]^2 + 21675.1099567099567*w^22*Log[Q2/muf2]^2 + 41643.0521362695276*w^23*Log[Q2/muf2]^2 + 80128.3372859025033*w^24*Log[Q2/muf2]^2 + 154399.016811594203*w^25*Log[Q2/muf2]^2 + 297903.130256410256*w^26*Log[Q2/muf2]^2 + 575491.967635327635*w^27*Log[Q2/muf2]^2 + 1.11301839967439967*10^6*w^28*Log[Q2/muf2]^2 + 2.15492794453566867*10^6*w^29*Log[Q2/muf2]^2 + 4.17639728341543514*10^6*w^30*Log[Q2/muf2]^2 + 8.10183393340749*10^6*w^31*Log[Q2/muf2]^2 + 1.57308950021505376*10^7*w^32*Log[Q2/muf2]^2 + 3.05696291534701857*10^7*w^33*Log[Q2/muf2]^2 + 5.945295081639928*10^7*w^34*Log[Q2/muf2]^2 + 1.1571365926070791*10^8*w^35*Log[Q2/muf2]^2 + 2.25375501433426704*10^8*w^36*Log[Q2/muf2]^2 + 4.39262206506392106*10^8*w^37*Log[Q2/muf2]^2 + 8.56685431887466414*10^8*w^38*Log[Q2/muf2]^2 + 1.67180548502432797*10^9*w^39*Log[Q2/muf2]^2 + 3.26440699204750337*10^9*w^40*Log[Q2/muf2]^2 + 6.37771754072695435*10^9*w^41*Log[Q2/muf2]^2 + 1.24668783579131243*10^10*w^42*Log[Q2/muf2]^2 + 2.43821150745238365*10^10*w^43*Log[Q2/muf2]^2 + 4.77085987688972113*10^10*w^44*Log[Q2/muf2]^2 + 9.33952089743485083*10^10*w^45*Log[Q2/muf2]^2 + 1.82913923847847519*10^11*w^46*Log[Q2/muf2]^2 + 3.58389482372623209*10^11*w^47*Log[Q2/muf2]^2 + 7.02494015649667592*10^11*w^48*Log[Q2/muf2]^2 + 1.37753258793299407*10^12*w^49*Log[Q2/muf2]^2 + 2.70225551621029442*10^12*w^50*Log[Q2/muf2]^2 + 5.30285790457690455*10^12*w^51*Log[Q2/muf2]^2 + 1.0409904116056236*10^13*w^52*Log[Q2/muf2]^2 + 2.04423614947947896*10^13*w^53*Log[Q2/muf2]^2 + 4.01566730199473754*10^13*w^54*Log[Q2/muf2]^2 + 7.89081238313183913*10^13*w^55*Log[Q2/muf2]^2 + 1.55102324829113763*10^14*w^56*Log[Q2/muf2]^2 + 3.049600841318094*10^14*w^57*Log[Q2/muf2]^2 + 5.997793644264051*10^14*w^58*Log[Q2/muf2]^2 + 1.17993968520072302*10^15*w^59*Log[Q2/muf2]^2 + 2.32190260157281913*10^15*w^60*Log[Q2/muf2]^2 + 4.57025473716523577*10^15*w^61*Log[Q2/muf2]^2 + 8.99799041362033313*10^15*w^62*Log[Q2/muf2]^2 + 1.7719685351121324*10^16*w^63*Log[Q2/muf2]^2 + 3.49034736097694969*10^16*w^64*Log[Q2/muf2]^2 + 6.87670518926061963*10^16*w^65*Log[Q2/muf2]^2 + 1.35515307388811792*10^17*w^66*Log[Q2/muf2]^2 + 2.67109727011025828*10^17*w^67*Log[Q2/muf2]^2 + 5.26601122491562213*10^17*w^68*Log[Q2/muf2]^2 + 1.03839365553423492*10^18*w^69*Log[Q2/muf2]^2 + 2.04799073165188494*10^18*w^70*Log[Q2/muf2]^2 + 4.03996228650710689*10^18*w^71*Log[Q2/muf2]^2 + 7.97090698539365557*10^18*w^72*Log[Q2/muf2]^2 + 1.57295794429624869*10^19*w^73*Log[Q2/muf2]^2 + 3.10458346103749712*10^19*w^74*Log[Q2/muf2]^2 + 6.12864444450909405*10^19*w^75*Log[Q2/muf2]^2 + 1.21003643781069525*10^20*w^76*Log[Q2/muf2]^2 + 2.38948085786213445*10^20*w^77*Log[Q2/muf2]^2 + 4.71930414941597298*10^20*w^78*Log[Q2/muf2]^2 + 9.32223334158462738*10^20*w^79*Log[Q2/muf2]^2 + 1.84173825570144943*10^21*w^80*Log[Q2/muf2]^2 + 3.63915199254989756*10^21*w^81*Log[Q2/muf2]^2 + 7.19176173554999025*10^21*w^82*Log[Q2/muf2]^2 + 1.42145042006182386*10^22*w^83*Log[Q2/muf2]^2 + 2.80988173793417441*10^22*w^84*Log[Q2/muf2]^2 + 5.55524078157091925*10^22*w^85*Log[Q2/muf2]^2 + 1.09843641013516043*10^23*w^86*Log[Q2/muf2]^2 + 2.17221521862671046*10^23*w^87*Log[Q2/muf2]^2 + 4.29620937183648928*10^23*w^88*Log[Q2/muf2]^2 + 8.49809290173729679*10^23*w^89*Log[Q2/muf2]^2 + 1.68116289667167499*10^24*w^90*Log[Q2/muf2]^2 + 3.32620703096461466*10^24*w^91*Log[Q2/muf2]^2 + 6.581711256273867*10^24*w^92*Log[Q2/muf2]^2 + 1.30249895990036363*10^25*w^93*Log[Q2/muf2]^2 + 2.57788733276033104*10^25*w^94*Log[Q2/muf2]^2 + 5.10266992074764748*10^25*w^95*Log[Q2/muf2]^2 + 1.01012949827467013*10^26*w^96*Log[Q2/muf2]^2 + 1.99986985547061252*10^26*w^97*Log[Q2/muf2]^2 + 3.95977594444254116*10^26*w^98*Log[Q2/muf2]^2 + 7.84120508321015797*10^26*w^99*Log[Q2/muf2]^2 + 1.5528785182140287*10^27*w^100*Log[Q2/muf2]^2 + 3.07562791894557909*10^27*w^101*Log[Q2/muf2]^2 + 6.09215503953597725*10^27*w^102*Log[Q2/muf2]^2 + 1.20683573210457517*10^28*w^103*Log[Q2/muf2]^2 + 2.39091797082100993*10^28*w^104*Log[Q2/muf2]^2 + 4.737178600660847*10^28*w^105*Log[Q2/muf2]^2 + 9.38669467886187698*10^28*w^106*Log[Q2/muf2]^2 + 1.86012778204132591*10^29*w^107*Log[Q2/muf2]^2 + 3.68645845510051783*10^29*w^108*Log[Q2/muf2]^2 + 7.30653934232741558*10^29*w^109*Log[Q2/muf2]^2 + 1.44826917615918208*10^30*w^110*Log[Q2/muf2]^2 + 2.87092205274238764*10^30*w^111*Log[Q2/muf2]^2 + 5.691509441137026*10^30*w^112*Log[Q2/muf2]^2 + 1.128409863576926*10^31*w^113*Log[Q2/muf2]^2 + 2.23737645895096032*10^31*w^114*Log[Q2/muf2]^2 + 4.43653048981955598*10^31*w^115*Log[Q2/muf2]^2 + 8.79791061381976369*10^31*w^116*Log[Q2/muf2]^2 + 1.74480442878839195*10^32*w^117*Log[Q2/muf2]^2 + 3.46054562416998458*10^32*w^118*Log[Q2/muf2]^2 + 6.86392471501264219*10^32*w^119*Log[Q2/muf2]^2 + 1.3615389075183762*10^33*w^120*Log[Q2/muf2]^2 + 2.70095116165523047*10^33*w^121*Log[Q2/muf2]^2 + 5.35836219002624094*10^33*w^122*Log[Q2/muf2]^2 + 1.06310362658179419*10^34*w^123*Log[Q2/muf2]^2 + 2.10934143866845713*10^34*w^124*Log[Q2/muf2]^2 + 4.18548203739627955*10^34*w^125*Log[Q2/muf2]^2 + 8.30559911836276773*10^34*w^126*Log[Q2/muf2]^2 + 1.64824936008261094*10^35*w^127*Log[Q2/muf2]^2 + 3.27115351043681959*10^35*w^128*Log[Q2/muf2]^2 + 6.49238992997063835*10^35*w^129*Log[Q2/muf2]^2 + 1.28864572185278248*10^36*w^130*Log[Q2/muf2]^2 + 2.55792241112691137*10^36*w^131*Log[Q2/muf2]^2 + 5.07768452997204569*10^36*w^132*Log[Q2/muf2]^2 + 1.00801783664529539*10^37*w^133*Log[Q2/muf2]^2 + 2.00121853260379911*10^37*w^134*Log[Q2/muf2]^2 + 3.97323510992927595*10^37*w^135*Log[Q2/muf2]^2 + 7.88891218157422973*10^37*w^136*Log[Q2/muf2]^2 + 1.56643635509339406*10^38*w^137*Log[Q2/muf2]^2 + 3.110504512804412*10^38*w^138*Log[Q2/muf2]^2 + 6.17690678705180737*10^38*w^139*Log[Q2/muf2]^2 + 1.22668506367407148*10^39*w^140*Log[Q2/muf2]^2 + 2.43622064291164793*10^39*w^141*Log[Q2/muf2]^2 + 4.83861840205464823*10^39*w^142*Log[Q2/muf2]^2 + 9.61052352266945962*10^39*w^143*Log[Q2/muf2]^2 + 1.90894471639205399*10^40*w^144*Log[Q2/muf2]^2 + 3.79192734282278936*10^40*w^145*Log[Q2/muf2]^2 + 7.53263178073235929*10^40*w^146*Log[Q2/muf2]^2 + 1.49641920840271489*10^41*w^147*Log[Q2/muf2]^2 + 2.97289349461959386*10^41*w^148*Log[Q2/muf2]^2 + 5.90642519587297427*10^41*w^149*Log[Q2/muf2]^2 + 1.17351620782303476*10^42*w^150*Log[Q2/muf2]^2 + 2.33169775063612007*10^42*w^151*Log[Q2/muf2]^2 + 4.63312426329784118*10^42*w^152*Log[Q2/muf2]^2 + 9.20648683560559554*10^42*w^153*Log[Q2/muf2]^2 + 1.82949818498857455*10^43*w^154*Log[Q2/muf2]^2 + 3.63569846877067941*10^43*w^155*Log[Q2/muf2]^2 + 7.22539065900190963*10^43*w^156*Log[Q2/muf2]^2 + 1.43599255773952993*10^44*w^157*Log[Q2/muf2]^2 + 2.85404099545937164*10^44*w^158*Log[Q2/muf2]^2 + 5.6726393519343974*10^44*w^159*Log[Q2/muf2]^2 + 1.12752681349094667*10^45*w^160*Log[Q2/muf2]^2 + 2.24122323725423875*10^45*w^161*Log[Q2/muf2]^2 + 4.45512286454413389*10^45*w^162*Log[Q2/muf2]^2 + 8.856260595046091*10^45*w^163*Log[Q2/muf2]^2 + 1.76058511776422172*10^46*w^164*Log[Q2/muf2]^2 + 3.50009161541808789*10^46*w^165*Log[Q2/muf2]^2 + 6.95852764003318972*10^46*w^166*Log[Q2/muf2]^2 + 1.38347295977854218*10^47*w^167*Log[Q2/muf2]^2 + 2.75067440676430909*10^47*w^168*Log[Q2/muf2]^2 + 5.46918624537730321*10^47*w^169*Log[Q2/muf2]^2 + 1.08747950051163971*10^48*w^170*Log[Q2/muf2]^2 + 2.16239044248135114*10^48*w^171*Log[Q2/muf2]^2 + 4.29993258102360168*10^48*w^172*Log[Q2/muf2]^2 + 8.55073628374239642*10^48*w^173*Log[Q2/muf2]^2 + 1.70043309261310022*10^49*w^174*Log[Q2/muf2]^2 + 3.38165729859898374*10^49*w^175*Log[Q2/muf2]^2 + 6.72532831425205695*10^49*w^176*Log[Q2/muf2]^2 + 1.33755325874651615*10^50*w^177*Log[Q2/muf2]^2 + 2.66024858730862618*10^50*w^178*Log[Q2/muf2]^2 + 5.29110954126764512*10^50*w^179*Log[Q2/muf2]^2 + 1.05240894546975207*10^51*w^180*Log[Q2/muf2]^2 + 2.09331897735829821*10^51*w^181*Log[Q2/muf2]^2 + 4.16389001188795381*10^51*w^182*Log[Q2/muf2]^2 + 8.28277580640861265*10^51*w^183*Log[Q2/muf2]^2 + 1.64765106620969986*10^52*w^184*Log[Q2/muf2]^2 + 3.27768433634239539*10^52*w^185*Log[Q2/muf2]^2 + 6.52050779514523602*10^52*w^186*Log[Q2/muf2]^2 + 1.29720313743285268*10^53*w^187*Log[Q2/muf2]^2 + 2.58075461150861683*10^53*w^188*Log[Q2/muf2]^2 + 5.13449169744808023*10^53*w^189*Log[Q2/muf2]^2 + 1.02155110188261046*10^54*w^190*Log[Q2/muf2]^2 + 2.03251851510347927*10^54*w^191*Log[Q2/muf2]^2 + 4.04408780112617255*10^54*w^192*Log[Q2/muf2]^2 + 8.04670673128138798*10^54*w^193*Log[Q2/muf2]^2 + 1.60113217501103881*10^55*w^194*Log[Q2/muf2]^2 + 3.18601263780232559*10^55*w^195*Log[Q2/muf2]^2 + 6.339850064461821*10^55*w^196*Log[Q2/muf2]^2 + 1.26159962415377128*10^56*w^197*Log[Q2/muf2]^2 + 2.51058583901743753*10^56*w^198*Log[Q2/muf2]^2 + 4.996195795368604*10^56*w^199*Log[Q2/muf2]^2 + 9.94293424674741965*10^56*w^200*Log[Q2/muf2]^2, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, -5.74990604803288783 + 15.860910456647012*w + 68.0466451471013214*w^2 - 200.135194482453106*w^3 + 159.488284823034943*w^4 + 7.66553686072020921*w^5 + 37.8043708981822725*w^6 + 66.2799554260053467*w^7 - 317.211278073997001*w^8 + 36.7255456923243641*w^9 - 1892.29521492487554*w^10 - 611.184830399787837*w^11 - 8470.86254098280677*w^12 - 4489.93505269583093*w^13 - 34763.0423719219266*w^14 - 22993.3813047868337*w^15 - 137093.319910171064*w^16 - 102935.731891193439*w^17 - 528538.737525112054*w^18 - 429333.933349151671*w^19 - 2.00740278091361094*10^6*w^20 - 1.71260930796721955*10^6*w^21 - 7.53952965121710608*10^6*w^22 - 6.61621551180838826*10^6*w^23 - 2.80572353321234808*10^7*w^24 - 2.49093744440216248*10^7*w^25 - 1.03541993103772307*10^8*w^26 - 9.16399254498829464*10^7*w^27 - 3.79000779700224777*10^8*w^28 - 3.29499805807248959*10^8*w^29 - 1.37551563116712315*10^9*w^30 - 1.155453476875628*10^9*w^31 - 4.94570619328601519*10^9*w^32 - 3.93210644828573191*10^9*w^33 - 1.75924778998549604*10^10*w^34 - 1.28643501056192463*10^10*w^35 - 6.178145167089555*10^10*w^36 - 3.97388819765962088*10^10*w^37 - 2.13544478655664679*10^11*w^38 - 1.11511664176450295*10^11*w^39 - 7.23129007582871773*10^11*w^40 - 2.55441641317534817*10^11*w^41 - 2.38179192543799202*10^12*w^42 - 2.60418524808276341*10^11*w^43 - 7.53856611716271682*10^12*w^44 + 1.9861500117766719*10^12*w^45 - 2.24157477047934284*10^13*w^46 + 1.99456071599278349*10^13*w^47 - 5.95592800442821186*10^13*w^48 + 1.27225565966096733*10^14*w^49 - 1.21149128976461315*10^14*w^50 + 6.96077086217692237*10^14*w^51 - 2.91964031999383455*10^13*w^52 + 3.52158760090166732*10^15*w^53 + 1.65457305778446211*10^15*w^54 + 1.69868781128592739*10^16*w^55 + 1.35093494100384156*10^16*w^56 + 7.93473987725067355*10^16*w^57 + 8.08510744318195798*10^16*w^58 + 3.62160555586603173*10^17*w^59 + 4.27764998655390817*10^17*w^60 + 1.62436980691696023*10^18*w^61 + 2.11735529274863167*10^18*w^62 + 7.186911834930753*10^18*w^63 + 1.0051693130666248*10^19*w^64 + 3.1451613963252285*10^19*w^65 + 4.63707691987775*10^19*w^66 + 1.3640896472964855*10^20*w^67 + 2.095040553270392*10^20*w^68 + 5.8720266743849*10^20*w^69 + 9.31657930598423*10^20*w^70 + 2.51175620704686*10^21*w^71 + 4.09180601155079*10^21*w^72 + 1.06857562526607*10^22*w^73 + 1.7791794863173*10^22*w^74 + 4.5246783847172*10^22*w^75 + 7.672648795998*10^22*w^76 + 1.9080190899731*10^23*w^77 + 3.286084431281*10^23*w^78 + 8.01684015588*10^23*w^79 + 1.399185615942*10^24*w^80 + 3.35758581287*10^24*w^81 + 5.9278260957*10^24*w^82 + 1.40218231826*10^25*w^83 + 2.5005122384*10^25*w^84 + 5.8406755875*10^25*w^85 + 1.0507819195*10^26*w^86 + 2.427239092*10^26*w^87 + 4.400904532*10^26*w^88 + 1.006578564*10^27*w^89 + 1.837725496*10^27*w^90 + 4.16630344*10^27*w^91 + 7.6536181*10^27*w^92 + 1.72144988*10^28*w^93 + 3.1799335*10^28*w^94 + 7.1013618*10^28*w^95 + 1.3183642*10^29*w^96 + 2.925155*10^29*w^97 + 5.455144*10^29*w^98 + 1.203278*10^30*w^99 + 2.253235*10^30*w^100 + 4.94353*10^30*w^101 + 9.2919*10^30*w^102 + 2.02863*10^31*w^103 + 3.8261*10^31*w^104 + 8.3157*10^31*w^105 + 1.5733*10^32*w^106 + 3.405*10^32*w^107 + 6.461*10^32*w^108 + 1.393*10^33*w^109 + 2.65*10^33*w^110 + 5.69*10^33*w^111 + 1.09*10^34*w^112 + 2.33*10^34*w^113 + 4.4*10^34*w^114 + 9.5*10^34*w^115 + 1.9*10^35*w^116 + 4.*10^35*w^117 + 1.*10^36*w^118 + 6.*10^37*w^124 + 1.0637837693673164*10^38*w^125 + 2.0552080984656524*10^38*w^126 + 4.325001182521703*10^38*w^127 + 8.367485409590677*10^38*w^128 + 1.7574993171256917*10^39*w^129 + 3.40465541556969*10^39*w^130 + 7.138248268108249*10^39*w^131 + 1.3845380487330007*10^40*w^132 + 2.8979197543250525*10^40*w^133 + 5.627344929333755*10^40*w^134 + 1.1759509840016192*10^41*w^135 + 2.2860275417019686*10^41*w^136 + 4.769902511777038*10^41*w^137 + 9.282182954220705*10^41*w^138 + 1.933997237791395*10^42*w^139 + 3.767212959977583*10^42*w^140 + 7.838560965393935*10^42*w^141 + 1.5282749310605983*10^43*w^142 + 3.1758394544060793*10^43*w^143 + 6.197310912754107*10^43*w^144 + 1.286262286226921*10^44*w^145 + 2.5120839202736058*10^44*w^146 + 5.207820190450003*10^44*w^147 + 1.0178928947185778*10^45*w^148 + 2.107871456685778*10^45*w^149 + 4.123012003071596*10^45*w^150 + 8.529033861299336*10^45*w^151 + 1.6694703558600967*10^46*w^152 + 3.450075989116933*10^46*w^153 + 6.757732579644121*10^46*w^154 + 1.3951978668151211*10^47*w^155 + 2.7345611877625623*10^47*w^156 + 5.640611477409356*10^47*w^157 + 1.1062274936688908*10^48*w^158 + 2.279840455010893*10^48*w^159 + 4.473803144631603*10^48*w^160 + 9.212446988418923*10^48*w^161 + 1.8087979459184239*10^49*w^162 + 3.721705284045548*10^49*w^163 + 7.311203199825127*10^49*w^164 + 1.503174228734775*10^50*w^165 + 2.9544581440530137*10^50*w^166 + 6.06988910573726*10^50*w^167 + 1.1936069567819383*10^51*w^168 + 2.4505288584905618*10^51*w^169 + 4.821070045295514*10^51*w^170 + 9.891220228596083*10^51*w^171 + 1.9468299137065837*10^52*w^172 + 3.9916650930947073*10^52*w^173 + 7.859930649797734*10^52*w^174 + 1.610554874252458*10^53*w^175 + 3.172627075660768*10^53*w^176 + 6.497062531785407*10^53*w^177 + 1.2803604299938907*10^54*w^178 + 2.6204833365991033*10^54*w^179 + 5.166084397442596*10^54*w^180 + 1.0567474524024783*10^55*w^181 + 2.0840578061458957*10^55*w^182 + 4.26077854075919*10^55*w^183 + 8.405815727187705*10^55*w^184 + 1.7176593516889833*10^56*w^185 + 3.3898033314408784*10^56*w^186 + 6.923372674158532*10^56*w^187 + 1.3667725141943285*10^57*w^188 + 2.7901859337155093*10^57*w^189 + 5.509948153985502*10^57*w^190 + 1.1243083008393315*10^58*w^191 + 2.2209084704355474*10^58*w^192 + 4.529773724379639*10^58*w^193 + 8.95051253716807*10^58*w^194 + 1.8247707675057502*10^59*w^195 + 3.606628170823437*10^59*w^196 + 7.349920692787054*10^59*w^197 + 1.453091913545468*10^60*w^198 + 2.9600650915973753*10^60*w^199 + 5.85362627573412*10^60*w^200 + 3.22652569456894352*Log[Q2/muf2] + 5.20743244350041837*w*Log[Q2/muf2] - 61.934450168656575*w^2*Log[Q2/muf2] + 74.3646688539031903*w^3*Log[Q2/muf2] + 21.6552421426525963*w^4*Log[Q2/muf2] - 142.840918516410637*w^5*Log[Q2/muf2] - 27.8953485079054336*w^6*Log[Q2/muf2] - 442.5994698198457*w^7*Log[Q2/muf2] - 179.429754038065162*w^8*Log[Q2/muf2] - 1350.01621657645352*w^9*Log[Q2/muf2] - 670.069014318958023*w^10*Log[Q2/muf2] - 4135.05495664235332*w^11*Log[Q2/muf2] - 2084.8657842518687*w^12*Log[Q2/muf2] - 12534.2608580784556*w^13*Log[Q2/muf2] - 5418.90946052293015*w^14*Log[Q2/muf2] - 36936.5882324248902*w^15*Log[Q2/muf2] - 9512.21012993323334*w^16*Log[Q2/muf2] - 103026.173280519197*w^17*Log[Q2/muf2] + 9708.89955484833934*w^18*Log[Q2/muf2] - 257543.180413632967*w^19*Log[Q2/muf2] + 221533.597244138309*w^20*Log[Q2/muf2] - 487836.8098270255*w^21*Log[Q2/muf2] + 1.57646736759809088*10^6*w^22*Log[Q2/muf2] - 25553.0945140489809*w^23*Log[Q2/muf2] + 8.89920170399955211*10^6*w^24*Log[Q2/muf2] + 6.80270870256639915*10^6*w^25*Log[Q2/muf2] + 4.53156001405624318*10^7*w^26*Log[Q2/muf2] + 5.21690684879116748*10^7*w^27*Log[Q2/muf2] + 2.17665056270884241*10^8*w^28*Log[Q2/muf2] + 2.99510151105065119*10^8*w^29*Log[Q2/muf2] + 1.00708025568921024*10^9*w^30*Log[Q2/muf2] + 1.53058667203192506*10^9*w^31*Log[Q2/muf2] + 4.54012929090375663*10^9*w^32*Log[Q2/muf2] + 7.34611937023617456*10^9*w^33*Log[Q2/muf2] + 2.00834539279507235*10^10*w^34*Log[Q2/muf2] + 3.39085659841404446*10^10*w^35*Log[Q2/muf2] + 8.75702859202979734*10^10*w^36*Log[Q2/muf2] + 1.52427153675446045*10^11*w^37*Log[Q2/muf2] + 3.77559999042341252*10^11*w^38*Log[Q2/muf2] + 6.72269361946926771*10^11*w^39*Log[Q2/muf2] + 1.6132479588104585*10^12*w^40*Log[Q2/muf2] + 2.92291087325819934*10^12*w^41*Log[Q2/muf2] + 6.84262201791040869*10^12*w^42*Log[Q2/muf2] + 1.25682560959208157*10^13*w^43*Log[Q2/muf2] + 2.8846717241811953*10^13*w^44*Log[Q2/muf2] + 5.35682987669271922*10^13*w^45*Log[Q2/muf2] + 1.20988970991927569*10^14*w^46*Log[Q2/muf2] + 2.26691413163309568*10^14*w^47*Log[Q2/muf2] + 5.05247953633860749*10^14*w^48*Log[Q2/muf2] + 9.53671192251041476*10^14*w^49*Log[Q2/muf2] + 2.102036878472611*10^15*w^50*Log[Q2/muf2] + 3.99223029088290469*10^15*w^51*Log[Q2/muf2] + 8.717069587933818*10^15*w^52*Log[Q2/muf2] + 1.66422826663020354*10^16*w^53*Log[Q2/muf2] + 3.60473961474620899*10^16*w^54*Log[Q2/muf2] + 6.91275953780150049*10^16*w^55*Log[Q2/muf2] + 1.486959280312856*10^17*w^56*Log[Q2/muf2] + 2.86247918025774724*10^17*w^57*Log[Q2/muf2] + 6.12027163785034936*10^17*w^58*Log[Q2/muf2] + 1.18211173216271234*10^18*w^59*Log[Q2/muf2] + 2.51416766884005971*10^18*w^60*Log[Q2/muf2] + 4.87016141857788848*10^18*w^61*Log[Q2/muf2] + 1.03100226538966872*10^19*w^62*Log[Q2/muf2] + 2.00224295829592451*10^19*w^63*Log[Q2/muf2] + 4.22127895990614418*10^19*w^64*Log[Q2/muf2] + 8.21637150236951535*10^19*w^65*Log[Q2/muf2] + 1.72589452033916887*10^20*w^66*Log[Q2/muf2] + 3.36604128702874452*10^20*w^67*Log[Q2/muf2] + 7.04738811316971536*10^20*w^68*Log[Q2/muf2] + 1.37692026952717025*10^21*w^69*Log[Q2/muf2] + 2.87432937976556751*10^21*w^70*Log[Q2/muf2] + 5.624862510860645*10^21*w^71*Log[Q2/muf2] + 1.17107246774393915*10^22*w^72*Log[Q2/muf2] + 2.29500781465497855*10^22*w^73*Log[Q2/muf2] + 4.76660479300690378*10^22*w^74*Log[Q2/muf2] + 9.35349483232863042*10^22*w^75*Log[Q2/muf2] + 1.93841797215490865*10^23*w^76*Log[Q2/muf2] + 3.80823343648473036*10^23*w^77*Log[Q2/muf2] + 7.87643231117145885*10^23*w^78*Log[Q2/muf2] + 1.549068159903226*10^24*w^79*Log[Q2/muf2] + 3.19803424142752555*10^24*w^80*Log[Q2/muf2] + 6.29575663441798729*10^24*w^81*Log[Q2/muf2] + 1.2975761635911604*10^25*w^82*Log[Q2/muf2] + 2.55673212839092501*10^25*w^83*Log[Q2/muf2] + 5.26139648068673228*10^25*w^84*Log[Q2/muf2] + 1.0375492205948994*10^26*w^85*Log[Q2/muf2] + 2.13210049705647422*10^26*w^86*Log[Q2/muf2] + 4.20767240743049003*10^26*w^87*Log[Q2/muf2] + 8.63517041469564994*10^26*w^88*Log[Q2/muf2] + 1.70532056277772086*10^27*w^89*Log[Q2/muf2] + 3.49548298760582247*10^27*w^90*Log[Q2/muf2] + 6.90748765122714708*10^27*w^91*Log[Q2/muf2] + 1.4142671562731383*10^28*w^92*Log[Q2/muf2] + 2.79641382379236059*10^28*w^93*Log[Q2/muf2] + 5.71949021320376577*10^28*w^94*Log[Q2/muf2] + 1.13152888520787883*10^29*w^95*Log[Q2/muf2] + 2.31205004167570171*10^29*w^96*Log[Q2/muf2] + 4.57643139464648547*10^29*w^97*Log[Q2/muf2] + 9.342488469701226*10^29*w^98*Log[Q2/muf2] + 1.85011336180821193*10^30*w^99*Log[Q2/muf2] + 3.77366889915217826*10^30*w^100*Log[Q2/muf2] + 7.47638470536476748*10^30*w^101*Log[Q2/muf2] + 1.52373871115677345*10^31*w^102*Log[Q2/muf2] + 3.02007483104356887*10^31*w^103*Log[Q2/muf2] + 6.15051585963487275*10^31*w^104*Log[Q2/muf2] + 1.21951313547038361*10^32*w^105*Log[Q2/muf2] + 2.48184743195842333*10^32*w^106*Log[Q2/muf2] + 4.92274257978184135*10^32*w^107*Log[Q2/muf2] + 1.00117191747642618*10^33*w^108*Log[Q2/muf2] + 1.98649769168325119*10^33*w^109*Log[Q2/muf2] + 4.0375625690576386*10^33*w^110*Log[Q2/muf2] + 8.01377376753515793*10^33*w^111*Log[Q2/muf2] + 1.62784622835108128*10^34*w^112*Log[Q2/muf2] + 3.23192563106599901*10^34*w^113*Log[Q2/muf2] + 6.561407530943676*10^34*w^114*Log[Q2/muf2] + 1.303069467351097*10^35*w^115*Log[Q2/muf2] + 2.64408716439577412*10^35*w^116*Log[Q2/muf2] + 5.25244952107795318*10^35*w^117*Log[Q2/muf2] + 1.06525812790881245*10^36*w^118*Log[Q2/muf2] + 2.11665489402176176*10^36*w^119*Log[Q2/muf2] + 4.29080859141792338*10^36*w^120*Log[Q2/muf2] + 8.52780799445708354*10^36*w^121*Log[Q2/muf2] + 1.72795792990180636*10^37*w^122*Log[Q2/muf2] + 3.43501738614628658*10^37*w^123*Log[Q2/muf2] + 6.95730708804039992*10^37*w^124*Log[Q2/muf2] + 1.3833410880467329*10^38*w^125*Log[Q2/muf2] + 2.80070356043625462*10^38*w^126*Log[Q2/muf2] + 5.56984055095641529*10^38*w^127*Log[Q2/muf2] + 1.12723587895192137*10^39*w^128*Log[Q2/muf2] + 2.24219539365156001*10^39*w^129*Log[Q2/muf2] + 4.53615255015745*10^39*w^130*Log[Q2/muf2] + 9.02454172234265691*10^39*w^131*Log[Q2/muf2] + 1.82510970088530848*10^40*w^132*Log[Q2/muf2] + 3.63162861726649812*10^40*w^133*Log[Q2/muf2] + 7.34212646175182554*10^40*w^134*Log[Q2/muf2] + 1.46118639233024532*10^41*w^135*Log[Q2/muf2] + 2.95317526604470575*10^41*w^136*Log[Q2/muf2] + 5.87815277192726183*10^41*w^137*Log[Q2/muf2] + 1.18766456977420345*10^42*w^138*Log[Q2/muf2] + 2.36434112999778157*10^42*w^139*Log[Q2/muf2] + 4.77571258958932653*10^42*w^140*Log[Q2/muf2] + 9.50859190825539622*10^42*w^141*Log[Q2/muf2] + 1.92010424878811334*10^43*w^142*Log[Q2/muf2] + 3.823505406290298*10^43*w^143*Log[Q2/muf2] + 7.71891017611271765*10^43*w^144*Log[Q2/muf2] + 1.53726632651925684*10^44*w^145*Log[Q2/muf2] + 3.10265795287869*10^44*w^146*Log[Q2/muf2] + 6.17989028193686998*10^44*w^147*Log[Q2/muf2] + 1.24698323163857215*10^45*w^148*Log[Q2/muf2] + 2.48404163847710868*10^45*w^149*Log[Q2/muf2] + 5.01115786076753619*10^45*w^150*Log[Q2/muf2] + 9.98356215895188083*10^45*w^151*Log[Q2/muf2] + 2.01357665388420175*10^46*w^152*Log[Q2/muf2] + 4.012016496622804*10^46*w^153*Log[Q2/muf2] + 8.09007640906870106*10^46*w^154*Log[Q2/muf2] + 1.61210119508232182*10^47*w^155*Log[Q2/muf2] + 3.25007306434853025*10^47*w^156*Log[Q2/muf2] + 6.47703249552157868*10^47*w^157*Log[Q2/muf2] + 1.30554323419465791*10^48*w^158*Log[Q2/muf2] + 2.60205053975445064*10^48*w^159*Log[Q2/muf2] + 5.24382918101622059*10^48*w^160*Log[Q2/muf2] + 1.04523239106351845*10^49*w^161*Log[Q2/muf2] + 2.1060389275653537*10^49*w^162*Log[Q2/muf2] + 4.19825677618843847*10^49*w^163*Log[Q2/muf2] + 8.45758170340333207*10^49*w^164*Log[Q2/muf2] + 1.68610878832731227*10^50*w^165*Log[Q2/muf2] + 3.39616875972760981*10^50*w^166*Log[Q2/muf2] + 6.77117477601324763*10^50*w^167*Log[Q2/muf2] + 1.3636308562734092*10^51*w^168*Log[Q2/muf2] + 2.71897746618107289*10^51*w^169*Log[Q2/muf2] + 5.47482270166570226*10^51*w^170*Log[Q2/muf2] + 1.09172083572324764*10^52*w^171*Log[Q2/muf2] + 2.19791105478144387*10^52*w^172*Log[Q2/muf2] + 4.38311828814534613*10^52*w^173*Log[Q2/muf2] + 8.82303624071540281*10^52*w^174*Log[Q2/muf2] + 1.75963068093850228*10^53*w^175*Log[Q2/muf2] + 3.541562756721585*10^53*w^176*Log[Q2/muf2] + 7.06362592347723317*10^53*w^177*Log[Q2/muf2] + 1.42148322191390773*10^54*w^178*Log[Q2/muf2] + 2.83532423366903257*10^54*w^179*Log[Q2/muf2] + 5.70504923290983346*10^54*w^180*Log[Q2/muf2] + 1.13801407830706969*10^55*w^181*Log[Q2/muf2] + 2.28954309634300582*10^55*w^182*Log[Q2/muf2] + 4.56734016219207428*10^55*w^183*Log[Q2/muf2] + 9.18778625045313773*10^55*w^184*Log[Q2/muf2] + 1.83295080725352976*10^56*w^185*Log[Q2/muf2] + 3.68677308119001791*10^56*w^186*Log[Q2/muf2] + 7.35547733545037922*10^56*w^187*Log[Q2/muf2] + 1.47929978267756127*10^57*w^188*Log[Q2/muf2] + 2.95151061303705854*10^57*w^189*Log[Q2/muf2] + 5.93527715124412117*10^57*w^190*Log[Q2/muf2] + 1.18427366708190261*10^58*w^191*Log[Q2/muf2] + 2.38123123407693154*10^58*w^192*Log[Q2/muf2] + 4.75154448346406166*10^58*w^193*Log[Q2/muf2] + 9.55297405216540767*10^58*w^194*Log[Q2/muf2] + 1.90630885819891094*10^59*w^195*Log[Q2/muf2] + 3.83224055072181501*10^59*w^196*Log[Q2/muf2] + 7.64765308114801974*10^59*w^197*Log[Q2/muf2] + 1.53725074251520979*10^60*w^198*Log[Q2/muf2] + 3.06789305995881566*10^60*w^199*Log[Q2/muf2] + 6.16616398906437485*10^60*w^200*Log[Q2/muf2] - 0.0188309701456661415*Log[Q2/muf2]^2 - 4.40789212897077851*w*Log[Q2/muf2]^2 + 8.02695796339883338*w^2*Log[Q2/muf2]^2 - 6.09302359524352593*w^3*Log[Q2/muf2]^2 - 37.24450566893906*w^4*Log[Q2/muf2]^2 - 1.01336336703006168*w^5*Log[Q2/muf2]^2 - 46.6214455774113002*w^6*Log[Q2/muf2]^2 + 8.54758275322022442*w^7*Log[Q2/muf2]^2 - 72.9946071301829154*w^8*Log[Q2/muf2]^2 + 79.2006908890702003*w^9*Log[Q2/muf2]^2 - 54.4184849719494978*w^10*Log[Q2/muf2]^2 + 483.921602787027383*w^11*Log[Q2/muf2]^2 + 410.707774998456725*w^12*Log[Q2/muf2]^2 + 2528.95086554537644*w^13*Log[Q2/muf2]^2 + 3492.94644783429659*w^14*Log[Q2/muf2]^2 + 12188.367633622122*w^15*Log[Q2/muf2]^2 + 19751.9079147156661*w^16*Log[Q2/muf2]^2 + 55980.5505636128259*w^17*Log[Q2/muf2]^2 + 97762.0348545642178*w^18*Log[Q2/muf2]^2 + 249221.575573812695*w^19*Log[Q2/muf2]^2 + 453537.781956879331*w^20*Log[Q2/muf2]^2 + 1.08598644468953805*10^6*w^21*Log[Q2/muf2]^2 + 2.02655683366073899*10^6*w^22*Log[Q2/muf2]^2 + 4.65983087398979322*10^6*w^23*Log[Q2/muf2]^2 + 8.83958486944496897*10^6*w^24*Log[Q2/muf2]^2 + 1.97666100670376418*10^7*w^25*Log[Q2/muf2]^2 + 3.79226609369392691*10^7*w^26*Log[Q2/muf2]^2 + 8.31144945589353131*10^7*w^27*Log[Q2/muf2]^2 + 1.60752245628821013*10^8*w^28*Log[Q2/muf2]^2 + 3.47078865281854935*10^8*w^29*Log[Q2/muf2]^2 + 6.75317099368329387*10^8*w^30*Log[Q2/muf2]^2 + 1.44140591667387527*10^9*w^31*Log[Q2/muf2]^2 + 2.81734585284245451*10^9*w^32*Log[Q2/muf2]^2 + 5.95934685750150194*10^9*w^33*Log[Q2/muf2]^2 + 1.16892205335888218*10^10*w^34*Log[Q2/muf2]^2 + 2.45474392954234748*10^10*w^35*Log[Q2/muf2]^2 + 4.82843067290767753*10^10*w^36*Log[Q2/muf2]^2 + 1.00802993134601224*10^11*w^37*Log[Q2/muf2]^2 + 1.98723162313079835*10^11*w^38*Log[Q2/muf2]^2 + 4.12865811051861108*10^11*w^39*Log[Q2/muf2]^2 + 8.15415996292522928*10^11*w^40*Log[Q2/muf2]^2 + 1.6872499794799653*10^12*w^41*Log[Q2/muf2]^2 + 3.33738442124929476*10^12*w^42*Log[Q2/muf2]^2 + 6.88208405169121834*10^12*w^43*Log[Q2/muf2]^2 + 1.36299629208474857*10^13*w^44*Log[Q2/muf2]^2 + 2.80247072480491139*10^13*w^45*Log[Q2/muf2]^2 + 5.55619550866981041*10^13*w^46*Log[Q2/muf2]^2 + 1.1395521066141902*10^14*w^47*Log[Q2/muf2]^2 + 2.26132585529625301*10^14*w^48*Log[Q2/muf2]^2 + 4.62781065975270077*10^14*w^49*Log[Q2/muf2]^2 + 9.19053661738367001*10^14*w^50*Log[Q2/muf2]^2 + 1.87728181353661448*10^15*w^51*Log[Q2/muf2]^2 + 3.7306542343975325*10^15*w^52*Log[Q2/muf2]^2 + 7.60764610760179565*10^15*w^53*Log[Q2/muf2]^2 + 1.51271783739277945*10^16*w^54*Log[Q2/muf2]^2 + 3.08023996038552528*10^16*w^55*Log[Q2/muf2]^2 + 6.12791107470863755*10^16*w^56*Log[Q2/muf2]^2 + 1.24615527003689403*10^17*w^57*Log[Q2/muf2]^2 + 2.48023932152704042*10^17*w^58*Log[Q2/muf2]^2 + 5.03787798490652947*10^17*w^59*Log[Q2/muf2]^2 + 1.00309012823144939*10^18*w^60*Log[Q2/muf2]^2 + 2.03535893686574878*10^18*w^61*Log[Q2/muf2]^2 + 4.0540108788150415*10^18*w^62*Log[Q2/muf2]^2 + 8.21823300877072955*10^18*w^63*Log[Q2/muf2]^2 + 1.63740989003367893*10^19*w^64*Log[Q2/muf2]^2 + 3.31652262096843012*10^19*w^65*Log[Q2/muf2]^2 + 6.60971500265229125*10^19*w^66*Log[Q2/muf2]^2 + 1.33774955173853009*10^20*w^67*Log[Q2/muf2]^2 + 2.66675462664290226*10^20*w^68*Log[Q2/muf2]^2 + 5.39351557167594508*10^20*w^69*Log[Q2/muf2]^2 + 1.07541952072550297*10^21*w^70*Log[Q2/muf2]^2 + 2.17365325940934633*10^21*w^71*Log[Q2/muf2]^2 + 4.33495500892910057*10^21*w^72*Log[Q2/muf2]^2 + 8.75677138103545273*10^21*w^73*Log[Q2/muf2]^2 + 1.74670051849138258*10^22*w^74*Log[Q2/muf2]^2 + 3.52651619435148556*10^22*w^75*Log[Q2/muf2]^2 + 7.03547087381182478*10^22*w^76*Log[Q2/muf2]^2 + 1.41973500117174345*10^23*w^77*Log[Q2/muf2]^2 + 2.83283319589466877*10^23*w^78*Log[Q2/muf2]^2 + 5.71397719825344551*10^23*w^79*Log[Q2/muf2]^2 + 1.14028376996036483*10^24*w^80*Log[Q2/muf2]^2 + 2.29905201562378647*10^24*w^81*Log[Q2/muf2]^2 + 4.58858611693697975*10^24*w^82*Log[Q2/muf2]^2 + 9.24797330007242457*10^24*w^83*Log[Q2/muf2]^2 + 1.8459833158916274*10^25*w^84*Log[Q2/muf2]^2 + 3.71911350385011966*10^25*w^85*Log[Q2/muf2]^2 + 7.42450815751810126*10^25*w^86*Log[Q2/muf2]^2 + 1.49532063627835882*10^26*w^87*Log[Q2/muf2]^2 + 2.98542375316600877*10^26*w^88*Log[Q2/muf2]^2 + 6.01087327304087448*10^26*w^89*Log[Q2/muf2]^2 + 1.20018816923840232*10^27*w^90*Log[Q2/muf2]^2 + 2.41576645506551083*10^27*w^91*Log[Q2/muf2]^2 + 4.82396178293731742*10^27*w^92*Log[Q2/muf2]^2 + 9.70715005983031418*10^27*w^93*Log[Q2/muf2]^2 + 1.93854152843454518*10^28*w^94*Log[Q2/muf2]^2 + 3.89989415167273137*10^28*w^95*Log[Q2/muf2]^2 + 7.78875780837212196*10^28*w^96*Log[Q2/muf2]^2 + 1.5665441623375647*10^29*w^97*Log[Q2/muf2]^2 + 3.12887215012448892*10^29*w^98*Log[Q2/muf2]^2 + 6.29166116682512967*10^29*w^99*Log[Q2/muf2]^2 + 1.25671927029401761*10^30*w^100*Log[Q2/muf2]^2 + 2.52653120790717184*10^30*w^101*Log[Q2/muf2]^2 + 5.04688655804822293*10^30*w^102*Log[Q2/muf2]^2 + 1.01443488548874852*10^31*w^103*Log[Q2/muf2]^2 + 2.02650318208106911*10^31*w^104*Log[Q2/muf2]^2 + 4.07255634805204819*10^31*w^105*Log[Q2/muf2]^2 + 8.13603684168041177*10^31*w^106*Log[Q2/muf2]^2 + 1.63476924642488733*10^32*w^107*Log[Q2/muf2]^2 + 3.26605529107951629*10^32*w^108*Log[Q2/muf2]^2 + 6.56137781642701754*10^32*w^109*Log[Q2/muf2]^2 + 1.310937785080507*10^33*w^110*Log[Q2/muf2]^2 + 2.63320981666394833*10^33*w^111*Log[Q2/muf2]^2 + 5.261278100779929*10^33*w^112*Log[Q2/muf2]^2 + 1.05664752902312952*10^34*w^113*Log[Q2/muf2]^2 + 2.11131766374029779*10^34*w^114*Log[Q2/muf2]^2 + 4.23966298516067691*10^34*w^115*Log[Q2/muf2]^2 + 8.47171612236492051*10^34*w^116*Log[Q2/muf2]^2 + 1.70094847218912828*10^35*w^117*Log[Q2/muf2]^2 + 3.39896651666552192*10^35*w^118*Log[Q2/muf2]^2 + 6.823568901198613*10^35*w^119*Log[Q2/muf2]^2 + 1.36358463660100894*10^36*w^120*Log[Q2/muf2]^2 + 2.73712388111817261*10^36*w^121*Log[Q2/muf2]^2 + 5.46989443021939427*10^36*w^122*Log[Q2/muf2]^2 + 1.0978462085173165*10^37*w^123*Log[Q2/muf2]^2 + 2.19401306977203299*10^37*w^124*Log[Q2/muf2]^2 + 4.40305755668567868*10^37*w^125*Log[Q2/muf2]^2 + 8.799633286088288*10^37*w^126*Log[Q2/muf2]^2 + 1.76577168154755535*10^38*w^127*Log[Q2/muf2]^2 + 3.52904022332230705*10^38*w^128*Log[Q2/muf2]^2 + 7.08081903091780439*10^38*w^129*Log[Q2/muf2]^2 + 1.41519665074031317*10^39*w^130*Log[Q2/muf2]^2 + 2.8392429363746476*10^39*w^131*Log[Q2/muf2]^2 + 5.67474714230692242*10^39*w^132*Log[Q2/muf2]^2 + 1.13839504162432162*10^40*w^133*Log[Q2/muf2]^2 + 2.27534410355644926*10^40*w^134*Log[Q2/muf2]^2 + 4.56410910476974144*10^40*w^135*Log[Q2/muf2]^2 + 9.12262315709336176*10^40*w^136*Log[Q2/muf2]^2 + 1.82975419419164941*10^41*w^137*Log[Q2/muf2]^2 + 3.65734245998014794*10^41*w^138*Log[Q2/muf2]^2 + 7.33507003068428376*10^41*w^139*Log[Q2/muf2]^2 + 1.46617517161742351*10^42*w^140*Log[Q2/muf2]^2 + 2.940299479959979*10^42*w^141*Log[Q2/muf2]^2 + 5.87734887061276994*10^42*w^142*Log[Q2/muf2]^2 + 1.17857062995092997*10^43*w^143*Log[Q2/muf2]^2 + 2.35588147653752516*10^43*w^144*Log[Q2/muf2]^2 + 4.72386318243073426*10^43*w^145*Log[Q2/muf2]^2 + 9.44284126996567219*10^43*w^146*Log[Q2/muf2]^2 + 1.89329162360914689*10^44*w^147*Log[Q2/muf2]^2 + 3.78468819188985388*10^44*w^148*Log[Q2/muf2]^2 + 7.58782027750407833*10^44*w^149*Log[Q2/muf2]^2 + 1.51682863128594862*10^45*w^150*Log[Q2/muf2]^2 + 3.04086156354232106*10^45*w^151*Log[Q2/muf2]^2 + 6.078868057682869*10^45*w^152*Log[Q2/muf2]^2 + 1.21858853116019856*10^46*w^153*Log[Q2/muf2]^2 + 2.43606826064840528*10^46*w^154*Log[Q2/muf2]^2 + 4.88313851932035631*10^46*w^155*Log[Q2/muf2]^2 + 9.76196933870538647*10^46*w^156*Log[Q2/muf2]^2 + 1.95669522161415842*10^47*w^157*Log[Q2/muf2]^2 + 3.91171631988640105*10^47*w^158*Log[Q2/muf2]^2 + 7.84025409613090042*10^47*w^159*Log[Q2/muf2]^2 + 1.56739997641486006*10^48*w^160*Log[Q2/muf2]^2 + 3.14138022269579575*10^48*w^161*Log[Q2/muf2]^2 + 6.28022935425426731*10^48*w^162*Log[Q2/muf2]^2 + 1.25862066496621271*10^49*w^163*Log[Q2/muf2]^2 + 2.51625668657378648*10^49*w^164*Log[Q2/muf2]^2 + 5.042590973015094*10^49*w^165*Log[Q2/muf2]^2 + 1.0081350292336334*10^50*w^166*Log[Q2/muf2]^2 + 2.02021540111123538*10^50*w^167*Log[Q2/muf2]^2 + 4.03893929140296414*10^50*w^168*Log[Q2/muf2]^2 + 8.09332837594593478*10^50*w^169*Log[Q2/muf2]^2 + 1.61808491573824194*10^51*w^170*Log[Q2/muf2]^2 + 3.242221405436142*10^51*w^171*Log[Q2/muf2]^2 + 6.48218080956404405*10^51*w^172*Log[Q2/muf2]^2 + 1.29880709476515548*10^52*w^173*Log[Q2/muf2]^2 + 2.59673291102360274*10^52*w^174*Log[Q2/muf2]^2 + 5.20275704711993629*10^52*w^175*Log[Q2/muf2]^2 + 1.0402079666058714*10^53*w^176*Log[Q2/muf2]^2 + 2.08405782628944221*10^53*w^177*Log[Q2/muf2]^2 + 4.16677685812917564*10^53*w^178*Log[Q2/muf2]^2 + 8.34783211913627918*10^53*w^179*Log[Q2/muf2]^2 + 1.6690444016765798*10^54*w^180*Log[Q2/muf2]^2 + 3.343688030980566*10^54*w^181*Log[Q2/muf2]^2 + 6.68534006571715585*10^54*w^182*Log[Q2/muf2]^2 + 1.33926420642535166*10^55*w^183*Log[Q2/muf2]^2 + 2.67773412931944637*10^55*w^184*Log[Q2/muf2]^2 + 5.36408424294688299*10^55*w^185*Log[Q2/muf2]^2 + 1.07250690525560691*10^56*w^186*Log[Q2/muf2]^2 + 2.14839468596626051*10^56*w^187*Log[Q2/muf2]^2 + 4.29557962400331751*10^56*w^188*Log[Q2/muf2]^2 + 8.60442834804892289*10^56*w^189*Log[Q2/muf2]^2 + 1.72041337707395201*10^57*w^190*Log[Q2/muf2]^2 + 3.44603558119957899*10^57*w^191*Log[Q2/muf2]^2 + 6.89022687450259563*10^57*w^192*Log[Q2/muf2]^2 + 1.38009051370422601*10^58*w^193*Log[Q2/muf2]^2 + 2.75946067387728141*10^58*w^194*Log[Q2/muf2]^2 + 5.52695269281808252*10^58*w^195*Log[Q2/muf2]^2 + 1.10510911531888481*10^59*w^196*Log[Q2/muf2]^2 + 2.21337276123893488*10^59*w^197*Log[Q2/muf2]^2 + 4.42564583425989874*10^59*w^198*Log[Q2/muf2]^2 + 8.86368421436611175*10^59*w^199*Log[Q2/muf2]^2 + 1.77230703675522828*10^60*w^200*Log[Q2/muf2]^2 - 0.124367394189983542*Log[Q2/muf2]^3 + 0.216825473570556718*w*Log[Q2/muf2]^3 - 0.106173424317257686*w^2*Log[Q2/muf2]^3 - 0.0503665000175590154*w^3*Log[Q2/muf2]^3 + 4.35937688964025218*w^4*Log[Q2/muf2]^3 + 6.26790768515592016*w^5*Log[Q2/muf2]^3 + 15.1729237721759835*w^6*Log[Q2/muf2]^3 + 28.430427253538817*w^7*Log[Q2/muf2]^3 + 62.59964092844015*w^8*Log[Q2/muf2]^3 + 123.056229340158346*w^9*Log[Q2/muf2]^3 + 260.839611871431684*w^10*Log[Q2/muf2]^3 + 519.154042523811495*w^11*Log[Q2/muf2]^3 + 1079.34735543698139*w^12*Log[Q2/muf2]^3 + 2156.85144273831004*w^13*Log[Q2/muf2]^3 + 4434.653592159124*w^14*Log[Q2/muf2]^3 + 8874.504271224478*w^15*Log[Q2/muf2]^3 + 18120.4909384394287*w^16*Log[Q2/muf2]^3 + 36281.3210523426807*w^17*Log[Q2/muf2]^3 + 73740.3344804520552*w^18*Log[Q2/muf2]^3 + 147669.312205949972*w^19*Log[Q2/muf2]^3 + 299166.996414050021*w^20*Log[Q2/muf2]^3 + 599108.498365252123*w^21*Log[Q2/muf2]^3 + 1.21091728173192155*10^6*w^22*Log[Q2/muf2]^3 + 2.42485349923436104*10^6*w^23*Log[Q2/muf2]^3 + 4.89255099027945792*10^6*w^24*Log[Q2/muf2]^3 + 9.79658942378521584*10^6*w^25*Log[Q2/muf2]^3 + 1.97397570004895082*10^7*w^26*Log[Q2/muf2]^3 + 3.95227139533221203*10^7*w^27*Log[Q2/muf2]^3 + 7.95529285724817904*10^7*w^28*Log[Q2/muf2]^3 + 1.59267404636848456*10^8*w^29*Log[Q2/muf2]^3 + 3.20310086597440993*10^8*w^30*Log[Q2/muf2]^3 + 6.41222876060377517*10^8*w^31*Log[Q2/muf2]^3 + 1.28871149978042244*10^9*w^32*Log[Q2/muf2]^3 + 2.57967046370242586*10^9*w^33*Log[Q2/muf2]^3 + 5.18162930423956688*10^9*w^34*Log[Q2/muf2]^3 + 1.03716440821665594*10^10*w^35*Log[Q2/muf2]^3 + 2.08231220190244483*10^10*w^36*Log[Q2/muf2]^3 + 4.16775676422246287*10^10*w^37*Log[Q2/muf2]^3 + 8.36428538280992547*10^10*w^38*Log[Q2/muf2]^3 + 1.67402893176253986*10^11*w^39*Log[Q2/muf2]^3 + 3.35848442511275523*10^11*w^40*Log[Q2/muf2]^3 + 6.72136035377936005*10^11*w^41*Log[Q2/muf2]^3 + 1.34806931606424119*10^12*w^42*Log[Q2/muf2]^3 + 2.69778727088200195*10^12*w^43*Log[Q2/muf2]^3 + 5.40946593783295514*10^12*w^44*Log[Q2/muf2]^3 + 1.08251322785950323*10^13*w^45*Log[Q2/muf2]^3 + 2.17012910685025547*10^13*w^46*Log[Q2/muf2]^3 + 4.34259430075001073*10^13*w^47*Log[Q2/muf2]^3 + 8.70400188243038435*10^13*w^48*Log[Q2/muf2]^3 + 1.74168206506985117*10^14*w^49*Log[Q2/muf2]^3 + 3.49032425376842505*10^14*w^50*Log[Q2/muf2]^3 + 6.98398181095869844*10^14*w^51*Log[Q2/muf2]^3 + 1.39937942095947236*10^15*w^52*Log[Q2/muf2]^3 + 2.80002107891369471*10^15*w^53*Log[Q2/muf2]^3 + 5.60965631820159229*10^15*w^54*Log[Q2/muf2]^3 + 1.12240998716083463*10^16*w^55*Log[Q2/muf2]^3 + 2.24840799261261859*10^16*w^56*Log[Q2/muf2]^3 + 4.49863433459717456*10^16*w^57*Log[Q2/muf2]^3 + 9.01069262794594776*10^16*w^58*Log[Q2/muf2]^3 + 1.80283018095857142*10^17*w^59*Log[Q2/muf2]^3 + 3.61069437493717778*10^17*w^60*Log[Q2/muf2]^3 + 7.22402322376331159*10^17*w^61*Log[Q2/muf2]^3 + 1.4466965021491968*10^18*w^62*Log[Q2/muf2]^3 + 2.89439776498261061*10^18*w^63*Log[Q2/muf2]^3 + 5.79591982492299123*10^18*w^64*Log[Q2/muf2]^3 + 1.15956764570838998*10^19*w^65*Log[Q2/muf2]^3 + 2.321823231737007*10^19*w^66*Log[Q2/muf2]^3 + 4.64511333205577682*10^19*w^67*Log[Q2/muf2]^3 + 9.30038614253893942*10^19*w^68*Log[Q2/muf2]^3 + 1.86063866785232052*10^20*w^69*Log[Q2/muf2]^3 + 3.725123709781915*10^20*w^70*Log[Q2/muf2]^3 + 7.45239862894931514*10^20*w^71*Log[Q2/muf2]^3 + 1.49193826504911579*10^21*w^72*Log[Q2/muf2]^3 + 2.98470163610074714*10^21*w^73*Log[Q2/muf2]^3 + 5.97494229175169282*10^21*w^74*Log[Q2/muf2]^3 + 1.19530524307547152*10^22*w^75*Log[Q2/muf2]^3 + 2.39271698210271931*10^22*w^76*Log[Q2/muf2]^3 + 4.78665134786942738*10^22*w^77*Log[Q2/muf2]^3 + 9.58132444140476002*10^22*w^78*Log[Q2/muf2]^3 + 1.91673314266791379*10^23*w^79*Log[Q2/muf2]^3 + 3.83652492100858825*10^23*w^80*Log[Q2/muf2]^3 + 7.674852489442649*10^23*w^81*Log[Q2/muf2]^3 + 1.53613813942485637*10^24*w^82*Log[Q2/muf2]^3 + 3.07297082104555098*10^24*w^83*Log[Q2/muf2]^3 + 6.15040424867458992*10^24*w^84*Log[Q2/muf2]^3 + 1.23034866210103493*10^25*w^85*Log[Q2/muf2]^3 + 2.462404747251173*10^25*w^86*Log[Q2/muf2]^3 + 4.925842952523206*10^25*w^87*Log[Q2/muf2]^3 + 9.85822541203535748*10^25*w^88*Log[Q2/muf2]^3 + 1.9720441735889747*10^26*w^89*Log[Q2/muf2]^3 + 3.94659549291928621*10^26*w^90*Log[Q2/muf2]^3 + 7.89473324047799621*10^26*w^91*Log[Q2/muf2]^3 + 1.57990876004697617*10^27*w^92*Log[Q2/muf2]^3 + 3.16041391368160318*10^27*w^93*Log[Q2/muf2]^3 + 6.32452325845634882*10^27*w^94*Log[Q2/muf2]^3 + 1.26513542823947262*10^28*w^95*Log[Q2/muf2]^3 + 2.53169148733473162*10^28*w^96*Log[Q2/muf2]^3 + 5.06427653052492769*10^28*w^97*Log[Q2/muf2]^3 + 1.01340189176678127*10^29*w^98*Log[Q2/muf2]^3 + 2.02714997241312687*10^29*w^99*Log[Q2/muf2]^3 + 4.05640460157026123*10^29*w^100*Log[Q2/muf2]^3 + 8.11415121535720048*10^29*w^101*Log[Q2/muf2]^3 + 1.62364127219135568*10^30*w^102*Log[Q2/muf2]^3 + 3.24780307086776919*10^30*w^103*Log[Q2/muf2]^3 + 6.49873373779919579*10^30*w^104*Log[Q2/muf2]^3 + 1.29994875330167741*10^31*w^105*Log[Q2/muf2]^3 + 2.60110446296884226*10^31*w^106*Log[Q2/muf2]^3 + 5.20299327802281137*10^31*w^107*Log[Q2/muf2]^3 + 1.04106474320357713*10^32*w^108*Log[Q2/muf2]^3 + 2.0824341897330977*10^32*w^109*Log[Q2/muf2]^3 + 4.16666943708784041*10^32*w^110*Log[Q2/muf2]^3 + 8.33452315540321*10^32*w^111*Log[Q2/muf2]^3 + 1.66760103525248496*10^33*w^112*Log[Q2/muf2]^3 + 3.33566257839045455*10^33*w^113*Log[Q2/muf2]^3 + 6.67401953768874153*10^33*w^114*Log[Q2/muf2]^3 + 1.33498305772526644*10^34*w^115*Log[Q2/muf2]^3 + 2.671009180002929*10^34*w^116*Log[Q2/muf2]^3 + 5.34271561099146657*10^34*w^117*Log[Q2/muf2]^3 + 1.06894714802150144*10^35*w^118*Log[Q2/muf2]^3 + 2.13816578156608723*10^35*w^119*Log[Q2/muf2]^3 + 4.27789739249290792*10^35*w^120*Log[Q2/muf2]^3 + 8.55685229418417985*10^35*w^121*Log[Q2/muf2]^3 + 1.71197762723607524*10^36*w^122*Log[Q2/muf2]^3 + 3.42436734828830993*10^36*w^123*Log[Q2/muf2]^3 + 6.85109026513418681*10^36*w^124*Log[Q2/muf2]^3 + 1.3703787017501122*10^37*w^125*Log[Q2/muf2]^3 + 2.74167172094562155*10^37*w^126*Log[Q2/muf2]^3 + 5.48396994422919282*10^37*w^127*Log[Q2/muf2]^3 + 1.0971490523913172*10^38*w^128*Log[Q2/muf2]^3 + 2.19454251962000986*10^38*w^129*Log[Q2/muf2]^3 + 4.39046452258278702*10^38*w^130*Log[Q2/muf2]^3 + 8.78188291103706953*10^38*w^131*Log[Q2/muf2]^3 + 1.756912776157603*10^39*w^132*Log[Q2/muf2]^3 + 3.5141979419129287*10^39*w^133*Log[Q2/muf2]^3 + 7.03048093391840877*10^39*w^134*Log[Q2/muf2]^3 + 1.406241616800414*10^40*w^135*Log[Q2/muf2]^3 + 2.81329437121300001*10^40*w^136*Log[Q2/muf2]^3 + 5.62715687909178714*10^40*w^137*Log[Q2/muf2]^3 + 1.12574705840721859*10^41*w^138*Log[Q2/muf2]^3 + 2.25171613572394592*10^41*w^139*Log[Q2/muf2]^3 + 4.504661349824622*10^41*w^140*Log[Q2/muf2]^3 + 9.01019058384870672*10^41*w^141*Log[Q2/muf2]^3 + 1.8025168310968474*10^42*w^142*Log[Q2/muf2]^3 + 3.60537302535855077*10^42*w^143*Log[Q2/muf2]^3 + 7.21261129802155169*10^42*w^144*Log[Q2/muf2]^3 + 1.44265499761256498*10^43*w^145*Log[Q2/muf2]^3 + 2.88603702971493746*10^43*w^146*Log[Q2/muf2]^3 + 5.77259339763507076*10^43*w^147*Log[Q2/muf2]^3 + 1.15480216306239882*10^44*w^148*Log[Q2/muf2]^3 + 2.3098075742085434*10^44*w^149*Log[Q2/muf2]^3 + 4.620720882546162*10^44*w^150*Log[Q2/muf2]^3 + 9.24223741278432078*10^44*w^151*Log[Q2/muf2]^3 + 1.84887892177357207*10^45*w^152*Log[Q2/muf2]^3 + 3.69806939542888097*10^45*w^153*Log[Q2/muf2]^3 + 7.39782274668324296*10^45*w^154*Log[Q2/muf2]^3 + 1.47968657532805275*10^46*w^155*Log[Q2/muf2]^3 + 2.96003062715602424*10^46*w^156*Log[Q2/muf2]^3 + 5.92053931604268625*10^46*w^157*Log[Q2/muf2]^3 + 1.18436464526585688*10^47*w^158*Log[Q2/muf2]^3 + 2.36891662714036642*10^47*w^159*Log[Q2/muf2]^3 + 4.73883643825295256*10^47*w^160*Log[Q2/muf2]^3 + 9.47840716349582408*10^47*w^161*Log[Q2/muf2]^3 + 1.89607346754203245*10^48*w^162*Log[Q2/muf2]^3 + 3.79243481480408501*10^48*w^163*Log[Q2/muf2]^3 + 7.58640210583248717*10^48*w^164*Log[Q2/muf2]^3 + 1.51739331130532571*10^49*w^165*Log[Q2/muf2]^3 + 3.03538584048326981*10^49*w^166*Log[Q2/muf2]^3 + 6.07121447153272927*10^49*w^167*Log[Q2/muf2]^3 + 1.2144772603874103*10^50*w^168*Log[Q2/muf2]^3 + 2.429128235216865*10^50*w^169*Log[Q2/muf2]^3 + 4.85917336816893786*10^50*w^170*Log[Q2/muf2]^3 + 9.71902839440179718*10^50*w^171*Log[Q2/muf2]^3 + 1.94416448549675846*10^51*w^172*Log[Q2/muf2]^3 + 3.88859651070471035*10^51*w^173*Log[Q2/muf2]^3 + 7.77859748582392055*10^51*w^174*Log[Q2/muf2]^3 + 1.55582452368256541*10^52*w^175*Log[Q2/muf2]^3 + 3.11219892902627208*10^52*w^176*Log[Q2/muf2]^3 + 6.22481023728692147*10^52*w^177*Log[Q2/muf2]^3 + 1.24517739179862773*10^53*w^178*Log[Q2/muf2]^3 + 2.49051673318776778*10^53*w^179*Log[Q2/muf2]^3 + 4.98187699736048825*10^53*w^180*Log[Q2/muf2]^3 + 9.964390125427947*10^53*w^181*Log[Q2/muf2]^3 + 1.99320852371256364*10^54*w^182*Log[Q2/muf2]^3 + 3.986666963710642*10^54*w^183*Log[Q2/muf2]^3 + 7.97462912819470953*10^54*w^184*Log[Q2/muf2]^3 + 1.59502402818600471*10^55*w^185*Log[Q2/muf2]^3 + 3.19055574939063773*10^55*w^186*Log[Q2/muf2]^3 + 6.38149744723288194*10^55*w^187*Log[Q2/muf2]^3 + 1.2764985383838738*10^56*w^188*Log[Q2/muf2]^3 + 2.55314878621225535*10^56*w^189*Log[Q2/muf2]^3 + 5.10707814105216517*10^56*w^190*Log[Q2/muf2]^3 + 1.0214752728137461*10^57*w^191*Log[Q2/muf2]^3 + 2.04325670878200929*10^57*w^192*Log[Q2/muf2]^3 + 4.08674795027019321*10^57*w^193*Log[Q2/muf2]^3 + 8.17469701242742562*10^57*w^194*Log[Q2/muf2]^3 + 1.63503164007524528*10^58*w^195*Log[Q2/muf2]^3 + 3.27053458388523137*10^58*w^196*Log[Q2/muf2]^3 + 6.54143198118658219*10^58*w^197*Log[Q2/muf2]^3 + 1.30847136713079999*10^59*w^198*Log[Q2/muf2]^3 + 2.61708546851957139*10^59*w^199*Log[Q2/muf2]^3 + 5.23489702507461473*10^59*w^200*Log[Q2/muf2]^3, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}}, {{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, -0.0340067643498307568 - 0.07597464845097673*w + 0.0696890658532884818*w^2 + 0.446359317794391061*w^3 + 0.828241407070256116*w^4 + 0.281536232524590965*w^5 - 2.56839041867318804*w^6 - 10.309697531997767*w^7 - 28.2516566097034744*w^8 - 67.2254946644587005*w^9 - 149.189711812928447*w^10 - 318.370354582226033*w^11 - 663.461980628755748*w^12 - 1361.74647198231775*w^13 - 2766.73343037460224*w^14 - 5582.03181746832106*w^15 - 11206.1318326312131*w^16 - 22415.6382497774713*w^17 - 44718.7417019994379*w^18 - 89035.4339252194142*w^19 - 177003.959407655711*w^20 - 351484.817697353013*w^21 - 697351.140556285778*w^22 - 1.38263515438891205*10^6*w^23 - 2.739959159054946*10^6*w^24 - 5.42768881795968022*10^6*w^25 - 1.07488638396838147*10^7*w^26 - 2.12823954210266407*10^7*w^27 - 4.21323344778660527*10^7*w^28 - 8.34005675666441705*10^7*w^29 - 1.65081409614175995*10^8*w^30 - 3.26750967735050108*10^8*w^31 - 6.46749891026415287*10^8*w^32 - 1.28016421429497334*10^9*w^33 - 2.53403249493745837*10^9*w^34 - 5.01628016350900787*10^9*w^35 - 9.930686649548641*10^9*w^36 - 1.96611310814126471*10^10*w^37 - 3.89289335988817459*10^10*w^38 - 7.70856826992809125*10^10*w^39 - 1.526560559041353*10^11*w^40 - 3.02339506617368419*10^11*w^41 - 5.98849092376015598*10^11*w^42 - 1.18626660465184923*10^12*w^43 - 2.35012062622743064*10^12*w^44 - 4.65630329268227*10^12*w^45 - 9.22647406456876002*10^12*w^46 - 1.82841031264777825*10^13*w^47 - 3.62372160108765371*10^13*w^48 - 7.18255608365101968*10^13*w^49 - 1.42379005386450592*10^14*w^50 - 2.82263831760512712*10^14*w^51 - 5.59637007261056334*10^14*w^52 - 1.10968330594012184*10^15*w^53 - 2.20055687568094542*10^15*w^54 - 4.36421880113457249*10^15*w^55 - 8.65605962345674468*10^15*w^56 - 1.71701141695431331*10^16*w^57 - 3.40615769018285064*10^16*w^58 - 6.75762884211353154*10^16*w^59 - 1.34079174194316828*10^17*w^60 - 2.660511323306345*10^17*w^61 - 5.27964931954120318*10^17*w^62 - 1.04780534965090485*10^18*w^63 - 2.07965410049809085*10^18*w^64 - 4.12796455976399337*10^18*w^65 - 8.19435122430370911*10^18*w^66 - 1.62677077147722917*10^19*w^67 - 3.22976360622777871*10^19*w^68 - 6.41279162620396518*10^19*w^69 - 1.27337105033417197*10^20*w^70 - 2.52867906150136392*10^20*w^71 - 5.02183921862754236*10^20*w^72 - 9.97382425437163748*10^20*w^73 - 1.98102478459698737*10^21*w^74 - 3.93501943482129516*10^21*w^75 - 7.81685622657892205*10^21*w^76 - 1.55290590588863405*10^22*w^77 - 3.08521510757926721*10^22*w^78 - 6.12988846698176985*10^22*w^79 - 1.21799651845301337*10^23*w^80 - 2.42027891571917808*10^23*w^81 - 4.80961418079682362*10^23*w^82 - 9.55828723758482671*10^23*w^83 - 1.89965399725300011*10^24*w^84 - 3.7756619919590596*10^24*w^85 - 7.50473699624587378*10^24*w^86 - 1.49176775050533283*10^25*w^87 - 2.96544538703074864*10^25*w^88 - 5.89523666171142041*10^25*w^89 - 1.17201935554324741*10^26*w^90 - 2.33018383441331746*10^26*w^91 - 4.63305111205300949*10^26*w^92 - 9.21223811301694708*10^26*w^93 - 1.83182522400296646*10^27*w^94 - 3.64269993967105636*10^27*w^95 - 7.24407470135934762*10^27*w^96 - 1.44066259749154423*10^28*w^97 - 2.86524108613040947*10^28*w^98 - 5.69874576213418*10^28*w^99 - 1.13348641534784713*10^29*w^100 - 2.25461291484848762*10^29*w^101 - 4.48483024787657073*10^29*w^102 - 8.92150447772032845*10^29*w^103 - 1.774794123616944*10^30*w^104 - 3.53081851363491077*10^30*w^105 - 7.02457534871686266*10^30*w^106 - 1.39759637840860032*10^31*w^107 - 2.78073893881243777*10^31*w^108 - 5.532930121163251*10^31*w^109 - 1.10094703730295062*10^32*w^110 - 2.19075448065956831*10^32*w^111 - 4.35950117948224814*10^32*w^112 - 8.67551917816547239*10^32*w^113 - 1.72651164411343789*10^33*w^114 - 3.43604383493595841*10^33*w^115 - 6.83853090590634213*10^33*w^116 - 1.36107375267804444*10^34*w^117 - 2.70903756433625063*10^34*w^118 - 5.39215936036352086*10^34*w^119 - 1.07330842600079932*10^35*w^120 - 2.13648719992548339*10^35*w^121 - 4.25294533267675845*10^35*w^122 - 8.46628472614926692*10^35*w^123 - 1.68542458091547299*10^36*w^124 - 3.35535892730451768*10^36*w^125 - 6.68008021934919167*10^36*w^126 - 1.32995588207442958*10^37*w^127 - 2.64792382510706808*10^37*w^128 - 5.27213195996347482*10^37*w^129 - 1.04973439674737719*10^38*w^130 - 2.09018534079953456*10^38*w^131 - 4.16200143719753238*10^38*w^132 - 8.28765303567174218*10^38*w^133 - 1.65033706559438634*10^39*w^134 - 3.28643735226126962*10^39*w^135 - 6.544696773855233*10^39*w^136 - 1.30336192026976679*10^40*w^137 - 2.59568337078079178*10^40*w^138 - 5.16951087720035045*10^40*w^139 - 1.02957528940883156*10^41*w^140 - 2.05058395608512592*10^41*w^141 - 4.08420617897444293*10^41*w^142 - 8.13482646448619843*10^41*w^143 - 1.62031456205019795*10^42*w^144 - 3.22745847048643787*10^42*w^145 - 6.42883316397761953*10^42*w^146 - 1.2806005836317605*10^43*w^147 - 2.55096891561593998*10^43*w^148 - 5.08166995556278*10^43*w^149 - 1.01231914118280553*10^44*w^150 - 2.01668485724196094*10^44*w^151 - 4.01761311101306565*10^44*w^152 - 8.00400899798860344*10^44*w^153 - 1.59461666770492495*10^45*w^154 - 3.176977966088435*10^45*w^155 - 6.32967158984422098*10^45*w^156 - 1.26112206390234549*10^46*w^157 - 2.51270754538598722*10^46*w^158 - 5.00651522311132044*10^46*w^159 - 9.97557229801317477*10^46*w^160 - 1.98769016567670296*10^47*w^161 - 3.96066449003417554*10^47*w^162 - 7.89215901580187745*10^47*w^163 - 1.57264941369836743*10^48*w^164 - 3.13383580327626502*10^48*w^165 - 6.24494621975736805*10^48*w^166 - 1.24448374013584282*10^49*w^167 - 2.48003452348919874*10^49*w^168 - 4.94235708411294939*10^49*w^169 - 9.84959392289370185*10^49*w^170 - 1.96295464320286472*10^50*w^171 - 3.91209919313843106*10^50*w^172 - 7.79681138721540114*10^50*w^173 - 1.55393088860620748*10^51*w^174 - 3.09708979145729549*10^51*w^175 - 6.17281478013297576*10^51*w^176 - 1.2303253549761645*10^52*w^177 - 2.45224529554782948*10^52*w^178 - 4.88781750858568514*10^52*w^179 - 9.74256075212475437*10^52*w^180 - 1.94195097169848794*10^53*w^181 - 3.87088554814024523*10^53*w^182 - 7.71594750639520498*10^53*w^183 - 1.53806608825304577*10^54*w^184 - 3.06596690873438844*10^54*w^185 - 6.11176433187581686*10^54*w^186 - 1.21835077308870105*10^55*w^187 - 2.42876016896968959*10^55*w^188 - 4.84176163307344325*10^55*w^189 - 9.65225087080592378*10^55*w^190 - 1.92424409152645865*10^56*w^191 - 3.83617161830681784*10^56*w^192 - 7.64789896368525783*10^56*w^193 - 1.52472824843836682*10^57*w^194 - 3.03982712220650132*10^57*w^195 - 6.06054113979667373*10^57*w^196 - 1.2083143852596163*10^58*w^197 - 2.40909795168842136*10^58*w^198 - 4.80324664173747295*10^58*w^199 - 9.57681684236171384*10^58*w^200 + ALARM*w^201 - 0.00121294850953337913*Log[Q2/muf2] - 0.0160455723674037661*w*Log[Q2/muf2] - 0.09663616880517123*w^2*Log[Q2/muf2] - 0.361415787232108235*w^3*Log[Q2/muf2] - 0.985343025890893271*w^4*Log[Q2/muf2] - 2.21273899960152744*w^5*Log[Q2/muf2] - 4.48992062308510955*w^6*Log[Q2/muf2] - 8.70117304282595523*w^7*Log[Q2/muf2] - 16.5441235015142922*w^8*Log[Q2/muf2] - 31.2539547536064827*w^9*Log[Q2/muf2] - 58.9966131223514464*w^10*Log[Q2/muf2] - 111.546584499097907*w^11*Log[Q2/muf2] - 211.438665107858983*w^12*Log[Q2/muf2] - 401.893927074252634*w^13*Log[Q2/muf2] - 765.972987514755613*w^14*Log[Q2/muf2] - 1463.58749020290601*w^15*Log[Q2/muf2] - 2803.1164980062936*w^16*Log[Q2/muf2] - 5380.15558387027507*w^17*Log[Q2/muf2] - 10346.640503175577*w^18*Log[Q2/muf2] - 19933.4158786542541*w^19*Log[Q2/muf2] - 38465.9538839167918*w^20*Log[Q2/muf2] - 74340.4764251657512*w^21*Log[Q2/muf2] - 143871.987333707263*w^22*Log[Q2/muf2] - 278793.640588941395*w^23*Log[Q2/muf2] - 540883.572660910001*w^24*Log[Q2/muf2] - 1.05051422858328969*10^6*w^25*Log[Q2/muf2] - 2.04241500788264625*10^6*w^26*Log[Q2/muf2] - 3.97465964860417543*10^6*w^27*Log[Q2/muf2] - 7.74181318520035273*10^6*w^28*Log[Q2/muf2] - 1.5092029831767196*10^7*w^29*Log[Q2/muf2] - 2.94437100242315157*10^7*w^30*Log[Q2/muf2] - 5.74853244457004764*10^7*w^31*Log[Q2/muf2] - 1.12311040067928497*10^8*w^32*Log[Q2/muf2] - 2.19569449999666196*10^8*w^33*Log[Q2/muf2] - 4.29526312678079634*10^8*w^34*Log[Q2/muf2] - 8.40739921587417889*10^8*w^35*Log[Q2/muf2] - 1.64654788210451465*10^9*w^36*Log[Q2/muf2] - 3.22638082632288562*10^9*w^37*Log[Q2/muf2] - 6.32519820454905012*10^9*w^38*Log[Q2/muf2] - 1.24062176901424709*10^10*w^39*Log[Q2/muf2] - 2.43445441874614884*10^10*w^40*Log[Q2/muf2] - 4.77916262679709567*10^10*w^41*Log[Q2/muf2] - 9.38601873695924211*10^10*w^42*Log[Q2/muf2] - 1.84409192524097652*10^11*w^43*Log[Q2/muf2] - 3.62449800371471911*10^11*w^44*Log[Q2/muf2] - 7.12640319065517873*10^11*w^45*Log[Q2/muf2] - 1.40166312497458539*10^12*w^46*Log[Q2/muf2] - 2.75779222048315192*10^12*w^47*Log[Q2/muf2] - 5.42773128481283952*10^12*w^48*Log[Q2/muf2] - 1.06858393118752509*10^13*w^49*Log[Q2/muf2] - 2.10439545893494297*10^13*w^50*Log[Q2/muf2] - 4.14543096641090889*10^13*w^51*Log[Q2/muf2] - 8.168289037181386*10^13*w^52*Log[Q2/muf2] - 1.60993111943473008*10^14*w^53*Log[Q2/muf2] - 3.17390717304866295*10^14*w^54*Log[Q2/muf2] - 6.25875606631200103*10^14*w^55*Log[Q2/muf2] - 1.234482842979332*10^15*w^56*Log[Q2/muf2] - 2.43546478534582535*10^15*w^57*Log[Q2/muf2] - 4.80590431982362369*10^15*w^58*Log[Q2/muf2] - 9.48553266240423557*10^15*w^59*Log[Q2/muf2] - 1.87257268471525861*10^16*w^60*Log[Q2/muf2] - 3.69745724627304448*10^16*w^61*Log[Q2/muf2] - 7.30217853676274298*10^16*w^62*Log[Q2/muf2] - 1.44239417401475707*10^17*w^63*Log[Q2/muf2] - 2.84967434065633912*10^17*w^64*Log[Q2/muf2] - 5.6309790009262854*10^17*w^65*Log[Q2/muf2] - 1.11287845387730848*10^18*w^66*Log[Q2/muf2] - 2.19980687904689085*10^18*w^67*Log[Q2/muf2] - 4.34902905236127482*10^18*w^68*Log[Q2/muf2] - 8.59941714643975244*10^18*w^69*Log[Q2/muf2] - 1.70064154351728111*10^19*w^70*Log[Q2/muf2] - 3.36373514988419331*10^19*w^71*Log[Q2/muf2] - 6.65417626829406715*10^19*w^72*Log[Q2/muf2] - 1.31652354932101282*10^20*w^73*Log[Q2/muf2] - 2.60509267059792581*10^20*w^74*Log[Q2/muf2] - 5.15556645821268103*10^20*w^75*Log[Q2/muf2] - 1.02043837380090905*10^21*w^76*Log[Q2/muf2] - 2.02000722574339212*10^21*w^77*Log[Q2/muf2] - 3.99920286113684677*10^21*w^78*Log[Q2/muf2] - 7.91857417450679382*10^21*w^79*Log[Q2/muf2] - 1.56809477652560424*10^22*w^80*Log[Q2/muf2] - 3.10561888026169823*10^22*w^81*Log[Q2/muf2] - 6.151391247437226*10^22*w^82*Log[Q2/muf2] - 1.2185594915234617*10^23*w^83*Log[Q2/muf2] - 2.41416644823214963*10^23*w^84*Log[Q2/muf2] - 4.78336696337543072*10^23*w^85*Log[Q2/muf2] - 9.478621313578723*10^23*w^86*Log[Q2/muf2] - 1.87845428484272345*10^24*w^87*Log[Q2/muf2] - 3.72305203555120681*10^24*w^88*Log[Q2/muf2] - 7.37971629924624327*10^24*w^89*Log[Q2/muf2] - 1.46292279472563571*10^25*w^90*Log[Q2/muf2] - 2.90030354161760672*10^25*w^91*Log[Q2/muf2] - 5.75049138311184285*10^25*w^92*Log[Q2/muf2] - 1.14026317419416374*10^26*w^93*Log[Q2/muf2] - 2.26122137738964372*10^26*w^94*Log[Q2/muf2] - 4.484542437932436*10^26*w^95*Log[Q2/muf2] - 8.89466340608161778*10^26*w^96*Log[Q2/muf2] - 1.76431650716305229*10^27*w^97*Log[Q2/muf2] - 3.49992206013502257*10^27*w^98*Log[Q2/muf2] - 6.94343641309593852*10^27*w^99*Log[Q2/muf2] - 1.37760307483388417*10^28*w^100*Log[Q2/muf2] - 2.73342179022756817*10^28*w^101*Log[Q2/muf2] - 5.42402251878060091*10^28*w^102*Log[Q2/muf2] - 1.07638587836047585*10^29*w^103*Log[Q2/muf2] - 2.13621807068131872*10^29*w^104*Log[Q2/muf2] - 4.23988121541654042*10^29*w^105*Log[Q2/muf2] - 8.41572912714137392*10^29*w^106*Log[Q2/muf2] - 1.67054900112999417*10^30*w^107*Log[Q2/muf2] - 3.31631345445890485*10^30*w^108*Log[Q2/muf2] - 6.583855587298475*10^30*w^109*Log[Q2/muf2] - 1.30717245963835483*10^31*w^110*Log[Q2/muf2] - 2.59545118295614586*10^31*w^111*Log[Q2/muf2] - 5.15370728842498473*10^31*w^112*Log[Q2/muf2] - 1.0234180651277217*10^32*w^113*Log[Q2/muf2] - 2.03241506413317538*10^32*w^114*Log[Q2/muf2] - 4.03642873575125404*10^32*w^115*Log[Q2/muf2] - 8.01691545180144673*10^32*w^116*Log[Q2/muf2] - 1.59236282768079123*10^33*w^117*Log[Q2/muf2] - 3.16301364056789257*10^33*w^118*Log[Q2/muf2] - 6.28324521228742139*10^33*w^119*Log[Q2/muf2] - 1.24821810169050541*10^34*w^120*Log[Q2/muf2] - 2.47981960823951353*10^34*w^121*Log[Q2/muf2] - 4.92688562339845341*10^34*w^122*Log[Q2/muf2] - 9.78920196500189097*10^34*w^123*Log[Q2/muf2] - 1.94510998673892077*10^35*w^124*Log[Q2/muf2] - 3.86511804452877334*10^35*w^125*Log[Q2/muf2] - 7.68073443671389794*10^35*w^126*Log[Q2/muf2] - 1.52638397651641792*10^36*w^127*Log[Q2/muf2] - 3.03351110277654412*10^36*w^128*Log[Q2/muf2] - 6.02903504943563047*10^36*w^129*Log[Q2/muf2] - 1.19831267290604359*10^37*w^130*Log[Q2/muf2] - 2.38183855649219883*10^37*w^131*Log[Q2/muf2] - 4.7344989378949465*10^37*w^132*Log[Q2/muf2] - 9.41141606808349905*10^37*w^133*Log[Q2/muf2] - 1.87091859774446456*10^38*w^134*Log[Q2/muf2] - 3.71940530337073897*10^38*w^135*Log[Q2/muf2] - 7.39452953421202914*10^38*w^136*Log[Q2/muf2] - 1.47016390604370109*10^39*w^137*Log[Q2/muf2] - 2.92306770597362829*10^39*w^138*Log[Q2/muf2] - 5.81205416903669761*10^39*w^139*Log[Q2/muf2] - 1.15568066157659345*10^40*w^140*Log[Q2/muf2] - 2.29806978688873987*10^40*w^141*Log[Q2/muf2] - 4.56988760368196373*10^40*w^142*Log[Q2/muf2] - 9.08792078272264022*10^40*w^143*Log[Q2/muf2] - 1.80734070237497835*10^41*w^144*Log[Q2/muf2] - 3.59444454000566082*10^41*w^145*Log[Q2/muf2] - 7.14890604726814697*10^41*w^146*Log[Q2/muf2] - 1.42188091167675181*10^42*w^147*Log[Q2/muf2] - 2.82815027619466127*10^42*w^148*Log[Q2/muf2] - 5.62544859477247473*10^42*w^149*Log[Q2/muf2] - 1.11899219727832902*10^43*w^150*Log[Q2/muf2] - 2.22593244281291063*10^43*w^151*Log[Q2/muf2] - 4.428041998845669*10^43*w^152*Log[Q2/muf2] - 8.80899017588039384*10^43*w^153*Log[Q2/muf2] - 1.75248769356653029*10^44*w^154*Log[Q2/muf2] - 3.48656770873898625*10^44*w^155*Log[Q2/muf2] - 6.93673857230841047*10^44*w^156*Log[Q2/muf2] - 1.38015058371241979*10^45*w^157*Log[Q2/muf2] - 2.74606852343383653*10^45*w^158*Log[Q2/muf2] - 5.46398940972520447*10^45*w^159*Log[Q2/muf2] - 1.0872307938510735*10^46*w^160*Log[Q2/muf2] - 2.16345015899983804*10^46*w^161*Log[Q2/muf2] - 4.30511879123268426*10^46*w^162*Log[Q2/muf2] - 8.567149051943746*10^46*w^163*Log[Q2/muf2] - 1.70490541822206325*10^47*w^164*Log[Q2/muf2] - 3.39294557052099911*10^47*w^165*Log[Q2/muf2] - 6.75252156673847904*10^47*w^166*Log[Q2/muf2] - 1.34390140128284938*10^48*w^167*Log[Q2/muf2] - 2.67473665936623521*10^48*w^168*Log[Q2/muf2] - 5.32361584745769279*10^48*w^169*Log[Q2/muf2] - 1.05960574886295876*10^49*w^170*Log[Q2/muf2] - 2.10908306372302943*10^49*w^171*Log[Q2/muf2] - 4.19811866942313262*10^49*w^172*Log[Q2/muf2] - 8.35655458054602907*10^49*w^173*Log[Q2/muf2] - 1.66345549212519445*10^50*w^174*Log[Q2/muf2] - 3.31135983949123477*10^50*w^175*Log[Q2/muf2] - 6.59193179982328083*10^50*w^176*Log[Q2/muf2] - 1.3122906880620176*10^51*w^177*Log[Q2/muf2] - 2.6125119249140894*10^51*w^178*Log[Q2/muf2] - 5.20112498195621079*10^51*w^179*Log[Q2/muf2] - 1.03549249515605115*10^52*w^180*Log[Q2/muf2] - 2.06161309368502534*10^52*w^181*Log[Q2/muf2] - 4.10466578717307086*10^52*w^182*Log[Q2/muf2] - 8.17257203784590086*10^52*w^183*Log[Q2/muf2] - 1.62723367102159818*10^53*w^184*Log[Q2/muf2] - 3.24004609009285679*10^53*w^185*Log[Q2/muf2] - 6.45152596302295134*10^53*w^186*Log[Q2/muf2] - 1.28464639201320597*10^54*w^187*Log[Q2/muf2] - 2.55808247188755139*10^54*w^188*Log[Q2/muf2] - 5.09395576744052313*10^54*w^189*Log[Q2/muf2] - 1.01439099409369922*10^55*w^190*Log[Q2/muf2] - 2.02006381772850007*10^55*w^191*Log[Q2/muf2] - 4.02285323122220672*10^55*w^192*Log[Q2/muf2] - 8.01147689880207181*10^55*w^193*Log[Q2/muf2] - 1.59551240812771709*10^56*w^194*Log[Q2/muf2] - 3.17758297425460492*10^56*w^195*Log[Q2/muf2] - 6.32852697313023956*10^56*w^196*Log[Q2/muf2] - 1.26042585575727255*10^57*w^197*Log[Q2/muf2] - 2.51038780105084399*10^57*w^198*Log[Q2/muf2] - 5.00003547600222178*10^57*w^199*Log[Q2/muf2] - 9.95896090875505726*10^57*w^200*Log[Q2/muf2], -0.249374053635012546 - 1.74842813199518682*w - 5.57507484301087271*w^2 - 12.3147718065981624*w^3 - 23.9912802154737335*w^4 - 45.0657527068716826*w^5 - 83.9066447834367118*w^6 - 156.290902613941809*w^7 - 292.121200993708301*w^8 - 548.286612756518371*w^9 - 1033.33938530920771*w^10 - 1954.9377957011486*w^11 - 3711.21998117660315*w^12 - 7067.07125440303557*w^13 - 13494.6603447845004*w^14 - 25832.2295418059624*w^15 - 49560.179254742194*w^16 - 95275.7616775620539*w^17 - 183497.467958688918*w^18 - 354001.8144736615*w^19 - 683985.6482857119*w^20 - 1.32342780034221033*10^6*w^21 - 2.56399529800873046*10^6*w^22 - 4.973420909316761*10^6*w^23 - 9.65775443039070143*10^6*w^24 - 1.87735312446162*10^7*w^25 - 3.65286840510693654*10^7*w^26 - 7.11398129692286705*10^7*w^27 - 1.38661875369252302*10^8*w^28 - 2.70485765759236668*10^8*w^29 - 5.28024570031596904*10^8*w^30 - 1.03149563920793068*10^9*w^31 - 2.0163549589313388*10^9*w^32 - 3.94400183800158528*10^9*w^33 - 7.71903899114829432*10^9*w^34 - 1.51158293779274072*10^10*w^35 - 2.9616312738077717*10^10*w^36 - 5.80562280036777746*10^10*w^37 - 1.13860965211143329*10^11*w^38 - 2.23408284172177355*10^11*w^39 - 4.385437095698063*10^11*w^40 - 8.61206216883389801*10^11*w^41 - 1.69189773268857339*10^12*w^42 - 3.32511205264621017*10^12*w^43 - 6.537274231730683*10^12*w^44 - 1.28569754858146303*10^13*w^45 - 2.52945218299765539*10^13*w^46 - 4.97798859476654284*10^13*w^47 - 9.79976462033389341*10^13*w^48 - 1.92977460650133135*10^14*w^49 - 3.80121020515686131*10^14*w^50 - 7.48957150114693206*10^14*w^51 - 1.47607192134710071*10^15*w^52 - 2.90984220046225402*10^15*w^53 - 5.73771340292860528*10^15*w^54 - 1.13164988222236192*10^16*w^55 - 2.23247004508215032*10^16*w^56 - 4.40510442584245759*10^16*w^57 - 8.69401993757447612*10^16*w^58 - 1.71623166024996189*10^17*w^59 - 3.38859122006277427*10^17*w^60 - 6.69187348014161781*10^17*w^61 - 1.32177924807068381*10^18*w^62 - 2.61126123601331899*10^18*w^63 - 5.159641496741482*10^18*w^64 - 1.01968088240344776*10^19*w^65 - 2.01549814212307254*10^19*w^66 - 3.98448159888467108*10^19*w^67 - 7.87826449910580688*10^19*w^68 - 1.5579613906397404*10^20*w^69 - 3.08140225943799894*10^20*w^70 - 6.095423988642606*10^20*w^71 - 1.20592854465243898*10^21*w^72 - 2.38616100123639305*10^21*w^73 - 4.72211836038070442*10^21*w^74 - 9.34612217051235809*10^21*w^75 - 1.85004400664040942*10^22*w^76 - 3.66258150500941781*10^22*w^77 - 7.25180029225307399*10^22*w^78 - 1.43600643128911402*10^23*w^79 - 2.84392216403865876*10^23*w^80 - 5.63285539370829971*10^23*w^81 - 1.11580401435136519*10^24*w^82 - 2.21052048441698198*10^24*w^83 - 4.37973061329518153*10^24*w^84 - 8.67851554074654883*10^24*w^85 - 1.7198385480940754*10^25*w^86 - 3.408577146258997*10^25*w^87 - 6.75617441743091938*10^25*w^88 - 1.33927556371622183*10^26*w^89 - 2.65509169373379517*10^26*w^90 - 5.264155851764007*10^26*w^91 - 1.04379872810559089*10^27*w^92 - 2.06986870645181635*10^27*w^93 - 4.10493296841788495*10^27*w^94 - 8.14152620506721632*10^27*w^95 - 1.61488401654105801*10^28*w^96 - 3.20340534406326369*10^28*w^97 - 6.35501848238855072*10^28*w^98 - 1.26082681478463426*10^29*w^99 - 2.50165320611646947*10^29*w^100 - 4.96399339535270287*10^29*w^101 - 9.85070006933528142*10^29*w^102 - 1.95494352080108383*10^30*w^103 - 3.88000222889190863*10^30*w^104 - 7.70122506480133436*10^30*w^105 - 1.52868213844497294*10^31*w^106 - 3.0346147965368067*10^31*w^107 - 6.02446435178532354*10^31*w^108 - 1.19608292898219447*10^32*w^109 - 2.37482515748431467*10^32*w^110 - 4.71551368030995525*10^32*w^111 - 9.36381731845106042*10^32*w^112 - 1.85952901048420855*10^33*w^113 - 3.69299437247536233*10^33*w^114 - 7.33465288800018096*10^33*w^115 - 1.4568179998740792*10^34*w^116 - 2.89371287498367625*10^34*w^117 - 5.74816969435442461*10^34*w^118 - 1.14189807872333011*10^35*w^119 - 2.268549928216388*10^35*w^120 - 4.50704827513799312*10^35*w^121 - 8.95485554155785791*10^35*w^122 - 1.77929153453542051*10^36*w^123 - 3.53555379761153938*10^36*w^124 - 7.02569447954427*10^36*w^125 - 1.3961825769682818*10^37*w^126 - 2.77469972327560401*10^37*w^127 - 5.51455250826447958*10^37*w^128 - 1.09603586026391804*10^38*w^129 - 2.17850796919908317*10^38*w^130 - 4.330251799423027*10^38*w^131 - 8.60768708000685138*10^38*w^132 - 1.71111355342610993*10^39*w^133 - 3.40165260309412989*10^39*w^134 - 6.76269162893547784*10^39*w^135 - 1.34452055365566343*10^40*w^136 - 2.67321127969160423*10^40*w^137 - 5.315166220577463*10^40*w^138 - 1.05686105940016484*10^41*w^139 - 2.10153283836352667*10^41*w^140 - 4.17899130089345467*10^41*w^141 - 8.31043054619839251*10^41*w^142 - 1.65269276287959866*10^42*w^143 - 3.2868285304087224*10^42*w^144 - 6.53699382658352957*10^42*w^145 - 1.30015458586630122*10^43*w^146 - 2.58599446456385686*10^43*w^147 - 5.14370041624898219*10^43*w^148 - 1.02314931235836333*10^44*w^149 - 2.03524851069330425*10^44*w^150 - 4.04865489703684263*10^44*w^151 - 8.05413248057183572*10^44*w^152 - 1.60229061088875328*10^45*w^153 - 3.18770507416931911*10^45*w^154 - 6.34204220338858156*10^45*w^155 - 1.26181037540313864*10^46*w^156 - 2.51057303855249959*10^46*w^157 - 4.99534235423319032*10^46*w^158 - 9.93965063545533049*10^46*w^159 - 1.97783602740098926*10^47*w^160 - 3.93570545622099071*10^47*w^161 - 7.83191343409804333*10^47*w^162 - 1.55856887240510686*10^48*w^163 - 3.10167861961966674*10^48*w^164 - 6.17277040693557557*10^48*w^165 - 1.22850190568439436*10^49*w^166 - 2.44502770432741139*10^49*w^167 - 4.86635550341233362*10^49*w^168 - 9.685807637839182*10^49*w^169 - 1.927878542540766*10^50*w^170 - 3.83738336296227149*10^50*w^171 - 7.63839765346743479*10^50*w^172 - 1.52048019203246063*10^51*w^173 - 3.02670831251795371*10^51*w^174 - 6.02520110130971784*10^51*w^175 - 1.19945394034061132*10^52*w^176 - 2.38784721013287498*10^52*w^177 - 4.75379341055200201*10^52*w^178 - 9.46421871317920327*10^52*w^179 - 1.88425558098182154*10^53*w^180 - 3.75150316809799142*10^53*w^181 - 7.46932193234727768*10^53*w^182 - 1.48719282810002583*10^54*w^183 - 2.96117123570508239*10^54*w^184 - 5.89616720414496782*10^54*w^185 - 1.17404835364264861*10^55*w^186 - 2.33782499827076046*10^55*w^187 - 4.65530063295230708*10^55*w^188 - 9.27028500831346244*10^55*w^189 - 1.84606913829525948*10^56*w^190 - 3.67631115772039308*10^56*w^191 - 7.32126104063915112*10^56*w^192 - 1.45803771160402844*10^57*w^193 - 2.90376031074985619*10^57*w^194 - 5.78311494768825617*10^57*w^195 - 1.15178613518040378*10^58*w^196 - 2.29398588663974285*10^58*w^197 - 4.56897123068996155*10^58*w^198 - 9.10028106643751*10^58*w^199 - 1.81259093818547618*10^59*w^200 + ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, -0.967425959393113227 - 25.980519955986114*w + 0.741687983382901189*w^2 - 41.86222435123569*w^3 + 48.3584660478162158*w^4 + 18.9666856664756935*w^5 - 3.43700197210092017*w^6 - 42.7574581717660279*w^7 - 432.062154605396984*w^8 - 755.064432742737263*w^9 - 2902.36385202025364*w^10 - 5072.54432968318565*w^11 - 15209.6494558001027*w^12 - 27158.1619594198063*w^13 - 72286.6206839708812*w^14 - 131408.536520067603*w^15 - 326256.875808654361*w^16 - 601230.9223779461*w^17 - 1.42678758894309922*10^6*w^18 - 2.65674513600118663*10^6*w^19 - 6.10994681335793948*10^6*w^20 - 1.14691635276594445*10^7*w^21 - 2.57798640827812818*10^7*w^22 - 4.87030116134928499*10^7*w^23 - 1.07594297833467018*10^8*w^24 - 2.04322029065901922*10^8*w^25 - 4.45349239902619559*10^8*w^26 - 8.49337042780670609*10^8*w^27 - 1.83150741945653486*10^9*w^28 - 3.50539865406205507*10^9*w^29 - 7.49351989582602971*10^9*w^30 - 1.43855645261513222*10^10*w^31 - 3.05321196834233152*10^10*w^32 - 5.876548156227461*10^10*w^33 - 1.23977857569757128*10^11*w^34 - 2.39156614529590194*10^11*w^35 - 5.01991686263592187*10^11*w^36 - 9.70251221729093607*10^11*w^37 - 2.02772957605539466*10^12*w^38 - 3.92595300069308229*10^12*w^39 - 8.17411800068303654*10^12*w^40 - 1.58503253098848613*10^13*w^41 - 3.28938970935534472*10^13*w^42 - 6.387089816338426*10^13*w^43 - 1.32171068254945661*10^14*w^44 - 2.56952854631385995*10^14*w^45 - 5.30382466341910977*10^14*w^46 - 1.03224599910776083*10^15*w^47 - 2.12590764546540655*10^15*w^48 - 4.14161990307199067*10^15*w^49 - 8.51258589033542013*10^15*w^50 - 1.65989205599209156*10^16*w^51 - 3.40557702684657747*10^16*w^52 - 6.64610449030811613*10^16*w^53 - 1.36136543413844685*10^17*w^54 - 2.65875950451940751*10^17*w^55 - 5.43813666287708501*10^17*w^56 - 1.06280990321546142*10^18*w^57 - 2.17094283075407741*10^18*w^58 - 4.24552342480206319*10^18*w^59 - 8.66157301952096072*10^18*w^60 - 1.69486767747626316*10^19*w^61 - 3.45397311122041981*10^19*w^62 - 6.76231101980128323*10^19*w^63 - 1.37668825884715796*10^20*w^64 - 2.69669515004851698*10^20*w^65 - 5.48485139535007291*10^20*w^66 - 1.07489419282135978*10^21*w^67 - 2.18435223334380497*10^21*w^68 - 4.28266519011310032*10^21*w^69 - 8.69607155809778238*10^21*w^70 - 1.7056598394307353*10^22*w^71 - 3.46081701069253249*10^22*w^72 - 6.79069470623896373*10^22*w^73 - 1.37689347898517621*10^23*w^74 - 2.70266075385940256*10^23*w^75 - 5.47643691244631699*10^23*w^76 - 1.07531363840919844*10^24*w^77 - 2.17761291216220508*10^24*w^78 - 4.27715168729868917*10^24*w^79 - 8.65677257257417255*10^24*w^80 - 1.7008210082232582*10^25*w^81 - 3.44057582790595498*10^25*w^82 - 6.76168174290621351*10^25*w^83 - 1.36713818293565316*10^26*w^84 - 2.68750888591204489*10^26*w^85 - 5.43132215530337731*10^26*w^86 - 1.06794868391005574*10^27*w^87 - 2.15732581638956669*10^27*w^88 - 4.24288992942610182*10^27*w^89 - 8.56737149068382369*10^27*w^90 - 1.68534616589975781*10^28*w^91 - 3.40177312036381462*10^28*w^92 - 6.69324963341782758*10^28*w^93 - 1.35049439797949075*10^29*w^94 - 2.65772247708031354*10^29*w^95 - 5.36059963747439423*10^29*w^96 - 1.05514147651747769*10^30*w^97 - 2.12750322757697071*10^30*w^98 - 4.18835638140647301*10^30*w^99 - 8.44240507777172519*10^30*w^100 - 1.66230810074043904*10^31*w^101 - 3.34968385641446139*10^31*w^102 - 6.59655491812212054*10^31*w^103 - 1.32887907279297054*10^32*w^104 - 2.6173581933939992*10^32*w^105 - 5.27124532556139171*10^32*w^106 - 1.03836914171817819*10^33*w^107 - 2.090687101517283*10^33*w^108 - 4.11893673143668719*10^33*w^109 - 8.29114737893846352*10^33*w^110 - 1.63367293010314648*10^34*w^111 - 3.28769552024011634*10^34*w^112 - 6.4787836786908095*10^34*w^113 - 1.30353089742192891*10^35*w^114 - 2.56904545864991107*10^35*w^115 - 5.16779337910450819*10^35*w^116 - 1.01859481427485322*10^36*w^117 - 2.04853875369122629*10^36*w^118 - 4.03816236220463274*10^36*w^119 - 8.11969098148600306*10^36*w^120 - 1.60073666234636027*10^37*w^121 - 3.21804435783281596*10^37*w^122 - 6.34469639628467509*10^37*w^123 - 1.27527131959177836*10^38*w^124 - 2.51453431801001577*10^38*w^125 - 5.05326345527583624*10^38*w^126 - 9.96462335492674717*10^38*w^127 - 2.00216896353546543*10^39*w^128 - 3.94840364179325457*10^39*w^129 - 7.93212440281878627*10^39*w^130 - 1.56437254348954723*10^40*w^131 - 3.14223609932995645*10^40*w^132 - 6.19751204874358215*10^40*w^133 - 1.24465515295628295*10^41*w^134 - 2.45501200643271174*10^41*w^135 - 4.92970077933310322*10^41*w^136 - 9.72409801522008359*10^41*w^137 - 1.95233196177270265*10^42*w^138 - 3.85127787884041391*10^42*w^139 - 7.73122998826967466*10^42*w^140 - 1.52517786112264616*10^43*w^141 - 3.06129742626146917*10^43*w^142 - 6.03943720376916489*10^43*w^143 - 1.21206132130567523*10^44*w^144 - 2.39129392221513031*10^44*w^145 - 4.79850407545788694*10^44*w^146 - 9.46738593535769566*10^44*w^147 - 1.89954410301819809*10^45*w^148 - 3.7478991894895083*10^45*w^149 - 7.51891394590106232*10^45*w^150 - 1.48356450994050112*10^46*w^151 - 2.97593200674876441*10^46*w^152 - 5.87199470596546704*10^46*w^153 - 1.17774954631917801*10^47*w^154 - 2.32394306697555208*10^47*w^155 - 4.66063176560164945*10^47*w^156 - 9.19656833478159575*10^47*w^157 - 1.84415895834979402*10^48*w^158 - 3.63903678928739088*10^48*w^159 - 7.29648012894306568*10^48*w^160 - 1.43981671733155498*10^49*w^161 - 2.88662042573701057*10^49*w^162 - 5.69623442376389125*10^49*w^163 - 1.14189686130714545*10^50*w^164 - 2.25334706909059707*10^50*w^165 - 4.51673552750580252*10^50*w^166 - 8.91307563967193432*10^50*w^167 - 1.78641621705626275*10^51*w^168 - 3.52521819747300396*10^51*w^169 - 7.06480926414990265*10^51*w^170 - 1.39412887760929905*10^52*w^171 - 2.7936859363359754*10^52*w^172 - 5.51287208115507057*10^52*w^173 - 1.10462175504115023*10^53*w^174 - 2.17976917515266324*10^53*w^175 - 4.36724903071816183*10^53*w^176 - 8.61787493906221246*10^53*w^177 - 1.72647432849512803*10^54*w^178 - 3.40679821081078932*10^54*w^179 - 6.82447912852111467*10^54*w^180 - 1.34663095244593435*10^55*w^181 - 2.69733874170634483*10^55*w^182 - 5.32238287577084954*10^55*w^183 - 1.06600050160583228*10^56*w^184 - 2.10338278265610994*10^56*w^185 - 4.21244820353716793*10^56*w^186 - 8.311597465265469*10^56*w^187 - 1.66443276119435022*10^57*w^188 - 3.28400600023828269*10^57*w^189 - 6.57584682255449268*10^57*w^190 - 1.29740588336493672*10^58*w^191 - 2.59770642657642322*10^58*w^192 - 5.12506590289453422*10^58*w^193 - 1.02607842443433287*10^59*w^194 - 2.02429529294707981*10^59*w^195 - 4.05249295468706916*10^59*w^196 - 7.994626970187623*10^59*w^197 - 1.60034746674631855*10^60*w^198 - 3.15697787670346346*10^60*w^199 - 6.31910612345060702*10^60*w^200 + ALARM*w^201 - 3.27011496232553416*Log[Q2/muf2] + 13.5702019339609212*w*Log[Q2/muf2] + 7.97535601147558514*w^2*Log[Q2/muf2] + 33.0701428414751794*w^3*Log[Q2/muf2] + 42.5859137013040806*w^4*Log[Q2/muf2] - 6.21763688252246151*w^5*Log[Q2/muf2] + 49.3966032844947352*w^6*Log[Q2/muf2] - 113.215848690483391*w^7*Log[Q2/muf2] - 16.3095255913290829*w^8*Log[Q2/muf2] - 595.758730778075572*w^9*Log[Q2/muf2] - 504.6869843992091*w^10*Log[Q2/muf2] - 2599.04110640187195*w^11*Log[Q2/muf2] - 2889.03866686138042*w^12*Log[Q2/muf2] - 10444.5874443049437*w^13*Log[Q2/muf2] - 12923.4007830781689*w^14*Log[Q2/muf2] - 39930.2033752602811*w^15*Log[Q2/muf2] - 51827.7036773834507*w^16*Log[Q2/muf2] - 147027.676532151629*w^17*Log[Q2/muf2] - 193884.160783896335*w^18*Log[Q2/muf2] - 523339.377022884824*w^19*Log[Q2/muf2] - 684405.984312287355*w^20*Log[Q2/muf2] - 1.79712205759398584*10^6*w^21*Log[Q2/muf2] - 2.27136099515635074*10^6*w^22*Log[Q2/muf2] - 5.90568284695537438*10^6*w^23*Log[Q2/muf2] - 6.942247039087972*10^6*w^24*Log[Q2/muf2] - 1.82396905348394519*10^7*w^25*Log[Q2/muf2] - 1.84384870070256414*10^7*w^26*Log[Q2/muf2] - 5.08102576415610172*10^7*w^27*Log[Q2/muf2] - 3.43987675449231582*10^7*w^28*Log[Q2/muf2] - 1.13290691815265688*10^8*w^29*Log[Q2/muf2] + 2.51072227231511871*10^7*w^30*Log[Q2/muf2] - 9.11130247748084982*10^7*w^31*Log[Q2/muf2] + 7.64109858750622617*10^8*w^32*Log[Q2/muf2] + 1.08358207609916462*10^9*w^33*Log[Q2/muf2] + 5.73851146410788706*10^9*w^34*Log[Q2/muf2] + 1.00993269246947301*10^10*w^35*Log[Q2/muf2] + 3.37206200513433806*10^10*w^36*Log[Q2/muf2] + 6.32722607114674039*10^10*w^37*Log[Q2/muf2] + 1.77891501926810358*10^11*w^38*Log[Q2/muf2] + 3.43628938185074144*10^11*w^39*Log[Q2/muf2] + 8.82749225333284692*10^11*w^40*Log[Q2/muf2] + 1.73221151720435901*10^12*w^41*Log[Q2/muf2] + 4.21047175480666046*10^12*w^42*Log[Q2/muf2] + 8.34003634265017318*10^12*w^43*Log[Q2/muf2] + 1.95333161666305399*10^13*w^44*Log[Q2/muf2] + 3.89218595836520063*10^13*w^45*Log[Q2/muf2] + 8.87772439792403268*10^13*w^46*Log[Q2/muf2] + 1.77590248456254397*10^14*w^47*Log[Q2/muf2] + 3.97152484013315345*10^14*w^48*Log[Q2/muf2] + 7.96569260655717276*10^14*w^49*Log[Q2/muf2] + 1.75452750875002407*10^15*w^50*Log[Q2/muf2] + 3.52545343756997334*10^15*w^51*Log[Q2/muf2] + 7.67241634990899522*10^15*w^52*Log[Q2/muf2] + 1.54359017152370831*10^16*w^53*Log[Q2/muf2] + 3.32686036798483172*10^16*w^54*Log[Q2/muf2] + 6.69900904830216226*10^16*w^55*Log[Q2/muf2] + 1.43235305341456561*10^17*w^56*Log[Q2/muf2] + 2.88590923636509862*10^17*w^57*Log[Q2/muf2] + 6.12963443738554681*10^17*w^58*Log[Q2/muf2] + 1.23548585457546535*10^18*w^59*Log[Q2/muf2] + 2.60946504863978729*10^18*w^60*Log[Q2/muf2] + 5.26093190431185132*10^18*w^61*Log[Q2/muf2] + 1.10584727701433939*10^19*w^62*Log[Q2/muf2] + 2.22981231821772153*10^19*w^63*Log[Q2/muf2] + 4.66774662718001926*10^19*w^64*Log[Q2/muf2] + 9.41257240767229899*10^19*w^65*Log[Q2/muf2] + 1.96330917551209891*10^20*w^66*Log[Q2/muf2] + 3.95906241144401999*10^20*w^67*Log[Q2/muf2] + 8.23205181613381087*10^20*w^68*Log[Q2/muf2] + 1.65995198270816933*10^21*w^69*Log[Q2/muf2] + 3.44198090256183038*10^21*w^70*Log[Q2/muf2] + 6.94009952365203509*10^21*w^71*Log[Q2/muf2] + 1.43552910873806104*10^22*w^72*Log[Q2/muf2] + 2.89420141041572304*10^22*w^73*Log[Q2/muf2] + 5.973433055594876*10^22*w^74*Log[Q2/muf2] + 1.20418365345264186*10^23*w^75*Log[Q2/muf2] + 2.48047997565423296*10^23*w^76*Log[Q2/muf2] + 4.99978153834235717*10^23*w^77*Log[Q2/muf2] + 1.02807976900179486*10^24*w^78*Log[Q2/muf2] + 2.07197695415745815*10^24*w^79*Log[Q2/muf2] + 4.25370273692990827*10^24*w^80*Log[Q2/muf2] + 8.57167175412022461*10^24*w^81*Log[Q2/muf2] + 1.757188371973704*10^25*w^82*Log[Q2/muf2] + 3.54042545338640255*10^25*w^83*Log[Q2/muf2] + 7.248280194508809*10^25*w^84*Log[Q2/muf2] + 1.4601922673398928*10^26*w^85*Log[Q2/muf2] + 2.98583427257507308*10^26*w^86*Log[Q2/muf2] + 6.01420851921588011*10^26*w^87*Log[Q2/muf2] + 1.22843995415044997*10^27*w^88*Log[Q2/muf2] + 2.4740281996374284*10^27*w^89*Log[Q2/muf2] + 5.04822428621077857*10^27*w^90*Log[Q2/muf2] + 1.01654788363153653*10^28*w^91*Log[Q2/muf2] + 2.0723108587740867*10^28*w^92*Log[Q2/muf2] + 4.172375644710234*10^28*w^93*Log[Q2/muf2] + 8.49834579140551006*10^28*w^94*Log[Q2/muf2] + 1.71081561076924057*10^29*w^95*Log[Q2/muf2] + 3.48181612945900414*10^29*w^96*Log[Q2/muf2] + 7.00835505217719768*10^29*w^97*Log[Q2/muf2] + 1.42526390917409186*10^30*w^98*Log[Q2/muf2] + 2.86845644063350788*10^30*w^99*Log[Q2/muf2] + 5.82943584236015848*10^30*w^100*Log[Q2/muf2] + 1.17306892208379089*10^31*w^101*Log[Q2/muf2] + 2.3824360726509483*10^31*w^102*Log[Q2/muf2] + 4.793620602269517*10^31*w^103*Log[Q2/muf2] + 9.72969780885618336*10^31*w^104*Log[Q2/muf2] + 1.95744040462130003*10^32*w^105*Log[Q2/muf2] + 3.97080953517978353*10^32*w^106*Log[Q2/muf2] + 7.98760266417210311*10^32*w^107*Log[Q2/muf2] + 1.61948581114898113*10^33*w^108*Log[Q2/muf2] + 3.25734792658376834*10^33*w^109*Log[Q2/muf2] + 6.60099023449049648*10^33*w^110*Log[Q2/muf2] + 1.3275383955207864*10^34*w^111*Log[Q2/muf2] + 2.68898987009059075*10^34*w^112*Log[Q2/muf2] + 5.40728849389021008*10^34*w^113*Log[Q2/muf2] + 1.09478941182880906*10^35*w^114*Log[Q2/muf2] + 2.20127696985029435*10^35*w^115*Log[Q2/muf2] + 4.45497841774769672*10^35*w^116*Log[Q2/muf2] + 8.95663253926052195*10^35*w^117*Log[Q2/muf2] + 1.81194739378098241*10^36*w^118*Log[Q2/muf2] + 3.64251276079031591*10^36*w^119*Log[Q2/muf2] + 7.36615924628009386*10^36*w^120*Log[Q2/muf2] + 1.48065612032727019*10^37*w^121*Log[Q2/muf2] + 2.99324323516571173*10^37*w^122*Log[Q2/muf2] + 6.016084726509758*10^37*w^123*Log[Q2/muf2] + 1.2157869850519692*10^38*w^124*Log[Q2/muf2] + 2.44337117833003321*10^38*w^125*Log[Q2/muf2] + 4.93623839608156237*10^38*w^126*Log[Q2/muf2] + 9.91948808203156978*10^38*w^127*Log[Q2/muf2] + 2.00339204111722671*10^39*w^128*Log[Q2/muf2] + 4.02551430914626959*10^39*w^129*Log[Q2/muf2] + 8.12782722074309439*10^39*w^130*Log[Q2/muf2] + 1.633026654057817*10^40*w^131*Log[Q2/muf2] + 3.29631519610665338*10^40*w^132*Log[Q2/muf2] + 6.62234756956265606*10^40*w^133*Log[Q2/muf2] + 1.33639663312410164*10^41*w^134*Log[Q2/muf2] + 2.68462760681539683*10^41*w^135*Log[Q2/muf2] + 5.41627374921626411*10^41*w^136*Log[Q2/muf2] + 1.08796695698441092*10^42*w^137*Log[Q2/muf2] + 2.19447323900434387*10^42*w^138*Log[Q2/muf2] + 4.40770737486210462*10^42*w^139*Log[Q2/muf2] + 8.88852990715511763*10^42*w^140*Log[Q2/muf2] + 1.78517453336410914*10^43*w^141*Log[Q2/muf2] + 3.59918985393604*10^43*w^142*Log[Q2/muf2] + 7.22810848754624844*10^43*w^143*Log[Q2/muf2] + 1.45700034396859829*10^44*w^144*Log[Q2/muf2] + 2.92583327073471859*10^44*w^145*Log[Q2/muf2] + 5.89656749987031704*10^44*w^146*Log[Q2/muf2] + 1.1840227030283897*10^45*w^147*Log[Q2/muf2] + 2.38576688385886092*10^45*w^148*Log[Q2/muf2] + 4.7902743891294534*10^45*w^149*Log[Q2/muf2] + 9.65050421416419787*10^45*w^150*Log[Q2/muf2] + 1.93755832644253698*10^46*w^151*Log[Q2/muf2] + 3.90273630354853316*10^46*w^152*Log[Q2/muf2] + 7.83514654476358594*10^46*w^153*Log[Q2/muf2] + 1.57793587743182768*10^47*w^154*Log[Q2/muf2] + 3.16767863589156111*10^47*w^155*Log[Q2/muf2] + 6.37843268403288108*10^47*w^156*Log[Q2/muf2] + 1.28038412248149789*10^48*w^157*Log[Q2/muf2] + 2.57778357259631427*10^48*w^158*Log[Q2/muf2] + 5.17425657038496545*10^48*w^159*Log[Q2/muf2] + 1.04157363151744741*10^49*w^160*Log[Q2/muf2] + 2.09058260454858283*10^49*w^161*Log[Q2/muf2] + 4.20772739887928088*10^49*w^162*Log[Q2/muf2] + 8.44503434442025173*10^49*w^163*Log[Q2/muf2] + 1.69950406431166114*10^50*w^164*Log[Q2/muf2] + 3.41077522894934942*10^50*w^165*Log[Q2/muf2] + 6.86304067313185225*10^50*w^166*Log[Q2/muf2] + 1.37728910995863746*10^51*w^167*Log[Q2/muf2] + 2.77097956987395229*10^51*w^168*Log[Q2/muf2] + 5.56057974043951588*10^51*w^169*Log[Q2/muf2] + 1.1186004043048892*10^52*w^170*Log[Q2/muf2] + 2.24460781696736154*10^52*w^171*Log[Q2/muf2] + 4.5148561165862034*10^52*w^172*Log[Q2/muf2] + 9.05917578293826715*10^52*w^173*Log[Q2/muf2] + 1.82197511448634128*10^53*w^174*Log[Q2/muf2] + 3.65567006598473934*10^53*w^175*Log[Q2/muf2] + 7.35144546533550988*10^53*w^176*Log[Q2/muf2] + 1.47495089091699046*10^54*w^177*Log[Q2/muf2] + 2.96576615355234138*10^54*w^178*Log[Q2/muf2] + 5.950075378935892*10^54*w^179*Log[Q2/muf2] + 1.19629128161930402*10^55*w^180*Log[Q2/muf2] + 2.39995833118193444*10^55*w^181*Log[Q2/muf2] + 4.82474935765309056*10^55*w^182*Log[Q2/muf2] + 9.67883674899993293*10^55*w^183*Log[Q2/muf2] + 1.94559391604185854*10^56*w^184*Log[Q2/muf2] + 3.9028573729129486*10^56*w^185*Log[Q2/muf2] + 7.84460402191555038*10^56*w^186*Log[Q2/muf2] + 1.57356249609414324*10^57*w^187*Log[Q2/muf2] + 3.16251741605675545*10^57*w^188*Log[Q2/muf2] + 6.34349770484742323*10^57*w^189*Log[Q2/muf2] + 1.27479255560775363*10^58*w^190*Log[Q2/muf2] + 2.55692895395545302*10^58*w^191*Log[Q2/muf2] + 5.13797941744043262*10^58*w^192*Log[Q2/muf2] + 1.03051700196828296*10^59*w^193*Log[Q2/muf2] + 2.07058443183037968*10^59*w^194*Log[Q2/muf2] + 4.15278809095964751*10^59*w^195*Log[Q2/muf2] + 8.34339311681549245*10^59*w^196*Log[Q2/muf2] + 1.67330039107357857*10^60*w^197*Log[Q2/muf2] + 3.36157672108983819*10^60*w^198*Log[Q2/muf2] + 6.74153753712268846*10^60*w^199*Log[Q2/muf2] + 1.35423874270951054*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, -0.967425959393113227 - 25.980519955986114*w + 0.741687983382901189*w^2 - 41.86222435123569*w^3 + 48.3584660478162158*w^4 + 18.9666856664756935*w^5 - 3.43700197210092017*w^6 - 42.7574581717660279*w^7 - 432.062154605396984*w^8 - 755.064432742737263*w^9 - 2902.36385202025364*w^10 - 5072.54432968318565*w^11 - 15209.6494558001027*w^12 - 27158.1619594198063*w^13 - 72286.6206839708812*w^14 - 131408.536520067603*w^15 - 326256.875808654361*w^16 - 601230.9223779461*w^17 - 1.42678758894309922*10^6*w^18 - 2.65674513600118663*10^6*w^19 - 6.10994681335793948*10^6*w^20 - 1.14691635276594445*10^7*w^21 - 2.57798640827812818*10^7*w^22 - 4.87030116134928499*10^7*w^23 - 1.07594297833467018*10^8*w^24 - 2.04322029065901922*10^8*w^25 - 4.45349239902619559*10^8*w^26 - 8.49337042780670609*10^8*w^27 - 1.83150741945653486*10^9*w^28 - 3.50539865406205507*10^9*w^29 - 7.49351989582602971*10^9*w^30 - 1.43855645261513222*10^10*w^31 - 3.05321196834233152*10^10*w^32 - 5.876548156227461*10^10*w^33 - 1.23977857569757128*10^11*w^34 - 2.39156614529590194*10^11*w^35 - 5.01991686263592187*10^11*w^36 - 9.70251221729093607*10^11*w^37 - 2.02772957605539466*10^12*w^38 - 3.92595300069308229*10^12*w^39 - 8.17411800068303654*10^12*w^40 - 1.58503253098848613*10^13*w^41 - 3.28938970935534472*10^13*w^42 - 6.387089816338426*10^13*w^43 - 1.32171068254945661*10^14*w^44 - 2.56952854631385995*10^14*w^45 - 5.30382466341910977*10^14*w^46 - 1.03224599910776083*10^15*w^47 - 2.12590764546540655*10^15*w^48 - 4.14161990307199067*10^15*w^49 - 8.51258589033542013*10^15*w^50 - 1.65989205599209156*10^16*w^51 - 3.40557702684657747*10^16*w^52 - 6.64610449030811613*10^16*w^53 - 1.36136543413844685*10^17*w^54 - 2.65875950451940751*10^17*w^55 - 5.43813666287708501*10^17*w^56 - 1.06280990321546142*10^18*w^57 - 2.17094283075407741*10^18*w^58 - 4.24552342480206319*10^18*w^59 - 8.66157301952096072*10^18*w^60 - 1.69486767747626316*10^19*w^61 - 3.45397311122041981*10^19*w^62 - 6.76231101980128323*10^19*w^63 - 1.37668825884715796*10^20*w^64 - 2.69669515004851698*10^20*w^65 - 5.48485139535007291*10^20*w^66 - 1.07489419282135978*10^21*w^67 - 2.18435223334380497*10^21*w^68 - 4.28266519011310032*10^21*w^69 - 8.69607155809778238*10^21*w^70 - 1.7056598394307353*10^22*w^71 - 3.46081701069253249*10^22*w^72 - 6.79069470623896373*10^22*w^73 - 1.37689347898517621*10^23*w^74 - 2.70266075385940256*10^23*w^75 - 5.47643691244631699*10^23*w^76 - 1.07531363840919844*10^24*w^77 - 2.17761291216220508*10^24*w^78 - 4.27715168729868917*10^24*w^79 - 8.65677257257417255*10^24*w^80 - 1.7008210082232582*10^25*w^81 - 3.44057582790595498*10^25*w^82 - 6.76168174290621351*10^25*w^83 - 1.36713818293565316*10^26*w^84 - 2.68750888591204489*10^26*w^85 - 5.43132215530337731*10^26*w^86 - 1.06794868391005574*10^27*w^87 - 2.15732581638956669*10^27*w^88 - 4.24288992942610182*10^27*w^89 - 8.56737149068382369*10^27*w^90 - 1.68534616589975781*10^28*w^91 - 3.40177312036381462*10^28*w^92 - 6.69324963341782758*10^28*w^93 - 1.35049439797949075*10^29*w^94 - 2.65772247708031354*10^29*w^95 - 5.36059963747439423*10^29*w^96 - 1.05514147651747769*10^30*w^97 - 2.12750322757697071*10^30*w^98 - 4.18835638140647301*10^30*w^99 - 8.44240507777172519*10^30*w^100 - 1.66230810074043904*10^31*w^101 - 3.34968385641446139*10^31*w^102 - 6.59655491812212054*10^31*w^103 - 1.32887907279297054*10^32*w^104 - 2.6173581933939992*10^32*w^105 - 5.27124532556139171*10^32*w^106 - 1.03836914171817819*10^33*w^107 - 2.090687101517283*10^33*w^108 - 4.11893673143668719*10^33*w^109 - 8.29114737893846352*10^33*w^110 - 1.63367293010314648*10^34*w^111 - 3.28769552024011634*10^34*w^112 - 6.4787836786908095*10^34*w^113 - 1.30353089742192891*10^35*w^114 - 2.56904545864991107*10^35*w^115 - 5.16779337910450819*10^35*w^116 - 1.01859481427485322*10^36*w^117 - 2.04853875369122629*10^36*w^118 - 4.03816236220463274*10^36*w^119 - 8.11969098148600306*10^36*w^120 - 1.60073666234636027*10^37*w^121 - 3.21804435783281596*10^37*w^122 - 6.34469639628467509*10^37*w^123 - 1.27527131959177836*10^38*w^124 - 2.51453431801001577*10^38*w^125 - 5.05326345527583624*10^38*w^126 - 9.96462335492674717*10^38*w^127 - 2.00216896353546543*10^39*w^128 - 3.94840364179325457*10^39*w^129 - 7.93212440281878627*10^39*w^130 - 1.56437254348954723*10^40*w^131 - 3.14223609932995645*10^40*w^132 - 6.19751204874358215*10^40*w^133 - 1.24465515295628295*10^41*w^134 - 2.45501200643271174*10^41*w^135 - 4.92970077933310322*10^41*w^136 - 9.72409801522008359*10^41*w^137 - 1.95233196177270265*10^42*w^138 - 3.85127787884041391*10^42*w^139 - 7.73122998826967466*10^42*w^140 - 1.52517786112264616*10^43*w^141 - 3.06129742626146917*10^43*w^142 - 6.03943720376916489*10^43*w^143 - 1.21206132130567523*10^44*w^144 - 2.39129392221513031*10^44*w^145 - 4.79850407545788694*10^44*w^146 - 9.46738593535769566*10^44*w^147 - 1.89954410301819809*10^45*w^148 - 3.7478991894895083*10^45*w^149 - 7.51891394590106232*10^45*w^150 - 1.48356450994050112*10^46*w^151 - 2.97593200674876441*10^46*w^152 - 5.87199470596546704*10^46*w^153 - 1.17774954631917801*10^47*w^154 - 2.32394306697555208*10^47*w^155 - 4.66063176560164945*10^47*w^156 - 9.19656833478159575*10^47*w^157 - 1.84415895834979402*10^48*w^158 - 3.63903678928739088*10^48*w^159 - 7.29648012894306568*10^48*w^160 - 1.43981671733155498*10^49*w^161 - 2.88662042573701057*10^49*w^162 - 5.69623442376389125*10^49*w^163 - 1.14189686130714545*10^50*w^164 - 2.25334706909059707*10^50*w^165 - 4.51673552750580252*10^50*w^166 - 8.91307563967193432*10^50*w^167 - 1.78641621705626275*10^51*w^168 - 3.52521819747300396*10^51*w^169 - 7.06480926414990265*10^51*w^170 - 1.39412887760929905*10^52*w^171 - 2.7936859363359754*10^52*w^172 - 5.51287208115507057*10^52*w^173 - 1.10462175504115023*10^53*w^174 - 2.17976917515266324*10^53*w^175 - 4.36724903071816183*10^53*w^176 - 8.61787493906221246*10^53*w^177 - 1.72647432849512803*10^54*w^178 - 3.40679821081078932*10^54*w^179 - 6.82447912852111467*10^54*w^180 - 1.34663095244593435*10^55*w^181 - 2.69733874170634483*10^55*w^182 - 5.32238287577084954*10^55*w^183 - 1.06600050160583228*10^56*w^184 - 2.10338278265610994*10^56*w^185 - 4.21244820353716793*10^56*w^186 - 8.311597465265469*10^56*w^187 - 1.66443276119435022*10^57*w^188 - 3.28400600023828269*10^57*w^189 - 6.57584682255449268*10^57*w^190 - 1.29740588336493672*10^58*w^191 - 2.59770642657642322*10^58*w^192 - 5.12506590289453422*10^58*w^193 - 1.02607842443433287*10^59*w^194 - 2.02429529294707981*10^59*w^195 - 4.05249295468706916*10^59*w^196 - 7.994626970187623*10^59*w^197 - 1.60034746674631855*10^60*w^198 - 3.15697787670346346*10^60*w^199 - 6.31910612345060702*10^60*w^200 + ALARM*w^201 - 3.27011496232553416*Log[Q2/muf2] + 13.5702019339609212*w*Log[Q2/muf2] + 7.97535601147558514*w^2*Log[Q2/muf2] + 33.0701428414751794*w^3*Log[Q2/muf2] + 42.5859137013040806*w^4*Log[Q2/muf2] - 6.21763688252246151*w^5*Log[Q2/muf2] + 49.3966032844947352*w^6*Log[Q2/muf2] - 113.215848690483391*w^7*Log[Q2/muf2] - 16.3095255913290829*w^8*Log[Q2/muf2] - 595.758730778075572*w^9*Log[Q2/muf2] - 504.6869843992091*w^10*Log[Q2/muf2] - 2599.04110640187195*w^11*Log[Q2/muf2] - 2889.03866686138042*w^12*Log[Q2/muf2] - 10444.5874443049437*w^13*Log[Q2/muf2] - 12923.4007830781689*w^14*Log[Q2/muf2] - 39930.2033752602811*w^15*Log[Q2/muf2] - 51827.7036773834507*w^16*Log[Q2/muf2] - 147027.676532151629*w^17*Log[Q2/muf2] - 193884.160783896335*w^18*Log[Q2/muf2] - 523339.377022884824*w^19*Log[Q2/muf2] - 684405.984312287355*w^20*Log[Q2/muf2] - 1.79712205759398584*10^6*w^21*Log[Q2/muf2] - 2.27136099515635074*10^6*w^22*Log[Q2/muf2] - 5.90568284695537438*10^6*w^23*Log[Q2/muf2] - 6.942247039087972*10^6*w^24*Log[Q2/muf2] - 1.82396905348394519*10^7*w^25*Log[Q2/muf2] - 1.84384870070256414*10^7*w^26*Log[Q2/muf2] - 5.08102576415610172*10^7*w^27*Log[Q2/muf2] - 3.43987675449231582*10^7*w^28*Log[Q2/muf2] - 1.13290691815265688*10^8*w^29*Log[Q2/muf2] + 2.51072227231511871*10^7*w^30*Log[Q2/muf2] - 9.11130247748084982*10^7*w^31*Log[Q2/muf2] + 7.64109858750622617*10^8*w^32*Log[Q2/muf2] + 1.08358207609916462*10^9*w^33*Log[Q2/muf2] + 5.73851146410788706*10^9*w^34*Log[Q2/muf2] + 1.00993269246947301*10^10*w^35*Log[Q2/muf2] + 3.37206200513433806*10^10*w^36*Log[Q2/muf2] + 6.32722607114674039*10^10*w^37*Log[Q2/muf2] + 1.77891501926810358*10^11*w^38*Log[Q2/muf2] + 3.43628938185074144*10^11*w^39*Log[Q2/muf2] + 8.82749225333284692*10^11*w^40*Log[Q2/muf2] + 1.73221151720435901*10^12*w^41*Log[Q2/muf2] + 4.21047175480666046*10^12*w^42*Log[Q2/muf2] + 8.34003634265017318*10^12*w^43*Log[Q2/muf2] + 1.95333161666305399*10^13*w^44*Log[Q2/muf2] + 3.89218595836520063*10^13*w^45*Log[Q2/muf2] + 8.87772439792403268*10^13*w^46*Log[Q2/muf2] + 1.77590248456254397*10^14*w^47*Log[Q2/muf2] + 3.97152484013315345*10^14*w^48*Log[Q2/muf2] + 7.96569260655717276*10^14*w^49*Log[Q2/muf2] + 1.75452750875002407*10^15*w^50*Log[Q2/muf2] + 3.52545343756997334*10^15*w^51*Log[Q2/muf2] + 7.67241634990899522*10^15*w^52*Log[Q2/muf2] + 1.54359017152370831*10^16*w^53*Log[Q2/muf2] + 3.32686036798483172*10^16*w^54*Log[Q2/muf2] + 6.69900904830216226*10^16*w^55*Log[Q2/muf2] + 1.43235305341456561*10^17*w^56*Log[Q2/muf2] + 2.88590923636509862*10^17*w^57*Log[Q2/muf2] + 6.12963443738554681*10^17*w^58*Log[Q2/muf2] + 1.23548585457546535*10^18*w^59*Log[Q2/muf2] + 2.60946504863978729*10^18*w^60*Log[Q2/muf2] + 5.26093190431185132*10^18*w^61*Log[Q2/muf2] + 1.10584727701433939*10^19*w^62*Log[Q2/muf2] + 2.22981231821772153*10^19*w^63*Log[Q2/muf2] + 4.66774662718001926*10^19*w^64*Log[Q2/muf2] + 9.41257240767229899*10^19*w^65*Log[Q2/muf2] + 1.96330917551209891*10^20*w^66*Log[Q2/muf2] + 3.95906241144401999*10^20*w^67*Log[Q2/muf2] + 8.23205181613381087*10^20*w^68*Log[Q2/muf2] + 1.65995198270816933*10^21*w^69*Log[Q2/muf2] + 3.44198090256183038*10^21*w^70*Log[Q2/muf2] + 6.94009952365203509*10^21*w^71*Log[Q2/muf2] + 1.43552910873806104*10^22*w^72*Log[Q2/muf2] + 2.89420141041572304*10^22*w^73*Log[Q2/muf2] + 5.973433055594876*10^22*w^74*Log[Q2/muf2] + 1.20418365345264186*10^23*w^75*Log[Q2/muf2] + 2.48047997565423296*10^23*w^76*Log[Q2/muf2] + 4.99978153834235717*10^23*w^77*Log[Q2/muf2] + 1.02807976900179486*10^24*w^78*Log[Q2/muf2] + 2.07197695415745815*10^24*w^79*Log[Q2/muf2] + 4.25370273692990827*10^24*w^80*Log[Q2/muf2] + 8.57167175412022461*10^24*w^81*Log[Q2/muf2] + 1.757188371973704*10^25*w^82*Log[Q2/muf2] + 3.54042545338640255*10^25*w^83*Log[Q2/muf2] + 7.248280194508809*10^25*w^84*Log[Q2/muf2] + 1.4601922673398928*10^26*w^85*Log[Q2/muf2] + 2.98583427257507308*10^26*w^86*Log[Q2/muf2] + 6.01420851921588011*10^26*w^87*Log[Q2/muf2] + 1.22843995415044997*10^27*w^88*Log[Q2/muf2] + 2.4740281996374284*10^27*w^89*Log[Q2/muf2] + 5.04822428621077857*10^27*w^90*Log[Q2/muf2] + 1.01654788363153653*10^28*w^91*Log[Q2/muf2] + 2.0723108587740867*10^28*w^92*Log[Q2/muf2] + 4.172375644710234*10^28*w^93*Log[Q2/muf2] + 8.49834579140551006*10^28*w^94*Log[Q2/muf2] + 1.71081561076924057*10^29*w^95*Log[Q2/muf2] + 3.48181612945900414*10^29*w^96*Log[Q2/muf2] + 7.00835505217719768*10^29*w^97*Log[Q2/muf2] + 1.42526390917409186*10^30*w^98*Log[Q2/muf2] + 2.86845644063350788*10^30*w^99*Log[Q2/muf2] + 5.82943584236015848*10^30*w^100*Log[Q2/muf2] + 1.17306892208379089*10^31*w^101*Log[Q2/muf2] + 2.3824360726509483*10^31*w^102*Log[Q2/muf2] + 4.793620602269517*10^31*w^103*Log[Q2/muf2] + 9.72969780885618336*10^31*w^104*Log[Q2/muf2] + 1.95744040462130003*10^32*w^105*Log[Q2/muf2] + 3.97080953517978353*10^32*w^106*Log[Q2/muf2] + 7.98760266417210311*10^32*w^107*Log[Q2/muf2] + 1.61948581114898113*10^33*w^108*Log[Q2/muf2] + 3.25734792658376834*10^33*w^109*Log[Q2/muf2] + 6.60099023449049648*10^33*w^110*Log[Q2/muf2] + 1.3275383955207864*10^34*w^111*Log[Q2/muf2] + 2.68898987009059075*10^34*w^112*Log[Q2/muf2] + 5.40728849389021008*10^34*w^113*Log[Q2/muf2] + 1.09478941182880906*10^35*w^114*Log[Q2/muf2] + 2.20127696985029435*10^35*w^115*Log[Q2/muf2] + 4.45497841774769672*10^35*w^116*Log[Q2/muf2] + 8.95663253926052195*10^35*w^117*Log[Q2/muf2] + 1.81194739378098241*10^36*w^118*Log[Q2/muf2] + 3.64251276079031591*10^36*w^119*Log[Q2/muf2] + 7.36615924628009386*10^36*w^120*Log[Q2/muf2] + 1.48065612032727019*10^37*w^121*Log[Q2/muf2] + 2.99324323516571173*10^37*w^122*Log[Q2/muf2] + 6.016084726509758*10^37*w^123*Log[Q2/muf2] + 1.2157869850519692*10^38*w^124*Log[Q2/muf2] + 2.44337117833003321*10^38*w^125*Log[Q2/muf2] + 4.93623839608156237*10^38*w^126*Log[Q2/muf2] + 9.91948808203156978*10^38*w^127*Log[Q2/muf2] + 2.00339204111722671*10^39*w^128*Log[Q2/muf2] + 4.02551430914626959*10^39*w^129*Log[Q2/muf2] + 8.12782722074309439*10^39*w^130*Log[Q2/muf2] + 1.633026654057817*10^40*w^131*Log[Q2/muf2] + 3.29631519610665338*10^40*w^132*Log[Q2/muf2] + 6.62234756956265606*10^40*w^133*Log[Q2/muf2] + 1.33639663312410164*10^41*w^134*Log[Q2/muf2] + 2.68462760681539683*10^41*w^135*Log[Q2/muf2] + 5.41627374921626411*10^41*w^136*Log[Q2/muf2] + 1.08796695698441092*10^42*w^137*Log[Q2/muf2] + 2.19447323900434387*10^42*w^138*Log[Q2/muf2] + 4.40770737486210462*10^42*w^139*Log[Q2/muf2] + 8.88852990715511763*10^42*w^140*Log[Q2/muf2] + 1.78517453336410914*10^43*w^141*Log[Q2/muf2] + 3.59918985393604*10^43*w^142*Log[Q2/muf2] + 7.22810848754624844*10^43*w^143*Log[Q2/muf2] + 1.45700034396859829*10^44*w^144*Log[Q2/muf2] + 2.92583327073471859*10^44*w^145*Log[Q2/muf2] + 5.89656749987031704*10^44*w^146*Log[Q2/muf2] + 1.1840227030283897*10^45*w^147*Log[Q2/muf2] + 2.38576688385886092*10^45*w^148*Log[Q2/muf2] + 4.7902743891294534*10^45*w^149*Log[Q2/muf2] + 9.65050421416419787*10^45*w^150*Log[Q2/muf2] + 1.93755832644253698*10^46*w^151*Log[Q2/muf2] + 3.90273630354853316*10^46*w^152*Log[Q2/muf2] + 7.83514654476358594*10^46*w^153*Log[Q2/muf2] + 1.57793587743182768*10^47*w^154*Log[Q2/muf2] + 3.16767863589156111*10^47*w^155*Log[Q2/muf2] + 6.37843268403288108*10^47*w^156*Log[Q2/muf2] + 1.28038412248149789*10^48*w^157*Log[Q2/muf2] + 2.57778357259631427*10^48*w^158*Log[Q2/muf2] + 5.17425657038496545*10^48*w^159*Log[Q2/muf2] + 1.04157363151744741*10^49*w^160*Log[Q2/muf2] + 2.09058260454858283*10^49*w^161*Log[Q2/muf2] + 4.20772739887928088*10^49*w^162*Log[Q2/muf2] + 8.44503434442025173*10^49*w^163*Log[Q2/muf2] + 1.69950406431166114*10^50*w^164*Log[Q2/muf2] + 3.41077522894934942*10^50*w^165*Log[Q2/muf2] + 6.86304067313185225*10^50*w^166*Log[Q2/muf2] + 1.37728910995863746*10^51*w^167*Log[Q2/muf2] + 2.77097956987395229*10^51*w^168*Log[Q2/muf2] + 5.56057974043951588*10^51*w^169*Log[Q2/muf2] + 1.1186004043048892*10^52*w^170*Log[Q2/muf2] + 2.24460781696736154*10^52*w^171*Log[Q2/muf2] + 4.5148561165862034*10^52*w^172*Log[Q2/muf2] + 9.05917578293826715*10^52*w^173*Log[Q2/muf2] + 1.82197511448634128*10^53*w^174*Log[Q2/muf2] + 3.65567006598473934*10^53*w^175*Log[Q2/muf2] + 7.35144546533550988*10^53*w^176*Log[Q2/muf2] + 1.47495089091699046*10^54*w^177*Log[Q2/muf2] + 2.96576615355234138*10^54*w^178*Log[Q2/muf2] + 5.950075378935892*10^54*w^179*Log[Q2/muf2] + 1.19629128161930402*10^55*w^180*Log[Q2/muf2] + 2.39995833118193444*10^55*w^181*Log[Q2/muf2] + 4.82474935765309056*10^55*w^182*Log[Q2/muf2] + 9.67883674899993293*10^55*w^183*Log[Q2/muf2] + 1.94559391604185854*10^56*w^184*Log[Q2/muf2] + 3.9028573729129486*10^56*w^185*Log[Q2/muf2] + 7.84460402191555038*10^56*w^186*Log[Q2/muf2] + 1.57356249609414324*10^57*w^187*Log[Q2/muf2] + 3.16251741605675545*10^57*w^188*Log[Q2/muf2] + 6.34349770484742323*10^57*w^189*Log[Q2/muf2] + 1.27479255560775363*10^58*w^190*Log[Q2/muf2] + 2.55692895395545302*10^58*w^191*Log[Q2/muf2] + 5.13797941744043262*10^58*w^192*Log[Q2/muf2] + 1.03051700196828296*10^59*w^193*Log[Q2/muf2] + 2.07058443183037968*10^59*w^194*Log[Q2/muf2] + 4.15278809095964751*10^59*w^195*Log[Q2/muf2] + 8.34339311681549245*10^59*w^196*Log[Q2/muf2] + 1.67330039107357857*10^60*w^197*Log[Q2/muf2] + 3.36157672108983819*10^60*w^198*Log[Q2/muf2] + 6.74153753712268846*10^60*w^199*Log[Q2/muf2] + 1.35423874270951054*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, 0.242626116258045122 + 3.26646465379860202*w + 7.845658553610071*w^2 + 6.10450970552580763*w^3 - 7.81935543667249284*w^4 - 48.239339620477615*w^5 - 126.033006628659609*w^6 - 270.761481179372362*w^7 - 521.326944290167133*w^8 - 974.9979746302243*w^9 - 1764.85819401979359*w^10 - 3204.16654581200218*w^11 - 5738.52369726992738*w^12 - 10387.048886899876*w^13 - 18639.8233732259681*w^14 - 33850.0817552154305*w^15 - 61009.9504914470219*w^16 - 111247.66148528652*w^17 - 201315.351616564*w^18 - 368363.028303449988*w^19 - 668638.947051379677*w^20 - 1.22661775291379401*10^6*w^21 - 2.23101136170464013*10^6*w^22 - 4.09956978352785509*10^6*w^23 - 7.46386181882661312*10^6*w^24 - 1.37254931843973252*10^7*w^25 - 2.4988786670178264*10^7*w^26 - 4.59455681946925041*10^7*w^27 - 8.35591062128299141*10^7*w^28 - 1.53464553833724809*10^8*w^29 - 2.78473387289024664*10^8*w^30 - 5.10317933665381391*10^8*w^31 - 9.226640882880838*10^8*w^32 - 1.68489351670326799*10^9*w^33 - 3.03005223716037288*10^9*w^34 - 5.50444900671046823*10^9*w^35 - 9.82328607205479776*10^9*w^36 - 1.77107887119479771*10^10*w^37 - 3.12604166904806185*10^10*w^38 - 5.57416681001137873*10^10*w^39 - 9.68041228318153329*10^10*w^40 - 1.69756229853530074*10^11*w^41 - 2.87490313002490557*10^11*w^42 - 4.90706404875119883*10^11*w^43 - 7.96281517386083513*10^11*w^44 - 1.29367973104878549*10^12*w^45 - 1.9260423927357175*10^12*w^46 - 2.78847298176154427*10^12*w^47 - 3.20650129815180962*10^12*w^48 - 2.61640976796297608*10^12*w^49 + 3.29049410773616284*10^12*w^50 + 2.01704958356806441*10^13*w^51 + 7.10756253035349255*10^13*w^52 + 1.90914653356756084*10^14*w^53 + 4.92946895917465568*10^14*w^54 + 1.16126447668402453*10^15*w^55 + 2.72522488576371879*10^15*w^56 + 6.08241554729963028*10^15*w^57 + 1.36274276345320878*10^16*w^58 + 2.95363100466173152*10^16*w^59 + 6.43954848751023478*10^16*w^60 + 1.37040442627441814*10^17*w^61 + 2.93488275378086879*10^17*w^62 + 6.16847972654940503*10^17*w^63 + 1.30457574341965288*10^18*w^64 + 2.7174504731658854*10^18*w^65 + 5.69416906173769472*10^18*w^66 + 1.17813976908388568*10^19*w^67 + 2.45125007836923433*10^19*w^68 + 5.04528660176937938*10^19*w^69 + 1.04389003540975651*10^20*w^70 + 2.13968888164410636*10^20*w^71 + 4.40728435504981642*10^20*w^72 + 9.00339068008502526*10^20*w^73 + 1.84769535175580754*10^21*w^74 + 3.76410600462597755*10^21*w^75 + 7.70120666994569273*10^21*w^76 + 1.56525489733981674*10^22*w^77 + 3.19421509766787712*10^22*w^78 + 6.47949474577922354*10^22*w^79 + 1.31937593599095873*10^23*w^80 + 2.67190337922045967*10^23*w^81 + 5.43038145569270727*10^23*w^82 + 1.09814227978669943*10^24*w^83 + 2.2282278977290503*10^24*w^84 + 4.50035431532943955*10^24*w^85 + 9.11862380922414498*10^24*w^86 + 1.83968651928339726*10^25*w^87 + 3.72291609345034733*10^25*w^88 + 7.50382383772686133*10^25*w^89 + 1.51684852377860088*10^26*w^90 + 3.05474482026194622*10^26*w^91 + 6.16890993093694287*10^26*w^92 + 1.241411460437343*10^27*w^93 + 2.5047772104114793*10^27*w^94 + 5.03716720566976814*10^27*w^95 + 1.01554489969252313*10^28*w^96 + 2.04106488521071398*10^28*w^97 + 4.11209583457588974*10^28*w^98 + 8.260146565395181*10^28*w^99 + 1.66309723490039803*10^29*w^100 + 3.33912016354281385*10^29*w^101 + 6.71910615236767677*10^29*w^102 + 1.3484534822540742*10^30*w^103 + 2.71198906001739778*10^30*w^104 + 5.44051754975493211*10^30*w^105 + 1.0936666033287819*10^31*w^106 + 2.19321261678502601*10^31*w^107 + 4.40693053745919131*10^31*w^108 + 8.83465116670050216*10^31*w^109 + 1.77448199552748374*10^32*w^110 + 3.55626895179381397*10^32*w^111 + 7.14032184005850712*10^32*w^112 + 1.43061128880784588*10^33*w^113 + 2.871432599711351*10^33*w^114 + 5.75166063683625174*10^33*w^115 + 1.15407894484005376*10^34*w^116 + 2.31115893671825476*10^34*w^117 + 4.63604585007535383*10^34*w^118 + 9.28217398117892629*10^34*w^119 + 1.86145534620324683*10^35*w^120 + 3.72622894255388098*10^35*w^121 + 7.47077993536059248*10^35*w^122 + 1.49521740729084169*10^36*w^123 + 2.99710492643079622*10^36*w^124 + 5.99746591391208992*10^36*w^125 + 1.20191456317026903*10^37*w^126 + 2.40476305517007401*10^37*w^127 + 4.81828741001527042*10^37*w^128 + 9.63893788544900197*10^37*w^129 + 1.93094560762350508*10^38*w^130 + 3.862324955632078*10^38*w^131 + 7.73598235815290997*10^38*w^132 + 1.54717931797680435*10^39*w^133 + 3.09840386269825012*10^39*w^134 + 6.19602830513858639*10^39*w^135 + 1.24064061698496187*10^40*w^136 + 2.48070439646820286*10^40*w^137 + 4.96646069615203367*10^40*w^138 + 9.92962538700898917*10^40*w^139 + 1.9876873208406764*10^41*w^140 + 3.97368744132085984*10^41*w^141 + 7.95345196827269674*10^41*w^142 + 1.58987792785346883*10^42*w^143 + 3.18182117542464361*10^42*w^144 + 6.359879178340959*10^42*w^145 + 1.27266445019155523*10^43*w^146 + 2.54363212311372744*10^43*w^147 + 5.08950118518830898*10^43*w^148 + 1.01715008004180984*10^44*w^149 + 2.03500011338144253*10^44*w^150 + 4.066733077850067*10^44*w^151 + 8.13553234895477229*10^44*w^152 + 1.62570020146782901*10^45*w^153 + 3.25195055951009771*10^45*w^154 + 6.49790533429811684*10^45*w^155 + 1.29969702840468174*10^46*w^156 + 2.59685753221245886*10^46*w^157 + 5.19378663970516237*10^46*w^158 + 1.03769120509974197*10^47*w^159 + 2.0752631990947467*10^47*w^160 + 4.146069980277479*10^47*w^161 + 8.29110583665841386*10^47*w^162 + 1.65636712287828537*10^48*w^163 + 3.31211050491011811*10^48*w^164 + 6.61653876822614714*10^48*w^165 + 1.32297904552815817*10^49*w^166 + 2.64278621254659384*10^49*w^167 + 5.28395891182524218*10^49*w^168 + 1.05548623139380099*10^50*w^169 + 2.11021442865389254*10^50*w^170 + 4.21506994073956986*10^50*w^171 + 8.42668302252933268*10^50*w^172 + 1.68314229064707014*10^51*w^173 + 3.36474167458279556*10^51*w^174 + 6.72051789888992764*10^51*w^175 + 1.34342602087798703*10^52*w^176 + 2.68319614370893555*10^52*w^177 + 5.36345431439840793*10^52*w^178 + 1.07120270679596143*10^53*w^179 + 2.14114435787024993*10^53*w^180 + 4.27624076513935339*10^53*w^181 + 8.54711359089621368*10^53*w^182 + 1.70696836476981162*10^54*w^183 + 3.41166753023702647*10^54*w^184 + 6.81338808276350346*10^54*w^185 + 1.36172394867947804*10^55*w^186 + 2.71942146955085157*10^55*w^187 + 5.43485498430221148*10^55*w^188 + 1.08534294819897459*10^56*w^189 + 2.16902543748042363*10^56*w^190 + 4.33147470969064408*10^56*w^191 + 8.656061751007373*10^56*w^192 + 1.72855853316932912*10^57*w^193 + 3.45426944874098728*10^57*w^194 + 6.89783865508084217*10^57*w^195 + 1.37839385383185842*10^58*w^196 + 2.752476797508572*10^58*w^197 + 5.50012706167275333*10^58*w^198 + 1.09828992023339757*10^59*w^199 + 2.19459996092731719*10^59*w^200 + ALARM*w^201 - 0.139554179292733539*Log[Q2/muf2] - 1.76177016600673032*w*Log[Q2/muf2] - 6.64442227704205497*w^2*Log[Q2/muf2] - 14.5106533229119482*w^3*Log[Q2/muf2] - 23.2990694791173519*w^4*Log[Q2/muf2] - 28.111863780471396*w^5*Log[Q2/muf2] - 26.0121797403856519*w^6*Log[Q2/muf2] - 9.47976931172582212*w^7*Log[Q2/muf2] + 33.5169917074672344*w^8*Log[Q2/muf2] + 133.097301986431341*w^9*Log[Q2/muf2] + 341.738369755129713*w^10*Log[Q2/muf2] + 776.954821381960274*w^11*Log[Q2/muf2] + 1650.71912750727917*w^12*Log[Q2/muf2] + 3415.33196628162722*w^13*Log[Q2/muf2] + 6903.44670733574634*w^14*Log[Q2/muf2] + 13847.5471728877827*w^15*Log[Q2/muf2] + 27478.5956750910886*w^16*Log[Q2/muf2] + 54419.6844834739827*w^17*Log[Q2/muf2] + 107132.703072014123*w^18*Log[Q2/muf2] + 210921.626893523447*w^19*Log[Q2/muf2] + 413709.215681655588*w^20*Log[Q2/muf2] + 812187.417604205387*w^21*Log[Q2/muf2] + 1.59040176064541984*10^6*w^22*Log[Q2/muf2] + 3.11806576206371371*10^6*w^23*Log[Q2/muf2] + 6.10173560009653044*10^6*w^24*Log[Q2/muf2] + 1.19563227961231658*10^7*w^25*Log[Q2/muf2] + 2.33948186699664399*10^7*w^26*Log[Q2/muf2] + 4.58377931793663617*10^7*w^27*Log[Q2/muf2] + 8.97077884604589161*10^7*w^28*Log[Q2/muf2] + 1.75794217578583882*10^8*w^29*Log[Q2/muf2] + 3.441658610612165*10^8*w^30*Log[Q2/muf2] + 6.746461742869339*10^8*w^31*Log[Q2/muf2] + 1.32140260809491701*10^9*w^32*Log[Q2/muf2] + 2.59127138202572302*10^9*w^33*Log[Q2/muf2] + 5.07793900694279098*10^9*w^34*Log[Q2/muf2] + 9.96216009840407648*10^9*w^35*Log[Q2/muf2] + 1.95322127470036135*10^10*w^36*Log[Q2/muf2] + 3.83366603090169513*10^10*w^37*Log[Q2/muf2] + 7.52032009760936333*10^10*w^38*Log[Q2/muf2] + 1.47671956368098767*10^11*w^39*Log[Q2/muf2] + 2.89828237874840602*10^11*w^40*Log[Q2/muf2] + 5.69376267086102122*10^11*w^41*Log[Q2/muf2] + 1.11803813009186243*10^12*w^42*Log[Q2/muf2] + 2.19739375878755116*10^12*w^43*Log[Q2/muf2] + 4.31690274699379276*10^12*w^44*Log[Q2/muf2] + 8.48809693632100363*10^12*w^45*Log[Q2/muf2] + 1.66829802451271343*10^13*w^46*Log[Q2/muf2] + 3.28164703220177235*10^13*w^47*Log[Q2/muf2] + 6.45276146519448647*10^13*w^48*Log[Q2/muf2] + 1.26980485339130803*10^14*w^49*Log[Q2/muf2] + 2.49788631167209517*10^14*w^50*Log[Q2/muf2] + 4.91733762520669413*10^14*w^51*Log[Q2/muf2] + 9.67696842396713749*10^14*w^52*Log[Q2/muf2] + 1.90570455536957282*10^15*w^53*Log[Q2/muf2] + 3.75172001823053859*10^15*w^54*Log[Q2/muf2] + 7.39092201897022166*10^15*w^55*Log[Q2/muf2] + 1.45556397389656021*10^16*w^56*Log[Q2/muf2] + 2.8684332272472716*10^16*w^57*Log[Q2/muf2] + 5.65103367611695991*10^16*w^58*Log[Q2/muf2] + 1.11398708978117887*10^17*w^59*Log[Q2/muf2] + 2.1953653412313898*10^17*w^60*Log[Q2/muf2] + 4.329041448276897*10^17*w^61*Log[Q2/muf2] + 8.53405201314767131*10^17*w^62*Log[Q2/muf2] + 1.6833214888135588*10^18*w^63*Log[Q2/muf2] + 3.31941288014683269*10^18*w^64*Log[Q2/muf2] + 6.54929213533700879*10^18*w^65*Log[Q2/muf2] + 1.29185378556215287*10^19*w^66*Log[Q2/muf2] + 2.54954401665542472*10^19*w^67*Log[Q2/muf2] + 5.03037974600964451*10^19*w^68*Log[Q2/muf2] + 9.93026937180397652*10^19*w^69*Log[Q2/muf2] + 1.95980712284880422*10^20*w^70*Log[Q2/muf2] + 3.86972416244707764*10^20*w^71*Log[Q2/muf2] + 7.63908683735487406*10^20*w^72*Log[Q2/muf2] + 1.50872509860395844*10^21*w^73*Log[Q2/muf2] + 2.97903813709499274*10^21*w^74*Log[Q2/muf2] + 5.88494675216190465*10^21*w^75*Log[Q2/muf2] + 1.16227430522340472*10^22*w^76*Log[Q2/muf2] + 2.29651329240286601*10^22*w^77*Log[Q2/muf2] + 4.536606433701839*10^22*w^78*Log[Q2/muf2] + 8.96564513329527727*10^22*w^79*Log[Q2/muf2] + 1.77147835719121392*10^23*w^80*Log[Q2/muf2] + 3.50165109766988226*10^23*w^81*Log[Q2/muf2] + 6.92015276272230761*10^23*w^82*Log[Q2/muf2] + 1.36815700157460155*10^24*w^83*Log[Q2/muf2] + 2.70435559177112515*10^24*w^84*Log[Q2/muf2] + 5.347664111062607*10^24*w^85*Log[Q2/muf2] + 1.05724042265315661*10^25*w^86*Log[Q2/muf2] + 2.09098615186544632*10^25*w^87*Log[Q2/muf2] + 4.134656961276504*10^25*w^88*Log[Q2/muf2] + 8.17882865997204825*10^25*w^89*Log[Q2/muf2] + 1.61754063122997045*10^26*w^90*Log[Q2/muf2] + 3.20020913148820463*10^26*w^91*Log[Q2/muf2] + 6.33017092876340299*10^26*w^92*Log[Q2/muf2] + 1.25258606461057642*10^27*w^93*Log[Q2/muf2] + 2.47807822748628694*10^27*w^94*Log[Q2/muf2] + 4.90426239974400982*10^27*w^95*Log[Q2/muf2] + 9.70396003525222584*10^27*w^96*Log[Q2/muf2] + 1.92075479473720312*10^28*w^97*Log[Q2/muf2] + 3.80112998581433441*10^28*w^98*Log[Q2/muf2] + 7.52484732359408064*10^28*w^99*Log[Q2/muf2] + 1.48936701393772743*10^29*w^100*Log[Q2/muf2] + 2.94880909959825876*10^29*w^101*Log[Q2/muf2] + 5.83729709518128884*10^29*w^102*Log[Q2/muf2] + 1.15588516794687169*10^30*w^103*Log[Q2/muf2] + 2.28843664553712644*10^30*w^104*Log[Q2/muf2] + 4.532083025044179*10^30*w^105*Log[Q2/muf2] + 8.97385775749958644*10^30*w^106*Log[Q2/muf2] + 1.77742959633484824*10^31*w^107*Log[Q2/muf2] + 3.51988927626984502*10^31*w^108*Log[Q2/muf2] + 6.97260022503557471*10^31*w^109*Log[Q2/muf2] + 1.38097197739934522*10^32*w^110*Log[Q2/muf2] + 2.73590818829321637*10^32*w^111*Log[Q2/muf2] + 5.419303082615007*10^32*w^112*Log[Q2/muf2] + 1.0737654094375862*10^33*w^113*Log[Q2/muf2] + 2.12716677848056381*10^33*w^114*Log[Q2/muf2] + 4.21517220426648305*10^33*w^115*Log[Q2/muf2] + 8.35133927024545102*10^33*w^116*Log[Q2/muf2] + 1.65506966332922938*10^34*w^117*Log[Q2/muf2] + 3.2794747056497038*10^34*w^118*Log[Q2/muf2] + 6.49994122589406596*10^34*w^119*Log[Q2/muf2] + 1.28808116804767574*10^35*w^120*Log[Q2/muf2] + 2.55324239815127857*10^35*w^121*Log[Q2/muf2] + 5.06023043443896244*10^35*w^122*Log[Q2/muf2] + 1.00313993106581791*10^36*w^123*Log[Q2/muf2] + 1.98830460695979685*10^36*w^124*Log[Q2/muf2] + 3.9419883508180704*10^36*w^125*Log[Q2/muf2] + 7.81409437248899668*10^36*w^126*Log[Q2/muf2] + 1.54935557470764051*10^37*w^127*Log[Q2/muf2] + 3.07153268547445105*10^37*w^128*Log[Q2/muf2] + 6.09069005807176333*10^37*w^129*Log[Q2/muf2] + 1.2075639178869926*10^38*w^130*Log[Q2/muf2] + 2.39474526890412689*10^38*w^131*Log[Q2/muf2] + 4.74833599546978261*10^38*w^132*Log[Q2/muf2] + 9.41732251429187513*10^38*w^133*Log[Q2/muf2] + 1.86744147444832455*10^39*w^134*Log[Q2/muf2] + 3.70398154724242115*10^39*w^135*Log[Q2/muf2] + 7.34555805981011913*10^39*w^136*Log[Q2/muf2] + 1.45707352870071281*10^40*w^137*Log[Q2/muf2] + 2.88983403203664084*10^40*w^138*Log[Q2/muf2] + 5.73275672448569158*10^40*w^139*Log[Q2/muf2] + 1.1370759128706394*10^41*w^140*Log[Q2/muf2] + 2.25586509497319328*10^41*w^141*Log[Q2/muf2] + 4.47479025597759712*10^41*w^142*Log[Q2/muf2] + 8.878274097308356*10^41*w^143*Log[Q2/muf2] + 1.7612493686918096*10^42*w^144*Log[Q2/muf2] + 3.49468546441120063*10^42*w^145*Log[Q2/muf2] + 6.93317719026208148*10^42*w^146*Log[Q2/muf2] + 1.37578359858466057*10^43*w^147*Log[Q2/muf2] + 2.72964035201753491*10^43*w^148*Log[Q2/muf2] + 5.41692817993545496*10^43*w^149*Log[Q2/muf2] + 1.07482731740450969*10^44*w^150*Log[Q2/muf2] + 2.13312067294451269*10^44*w^151*Log[Q2/muf2] + 4.23282785420856049*10^44*w^152*Log[Q2/muf2] + 8.40109126885750774*10^44*w^153*Log[Q2/muf2] + 1.66716936505167846*10^45*w^154*Log[Q2/muf2] + 3.30911984488957872*10^45*w^155*Log[Q2/muf2] + 6.56726663192760646*10^45*w^156*Log[Q2/muf2] + 1.30360025226543159*10^46*w^157*Log[Q2/muf2] + 2.58728365343308987*10^46*w^158*Log[Q2/muf2] + 5.13606130820643391*10^46*w^159*Log[Q2/muf2] + 1.01942811658570386*10^47*w^160*Log[Q2/muf2] + 2.02380426442348663*10^47*w^161*Log[Q2/muf2] + 4.01717803984109391*10^47*w^162*Log[Q2/muf2] + 7.97550369283443469*10^47*w^163*Log[Q2/muf2] + 1.58320168814077217*10^48*w^164*Log[Q2/muf2] + 3.14338692459363402*10^48*w^165*Log[Q2/muf2] + 6.240234670378183*10^48*w^166*Log[Q2/muf2] + 1.23904338123378001*10^49*w^167*Log[Q2/muf2] + 2.45988028557270296*10^49*w^168*Log[Q2/muf2] + 4.88453252720116336*10^49*w^169*Log[Q2/muf2] + 9.69782377281163994*10^49*w^170*Log[Q2/muf2] + 1.92577806212671939*10^50*w^171*Log[Q2/muf2] + 3.82367347495898161*10^50*w^172*Log[Q2/muf2] + 7.59338016591283734*10^50*w^173*Log[Q2/muf2] + 1.50776085545126204*10^51*w^174*Log[Q2/muf2] + 2.99439237269574358*10^51*w^175*Log[Q2/muf2] + 5.94604616690692017*10^51*w^176*Log[Q2/muf2] + 1.18093483875514689*10^52*w^177*Log[Q2/muf2] + 2.34513181850949027*10^52*w^178*Log[Q2/muf2] + 4.65785388742745269*10^52*w^179*Log[Q2/muf2] + 9.250143320567806*10^52*w^180*Log[Q2/muf2] + 1.83733162604581199*10^53*w^181*Log[Q2/muf2] + 3.64897562960447611*10^53*w^182*Log[Q2/muf2] + 7.24819878173403891*10^53*w^183*Log[Q2/muf2] + 1.43957357994382081*10^54*w^184*Log[Q2/muf2] + 2.85964822711913376*10^54*w^185*Log[Q2/muf2] + 5.67984267255928315*10^54*w^186*Log[Q2/muf2] + 1.1283250892743316*10^55*w^187*Log[Q2/muf2] + 2.24118358877806143*10^55*w^188*Log[Q2/muf2] + 4.45239984716200374*10^55*w^189*Log[Q2/muf2] + 8.84415668705884742*10^55*w^190*Log[Q2/muf2] + 1.75708003571886945*10^56*w^191*Log[Q2/muf2] + 3.49037822467694738*10^56*w^192*Log[Q2/muf2] + 6.93466701219266989*10^56*w^193*Log[Q2/muf2] + 1.37760542253992286*10^57*w^194*Log[Q2/muf2] + 2.73713107636218635*10^57*w^195*Log[Q2/muf2] + 5.43766853536373703*10^57*w^196*Log[Q2/muf2] + 1.08044023367437694*10^58*w^197*Log[Q2/muf2] + 2.14652235397546538*10^58*w^198*Log[Q2/muf2] + 4.26520925859830051*10^58*w^199*Log[Q2/muf2] + 8.47407261632717199*10^58*w^200*Log[Q2/muf2] + 0.00841780202045759711*Log[Q2/muf2]^2 + 0.101733166580862572*w*Log[Q2/muf2]^2 + 0.546848457556583359*w^2*Log[Q2/muf2]^2 + 1.77538619852818231*w^3*Log[Q2/muf2]^2 + 4.09343684509408816*w^4*Log[Q2/muf2]^2 + 7.66926312910231133*w^5*Log[Q2/muf2]^2 + 13.0233353546041492*w^6*Log[Q2/muf2]^2 + 21.3518166979755683*w^7*Log[Q2/muf2]^2 + 34.7606796911719986*w^8*Log[Q2/muf2]^2 + 56.8964848895938444*w^9*Log[Q2/muf2]^2 + 94.0287118427981618*w^10*Log[Q2/muf2]^2 + 156.979384001144164*w^11*Log[Q2/muf2]^2 + 264.448390127267963*w^12*Log[Q2/muf2]^2 + 448.797662461515037*w^13*Log[Q2/muf2]^2 + 766.006018206745628*w^14*Log[Q2/muf2]^2 + 1312.79956381135504*w^15*Log[Q2/muf2]^2 + 2255.86887242137863*w^16*Log[Q2/muf2]^2 + 3881.39877261231017*w^17*Log[Q2/muf2]^2 + 6678.01197034353218*w^18*Log[Q2/muf2]^2 + 11473.8222896381359*w^19*Log[Q2/muf2]^2 + 19658.2287188105*w^20*Log[Q2/muf2]^2 + 33531.0803148801765*w^21*Log[Q2/muf2]^2 + 56829.0608752728399*w^22*Log[Q2/muf2]^2 + 95466.0460945765429*w^23*Log[Q2/muf2]^2 + 158442.704944545707*w^24*Log[Q2/muf2]^2 + 258622.533752535608*w^25*Log[Q2/muf2]^2 + 412369.913563413983*w^26*Log[Q2/muf2]^2 + 635314.798512012561*w^27*Log[Q2/muf2]^2 + 927417.637748797728*w^28*Log[Q2/muf2]^2 + 1.23119533886555808*10^6*w^29*Log[Q2/muf2]^2 + 1.32619219542395189*10^6*w^30*Log[Q2/muf2]^2 + 577315.511708484532*w^31*Log[Q2/muf2]^2 - 2.64367591972883395*10^6*w^32*Log[Q2/muf2]^2 - 1.22544667619182229*10^7*w^33*Log[Q2/muf2]^2 - 3.731325177594188*10^7*w^34*Log[Q2/muf2]^2 - 9.82008306318072327*10^7*w^35*Log[Q2/muf2]^2 - 2.39877430064390491*10^8*w^36*Log[Q2/muf2]^2 - 5.60057304869698642*10^8*w^37*Log[Q2/muf2]^2 - 1.26865264091281482*10^9*w^38*Log[Q2/muf2]^2 - 2.8124301115995803*10^9*w^39*Log[Q2/muf2]^2 - 6.13508940441142508*10^9*w^40*Log[Q2/muf2]^2 - 1.32175186133947123*10^10*w^41*Log[Q2/muf2]^2 - 2.81958627622418905*10^10*w^42*Log[Q2/muf2]^2 - 5.96678699599697464*10^10*w^43*Log[Q2/muf2]^2 - 1.25436933836495093*10^11*w^44*Log[Q2/muf2]^2 - 2.62245985362627177*10^11*w^45*Log[Q2/muf2]^2 - 5.4570557626278937*10^11*w^46*Log[Q2/muf2]^2 - 1.13101219812646614*10^12*w^47*Log[Q2/muf2]^2 - 2.33600059890649606*10^12*w^48*Log[Q2/muf2]^2 - 4.81027665849704427*10^12*w^49*Log[Q2/muf2]^2 - 9.87916122709441669*10^12*w^50*Log[Q2/muf2]^2 - 2.02422252313970985*10^13*w^51*Log[Q2/muf2]^2 - 4.13903314880787206*10^13*w^52*Log[Q2/muf2]^2 - 8.44771790949577741*10^13*w^53*Log[Q2/muf2]^2 - 1.72132669687169907*10^14*w^54*Log[Q2/muf2]^2 - 3.50221469567414495*10^14*w^55*Log[Q2/muf2]^2 - 7.116074403520648*10^14*w^56*Log[Q2/muf2]^2 - 1.44414634580781194*10^15*w^57*Log[Q2/muf2]^2 - 2.92754119640488961*10^15*w^58*Log[Q2/muf2]^2 - 5.92868398344151512*10^15*w^59*Log[Q2/muf2]^2 - 1.19953966364150325*10^16*w^60*Log[Q2/muf2]^2 - 2.42496419844597404*10^16*w^61*Log[Q2/muf2]^2 - 4.89846770950253498*10^16*w^62*Log[Q2/muf2]^2 - 9.88794504930342898*10^16*w^63*Log[Q2/muf2]^2 - 1.99464990364599393*10^17*w^64*Log[Q2/muf2]^2 - 4.02127477213219769*10^17*w^65*Log[Q2/muf2]^2 - 8.10245748386640477*10^17*w^66*Log[Q2/muf2]^2 - 1.63171155258069041*10^18*w^67*Log[Q2/muf2]^2 - 3.28442752874844787*10^18*w^68*Log[Q2/muf2]^2 - 6.60815555626281741*10^18*w^69*Log[Q2/muf2]^2 - 1.32897999123201745*10^19*w^70*Log[Q2/muf2]^2 - 2.67169221714031546*10^19*w^71*Log[Q2/muf2]^2 - 5.369024337604818*10^19*w^72*Log[Q2/muf2]^2 - 1.0785878711929713*10^20*w^73*Log[Q2/muf2]^2 - 2.16608915557363687*10^20*w^74*Log[Q2/muf2]^2 - 4.348770004298111*10^20*w^75*Log[Q2/muf2]^2 - 8.72838460804501085*10^20*w^76*Log[Q2/muf2]^2 - 1.75140277480089843*10^21*w^77*Log[Q2/muf2]^2 - 3.51341752823981694*10^21*w^78*Log[Q2/muf2]^2 - 7.04646682510561216*10^21*w^79*Log[Q2/muf2]^2 - 1.41291770475677803*10^22*w^80*Log[Q2/muf2]^2 - 2.83251098681465382*10^22*w^81*Log[Q2/muf2]^2 - 5.67728520085380988*10^22*w^82*Log[Q2/muf2]^2 - 1.13770308730563804*10^23*w^83*Log[Q2/muf2]^2 - 2.27950580157596025*10^23*w^84*Log[Q2/muf2]^2 - 4.56646505021507825*10^23*w^85*Log[Q2/muf2]^2 - 9.14641928687465248*10^23*w^86*Log[Q2/muf2]^2 - 1.83171211887674059*10^24*w^87*Log[Q2/muf2]^2 - 3.66776801682596241*10^24*w^88*Log[Q2/muf2]^2 - 7.34324805828691734*10^24*w^89*Log[Q2/muf2]^2 - 1.47000636539165921*10^25*w^90*Log[Q2/muf2]^2 - 2.94237284047036863*10^25*w^91*Log[Q2/muf2]^2 - 5.88879302820069974*10^25*w^92*Log[Q2/muf2]^2 - 1.17843993041806977*10^26*w^93*Log[Q2/muf2]^2 - 2.3579984146410325*10^26*w^94*Log[Q2/muf2]^2 - 4.717768877725653*10^26*w^95*Log[Q2/muf2]^2 - 9.43819564163739748*10^26*w^96*Log[Q2/muf2]^2 - 1.88800180027319623*10^27*w^97*Log[Q2/muf2]^2 - 3.77640697134609559*10^27*w^98*Log[Q2/muf2]^2 - 7.55300683379724408*10^27*w^99*Log[Q2/muf2]^2 - 1.51052289671236269*10^28*w^100*Log[Q2/muf2]^2 - 3.02066563836601023*10^28*w^101*Log[Q2/muf2]^2 - 6.04014524057042835*10^28*w^102*Log[Q2/muf2]^2 - 1.20771063598673152*10^29*w^103*Log[Q2/muf2]^2 - 2.41462954040528566*10^29*w^104*Log[Q2/muf2]^2 - 4.82738009167193886*10^29*w^105*Log[Q2/muf2]^2 - 9.65043837774319255*10^29*w^106*Log[Q2/muf2]^2 - 1.92911573744950424*10^30*w^107*Log[Q2/muf2]^2 - 3.85608233704019481*10^30*w^108*Log[Q2/muf2]^2 - 7.70747473987424113*10^30*w^109*Log[Q2/muf2]^2 - 1.54048222842034152*10^31*w^110*Log[Q2/muf2]^2 - 3.07879641983067163*10^31*w^111*Log[Q2/muf2]^2 - 6.15298467929530885*10^31*w^112*Log[Q2/muf2]^2 - 1.22962338949248964*10^32*w^113*Log[Q2/muf2]^2 - 2.45720063830325359*10^32*w^114*Log[Q2/muf2]^2 - 4.91012003200408541*10^32*w^115*Log[Q2/muf2]^2 - 9.81131710088824523*10^32*w^116*Log[Q2/muf2]^2 - 1.96041006855557237*10^33*w^117*Log[Q2/muf2]^2 - 3.91698229382302152*10^33*w^118*Log[Q2/muf2]^2 - 7.82603881750903945*10^33*w^119*Log[Q2/muf2]^2 - 1.56357492584132244*10^34*w^120*Log[Q2/muf2]^2 - 3.123793272738741*10^34*w^121*Log[Q2/muf2]^2 - 6.24070012278523654*10^34*w^122*Log[Q2/muf2]^2 - 1.24672972212818367*10^35*w^123*Log[Q2/muf2]^2 - 2.49057593414753073*10^35*w^124*Log[Q2/muf2]^2 - 4.97526503212293464*10^35*w^125*Log[Q2/muf2]^2 - 9.93852824196417395*10^35*w^126*Log[Q2/muf2]^2 - 1.98526185347528772*10^36*w^127*Log[Q2/muf2]^2 - 3.96555347080905441*10^36*w^128*Log[Q2/muf2]^2 - 7.92100925344223555*10^36*w^129*Log[Q2/muf2]^2 - 1.58215241806048748*10^37*w^130*Log[Q2/muf2]^2 - 3.16014914881781063*10^37*w^131*Log[Q2/muf2]^2 - 6.31187896998862073*10^37*w^132*Log[Q2/muf2]^2 - 1.26067142922492852*10^38*w^133*Log[Q2/muf2]^2 - 2.51789522379846671*10^38*w^134*Log[Q2/muf2]^2 - 5.02882138378702517*10^38*w^135*Log[Q2/muf2]^2 - 1.004356475592065*10^39*w^136*Log[Q2/muf2]^2 - 2.00587085051570392*10^39*w^137*Log[Q2/muf2]^2 - 4.00600734057550903*10^39*w^138*Log[Q2/muf2]^2 - 8.00045108832446814*10^39*w^139*Log[Q2/muf2]^2 - 1.59775957027752203*10^40*w^140*Log[Q2/muf2]^2 - 3.19082399546088114*10^40*w^141*Log[Q2/muf2]^2 - 6.37219385459718295*10^40*w^142*Log[Q2/muf2]^2 - 1.27253591460704892*10^41*w^143*Log[Q2/muf2]^2 - 2.54124348011579814*10^41*w^144*Log[Q2/muf2]^2 - 5.07478771960325272*10^41*w^145*Log[Q2/muf2]^2 - 1.01340971184864022*10^42*w^146*Log[Q2/muf2]^2 - 2.02370879933968274*10^42*w^147*Log[Q2/muf2]^2 - 4.04116836566794583*10^42*w^148*Log[Q2/muf2]^2 - 8.06978601680243928*10^42*w^149*Log[Q2/muf2]^2 - 1.61143732563402969*10^43*w^150*Log[Q2/muf2]^2 - 3.21781679995679836*10^43*w^151*Log[Q2/muf2]^2 - 6.42548434591722825*10^43*w^152*Log[Q2/muf2]^2 - 1.2830608155667009*10^44*w^153*Log[Q2/muf2]^2 - 2.56203809368993099*10^44*w^154*Log[Q2/muf2]^2 - 5.11588812698141381*10^44*w^155*Log[Q2/muf2]^2 - 1.02153617664086682*10^45*w^156*Log[Q2/muf2]^2 - 2.03978247527177196*10^45*w^157*Log[Q2/muf2]^2 - 4.07297256554416823*10^45*w^158*Log[Q2/muf2]^2 - 8.13273766385202653*10^45*w^159*Log[Q2/muf2]^2 - 1.62390199220445669*10^46*w^160*Log[Q2/muf2]^2 - 3.24250575555022543*10^46*w^161*Log[Q2/muf2]^2 - 6.47440257776320284*10^46*w^162*Log[Q2/muf2]^2 - 1.29275658363386587*10^47*w^163*Log[Q2/muf2]^2 - 2.58126168562407461*10^47*w^164*Log[Q2/muf2]^2 - 5.154014465635941*10^47*w^165*Log[Q2/muf2]^2 - 1.0291001721943523*10^48*w^166*Log[Q2/muf2]^2 - 2.05479350093631906*10^48*w^167*Log[Q2/muf2]^2 - 4.10277143084915105*10^48*w^168*Log[Q2/muf2]^2 - 8.19190971817906754*10^48*w^169*Log[Q2/muf2]^2 - 1.63565525428677533*10^49*w^170*Log[Q2/muf2]^2 - 3.26585766146177485*10^49*w^171*Log[Q2/muf2]^2 - 6.52081194686180612*10^49*w^172*Log[Q2/muf2]^2 - 1.30198241899985516*10^50*w^173*Log[Q2/muf2]^2 - 2.59960677053450211*10^50*w^174*Log[Q2/muf2]^2 - 5.19050204360265634*10^50*w^175*Log[Q2/muf2]^2 - 1.03635920792409713*10^51*w^176*Log[Q2/muf2]^2 - 2.0692385405945433*10^51*w^177*Log[Q2/muf2]^2 - 4.13152301536753145*10^51*w^178*Log[Q2/muf2]^2 - 8.24915048252091268*10^51*w^179*Log[Q2/muf2]^2 - 1.64705373675153771*10^52*w^180*Log[Q2/muf2]^2 - 3.28856070164040191*10^52*w^181*Log[Q2/muf2]^2 - 6.56604061489173382*10^52*w^182*Log[Q2/muf2]^2 - 1.3109946814896994*10^53*w^183*Log[Q2/muf2]^2 - 2.61756822937240507*10^53*w^184*Log[Q2/muf2]^2 - 5.22630629866152296*10^53*w^185*Log[Q2/muf2]^2 - 1.04349776589512908*10^54*w^186*Log[Q2/muf2]^2 - 2.08347384446840623*10^54*w^187*Log[Q2/muf2]^2 - 4.15991534467724353*10^54*w^188*Log[Q2/muf2]^2 - 8.305788885589107*10^54*w^189*Log[Q2/muf2]^2 - 1.65835415130408399*10^55*w^190*Log[Q2/muf2]^2 - 3.31111082367941313*10^55*w^191*Log[Q2/muf2]^2 - 6.61104681521049025*10^55*w^192*Log[Q2/muf2]^2 - 1.31997853292117975*10^56*w^193*Log[Q2/muf2]^2 - 2.63550389112656152*10^56*w^194*Log[Q2/muf2]^2 - 5.262118811470634*10^56*w^195*Log[Q2/muf2]^2 - 1.0506495218784817*10^57*w^196*Log[Q2/muf2]^2 - 2.09775781964634969*10^57*w^197*Log[Q2/muf2]^2 - 4.18844798992810141*10^57*w^198*Log[Q2/muf2]^2 - 8.36279082441183645*10^57*w^199*Log[Q2/muf2]^2 - 1.66974326669999787*10^58*w^200*Log[Q2/muf2]^2, -6.98854570725103752 - 35.6820397782128955*w - 71.0012275671879367*w^2 - 84.2945338589485386*w^3 - 78.4279331506738737*w^4 - 42.7950993214296745*w^5 + 46.6444537681967546*w^6 + 258.475006063810097*w^7 + 715.487770332294978*w^8 + 1695.25087546220203*w^9 + 3721.31834608372071*w^10 + 7903.11774649626544*w^11 + 16379.6157843277933*w^12 + 33556.9018930893226*w^13 + 68012.5262435644017*w^14 + 137156.614624212541*w^15 + 275048.746564872033*w^16 + 550237.689818391885*w^17 + 1.09720504748639994*10^6*w^18 + 2.18521498318719072*10^6*w^19 + 4.34348366281813099*10^6*w^20 + 8.628147952018082*10^6*w^21 + 1.7117642017304834*10^7*w^22 + 3.39508968419708319*10^7*w^23 + 6.72812194110788837*10^7*w^24 + 1.33321590157486522*10^8*w^25 + 2.64035653720572981*10^8*w^26 + 5.229224985838024*10^8*w^27 + 1.03525428908956582*10^9*w^28 + 2.04973706428326746*10^9*w^29 + 4.05731135750441507*10^9*w^30 + 8.03224152565654305*10^9*w^31 + 1.58987108778883074*10^10*w^32 + 3.14742084800005016*10^10*w^33 + 6.23018783131502858*10^10*w^34 + 1.2334459971262045*10^11*w^35 + 2.4418092274488544*10^11*w^36 + 4.83479440287015741*10^11*w^37 + 9.572619607248479*10^11*w^38 + 1.89565124035587637*10^12*w^39 + 3.75390058921454474*10^12*w^40 + 7.43499914715564534*10^12*w^41 + 1.47259473825541049*10^13*w^42 + 2.91714245523420434*10^13*w^43 + 5.77885360169602482*10^13*w^44 + 1.14497398588430151*10^14*w^45 + 2.26862773005016433*10^14*w^46 + 4.49570985699372682*10^14*w^47 + 8.90943032965203328*10^14*w^48 + 1.76590138326633916*10^15*w^49 + 3.50027113271911685*10^15*w^50 + 6.93903642700301182*10^15*w^51 + 1.37567820880210464*10^16*w^52 + 2.727684920179935*10^16*w^53 + 5.40869834903718662*10^16*w^54 + 1.07262630591957224*10^17*w^55 + 2.12728647642105944*10^17*w^56 + 4.21947279487233115*10^17*w^57 + 8.36975249777608694*10^17*w^58 + 1.66042538171848294*10^18*w^59 + 3.29418867639066804*10^18*w^60 + 6.53623486823979021*10^18*w^61 + 1.29696772753522422*10^19*w^62 + 2.57382264974876138*10^19*w^63 + 5.10799266643498847*10^19*w^64 + 1.01383621813830828*10^20*w^65 + 2.01236751939187226*10^20*w^66 + 3.99476054677885021*10^20*w^67 + 7.93041394011255373*10^20*w^68 + 1.5745015190794412*10^21*w^69 + 3.12616287422390653*10^21*w^70 + 6.20755398770301225*10^21*w^71 + 1.23267985671062063*10^22*w^72 + 2.44804184426759746*10^22*w^73 + 4.86192032103846572*10^22*w^74 + 9.65681755102902475*10^22*w^75 + 1.91813969356404822*10^23*w^76 + 3.81032619196475928*10^23*w^77 + 7.56943807726760624*10^23*w^78 + 1.50383243997336238*10^24*w^79 + 2.98781949431725921*10^24*w^80 + 5.93666125840609731*10^24*w^81 + 1.17963817217116892*10^25*w^82 + 2.34415930209296135*10^25*w^83 + 4.65847319163474633*10^25*w^84 + 9.25828725393231912*10^25*w^85 + 1.84007455709892697*10^26*w^86 + 3.65737623777522393*10^26*w^87 + 7.269777613900778*10^26*w^88 + 1.44511030400970664*10^27*w^89 + 2.87274909219833651*10^27*w^90 + 5.71112635993783964*10^27*w^91 + 1.13543489247796818*10^28*w^92 + 2.25750706603994107*10^28*w^93 + 4.48861102696761273*10^28*w^94 + 8.92524875337234201*10^28*w^95 + 1.77477885493645*10^29*w^96 + 3.52933431670795385*10^29*w^97 + 7.01869727071267416*10^29*w^98 + 1.39586698165547958*10^30*w^99 + 2.77617172812241449*10^30*w^100 + 5.521685237810231*10^30*w^101 + 1.09827565283494534*10^31*w^102 + 2.18460711682937501*10^31*w^103 + 4.34559607463147899*10^31*w^104 + 8.64464041582684633*10^31*w^105 + 1.71972172555454203*10^32*w^106 + 3.42129330651244208*10^32*w^107 + 6.80668668888761089*10^32*w^108 + 1.35425812335701783*10^33*w^109 + 2.69451203027197288*10^33*w^110 + 5.36140260094448646*10^33*w^111 + 1.06681565411524323*10^34*w^112 + 2.12285026665929745*10^34*w^113 + 4.22436754874943126*10^34*w^114 + 8.40664078329832793*10^34*w^115 + 1.67299765429791286*10^35*w^116 + 3.32955420439967663*10^35*w^117 + 6.62656714196681321*10^35*w^118 + 1.31888981086491877*10^36*w^119 + 2.62506399562749862*10^36*w^120 + 5.22502265989719179*10^36*w^121 + 1.04003429005749042*10^37*w^122 + 2.0702536686340726*10^37*w^123 + 4.12107386675172111*10^37*w^124 + 8.20376484726326011*10^37*w^125 + 1.63315228071549617*10^38*w^126 + 3.25128986839997273*10^38*w^127 + 6.47284376963241482*10^38*w^128 + 1.28869359318785429*10^39*w^129 + 2.5657503580154963*10^39*w^130 + 5.10850512926844139*10^39*w^131 + 1.017145823961203*10^40*w^132 + 2.02528863725683735*10^40*w^133 + 4.032741245337574*10^40*w^134 + 8.03022537879762254*10^40*w^135 + 1.59905947990928876*10^41*w^136 + 3.18430816515609906*10^41*w^137 + 6.34124973541403472*10^41*w^138 + 1.26283865567836377*10^42*w^139 + 2.51495354181920327*10^42*w^140 + 5.00869951246351783*10^42*w^141 + 9.97536692939259674*10^42*w^142 + 1.98675984142682393*10^43*w^143 + 3.95704113196641871*10^43*w^144 + 7.88148475658575*10^43*w^145 + 1.56983506939001191*10^44*w^146 + 3.12688565739349125*10^44*w^147 + 6.22842593857208082*10^44*w^148 + 1.24067008141573951*10^45*w^149 + 2.47139673881876081*10^45*w^150 + 4.92311582479965419*10^45*w^151 + 9.80721333463057067*10^45*w^152 + 1.95372012173796486*10^46*w^153 + 3.89212604388436351*10^46*w^154 + 7.75393834311321721*10^46*w^155 + 1.54477577467536451*10^47*w^156 + 3.07764985753620715*10^47*w^157 + 6.13169397779279768*10^47*w^158 + 1.22166504131633228*10^48*w^159 + 2.43405941151586939*10^48*w^160 + 4.84976150466659595*10^48*w^161 + 9.66310717370211579*10^48*w^162 + 1.92540974565892139*10^49*w^163 + 3.83651234245261394*10^49*w^164 + 7.64468810817810253*10^49*w^165 + 1.523315530446853*10^50*w^166 + 3.03549481778511961*10^50*w^167 + 6.04889316227769385*10^50*w^168 + 1.20540130230353463*10^51*w^169 + 2.40211646719605168*10^51*w^170 + 4.78702385724506509*10^51*w^171 + 9.53989639455351324*10^51*w^172 + 1.90121250010849152*10^52*w^173 + 3.78899537733486503*10^52*w^174 + 7.55137854183134773*10^52*w^175 + 1.50499375977255166*10^53*w^176 + 2.99951977447438136*10^53*w^177 + 5.97826186679671053*10^53*w^178 + 1.19153427228848641*10^54*w^179 + 2.37489385650892305*10^54*w^180 + 4.733584124951417*10^54*w^181 + 9.43500091564770524*10^54*w^182 + 1.88062350688557869*10^55*w^183 + 3.74858719726805324*10^55*w^184 + 7.47207604214989545*10^55*w^185 + 1.48943202458745516*10^56*w^186 + 2.96898392381303438*10^56*w^187 + 5.918349957076937*10^56*w^188 + 1.17978003391858256*10^57*w^189 + 2.35183571014123359*10^57*w^190 + 4.68835380314061172*10^57*w^191 + 9.34628923723054886*10^57*w^192 + 1.86322530557632625*10^58*w^193 + 3.71447019814833263*10^58*w^194 + 7.40517904591810319*10^58*w^195 + 1.47631660419752504*10^59*w^196 + 2.94327263571908499*10^59*w^197 + 5.86795327700111136*10^59*w^198 + 1.16990263625915966*10^60*w^199 + 2.33247969050713662*10^60*w^200 + ALARM*w^201 + 1.85140281156422104*Log[Q2/muf2] + 11.3294323045875492*w*Log[Q2/muf2] + 30.6071342075284801*w^2*Log[Q2/muf2] + 57.7572569912762469*w^3*Log[Q2/muf2] + 99.86699273113602*w^4*Log[Q2/muf2] + 170.271729249966565*w^5*Log[Q2/muf2] + 293.381726814871212*w^6*Log[Q2/muf2] + 511.519541937952123*w^7*Log[Q2/muf2] + 904.240096715579327*w^8*Log[Q2/muf2] + 1615.05043304257981*w^9*Log[Q2/muf2] + 2913.58197850409655*w^10*Log[Q2/muf2] + 5294.88494051311457*w^11*Log[Q2/muf2] + 9690.84693549920513*w^12*Log[Q2/muf2] + 17831.1548396121747*w^13*Log[Q2/muf2] + 32981.6397688191551*w^14*Log[Q2/muf2] + 61251.3967949299366*w^15*Log[Q2/muf2] + 114212.471883332593*w^16*Log[Q2/muf2] + 213641.534416216628*w^17*Log[Q2/muf2] + 400916.665248493066*w^18*Log[Q2/muf2] + 754279.015344814951*w^19*Log[Q2/muf2] + 1.4228184772861593*10^6*w^20*Log[Q2/muf2] + 2.68956450822192218*10^6*w^21*Log[Q2/muf2] + 5.09521934105676026*10^6*w^22*Log[Q2/muf2] + 9.669666869647922*10^6*w^23*Log[Q2/muf2] + 1.83849390389589706*10^7*w^24*Log[Q2/muf2] + 3.50079092851292641*10^7*w^25*Log[Q2/muf2] + 6.67663171651968814*10^7*w^26*Log[Q2/muf2] + 1.27500304017967496*10^8*w^27*Log[Q2/muf2] + 2.43815055693696906*10^8*w^28*Log[Q2/muf2] + 4.66765898860757634*10^8*w^29*Log[Q2/muf2] + 8.94661284162416524*10^8*w^30*Log[Q2/muf2] + 1.71651435596410953*10^9*w^31*Log[Q2/muf2] + 3.29682343215732621*10^9*w^32*Log[Q2/muf2] + 6.33757876809040446*10^9*w^33*Log[Q2/muf2] + 1.21943653372339313*10^10*w^34*Log[Q2/muf2] + 2.34818663498837643*10^10*w^35*Log[Q2/muf2] + 4.52554499602319905*10^10*w^36*Log[Q2/muf2] + 8.72792947995028253*10^10*w^37*Log[Q2/muf2] + 1.68453313872101303*10^11*w^38*Log[Q2/muf2] + 3.25326581634569541*10^11*w^39*Log[Q2/muf2] + 6.28717918035835509*10^11*w^40*Log[Q2/muf2] + 1.2157311310136375*10^12*w^41*Log[Q2/muf2] + 2.35227494417662222*10^12*w^42*Log[Q2/muf2] + 4.55366639671116891*10^12*w^43*Log[Q2/muf2] + 8.820216262055502*10^12*w^44*Log[Q2/muf2] + 1.70922741036709351*10^13*w^45*Log[Q2/muf2] + 3.31393759772230984*10^13*w^46*Log[Q2/muf2] + 6.42796909556051913*10^13*w^47*Log[Q2/muf2] + 1.24740797038195305*10^14*w^48*Log[Q2/muf2] + 2.4216568999880025*10^14*w^49*Log[Q2/muf2] + 4.70333034230662402*10^14*w^50*Log[Q2/muf2] + 9.13805575588583143*10^14*w^51*Log[Q2/muf2] + 1.77613574653599769*10^15*w^52*Log[Q2/muf2] + 3.45335715471506936*10^15*w^53*Log[Q2/muf2] + 6.71688077691206211*10^15*w^54*Log[Q2/muf2] + 1.30684945528239165*10^16*w^55*Log[Q2/muf2] + 2.54350361533854039*10^16*w^56*Log[Q2/muf2] + 4.95177384747276499*10^16*w^57*Log[Q2/muf2] + 9.64333657727933307*10^16*w^58*Log[Q2/muf2] + 1.87847878515302309*10^17*w^59*Log[Q2/muf2] + 3.66027344884734078*10^17*w^60*Log[Q2/muf2] + 7.13386411207030095*10^17*w^61*Log[Q2/muf2] + 1.39077042183045283*10^18*w^62*Log[Q2/muf2] + 2.71195484865091814*10^18*w^63*Log[Q2/muf2] + 5.28957250044809797*10^18*w^64*Log[Q2/muf2] + 1.031924794995467*10^19*w^65*Log[Q2/muf2] + 2.01362731212268036*10^19*w^66*Log[Q2/muf2] + 3.93000410632425868*10^19*w^67*Log[Q2/muf2] + 7.67191060664280773*10^19*w^68*Log[Q2/muf2] + 1.49792796446099717*10^20*w^69*Log[Q2/muf2] + 2.92528717944499892*10^20*w^70*Log[Q2/muf2] + 5.713699353050416*10^20*w^71*Log[Q2/muf2] + 1.11622172889121757*10^21*w^72*Log[Q2/muf2] + 2.18096991490461868*10^21*w^73*Log[Q2/muf2] + 4.26213817152383852*10^21*w^74*Log[Q2/muf2] + 8.33041520857782075*10^21*w^75*Log[Q2/muf2] + 1.62846797348787784*10^22*w^76*Log[Q2/muf2] + 3.1838201942964838*10^22*w^77*Log[Q2/muf2] + 6.22567468837273289*10^22*w^78*Log[Q2/muf2] + 1.21752191717481256*10^23*w^79*Log[Q2/muf2] + 2.38139344176674725*10^23*w^80*Log[Q2/muf2] + 4.65836990487873851*10^23*w^81*Log[Q2/muf2] + 9.113736629519954*10^23*w^82*Log[Q2/muf2] + 1.78321465955507841*10^24*w^83*Log[Q2/muf2] + 3.48952552973700646*10^24*w^84*Log[Q2/muf2] + 6.82920537276733818*10^24*w^85*Log[Q2/muf2] + 1.33667460548016003*10^25*w^86*Log[Q2/muf2] + 2.61648845929553047*10^25*w^87*Log[Q2/muf2] + 5.12224086373304077*10^25*w^88*Log[Q2/muf2] + 1.00284886947460777*10^26*w^89*Log[Q2/muf2] + 1.96361125666782058*10^26*w^90*Log[Q2/muf2] + 3.84509178695747163*10^26*w^91*Log[Q2/muf2] + 7.53007107157035592*10^26*w^92*Log[Q2/muf2] + 1.47475402406968391*10^27*w^93*Log[Q2/muf2] + 2.88853768715134999*10^27*w^94*Log[Q2/muf2] + 5.65798407702301221*10^27*w^95*Log[Q2/muf2] + 1.10835841783703015*10^28*w^96*Log[Q2/muf2] + 2.17130653365234043*10^28*w^97*Log[Q2/muf2] + 4.25396454673559193*10^28*w^98*Log[Q2/muf2] + 8.33462884110144904*10^28*w^99*Log[Q2/muf2] + 1.633080366677466*10^29*w^100*Log[Q2/muf2] + 3.19996959720799544*10^29*w^101*Log[Q2/muf2] + 6.27061596329493197*10^29*w^102*Log[Q2/muf2] + 1.22882190953255701*10^30*w^103*Log[Q2/muf2] + 2.40819126128012958*10^30*w^104*Log[Q2/muf2] + 4.71959612217695878*10^30*w^105*Log[Q2/muf2] + 9.249947558709288*10^30*w^106*Log[Q2/muf2] + 1.81293825533927442*10^31*w^107*Log[Q2/muf2] + 3.55340464815030025*10^31*w^108*Log[Q2/muf2] + 6.96487192918166398*10^31*w^109*Log[Q2/muf2] + 1.36520190557897095*10^32*w^110*Log[Q2/muf2] + 2.67599305420584877*10^32*w^111*Log[Q2/muf2] + 5.24548632211671571*10^32*w^112*Log[Q2/muf2] + 1.02822562345179846*10^33*w^113*Log[Q2/muf2] + 2.01558530645417815*10^33*w^114*Log[Q2/muf2] + 3.95105773170631098*10^33*w^115*Log[Q2/muf2] + 7.74520809687589335*10^33*w^116*Log[Q2/muf2] + 1.51827267079333648*10^34*w^117*Log[Q2/muf2] + 2.97626369494856724*10^34*w^118*Log[Q2/muf2] + 5.83428353021517808*10^34*w^119*Log[Q2/muf2] + 1.14368392643485751*10^35*w^120*Log[Q2/muf2] + 2.24190133470967621*10^35*w^121*Log[Q2/muf2] + 4.39467467385453963*10^35*w^122*Log[Q2/muf2] + 8.61442756942578568*10^35*w^123*Log[Q2/muf2] + 1.68858621372342914*10^36*w^124*Log[Q2/muf2] + 3.30983950457711702*10^36*w^125*Log[Q2/muf2] + 6.48761515000783055*10^36*w^126*Log[Q2/muf2] + 1.27159108366300543*10^37*w^127*Log[Q2/muf2] + 2.49230731567756416*10^37*w^128*Log[Q2/muf2] + 4.88469292849753524*10^37*w^129*Log[Q2/muf2] + 9.57330466443259686*10^37*w^130*Log[Q2/muf2] + 1.87614016630806789*10^38*w^131*Log[Q2/muf2] + 3.67667093019026009*10^38*w^132*Log[Q2/muf2] + 7.20477087269525739*10^38*w^133*Log[Q2/muf2] + 1.41178551232999118*10^39*w^134*Log[Q2/muf2] + 2.76624247089413081*10^39*w^135*Log[Q2/muf2] + 5.41990731653296462*10^39*w^136*Log[Q2/muf2] + 1.06185051615820504*10^40*w^137*Log[Q2/muf2] + 2.080232317103572*10^40*w^138*Log[Q2/muf2] + 4.0749942892253183*10^40*w^139*Log[Q2/muf2] + 7.98207524027865191*10^40*w^140*Log[Q2/muf2] + 1.56339239300321085*10^41*w^141*Log[Q2/muf2] + 3.06189564776374422*10^41*w^142*Log[Q2/muf2] + 5.99615198506759862*10^41*w^143*Log[Q2/muf2] + 1.17414435184751575*10^42*w^144*Log[Q2/muf2] + 2.29893407326053002*10^42*w^145*Log[Q2/muf2] + 4.50084822009737682*10^42*w^146*Log[Q2/muf2] + 8.81078251218738123*10^42*w^147*Log[Q2/muf2] + 1.72462001873363946*10^43*w^148*Log[Q2/muf2] + 3.37536307625062387*10^43*w^149*Log[Q2/muf2] + 6.60544620431667988*10^43*w^150*Log[Q2/muf2] + 1.2924911028146008*10^44*w^151*Log[Q2/muf2] + 2.52873344993412022*10^44*w^152*Log[Q2/muf2] + 4.94672305194124958*10^44*w^153*Log[Q2/muf2] + 9.67558926852476449*10^44*w^154*Log[Q2/muf2] + 1.89221852192718427*10^45*w^155*Log[Q2/muf2] + 3.70003042227269668*10^45*w^156*Log[Q2/muf2] + 7.23382425774467454*10^45*w^157*Log[Q2/muf2] + 1.41405149731963951*10^46*w^158*Log[Q2/muf2] + 2.76366468910788229*10^46*w^159*Log[Q2/muf2] + 5.40050195131256096*10^46*w^160*Log[Q2/muf2] + 1.05511423677098849*10^47*w^161*Log[Q2/muf2] + 2.06104295196117731*10^47*w^162*Log[Q2/muf2] + 4.02517135039958494*10^47*w^163*Log[Q2/muf2] + 7.85953585620565532*10^47*w^164*Log[Q2/muf2] + 1.53430529350692611*10^48*w^165*Log[Q2/muf2] + 2.99456829034949513*10^48*w^166*Log[Q2/muf2] + 5.84320215422642948*10^48*w^167*Log[Q2/muf2] + 1.13990009190033705*10^49*w^168*Log[Q2/muf2] + 2.22314618999286527*10^49*w^169*Log[Q2/muf2] + 4.33470196805668698*10^49*w^170*Log[Q2/muf2] + 8.44940284833288035*10^49*w^171*Log[Q2/muf2] + 1.64654126998258149*10^50*w^172*Log[Q2/muf2] + 3.20762749251547422*10^50*w^173*Log[Q2/muf2] + 6.24688912495886984*10^50*w^174*Log[Q2/muf2] + 1.21617566223735797*10^51*w^175*Log[Q2/muf2] + 2.36692680685246197*10^51*w^176*Log[Q2/muf2] + 4.60481845711022009*10^51*w^177*Log[Q2/muf2] + 8.95534140844376268*10^51*w^178*Log[Q2/muf2] + 1.7409079837740918*10^52*w^179*Log[Q2/muf2] + 3.38295021099968015*10^52*w^180*Log[Q2/muf2] + 6.57086209133674605*10^52*w^181*Log[Q2/muf2] + 1.27572566826957242*10^53*w^182*Log[Q2/muf2] + 2.47559617089550715*10^53*w^183*Log[Q2/muf2] + 4.80164542633740727*10^53*w^184*Log[Q2/muf2] + 9.30820168294809117*10^53*w^185*Log[Q2/muf2] + 1.80345721685626004*10^54*w^186*Log[Q2/muf2] + 3.49209326392955925*10^54*w^187*Log[Q2/muf2] + 6.75776591004237576*10^54*w^188*Log[Q2/muf2] + 1.30686538045513692*10^55*w^189*Log[Q2/muf2] + 2.52559906349553309*10^55*w^190*Log[Q2/muf2] + 4.87723702690012518*10^55*w^191*Log[Q2/muf2] + 9.41135618520725079*10^55*w^192*Log[Q2/muf2] + 1.81453683424652723*10^56*w^193*Log[Q2/muf2] + 3.49546104923208182*10^56*w^194*Log[Q2/muf2] + 6.72713205074114146*10^56*w^195*Log[Q2/muf2] + 1.29338578234108495*10^57*w^196*Log[Q2/muf2] + 2.48401787125543366*10^57*w^197*Log[Q2/muf2] + 4.76530178034945527*10^57*w^198*Log[Q2/muf2] + 9.13026772903338792*10^57*w^199*Log[Q2/muf2] + 1.74705892812434148*10^58*w^200*Log[Q2/muf2], ALARM*w^201}}, {{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, ALARM*w^201, -0.249374053635012546 - 1.74842813199518682*w - 5.57507484301087271*w^2 - 12.3147718065981624*w^3 - 23.9912802154737335*w^4 - 45.0657527068716826*w^5 - 83.9066447834367118*w^6 - 156.290902613941809*w^7 - 292.121200993708301*w^8 - 548.286612756518371*w^9 - 1033.33938530920771*w^10 - 1954.9377957011486*w^11 - 3711.21998117660315*w^12 - 7067.07125440303557*w^13 - 13494.6603447845004*w^14 - 25832.2295418059624*w^15 - 49560.179254742194*w^16 - 95275.7616775620539*w^17 - 183497.467958688918*w^18 - 354001.8144736615*w^19 - 683985.6482857119*w^20 - 1.32342780034221033*10^6*w^21 - 2.56399529800873046*10^6*w^22 - 4.973420909316761*10^6*w^23 - 9.65775443039070143*10^6*w^24 - 1.87735312446162*10^7*w^25 - 3.65286840510693654*10^7*w^26 - 7.11398129692286705*10^7*w^27 - 1.38661875369252302*10^8*w^28 - 2.70485765759236668*10^8*w^29 - 5.28024570031596904*10^8*w^30 - 1.03149563920793068*10^9*w^31 - 2.0163549589313388*10^9*w^32 - 3.94400183800158528*10^9*w^33 - 7.71903899114829432*10^9*w^34 - 1.51158293779274072*10^10*w^35 - 2.9616312738077717*10^10*w^36 - 5.80562280036777746*10^10*w^37 - 1.13860965211143329*10^11*w^38 - 2.23408284172177355*10^11*w^39 - 4.385437095698063*10^11*w^40 - 8.61206216883389801*10^11*w^41 - 1.69189773268857339*10^12*w^42 - 3.32511205264621017*10^12*w^43 - 6.537274231730683*10^12*w^44 - 1.28569754858146303*10^13*w^45 - 2.52945218299765539*10^13*w^46 - 4.97798859476654284*10^13*w^47 - 9.79976462033389341*10^13*w^48 - 1.92977460650133135*10^14*w^49 - 3.80121020515686131*10^14*w^50 - 7.48957150114693206*10^14*w^51 - 1.47607192134710071*10^15*w^52 - 2.90984220046225402*10^15*w^53 - 5.73771340292860528*10^15*w^54 - 1.13164988222236192*10^16*w^55 - 2.23247004508215032*10^16*w^56 - 4.40510442584245759*10^16*w^57 - 8.69401993757447612*10^16*w^58 - 1.71623166024996189*10^17*w^59 - 3.38859122006277427*10^17*w^60 - 6.69187348014161781*10^17*w^61 - 1.32177924807068381*10^18*w^62 - 2.61126123601331899*10^18*w^63 - 5.159641496741482*10^18*w^64 - 1.01968088240344776*10^19*w^65 - 2.01549814212307254*10^19*w^66 - 3.98448159888467108*10^19*w^67 - 7.87826449910580688*10^19*w^68 - 1.5579613906397404*10^20*w^69 - 3.08140225943799894*10^20*w^70 - 6.095423988642606*10^20*w^71 - 1.20592854465243898*10^21*w^72 - 2.38616100123639305*10^21*w^73 - 4.72211836038070442*10^21*w^74 - 9.34612217051235809*10^21*w^75 - 1.85004400664040942*10^22*w^76 - 3.66258150500941781*10^22*w^77 - 7.25180029225307399*10^22*w^78 - 1.43600643128911402*10^23*w^79 - 2.84392216403865876*10^23*w^80 - 5.63285539370829971*10^23*w^81 - 1.11580401435136519*10^24*w^82 - 2.21052048441698198*10^24*w^83 - 4.37973061329518153*10^24*w^84 - 8.67851554074654883*10^24*w^85 - 1.7198385480940754*10^25*w^86 - 3.408577146258997*10^25*w^87 - 6.75617441743091938*10^25*w^88 - 1.33927556371622183*10^26*w^89 - 2.65509169373379517*10^26*w^90 - 5.264155851764007*10^26*w^91 - 1.04379872810559089*10^27*w^92 - 2.06986870645181635*10^27*w^93 - 4.10493296841788495*10^27*w^94 - 8.14152620506721632*10^27*w^95 - 1.61488401654105801*10^28*w^96 - 3.20340534406326369*10^28*w^97 - 6.35501848238855072*10^28*w^98 - 1.26082681478463426*10^29*w^99 - 2.50165320611646947*10^29*w^100 - 4.96399339535270287*10^29*w^101 - 9.85070006933528142*10^29*w^102 - 1.95494352080108383*10^30*w^103 - 3.88000222889190863*10^30*w^104 - 7.70122506480133436*10^30*w^105 - 1.52868213844497294*10^31*w^106 - 3.0346147965368067*10^31*w^107 - 6.02446435178532354*10^31*w^108 - 1.19608292898219447*10^32*w^109 - 2.37482515748431467*10^32*w^110 - 4.71551368030995525*10^32*w^111 - 9.36381731845106042*10^32*w^112 - 1.85952901048420855*10^33*w^113 - 3.69299437247536233*10^33*w^114 - 7.33465288800018096*10^33*w^115 - 1.4568179998740792*10^34*w^116 - 2.89371287498367625*10^34*w^117 - 5.74816969435442461*10^34*w^118 - 1.14189807872333011*10^35*w^119 - 2.268549928216388*10^35*w^120 - 4.50704827513799312*10^35*w^121 - 8.95485554155785791*10^35*w^122 - 1.77929153453542051*10^36*w^123 - 3.53555379761153938*10^36*w^124 - 7.02569447954427*10^36*w^125 - 1.3961825769682818*10^37*w^126 - 2.77469972327560401*10^37*w^127 - 5.51455250826447958*10^37*w^128 - 1.09603586026391804*10^38*w^129 - 2.17850796919908317*10^38*w^130 - 4.330251799423027*10^38*w^131 - 8.60768708000685138*10^38*w^132 - 1.71111355342610993*10^39*w^133 - 3.40165260309412989*10^39*w^134 - 6.76269162893547784*10^39*w^135 - 1.34452055365566343*10^40*w^136 - 2.67321127969160423*10^40*w^137 - 5.315166220577463*10^40*w^138 - 1.05686105940016484*10^41*w^139 - 2.10153283836352667*10^41*w^140 - 4.17899130089345467*10^41*w^141 - 8.31043054619839251*10^41*w^142 - 1.65269276287959866*10^42*w^143 - 3.2868285304087224*10^42*w^144 - 6.53699382658352957*10^42*w^145 - 1.30015458586630122*10^43*w^146 - 2.58599446456385686*10^43*w^147 - 5.14370041624898219*10^43*w^148 - 1.02314931235836333*10^44*w^149 - 2.03524851069330425*10^44*w^150 - 4.04865489703684263*10^44*w^151 - 8.05413248057183572*10^44*w^152 - 1.60229061088875328*10^45*w^153 - 3.18770507416931911*10^45*w^154 - 6.34204220338858156*10^45*w^155 - 1.26181037540313864*10^46*w^156 - 2.51057303855249959*10^46*w^157 - 4.99534235423319032*10^46*w^158 - 9.93965063545533049*10^46*w^159 - 1.97783602740098926*10^47*w^160 - 3.93570545622099071*10^47*w^161 - 7.83191343409804333*10^47*w^162 - 1.55856887240510686*10^48*w^163 - 3.10167861961966674*10^48*w^164 - 6.17277040693557557*10^48*w^165 - 1.22850190568439436*10^49*w^166 - 2.44502770432741139*10^49*w^167 - 4.86635550341233362*10^49*w^168 - 9.685807637839182*10^49*w^169 - 1.927878542540766*10^50*w^170 - 3.83738336296227149*10^50*w^171 - 7.63839765346743479*10^50*w^172 - 1.52048019203246063*10^51*w^173 - 3.02670831251795371*10^51*w^174 - 6.02520110130971784*10^51*w^175 - 1.19945394034061132*10^52*w^176 - 2.38784721013287498*10^52*w^177 - 4.75379341055200201*10^52*w^178 - 9.46421871317920327*10^52*w^179 - 1.88425558098182154*10^53*w^180 - 3.75150316809799142*10^53*w^181 - 7.46932193234727768*10^53*w^182 - 1.48719282810002583*10^54*w^183 - 2.96117123570508239*10^54*w^184 - 5.89616720414496782*10^54*w^185 - 1.17404835364264861*10^55*w^186 - 2.33782499827076046*10^55*w^187 - 4.65530063295230708*10^55*w^188 - 9.27028500831346244*10^55*w^189 - 1.84606913829525948*10^56*w^190 - 3.67631115772039308*10^56*w^191 - 7.32126104063915112*10^56*w^192 - 1.45803771160402844*10^57*w^193 - 2.90376031074985619*10^57*w^194 - 5.78311494768825617*10^57*w^195 - 1.15178613518040378*10^58*w^196 - 2.29398588663974285*10^58*w^197 - 4.56897123068996155*10^58*w^198 - 9.10028106643751*10^58*w^199 - 1.81259093818547618*10^59*w^200 + ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, -0.967425959393113227 - 25.980519955986114*w + 0.741687983382901189*w^2 - 41.86222435123569*w^3 + 48.3584660478162158*w^4 + 18.9666856664756935*w^5 - 3.43700197210092017*w^6 - 42.7574581717660279*w^7 - 432.062154605396984*w^8 - 755.064432742737263*w^9 - 2902.36385202025364*w^10 - 5072.54432968318565*w^11 - 15209.6494558001027*w^12 - 27158.1619594198063*w^13 - 72286.6206839708812*w^14 - 131408.536520067603*w^15 - 326256.875808654361*w^16 - 601230.9223779461*w^17 - 1.42678758894309922*10^6*w^18 - 2.65674513600118663*10^6*w^19 - 6.10994681335793948*10^6*w^20 - 1.14691635276594445*10^7*w^21 - 2.57798640827812818*10^7*w^22 - 4.87030116134928499*10^7*w^23 - 1.07594297833467018*10^8*w^24 - 2.04322029065901922*10^8*w^25 - 4.45349239902619559*10^8*w^26 - 8.49337042780670609*10^8*w^27 - 1.83150741945653486*10^9*w^28 - 3.50539865406205507*10^9*w^29 - 7.49351989582602971*10^9*w^30 - 1.43855645261513222*10^10*w^31 - 3.05321196834233152*10^10*w^32 - 5.876548156227461*10^10*w^33 - 1.23977857569757128*10^11*w^34 - 2.39156614529590194*10^11*w^35 - 5.01991686263592187*10^11*w^36 - 9.70251221729093607*10^11*w^37 - 2.02772957605539466*10^12*w^38 - 3.92595300069308229*10^12*w^39 - 8.17411800068303654*10^12*w^40 - 1.58503253098848613*10^13*w^41 - 3.28938970935534472*10^13*w^42 - 6.387089816338426*10^13*w^43 - 1.32171068254945661*10^14*w^44 - 2.56952854631385995*10^14*w^45 - 5.30382466341910977*10^14*w^46 - 1.03224599910776083*10^15*w^47 - 2.12590764546540655*10^15*w^48 - 4.14161990307199067*10^15*w^49 - 8.51258589033542013*10^15*w^50 - 1.65989205599209156*10^16*w^51 - 3.40557702684657747*10^16*w^52 - 6.64610449030811613*10^16*w^53 - 1.36136543413844685*10^17*w^54 - 2.65875950451940751*10^17*w^55 - 5.43813666287708501*10^17*w^56 - 1.06280990321546142*10^18*w^57 - 2.17094283075407741*10^18*w^58 - 4.24552342480206319*10^18*w^59 - 8.66157301952096072*10^18*w^60 - 1.69486767747626316*10^19*w^61 - 3.45397311122041981*10^19*w^62 - 6.76231101980128323*10^19*w^63 - 1.37668825884715796*10^20*w^64 - 2.69669515004851698*10^20*w^65 - 5.48485139535007291*10^20*w^66 - 1.07489419282135978*10^21*w^67 - 2.18435223334380497*10^21*w^68 - 4.28266519011310032*10^21*w^69 - 8.69607155809778238*10^21*w^70 - 1.7056598394307353*10^22*w^71 - 3.46081701069253249*10^22*w^72 - 6.79069470623896373*10^22*w^73 - 1.37689347898517621*10^23*w^74 - 2.70266075385940256*10^23*w^75 - 5.47643691244631699*10^23*w^76 - 1.07531363840919844*10^24*w^77 - 2.17761291216220508*10^24*w^78 - 4.27715168729868917*10^24*w^79 - 8.65677257257417255*10^24*w^80 - 1.7008210082232582*10^25*w^81 - 3.44057582790595498*10^25*w^82 - 6.76168174290621351*10^25*w^83 - 1.36713818293565316*10^26*w^84 - 2.68750888591204489*10^26*w^85 - 5.43132215530337731*10^26*w^86 - 1.06794868391005574*10^27*w^87 - 2.15732581638956669*10^27*w^88 - 4.24288992942610182*10^27*w^89 - 8.56737149068382369*10^27*w^90 - 1.68534616589975781*10^28*w^91 - 3.40177312036381462*10^28*w^92 - 6.69324963341782758*10^28*w^93 - 1.35049439797949075*10^29*w^94 - 2.65772247708031354*10^29*w^95 - 5.36059963747439423*10^29*w^96 - 1.05514147651747769*10^30*w^97 - 2.12750322757697071*10^30*w^98 - 4.18835638140647301*10^30*w^99 - 8.44240507777172519*10^30*w^100 - 1.66230810074043904*10^31*w^101 - 3.34968385641446139*10^31*w^102 - 6.59655491812212054*10^31*w^103 - 1.32887907279297054*10^32*w^104 - 2.6173581933939992*10^32*w^105 - 5.27124532556139171*10^32*w^106 - 1.03836914171817819*10^33*w^107 - 2.090687101517283*10^33*w^108 - 4.11893673143668719*10^33*w^109 - 8.29114737893846352*10^33*w^110 - 1.63367293010314648*10^34*w^111 - 3.28769552024011634*10^34*w^112 - 6.4787836786908095*10^34*w^113 - 1.30353089742192891*10^35*w^114 - 2.56904545864991107*10^35*w^115 - 5.16779337910450819*10^35*w^116 - 1.01859481427485322*10^36*w^117 - 2.04853875369122629*10^36*w^118 - 4.03816236220463274*10^36*w^119 - 8.11969098148600306*10^36*w^120 - 1.60073666234636027*10^37*w^121 - 3.21804435783281596*10^37*w^122 - 6.34469639628467509*10^37*w^123 - 1.27527131959177836*10^38*w^124 - 2.51453431801001577*10^38*w^125 - 5.05326345527583624*10^38*w^126 - 9.96462335492674717*10^38*w^127 - 2.00216896353546543*10^39*w^128 - 3.94840364179325457*10^39*w^129 - 7.93212440281878627*10^39*w^130 - 1.56437254348954723*10^40*w^131 - 3.14223609932995645*10^40*w^132 - 6.19751204874358215*10^40*w^133 - 1.24465515295628295*10^41*w^134 - 2.45501200643271174*10^41*w^135 - 4.92970077933310322*10^41*w^136 - 9.72409801522008359*10^41*w^137 - 1.95233196177270265*10^42*w^138 - 3.85127787884041391*10^42*w^139 - 7.73122998826967466*10^42*w^140 - 1.52517786112264616*10^43*w^141 - 3.06129742626146917*10^43*w^142 - 6.03943720376916489*10^43*w^143 - 1.21206132130567523*10^44*w^144 - 2.39129392221513031*10^44*w^145 - 4.79850407545788694*10^44*w^146 - 9.46738593535769566*10^44*w^147 - 1.89954410301819809*10^45*w^148 - 3.7478991894895083*10^45*w^149 - 7.51891394590106232*10^45*w^150 - 1.48356450994050112*10^46*w^151 - 2.97593200674876441*10^46*w^152 - 5.87199470596546704*10^46*w^153 - 1.17774954631917801*10^47*w^154 - 2.32394306697555208*10^47*w^155 - 4.66063176560164945*10^47*w^156 - 9.19656833478159575*10^47*w^157 - 1.84415895834979402*10^48*w^158 - 3.63903678928739088*10^48*w^159 - 7.29648012894306568*10^48*w^160 - 1.43981671733155498*10^49*w^161 - 2.88662042573701057*10^49*w^162 - 5.69623442376389125*10^49*w^163 - 1.14189686130714545*10^50*w^164 - 2.25334706909059707*10^50*w^165 - 4.51673552750580252*10^50*w^166 - 8.91307563967193432*10^50*w^167 - 1.78641621705626275*10^51*w^168 - 3.52521819747300396*10^51*w^169 - 7.06480926414990265*10^51*w^170 - 1.39412887760929905*10^52*w^171 - 2.7936859363359754*10^52*w^172 - 5.51287208115507057*10^52*w^173 - 1.10462175504115023*10^53*w^174 - 2.17976917515266324*10^53*w^175 - 4.36724903071816183*10^53*w^176 - 8.61787493906221246*10^53*w^177 - 1.72647432849512803*10^54*w^178 - 3.40679821081078932*10^54*w^179 - 6.82447912852111467*10^54*w^180 - 1.34663095244593435*10^55*w^181 - 2.69733874170634483*10^55*w^182 - 5.32238287577084954*10^55*w^183 - 1.06600050160583228*10^56*w^184 - 2.10338278265610994*10^56*w^185 - 4.21244820353716793*10^56*w^186 - 8.311597465265469*10^56*w^187 - 1.66443276119435022*10^57*w^188 - 3.28400600023828269*10^57*w^189 - 6.57584682255449268*10^57*w^190 - 1.29740588336493672*10^58*w^191 - 2.59770642657642322*10^58*w^192 - 5.12506590289453422*10^58*w^193 - 1.02607842443433287*10^59*w^194 - 2.02429529294707981*10^59*w^195 - 4.05249295468706916*10^59*w^196 - 7.994626970187623*10^59*w^197 - 1.60034746674631855*10^60*w^198 - 3.15697787670346346*10^60*w^199 - 6.31910612345060702*10^60*w^200 + ALARM*w^201 - 3.27011496232553416*Log[Q2/muf2] + 13.5702019339609212*w*Log[Q2/muf2] + 7.97535601147558514*w^2*Log[Q2/muf2] + 33.0701428414751794*w^3*Log[Q2/muf2] + 42.5859137013040806*w^4*Log[Q2/muf2] - 6.21763688252246151*w^5*Log[Q2/muf2] + 49.3966032844947352*w^6*Log[Q2/muf2] - 113.215848690483391*w^7*Log[Q2/muf2] - 16.3095255913290829*w^8*Log[Q2/muf2] - 595.758730778075572*w^9*Log[Q2/muf2] - 504.6869843992091*w^10*Log[Q2/muf2] - 2599.04110640187195*w^11*Log[Q2/muf2] - 2889.03866686138042*w^12*Log[Q2/muf2] - 10444.5874443049437*w^13*Log[Q2/muf2] - 12923.4007830781689*w^14*Log[Q2/muf2] - 39930.2033752602811*w^15*Log[Q2/muf2] - 51827.7036773834507*w^16*Log[Q2/muf2] - 147027.676532151629*w^17*Log[Q2/muf2] - 193884.160783896335*w^18*Log[Q2/muf2] - 523339.377022884824*w^19*Log[Q2/muf2] - 684405.984312287355*w^20*Log[Q2/muf2] - 1.79712205759398584*10^6*w^21*Log[Q2/muf2] - 2.27136099515635074*10^6*w^22*Log[Q2/muf2] - 5.90568284695537438*10^6*w^23*Log[Q2/muf2] - 6.942247039087972*10^6*w^24*Log[Q2/muf2] - 1.82396905348394519*10^7*w^25*Log[Q2/muf2] - 1.84384870070256414*10^7*w^26*Log[Q2/muf2] - 5.08102576415610172*10^7*w^27*Log[Q2/muf2] - 3.43987675449231582*10^7*w^28*Log[Q2/muf2] - 1.13290691815265688*10^8*w^29*Log[Q2/muf2] + 2.51072227231511871*10^7*w^30*Log[Q2/muf2] - 9.11130247748084982*10^7*w^31*Log[Q2/muf2] + 7.64109858750622617*10^8*w^32*Log[Q2/muf2] + 1.08358207609916462*10^9*w^33*Log[Q2/muf2] + 5.73851146410788706*10^9*w^34*Log[Q2/muf2] + 1.00993269246947301*10^10*w^35*Log[Q2/muf2] + 3.37206200513433806*10^10*w^36*Log[Q2/muf2] + 6.32722607114674039*10^10*w^37*Log[Q2/muf2] + 1.77891501926810358*10^11*w^38*Log[Q2/muf2] + 3.43628938185074144*10^11*w^39*Log[Q2/muf2] + 8.82749225333284692*10^11*w^40*Log[Q2/muf2] + 1.73221151720435901*10^12*w^41*Log[Q2/muf2] + 4.21047175480666046*10^12*w^42*Log[Q2/muf2] + 8.34003634265017318*10^12*w^43*Log[Q2/muf2] + 1.95333161666305399*10^13*w^44*Log[Q2/muf2] + 3.89218595836520063*10^13*w^45*Log[Q2/muf2] + 8.87772439792403268*10^13*w^46*Log[Q2/muf2] + 1.77590248456254397*10^14*w^47*Log[Q2/muf2] + 3.97152484013315345*10^14*w^48*Log[Q2/muf2] + 7.96569260655717276*10^14*w^49*Log[Q2/muf2] + 1.75452750875002407*10^15*w^50*Log[Q2/muf2] + 3.52545343756997334*10^15*w^51*Log[Q2/muf2] + 7.67241634990899522*10^15*w^52*Log[Q2/muf2] + 1.54359017152370831*10^16*w^53*Log[Q2/muf2] + 3.32686036798483172*10^16*w^54*Log[Q2/muf2] + 6.69900904830216226*10^16*w^55*Log[Q2/muf2] + 1.43235305341456561*10^17*w^56*Log[Q2/muf2] + 2.88590923636509862*10^17*w^57*Log[Q2/muf2] + 6.12963443738554681*10^17*w^58*Log[Q2/muf2] + 1.23548585457546535*10^18*w^59*Log[Q2/muf2] + 2.60946504863978729*10^18*w^60*Log[Q2/muf2] + 5.26093190431185132*10^18*w^61*Log[Q2/muf2] + 1.10584727701433939*10^19*w^62*Log[Q2/muf2] + 2.22981231821772153*10^19*w^63*Log[Q2/muf2] + 4.66774662718001926*10^19*w^64*Log[Q2/muf2] + 9.41257240767229899*10^19*w^65*Log[Q2/muf2] + 1.96330917551209891*10^20*w^66*Log[Q2/muf2] + 3.95906241144401999*10^20*w^67*Log[Q2/muf2] + 8.23205181613381087*10^20*w^68*Log[Q2/muf2] + 1.65995198270816933*10^21*w^69*Log[Q2/muf2] + 3.44198090256183038*10^21*w^70*Log[Q2/muf2] + 6.94009952365203509*10^21*w^71*Log[Q2/muf2] + 1.43552910873806104*10^22*w^72*Log[Q2/muf2] + 2.89420141041572304*10^22*w^73*Log[Q2/muf2] + 5.973433055594876*10^22*w^74*Log[Q2/muf2] + 1.20418365345264186*10^23*w^75*Log[Q2/muf2] + 2.48047997565423296*10^23*w^76*Log[Q2/muf2] + 4.99978153834235717*10^23*w^77*Log[Q2/muf2] + 1.02807976900179486*10^24*w^78*Log[Q2/muf2] + 2.07197695415745815*10^24*w^79*Log[Q2/muf2] + 4.25370273692990827*10^24*w^80*Log[Q2/muf2] + 8.57167175412022461*10^24*w^81*Log[Q2/muf2] + 1.757188371973704*10^25*w^82*Log[Q2/muf2] + 3.54042545338640255*10^25*w^83*Log[Q2/muf2] + 7.248280194508809*10^25*w^84*Log[Q2/muf2] + 1.4601922673398928*10^26*w^85*Log[Q2/muf2] + 2.98583427257507308*10^26*w^86*Log[Q2/muf2] + 6.01420851921588011*10^26*w^87*Log[Q2/muf2] + 1.22843995415044997*10^27*w^88*Log[Q2/muf2] + 2.4740281996374284*10^27*w^89*Log[Q2/muf2] + 5.04822428621077857*10^27*w^90*Log[Q2/muf2] + 1.01654788363153653*10^28*w^91*Log[Q2/muf2] + 2.0723108587740867*10^28*w^92*Log[Q2/muf2] + 4.172375644710234*10^28*w^93*Log[Q2/muf2] + 8.49834579140551006*10^28*w^94*Log[Q2/muf2] + 1.71081561076924057*10^29*w^95*Log[Q2/muf2] + 3.48181612945900414*10^29*w^96*Log[Q2/muf2] + 7.00835505217719768*10^29*w^97*Log[Q2/muf2] + 1.42526390917409186*10^30*w^98*Log[Q2/muf2] + 2.86845644063350788*10^30*w^99*Log[Q2/muf2] + 5.82943584236015848*10^30*w^100*Log[Q2/muf2] + 1.17306892208379089*10^31*w^101*Log[Q2/muf2] + 2.3824360726509483*10^31*w^102*Log[Q2/muf2] + 4.793620602269517*10^31*w^103*Log[Q2/muf2] + 9.72969780885618336*10^31*w^104*Log[Q2/muf2] + 1.95744040462130003*10^32*w^105*Log[Q2/muf2] + 3.97080953517978353*10^32*w^106*Log[Q2/muf2] + 7.98760266417210311*10^32*w^107*Log[Q2/muf2] + 1.61948581114898113*10^33*w^108*Log[Q2/muf2] + 3.25734792658376834*10^33*w^109*Log[Q2/muf2] + 6.60099023449049648*10^33*w^110*Log[Q2/muf2] + 1.3275383955207864*10^34*w^111*Log[Q2/muf2] + 2.68898987009059075*10^34*w^112*Log[Q2/muf2] + 5.40728849389021008*10^34*w^113*Log[Q2/muf2] + 1.09478941182880906*10^35*w^114*Log[Q2/muf2] + 2.20127696985029435*10^35*w^115*Log[Q2/muf2] + 4.45497841774769672*10^35*w^116*Log[Q2/muf2] + 8.95663253926052195*10^35*w^117*Log[Q2/muf2] + 1.81194739378098241*10^36*w^118*Log[Q2/muf2] + 3.64251276079031591*10^36*w^119*Log[Q2/muf2] + 7.36615924628009386*10^36*w^120*Log[Q2/muf2] + 1.48065612032727019*10^37*w^121*Log[Q2/muf2] + 2.99324323516571173*10^37*w^122*Log[Q2/muf2] + 6.016084726509758*10^37*w^123*Log[Q2/muf2] + 1.2157869850519692*10^38*w^124*Log[Q2/muf2] + 2.44337117833003321*10^38*w^125*Log[Q2/muf2] + 4.93623839608156237*10^38*w^126*Log[Q2/muf2] + 9.91948808203156978*10^38*w^127*Log[Q2/muf2] + 2.00339204111722671*10^39*w^128*Log[Q2/muf2] + 4.02551430914626959*10^39*w^129*Log[Q2/muf2] + 8.12782722074309439*10^39*w^130*Log[Q2/muf2] + 1.633026654057817*10^40*w^131*Log[Q2/muf2] + 3.29631519610665338*10^40*w^132*Log[Q2/muf2] + 6.62234756956265606*10^40*w^133*Log[Q2/muf2] + 1.33639663312410164*10^41*w^134*Log[Q2/muf2] + 2.68462760681539683*10^41*w^135*Log[Q2/muf2] + 5.41627374921626411*10^41*w^136*Log[Q2/muf2] + 1.08796695698441092*10^42*w^137*Log[Q2/muf2] + 2.19447323900434387*10^42*w^138*Log[Q2/muf2] + 4.40770737486210462*10^42*w^139*Log[Q2/muf2] + 8.88852990715511763*10^42*w^140*Log[Q2/muf2] + 1.78517453336410914*10^43*w^141*Log[Q2/muf2] + 3.59918985393604*10^43*w^142*Log[Q2/muf2] + 7.22810848754624844*10^43*w^143*Log[Q2/muf2] + 1.45700034396859829*10^44*w^144*Log[Q2/muf2] + 2.92583327073471859*10^44*w^145*Log[Q2/muf2] + 5.89656749987031704*10^44*w^146*Log[Q2/muf2] + 1.1840227030283897*10^45*w^147*Log[Q2/muf2] + 2.38576688385886092*10^45*w^148*Log[Q2/muf2] + 4.7902743891294534*10^45*w^149*Log[Q2/muf2] + 9.65050421416419787*10^45*w^150*Log[Q2/muf2] + 1.93755832644253698*10^46*w^151*Log[Q2/muf2] + 3.90273630354853316*10^46*w^152*Log[Q2/muf2] + 7.83514654476358594*10^46*w^153*Log[Q2/muf2] + 1.57793587743182768*10^47*w^154*Log[Q2/muf2] + 3.16767863589156111*10^47*w^155*Log[Q2/muf2] + 6.37843268403288108*10^47*w^156*Log[Q2/muf2] + 1.28038412248149789*10^48*w^157*Log[Q2/muf2] + 2.57778357259631427*10^48*w^158*Log[Q2/muf2] + 5.17425657038496545*10^48*w^159*Log[Q2/muf2] + 1.04157363151744741*10^49*w^160*Log[Q2/muf2] + 2.09058260454858283*10^49*w^161*Log[Q2/muf2] + 4.20772739887928088*10^49*w^162*Log[Q2/muf2] + 8.44503434442025173*10^49*w^163*Log[Q2/muf2] + 1.69950406431166114*10^50*w^164*Log[Q2/muf2] + 3.41077522894934942*10^50*w^165*Log[Q2/muf2] + 6.86304067313185225*10^50*w^166*Log[Q2/muf2] + 1.37728910995863746*10^51*w^167*Log[Q2/muf2] + 2.77097956987395229*10^51*w^168*Log[Q2/muf2] + 5.56057974043951588*10^51*w^169*Log[Q2/muf2] + 1.1186004043048892*10^52*w^170*Log[Q2/muf2] + 2.24460781696736154*10^52*w^171*Log[Q2/muf2] + 4.5148561165862034*10^52*w^172*Log[Q2/muf2] + 9.05917578293826715*10^52*w^173*Log[Q2/muf2] + 1.82197511448634128*10^53*w^174*Log[Q2/muf2] + 3.65567006598473934*10^53*w^175*Log[Q2/muf2] + 7.35144546533550988*10^53*w^176*Log[Q2/muf2] + 1.47495089091699046*10^54*w^177*Log[Q2/muf2] + 2.96576615355234138*10^54*w^178*Log[Q2/muf2] + 5.950075378935892*10^54*w^179*Log[Q2/muf2] + 1.19629128161930402*10^55*w^180*Log[Q2/muf2] + 2.39995833118193444*10^55*w^181*Log[Q2/muf2] + 4.82474935765309056*10^55*w^182*Log[Q2/muf2] + 9.67883674899993293*10^55*w^183*Log[Q2/muf2] + 1.94559391604185854*10^56*w^184*Log[Q2/muf2] + 3.9028573729129486*10^56*w^185*Log[Q2/muf2] + 7.84460402191555038*10^56*w^186*Log[Q2/muf2] + 1.57356249609414324*10^57*w^187*Log[Q2/muf2] + 3.16251741605675545*10^57*w^188*Log[Q2/muf2] + 6.34349770484742323*10^57*w^189*Log[Q2/muf2] + 1.27479255560775363*10^58*w^190*Log[Q2/muf2] + 2.55692895395545302*10^58*w^191*Log[Q2/muf2] + 5.13797941744043262*10^58*w^192*Log[Q2/muf2] + 1.03051700196828296*10^59*w^193*Log[Q2/muf2] + 2.07058443183037968*10^59*w^194*Log[Q2/muf2] + 4.15278809095964751*10^59*w^195*Log[Q2/muf2] + 8.34339311681549245*10^59*w^196*Log[Q2/muf2] + 1.67330039107357857*10^60*w^197*Log[Q2/muf2] + 3.36157672108983819*10^60*w^198*Log[Q2/muf2] + 6.74153753712268846*10^60*w^199*Log[Q2/muf2] + 1.35423874270951054*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, -0.967425959393113227 - 25.980519955986114*w + 0.741687983382901189*w^2 - 41.86222435123569*w^3 + 48.3584660478162158*w^4 + 18.9666856664756935*w^5 - 3.43700197210092017*w^6 - 42.7574581717660279*w^7 - 432.062154605396984*w^8 - 755.064432742737263*w^9 - 2902.36385202025364*w^10 - 5072.54432968318565*w^11 - 15209.6494558001027*w^12 - 27158.1619594198063*w^13 - 72286.6206839708812*w^14 - 131408.536520067603*w^15 - 326256.875808654361*w^16 - 601230.9223779461*w^17 - 1.42678758894309922*10^6*w^18 - 2.65674513600118663*10^6*w^19 - 6.10994681335793948*10^6*w^20 - 1.14691635276594445*10^7*w^21 - 2.57798640827812818*10^7*w^22 - 4.87030116134928499*10^7*w^23 - 1.07594297833467018*10^8*w^24 - 2.04322029065901922*10^8*w^25 - 4.45349239902619559*10^8*w^26 - 8.49337042780670609*10^8*w^27 - 1.83150741945653486*10^9*w^28 - 3.50539865406205507*10^9*w^29 - 7.49351989582602971*10^9*w^30 - 1.43855645261513222*10^10*w^31 - 3.05321196834233152*10^10*w^32 - 5.876548156227461*10^10*w^33 - 1.23977857569757128*10^11*w^34 - 2.39156614529590194*10^11*w^35 - 5.01991686263592187*10^11*w^36 - 9.70251221729093607*10^11*w^37 - 2.02772957605539466*10^12*w^38 - 3.92595300069308229*10^12*w^39 - 8.17411800068303654*10^12*w^40 - 1.58503253098848613*10^13*w^41 - 3.28938970935534472*10^13*w^42 - 6.387089816338426*10^13*w^43 - 1.32171068254945661*10^14*w^44 - 2.56952854631385995*10^14*w^45 - 5.30382466341910977*10^14*w^46 - 1.03224599910776083*10^15*w^47 - 2.12590764546540655*10^15*w^48 - 4.14161990307199067*10^15*w^49 - 8.51258589033542013*10^15*w^50 - 1.65989205599209156*10^16*w^51 - 3.40557702684657747*10^16*w^52 - 6.64610449030811613*10^16*w^53 - 1.36136543413844685*10^17*w^54 - 2.65875950451940751*10^17*w^55 - 5.43813666287708501*10^17*w^56 - 1.06280990321546142*10^18*w^57 - 2.17094283075407741*10^18*w^58 - 4.24552342480206319*10^18*w^59 - 8.66157301952096072*10^18*w^60 - 1.69486767747626316*10^19*w^61 - 3.45397311122041981*10^19*w^62 - 6.76231101980128323*10^19*w^63 - 1.37668825884715796*10^20*w^64 - 2.69669515004851698*10^20*w^65 - 5.48485139535007291*10^20*w^66 - 1.07489419282135978*10^21*w^67 - 2.18435223334380497*10^21*w^68 - 4.28266519011310032*10^21*w^69 - 8.69607155809778238*10^21*w^70 - 1.7056598394307353*10^22*w^71 - 3.46081701069253249*10^22*w^72 - 6.79069470623896373*10^22*w^73 - 1.37689347898517621*10^23*w^74 - 2.70266075385940256*10^23*w^75 - 5.47643691244631699*10^23*w^76 - 1.07531363840919844*10^24*w^77 - 2.17761291216220508*10^24*w^78 - 4.27715168729868917*10^24*w^79 - 8.65677257257417255*10^24*w^80 - 1.7008210082232582*10^25*w^81 - 3.44057582790595498*10^25*w^82 - 6.76168174290621351*10^25*w^83 - 1.36713818293565316*10^26*w^84 - 2.68750888591204489*10^26*w^85 - 5.43132215530337731*10^26*w^86 - 1.06794868391005574*10^27*w^87 - 2.15732581638956669*10^27*w^88 - 4.24288992942610182*10^27*w^89 - 8.56737149068382369*10^27*w^90 - 1.68534616589975781*10^28*w^91 - 3.40177312036381462*10^28*w^92 - 6.69324963341782758*10^28*w^93 - 1.35049439797949075*10^29*w^94 - 2.65772247708031354*10^29*w^95 - 5.36059963747439423*10^29*w^96 - 1.05514147651747769*10^30*w^97 - 2.12750322757697071*10^30*w^98 - 4.18835638140647301*10^30*w^99 - 8.44240507777172519*10^30*w^100 - 1.66230810074043904*10^31*w^101 - 3.34968385641446139*10^31*w^102 - 6.59655491812212054*10^31*w^103 - 1.32887907279297054*10^32*w^104 - 2.6173581933939992*10^32*w^105 - 5.27124532556139171*10^32*w^106 - 1.03836914171817819*10^33*w^107 - 2.090687101517283*10^33*w^108 - 4.11893673143668719*10^33*w^109 - 8.29114737893846352*10^33*w^110 - 1.63367293010314648*10^34*w^111 - 3.28769552024011634*10^34*w^112 - 6.4787836786908095*10^34*w^113 - 1.30353089742192891*10^35*w^114 - 2.56904545864991107*10^35*w^115 - 5.16779337910450819*10^35*w^116 - 1.01859481427485322*10^36*w^117 - 2.04853875369122629*10^36*w^118 - 4.03816236220463274*10^36*w^119 - 8.11969098148600306*10^36*w^120 - 1.60073666234636027*10^37*w^121 - 3.21804435783281596*10^37*w^122 - 6.34469639628467509*10^37*w^123 - 1.27527131959177836*10^38*w^124 - 2.51453431801001577*10^38*w^125 - 5.05326345527583624*10^38*w^126 - 9.96462335492674717*10^38*w^127 - 2.00216896353546543*10^39*w^128 - 3.94840364179325457*10^39*w^129 - 7.93212440281878627*10^39*w^130 - 1.56437254348954723*10^40*w^131 - 3.14223609932995645*10^40*w^132 - 6.19751204874358215*10^40*w^133 - 1.24465515295628295*10^41*w^134 - 2.45501200643271174*10^41*w^135 - 4.92970077933310322*10^41*w^136 - 9.72409801522008359*10^41*w^137 - 1.95233196177270265*10^42*w^138 - 3.85127787884041391*10^42*w^139 - 7.73122998826967466*10^42*w^140 - 1.52517786112264616*10^43*w^141 - 3.06129742626146917*10^43*w^142 - 6.03943720376916489*10^43*w^143 - 1.21206132130567523*10^44*w^144 - 2.39129392221513031*10^44*w^145 - 4.79850407545788694*10^44*w^146 - 9.46738593535769566*10^44*w^147 - 1.89954410301819809*10^45*w^148 - 3.7478991894895083*10^45*w^149 - 7.51891394590106232*10^45*w^150 - 1.48356450994050112*10^46*w^151 - 2.97593200674876441*10^46*w^152 - 5.87199470596546704*10^46*w^153 - 1.17774954631917801*10^47*w^154 - 2.32394306697555208*10^47*w^155 - 4.66063176560164945*10^47*w^156 - 9.19656833478159575*10^47*w^157 - 1.84415895834979402*10^48*w^158 - 3.63903678928739088*10^48*w^159 - 7.29648012894306568*10^48*w^160 - 1.43981671733155498*10^49*w^161 - 2.88662042573701057*10^49*w^162 - 5.69623442376389125*10^49*w^163 - 1.14189686130714545*10^50*w^164 - 2.25334706909059707*10^50*w^165 - 4.51673552750580252*10^50*w^166 - 8.91307563967193432*10^50*w^167 - 1.78641621705626275*10^51*w^168 - 3.52521819747300396*10^51*w^169 - 7.06480926414990265*10^51*w^170 - 1.39412887760929905*10^52*w^171 - 2.7936859363359754*10^52*w^172 - 5.51287208115507057*10^52*w^173 - 1.10462175504115023*10^53*w^174 - 2.17976917515266324*10^53*w^175 - 4.36724903071816183*10^53*w^176 - 8.61787493906221246*10^53*w^177 - 1.72647432849512803*10^54*w^178 - 3.40679821081078932*10^54*w^179 - 6.82447912852111467*10^54*w^180 - 1.34663095244593435*10^55*w^181 - 2.69733874170634483*10^55*w^182 - 5.32238287577084954*10^55*w^183 - 1.06600050160583228*10^56*w^184 - 2.10338278265610994*10^56*w^185 - 4.21244820353716793*10^56*w^186 - 8.311597465265469*10^56*w^187 - 1.66443276119435022*10^57*w^188 - 3.28400600023828269*10^57*w^189 - 6.57584682255449268*10^57*w^190 - 1.29740588336493672*10^58*w^191 - 2.59770642657642322*10^58*w^192 - 5.12506590289453422*10^58*w^193 - 1.02607842443433287*10^59*w^194 - 2.02429529294707981*10^59*w^195 - 4.05249295468706916*10^59*w^196 - 7.994626970187623*10^59*w^197 - 1.60034746674631855*10^60*w^198 - 3.15697787670346346*10^60*w^199 - 6.31910612345060702*10^60*w^200 + ALARM*w^201 - 3.27011496232553416*Log[Q2/muf2] + 13.5702019339609212*w*Log[Q2/muf2] + 7.97535601147558514*w^2*Log[Q2/muf2] + 33.0701428414751794*w^3*Log[Q2/muf2] + 42.5859137013040806*w^4*Log[Q2/muf2] - 6.21763688252246151*w^5*Log[Q2/muf2] + 49.3966032844947352*w^6*Log[Q2/muf2] - 113.215848690483391*w^7*Log[Q2/muf2] - 16.3095255913290829*w^8*Log[Q2/muf2] - 595.758730778075572*w^9*Log[Q2/muf2] - 504.6869843992091*w^10*Log[Q2/muf2] - 2599.04110640187195*w^11*Log[Q2/muf2] - 2889.03866686138042*w^12*Log[Q2/muf2] - 10444.5874443049437*w^13*Log[Q2/muf2] - 12923.4007830781689*w^14*Log[Q2/muf2] - 39930.2033752602811*w^15*Log[Q2/muf2] - 51827.7036773834507*w^16*Log[Q2/muf2] - 147027.676532151629*w^17*Log[Q2/muf2] - 193884.160783896335*w^18*Log[Q2/muf2] - 523339.377022884824*w^19*Log[Q2/muf2] - 684405.984312287355*w^20*Log[Q2/muf2] - 1.79712205759398584*10^6*w^21*Log[Q2/muf2] - 2.27136099515635074*10^6*w^22*Log[Q2/muf2] - 5.90568284695537438*10^6*w^23*Log[Q2/muf2] - 6.942247039087972*10^6*w^24*Log[Q2/muf2] - 1.82396905348394519*10^7*w^25*Log[Q2/muf2] - 1.84384870070256414*10^7*w^26*Log[Q2/muf2] - 5.08102576415610172*10^7*w^27*Log[Q2/muf2] - 3.43987675449231582*10^7*w^28*Log[Q2/muf2] - 1.13290691815265688*10^8*w^29*Log[Q2/muf2] + 2.51072227231511871*10^7*w^30*Log[Q2/muf2] - 9.11130247748084982*10^7*w^31*Log[Q2/muf2] + 7.64109858750622617*10^8*w^32*Log[Q2/muf2] + 1.08358207609916462*10^9*w^33*Log[Q2/muf2] + 5.73851146410788706*10^9*w^34*Log[Q2/muf2] + 1.00993269246947301*10^10*w^35*Log[Q2/muf2] + 3.37206200513433806*10^10*w^36*Log[Q2/muf2] + 6.32722607114674039*10^10*w^37*Log[Q2/muf2] + 1.77891501926810358*10^11*w^38*Log[Q2/muf2] + 3.43628938185074144*10^11*w^39*Log[Q2/muf2] + 8.82749225333284692*10^11*w^40*Log[Q2/muf2] + 1.73221151720435901*10^12*w^41*Log[Q2/muf2] + 4.21047175480666046*10^12*w^42*Log[Q2/muf2] + 8.34003634265017318*10^12*w^43*Log[Q2/muf2] + 1.95333161666305399*10^13*w^44*Log[Q2/muf2] + 3.89218595836520063*10^13*w^45*Log[Q2/muf2] + 8.87772439792403268*10^13*w^46*Log[Q2/muf2] + 1.77590248456254397*10^14*w^47*Log[Q2/muf2] + 3.97152484013315345*10^14*w^48*Log[Q2/muf2] + 7.96569260655717276*10^14*w^49*Log[Q2/muf2] + 1.75452750875002407*10^15*w^50*Log[Q2/muf2] + 3.52545343756997334*10^15*w^51*Log[Q2/muf2] + 7.67241634990899522*10^15*w^52*Log[Q2/muf2] + 1.54359017152370831*10^16*w^53*Log[Q2/muf2] + 3.32686036798483172*10^16*w^54*Log[Q2/muf2] + 6.69900904830216226*10^16*w^55*Log[Q2/muf2] + 1.43235305341456561*10^17*w^56*Log[Q2/muf2] + 2.88590923636509862*10^17*w^57*Log[Q2/muf2] + 6.12963443738554681*10^17*w^58*Log[Q2/muf2] + 1.23548585457546535*10^18*w^59*Log[Q2/muf2] + 2.60946504863978729*10^18*w^60*Log[Q2/muf2] + 5.26093190431185132*10^18*w^61*Log[Q2/muf2] + 1.10584727701433939*10^19*w^62*Log[Q2/muf2] + 2.22981231821772153*10^19*w^63*Log[Q2/muf2] + 4.66774662718001926*10^19*w^64*Log[Q2/muf2] + 9.41257240767229899*10^19*w^65*Log[Q2/muf2] + 1.96330917551209891*10^20*w^66*Log[Q2/muf2] + 3.95906241144401999*10^20*w^67*Log[Q2/muf2] + 8.23205181613381087*10^20*w^68*Log[Q2/muf2] + 1.65995198270816933*10^21*w^69*Log[Q2/muf2] + 3.44198090256183038*10^21*w^70*Log[Q2/muf2] + 6.94009952365203509*10^21*w^71*Log[Q2/muf2] + 1.43552910873806104*10^22*w^72*Log[Q2/muf2] + 2.89420141041572304*10^22*w^73*Log[Q2/muf2] + 5.973433055594876*10^22*w^74*Log[Q2/muf2] + 1.20418365345264186*10^23*w^75*Log[Q2/muf2] + 2.48047997565423296*10^23*w^76*Log[Q2/muf2] + 4.99978153834235717*10^23*w^77*Log[Q2/muf2] + 1.02807976900179486*10^24*w^78*Log[Q2/muf2] + 2.07197695415745815*10^24*w^79*Log[Q2/muf2] + 4.25370273692990827*10^24*w^80*Log[Q2/muf2] + 8.57167175412022461*10^24*w^81*Log[Q2/muf2] + 1.757188371973704*10^25*w^82*Log[Q2/muf2] + 3.54042545338640255*10^25*w^83*Log[Q2/muf2] + 7.248280194508809*10^25*w^84*Log[Q2/muf2] + 1.4601922673398928*10^26*w^85*Log[Q2/muf2] + 2.98583427257507308*10^26*w^86*Log[Q2/muf2] + 6.01420851921588011*10^26*w^87*Log[Q2/muf2] + 1.22843995415044997*10^27*w^88*Log[Q2/muf2] + 2.4740281996374284*10^27*w^89*Log[Q2/muf2] + 5.04822428621077857*10^27*w^90*Log[Q2/muf2] + 1.01654788363153653*10^28*w^91*Log[Q2/muf2] + 2.0723108587740867*10^28*w^92*Log[Q2/muf2] + 4.172375644710234*10^28*w^93*Log[Q2/muf2] + 8.49834579140551006*10^28*w^94*Log[Q2/muf2] + 1.71081561076924057*10^29*w^95*Log[Q2/muf2] + 3.48181612945900414*10^29*w^96*Log[Q2/muf2] + 7.00835505217719768*10^29*w^97*Log[Q2/muf2] + 1.42526390917409186*10^30*w^98*Log[Q2/muf2] + 2.86845644063350788*10^30*w^99*Log[Q2/muf2] + 5.82943584236015848*10^30*w^100*Log[Q2/muf2] + 1.17306892208379089*10^31*w^101*Log[Q2/muf2] + 2.3824360726509483*10^31*w^102*Log[Q2/muf2] + 4.793620602269517*10^31*w^103*Log[Q2/muf2] + 9.72969780885618336*10^31*w^104*Log[Q2/muf2] + 1.95744040462130003*10^32*w^105*Log[Q2/muf2] + 3.97080953517978353*10^32*w^106*Log[Q2/muf2] + 7.98760266417210311*10^32*w^107*Log[Q2/muf2] + 1.61948581114898113*10^33*w^108*Log[Q2/muf2] + 3.25734792658376834*10^33*w^109*Log[Q2/muf2] + 6.60099023449049648*10^33*w^110*Log[Q2/muf2] + 1.3275383955207864*10^34*w^111*Log[Q2/muf2] + 2.68898987009059075*10^34*w^112*Log[Q2/muf2] + 5.40728849389021008*10^34*w^113*Log[Q2/muf2] + 1.09478941182880906*10^35*w^114*Log[Q2/muf2] + 2.20127696985029435*10^35*w^115*Log[Q2/muf2] + 4.45497841774769672*10^35*w^116*Log[Q2/muf2] + 8.95663253926052195*10^35*w^117*Log[Q2/muf2] + 1.81194739378098241*10^36*w^118*Log[Q2/muf2] + 3.64251276079031591*10^36*w^119*Log[Q2/muf2] + 7.36615924628009386*10^36*w^120*Log[Q2/muf2] + 1.48065612032727019*10^37*w^121*Log[Q2/muf2] + 2.99324323516571173*10^37*w^122*Log[Q2/muf2] + 6.016084726509758*10^37*w^123*Log[Q2/muf2] + 1.2157869850519692*10^38*w^124*Log[Q2/muf2] + 2.44337117833003321*10^38*w^125*Log[Q2/muf2] + 4.93623839608156237*10^38*w^126*Log[Q2/muf2] + 9.91948808203156978*10^38*w^127*Log[Q2/muf2] + 2.00339204111722671*10^39*w^128*Log[Q2/muf2] + 4.02551430914626959*10^39*w^129*Log[Q2/muf2] + 8.12782722074309439*10^39*w^130*Log[Q2/muf2] + 1.633026654057817*10^40*w^131*Log[Q2/muf2] + 3.29631519610665338*10^40*w^132*Log[Q2/muf2] + 6.62234756956265606*10^40*w^133*Log[Q2/muf2] + 1.33639663312410164*10^41*w^134*Log[Q2/muf2] + 2.68462760681539683*10^41*w^135*Log[Q2/muf2] + 5.41627374921626411*10^41*w^136*Log[Q2/muf2] + 1.08796695698441092*10^42*w^137*Log[Q2/muf2] + 2.19447323900434387*10^42*w^138*Log[Q2/muf2] + 4.40770737486210462*10^42*w^139*Log[Q2/muf2] + 8.88852990715511763*10^42*w^140*Log[Q2/muf2] + 1.78517453336410914*10^43*w^141*Log[Q2/muf2] + 3.59918985393604*10^43*w^142*Log[Q2/muf2] + 7.22810848754624844*10^43*w^143*Log[Q2/muf2] + 1.45700034396859829*10^44*w^144*Log[Q2/muf2] + 2.92583327073471859*10^44*w^145*Log[Q2/muf2] + 5.89656749987031704*10^44*w^146*Log[Q2/muf2] + 1.1840227030283897*10^45*w^147*Log[Q2/muf2] + 2.38576688385886092*10^45*w^148*Log[Q2/muf2] + 4.7902743891294534*10^45*w^149*Log[Q2/muf2] + 9.65050421416419787*10^45*w^150*Log[Q2/muf2] + 1.93755832644253698*10^46*w^151*Log[Q2/muf2] + 3.90273630354853316*10^46*w^152*Log[Q2/muf2] + 7.83514654476358594*10^46*w^153*Log[Q2/muf2] + 1.57793587743182768*10^47*w^154*Log[Q2/muf2] + 3.16767863589156111*10^47*w^155*Log[Q2/muf2] + 6.37843268403288108*10^47*w^156*Log[Q2/muf2] + 1.28038412248149789*10^48*w^157*Log[Q2/muf2] + 2.57778357259631427*10^48*w^158*Log[Q2/muf2] + 5.17425657038496545*10^48*w^159*Log[Q2/muf2] + 1.04157363151744741*10^49*w^160*Log[Q2/muf2] + 2.09058260454858283*10^49*w^161*Log[Q2/muf2] + 4.20772739887928088*10^49*w^162*Log[Q2/muf2] + 8.44503434442025173*10^49*w^163*Log[Q2/muf2] + 1.69950406431166114*10^50*w^164*Log[Q2/muf2] + 3.41077522894934942*10^50*w^165*Log[Q2/muf2] + 6.86304067313185225*10^50*w^166*Log[Q2/muf2] + 1.37728910995863746*10^51*w^167*Log[Q2/muf2] + 2.77097956987395229*10^51*w^168*Log[Q2/muf2] + 5.56057974043951588*10^51*w^169*Log[Q2/muf2] + 1.1186004043048892*10^52*w^170*Log[Q2/muf2] + 2.24460781696736154*10^52*w^171*Log[Q2/muf2] + 4.5148561165862034*10^52*w^172*Log[Q2/muf2] + 9.05917578293826715*10^52*w^173*Log[Q2/muf2] + 1.82197511448634128*10^53*w^174*Log[Q2/muf2] + 3.65567006598473934*10^53*w^175*Log[Q2/muf2] + 7.35144546533550988*10^53*w^176*Log[Q2/muf2] + 1.47495089091699046*10^54*w^177*Log[Q2/muf2] + 2.96576615355234138*10^54*w^178*Log[Q2/muf2] + 5.950075378935892*10^54*w^179*Log[Q2/muf2] + 1.19629128161930402*10^55*w^180*Log[Q2/muf2] + 2.39995833118193444*10^55*w^181*Log[Q2/muf2] + 4.82474935765309056*10^55*w^182*Log[Q2/muf2] + 9.67883674899993293*10^55*w^183*Log[Q2/muf2] + 1.94559391604185854*10^56*w^184*Log[Q2/muf2] + 3.9028573729129486*10^56*w^185*Log[Q2/muf2] + 7.84460402191555038*10^56*w^186*Log[Q2/muf2] + 1.57356249609414324*10^57*w^187*Log[Q2/muf2] + 3.16251741605675545*10^57*w^188*Log[Q2/muf2] + 6.34349770484742323*10^57*w^189*Log[Q2/muf2] + 1.27479255560775363*10^58*w^190*Log[Q2/muf2] + 2.55692895395545302*10^58*w^191*Log[Q2/muf2] + 5.13797941744043262*10^58*w^192*Log[Q2/muf2] + 1.03051700196828296*10^59*w^193*Log[Q2/muf2] + 2.07058443183037968*10^59*w^194*Log[Q2/muf2] + 4.15278809095964751*10^59*w^195*Log[Q2/muf2] + 8.34339311681549245*10^59*w^196*Log[Q2/muf2] + 1.67330039107357857*10^60*w^197*Log[Q2/muf2] + 3.36157672108983819*10^60*w^198*Log[Q2/muf2] + 6.74153753712268846*10^60*w^199*Log[Q2/muf2] + 1.35423874270951054*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, ALARM*w^201, -6.98854570725103752 - 35.6820397782128955*w - 71.0012275671879367*w^2 - 84.2945338589485386*w^3 - 78.4279331506738737*w^4 - 42.7950993214296745*w^5 + 46.6444537681967546*w^6 + 258.475006063810097*w^7 + 715.487770332294978*w^8 + 1695.25087546220203*w^9 + 3721.31834608372071*w^10 + 7903.11774649626544*w^11 + 16379.6157843277933*w^12 + 33556.9018930893226*w^13 + 68012.5262435644017*w^14 + 137156.614624212541*w^15 + 275048.746564872033*w^16 + 550237.689818391885*w^17 + 1.09720504748639994*10^6*w^18 + 2.18521498318719072*10^6*w^19 + 4.34348366281813099*10^6*w^20 + 8.628147952018082*10^6*w^21 + 1.7117642017304834*10^7*w^22 + 3.39508968419708319*10^7*w^23 + 6.72812194110788837*10^7*w^24 + 1.33321590157486522*10^8*w^25 + 2.64035653720572981*10^8*w^26 + 5.229224985838024*10^8*w^27 + 1.03525428908956582*10^9*w^28 + 2.04973706428326746*10^9*w^29 + 4.05731135750441507*10^9*w^30 + 8.03224152565654305*10^9*w^31 + 1.58987108778883074*10^10*w^32 + 3.14742084800005016*10^10*w^33 + 6.23018783131502858*10^10*w^34 + 1.2334459971262045*10^11*w^35 + 2.4418092274488544*10^11*w^36 + 4.83479440287015741*10^11*w^37 + 9.572619607248479*10^11*w^38 + 1.89565124035587637*10^12*w^39 + 3.75390058921454474*10^12*w^40 + 7.43499914715564534*10^12*w^41 + 1.47259473825541049*10^13*w^42 + 2.91714245523420434*10^13*w^43 + 5.77885360169602482*10^13*w^44 + 1.14497398588430151*10^14*w^45 + 2.26862773005016433*10^14*w^46 + 4.49570985699372682*10^14*w^47 + 8.90943032965203328*10^14*w^48 + 1.76590138326633916*10^15*w^49 + 3.50027113271911685*10^15*w^50 + 6.93903642700301182*10^15*w^51 + 1.37567820880210464*10^16*w^52 + 2.727684920179935*10^16*w^53 + 5.40869834903718662*10^16*w^54 + 1.07262630591957224*10^17*w^55 + 2.12728647642105944*10^17*w^56 + 4.21947279487233115*10^17*w^57 + 8.36975249777608694*10^17*w^58 + 1.66042538171848294*10^18*w^59 + 3.29418867639066804*10^18*w^60 + 6.53623486823979021*10^18*w^61 + 1.29696772753522422*10^19*w^62 + 2.57382264974876138*10^19*w^63 + 5.10799266643498847*10^19*w^64 + 1.01383621813830828*10^20*w^65 + 2.01236751939187226*10^20*w^66 + 3.99476054677885021*10^20*w^67 + 7.93041394011255373*10^20*w^68 + 1.5745015190794412*10^21*w^69 + 3.12616287422390653*10^21*w^70 + 6.20755398770301225*10^21*w^71 + 1.23267985671062063*10^22*w^72 + 2.44804184426759746*10^22*w^73 + 4.86192032103846572*10^22*w^74 + 9.65681755102902475*10^22*w^75 + 1.91813969356404822*10^23*w^76 + 3.81032619196475928*10^23*w^77 + 7.56943807726760624*10^23*w^78 + 1.50383243997336238*10^24*w^79 + 2.98781949431725921*10^24*w^80 + 5.93666125840609731*10^24*w^81 + 1.17963817217116892*10^25*w^82 + 2.34415930209296135*10^25*w^83 + 4.65847319163474633*10^25*w^84 + 9.25828725393231912*10^25*w^85 + 1.84007455709892697*10^26*w^86 + 3.65737623777522393*10^26*w^87 + 7.269777613900778*10^26*w^88 + 1.44511030400970664*10^27*w^89 + 2.87274909219833651*10^27*w^90 + 5.71112635993783964*10^27*w^91 + 1.13543489247796818*10^28*w^92 + 2.25750706603994107*10^28*w^93 + 4.48861102696761273*10^28*w^94 + 8.92524875337234201*10^28*w^95 + 1.77477885493645*10^29*w^96 + 3.52933431670795385*10^29*w^97 + 7.01869727071267416*10^29*w^98 + 1.39586698165547958*10^30*w^99 + 2.77617172812241449*10^30*w^100 + 5.521685237810231*10^30*w^101 + 1.09827565283494534*10^31*w^102 + 2.18460711682937501*10^31*w^103 + 4.34559607463147899*10^31*w^104 + 8.64464041582684633*10^31*w^105 + 1.71972172555454203*10^32*w^106 + 3.42129330651244208*10^32*w^107 + 6.80668668888761089*10^32*w^108 + 1.35425812335701783*10^33*w^109 + 2.69451203027197288*10^33*w^110 + 5.36140260094448646*10^33*w^111 + 1.06681565411524323*10^34*w^112 + 2.12285026665929745*10^34*w^113 + 4.22436754874943126*10^34*w^114 + 8.40664078329832793*10^34*w^115 + 1.67299765429791286*10^35*w^116 + 3.32955420439967663*10^35*w^117 + 6.62656714196681321*10^35*w^118 + 1.31888981086491877*10^36*w^119 + 2.62506399562749862*10^36*w^120 + 5.22502265989719179*10^36*w^121 + 1.04003429005749042*10^37*w^122 + 2.0702536686340726*10^37*w^123 + 4.12107386675172111*10^37*w^124 + 8.20376484726326011*10^37*w^125 + 1.63315228071549617*10^38*w^126 + 3.25128986839997273*10^38*w^127 + 6.47284376963241482*10^38*w^128 + 1.28869359318785429*10^39*w^129 + 2.5657503580154963*10^39*w^130 + 5.10850512926844139*10^39*w^131 + 1.017145823961203*10^40*w^132 + 2.02528863725683735*10^40*w^133 + 4.032741245337574*10^40*w^134 + 8.03022537879762254*10^40*w^135 + 1.59905947990928876*10^41*w^136 + 3.18430816515609906*10^41*w^137 + 6.34124973541403472*10^41*w^138 + 1.26283865567836377*10^42*w^139 + 2.51495354181920327*10^42*w^140 + 5.00869951246351783*10^42*w^141 + 9.97536692939259674*10^42*w^142 + 1.98675984142682393*10^43*w^143 + 3.95704113196641871*10^43*w^144 + 7.88148475658575*10^43*w^145 + 1.56983506939001191*10^44*w^146 + 3.12688565739349125*10^44*w^147 + 6.22842593857208082*10^44*w^148 + 1.24067008141573951*10^45*w^149 + 2.47139673881876081*10^45*w^150 + 4.92311582479965419*10^45*w^151 + 9.80721333463057067*10^45*w^152 + 1.95372012173796486*10^46*w^153 + 3.89212604388436351*10^46*w^154 + 7.75393834311321721*10^46*w^155 + 1.54477577467536451*10^47*w^156 + 3.07764985753620715*10^47*w^157 + 6.13169397779279768*10^47*w^158 + 1.22166504131633228*10^48*w^159 + 2.43405941151586939*10^48*w^160 + 4.84976150466659595*10^48*w^161 + 9.66310717370211579*10^48*w^162 + 1.92540974565892139*10^49*w^163 + 3.83651234245261394*10^49*w^164 + 7.64468810817810253*10^49*w^165 + 1.523315530446853*10^50*w^166 + 3.03549481778511961*10^50*w^167 + 6.04889316227769385*10^50*w^168 + 1.20540130230353463*10^51*w^169 + 2.40211646719605168*10^51*w^170 + 4.78702385724506509*10^51*w^171 + 9.53989639455351324*10^51*w^172 + 1.90121250010849152*10^52*w^173 + 3.78899537733486503*10^52*w^174 + 7.55137854183134773*10^52*w^175 + 1.50499375977255166*10^53*w^176 + 2.99951977447438136*10^53*w^177 + 5.97826186679671053*10^53*w^178 + 1.19153427228848641*10^54*w^179 + 2.37489385650892305*10^54*w^180 + 4.733584124951417*10^54*w^181 + 9.43500091564770524*10^54*w^182 + 1.88062350688557869*10^55*w^183 + 3.74858719726805324*10^55*w^184 + 7.47207604214989545*10^55*w^185 + 1.48943202458745516*10^56*w^186 + 2.96898392381303438*10^56*w^187 + 5.918349957076937*10^56*w^188 + 1.17978003391858256*10^57*w^189 + 2.35183571014123359*10^57*w^190 + 4.68835380314061172*10^57*w^191 + 9.34628923723054886*10^57*w^192 + 1.86322530557632625*10^58*w^193 + 3.71447019814833263*10^58*w^194 + 7.40517904591810319*10^58*w^195 + 1.47631660419752504*10^59*w^196 + 2.94327263571908499*10^59*w^197 + 5.86795327700111136*10^59*w^198 + 1.16990263625915966*10^60*w^199 + 2.33247969050713662*10^60*w^200 + ALARM*w^201 + 1.85140281156422104*Log[Q2/muf2] + 11.3294323045875492*w*Log[Q2/muf2] + 30.6071342075284801*w^2*Log[Q2/muf2] + 57.7572569912762469*w^3*Log[Q2/muf2] + 99.86699273113602*w^4*Log[Q2/muf2] + 170.271729249966565*w^5*Log[Q2/muf2] + 293.381726814871212*w^6*Log[Q2/muf2] + 511.519541937952123*w^7*Log[Q2/muf2] + 904.240096715579327*w^8*Log[Q2/muf2] + 1615.05043304257981*w^9*Log[Q2/muf2] + 2913.58197850409655*w^10*Log[Q2/muf2] + 5294.88494051311457*w^11*Log[Q2/muf2] + 9690.84693549920513*w^12*Log[Q2/muf2] + 17831.1548396121747*w^13*Log[Q2/muf2] + 32981.6397688191551*w^14*Log[Q2/muf2] + 61251.3967949299366*w^15*Log[Q2/muf2] + 114212.471883332593*w^16*Log[Q2/muf2] + 213641.534416216628*w^17*Log[Q2/muf2] + 400916.665248493066*w^18*Log[Q2/muf2] + 754279.015344814951*w^19*Log[Q2/muf2] + 1.4228184772861593*10^6*w^20*Log[Q2/muf2] + 2.68956450822192218*10^6*w^21*Log[Q2/muf2] + 5.09521934105676026*10^6*w^22*Log[Q2/muf2] + 9.669666869647922*10^6*w^23*Log[Q2/muf2] + 1.83849390389589706*10^7*w^24*Log[Q2/muf2] + 3.50079092851292641*10^7*w^25*Log[Q2/muf2] + 6.67663171651968814*10^7*w^26*Log[Q2/muf2] + 1.27500304017967496*10^8*w^27*Log[Q2/muf2] + 2.43815055693696906*10^8*w^28*Log[Q2/muf2] + 4.66765898860757634*10^8*w^29*Log[Q2/muf2] + 8.94661284162416524*10^8*w^30*Log[Q2/muf2] + 1.71651435596410953*10^9*w^31*Log[Q2/muf2] + 3.29682343215732621*10^9*w^32*Log[Q2/muf2] + 6.33757876809040446*10^9*w^33*Log[Q2/muf2] + 1.21943653372339313*10^10*w^34*Log[Q2/muf2] + 2.34818663498837643*10^10*w^35*Log[Q2/muf2] + 4.52554499602319905*10^10*w^36*Log[Q2/muf2] + 8.72792947995028253*10^10*w^37*Log[Q2/muf2] + 1.68453313872101303*10^11*w^38*Log[Q2/muf2] + 3.25326581634569541*10^11*w^39*Log[Q2/muf2] + 6.28717918035835509*10^11*w^40*Log[Q2/muf2] + 1.2157311310136375*10^12*w^41*Log[Q2/muf2] + 2.35227494417662222*10^12*w^42*Log[Q2/muf2] + 4.55366639671116891*10^12*w^43*Log[Q2/muf2] + 8.820216262055502*10^12*w^44*Log[Q2/muf2] + 1.70922741036709351*10^13*w^45*Log[Q2/muf2] + 3.31393759772230984*10^13*w^46*Log[Q2/muf2] + 6.42796909556051913*10^13*w^47*Log[Q2/muf2] + 1.24740797038195305*10^14*w^48*Log[Q2/muf2] + 2.4216568999880025*10^14*w^49*Log[Q2/muf2] + 4.70333034230662402*10^14*w^50*Log[Q2/muf2] + 9.13805575588583143*10^14*w^51*Log[Q2/muf2] + 1.77613574653599769*10^15*w^52*Log[Q2/muf2] + 3.45335715471506936*10^15*w^53*Log[Q2/muf2] + 6.71688077691206211*10^15*w^54*Log[Q2/muf2] + 1.30684945528239165*10^16*w^55*Log[Q2/muf2] + 2.54350361533854039*10^16*w^56*Log[Q2/muf2] + 4.95177384747276499*10^16*w^57*Log[Q2/muf2] + 9.64333657727933307*10^16*w^58*Log[Q2/muf2] + 1.87847878515302309*10^17*w^59*Log[Q2/muf2] + 3.66027344884734078*10^17*w^60*Log[Q2/muf2] + 7.13386411207030095*10^17*w^61*Log[Q2/muf2] + 1.39077042183045283*10^18*w^62*Log[Q2/muf2] + 2.71195484865091814*10^18*w^63*Log[Q2/muf2] + 5.28957250044809797*10^18*w^64*Log[Q2/muf2] + 1.031924794995467*10^19*w^65*Log[Q2/muf2] + 2.01362731212268036*10^19*w^66*Log[Q2/muf2] + 3.93000410632425868*10^19*w^67*Log[Q2/muf2] + 7.67191060664280773*10^19*w^68*Log[Q2/muf2] + 1.49792796446099717*10^20*w^69*Log[Q2/muf2] + 2.92528717944499892*10^20*w^70*Log[Q2/muf2] + 5.713699353050416*10^20*w^71*Log[Q2/muf2] + 1.11622172889121757*10^21*w^72*Log[Q2/muf2] + 2.18096991490461868*10^21*w^73*Log[Q2/muf2] + 4.26213817152383852*10^21*w^74*Log[Q2/muf2] + 8.33041520857782075*10^21*w^75*Log[Q2/muf2] + 1.62846797348787784*10^22*w^76*Log[Q2/muf2] + 3.1838201942964838*10^22*w^77*Log[Q2/muf2] + 6.22567468837273289*10^22*w^78*Log[Q2/muf2] + 1.21752191717481256*10^23*w^79*Log[Q2/muf2] + 2.38139344176674725*10^23*w^80*Log[Q2/muf2] + 4.65836990487873851*10^23*w^81*Log[Q2/muf2] + 9.113736629519954*10^23*w^82*Log[Q2/muf2] + 1.78321465955507841*10^24*w^83*Log[Q2/muf2] + 3.48952552973700646*10^24*w^84*Log[Q2/muf2] + 6.82920537276733818*10^24*w^85*Log[Q2/muf2] + 1.33667460548016003*10^25*w^86*Log[Q2/muf2] + 2.61648845929553047*10^25*w^87*Log[Q2/muf2] + 5.12224086373304077*10^25*w^88*Log[Q2/muf2] + 1.00284886947460777*10^26*w^89*Log[Q2/muf2] + 1.96361125666782058*10^26*w^90*Log[Q2/muf2] + 3.84509178695747163*10^26*w^91*Log[Q2/muf2] + 7.53007107157035592*10^26*w^92*Log[Q2/muf2] + 1.47475402406968391*10^27*w^93*Log[Q2/muf2] + 2.88853768715134999*10^27*w^94*Log[Q2/muf2] + 5.65798407702301221*10^27*w^95*Log[Q2/muf2] + 1.10835841783703015*10^28*w^96*Log[Q2/muf2] + 2.17130653365234043*10^28*w^97*Log[Q2/muf2] + 4.25396454673559193*10^28*w^98*Log[Q2/muf2] + 8.33462884110144904*10^28*w^99*Log[Q2/muf2] + 1.633080366677466*10^29*w^100*Log[Q2/muf2] + 3.19996959720799544*10^29*w^101*Log[Q2/muf2] + 6.27061596329493197*10^29*w^102*Log[Q2/muf2] + 1.22882190953255701*10^30*w^103*Log[Q2/muf2] + 2.40819126128012958*10^30*w^104*Log[Q2/muf2] + 4.71959612217695878*10^30*w^105*Log[Q2/muf2] + 9.249947558709288*10^30*w^106*Log[Q2/muf2] + 1.81293825533927442*10^31*w^107*Log[Q2/muf2] + 3.55340464815030025*10^31*w^108*Log[Q2/muf2] + 6.96487192918166398*10^31*w^109*Log[Q2/muf2] + 1.36520190557897095*10^32*w^110*Log[Q2/muf2] + 2.67599305420584877*10^32*w^111*Log[Q2/muf2] + 5.24548632211671571*10^32*w^112*Log[Q2/muf2] + 1.02822562345179846*10^33*w^113*Log[Q2/muf2] + 2.01558530645417815*10^33*w^114*Log[Q2/muf2] + 3.95105773170631098*10^33*w^115*Log[Q2/muf2] + 7.74520809687589335*10^33*w^116*Log[Q2/muf2] + 1.51827267079333648*10^34*w^117*Log[Q2/muf2] + 2.97626369494856724*10^34*w^118*Log[Q2/muf2] + 5.83428353021517808*10^34*w^119*Log[Q2/muf2] + 1.14368392643485751*10^35*w^120*Log[Q2/muf2] + 2.24190133470967621*10^35*w^121*Log[Q2/muf2] + 4.39467467385453963*10^35*w^122*Log[Q2/muf2] + 8.61442756942578568*10^35*w^123*Log[Q2/muf2] + 1.68858621372342914*10^36*w^124*Log[Q2/muf2] + 3.30983950457711702*10^36*w^125*Log[Q2/muf2] + 6.48761515000783055*10^36*w^126*Log[Q2/muf2] + 1.27159108366300543*10^37*w^127*Log[Q2/muf2] + 2.49230731567756416*10^37*w^128*Log[Q2/muf2] + 4.88469292849753524*10^37*w^129*Log[Q2/muf2] + 9.57330466443259686*10^37*w^130*Log[Q2/muf2] + 1.87614016630806789*10^38*w^131*Log[Q2/muf2] + 3.67667093019026009*10^38*w^132*Log[Q2/muf2] + 7.20477087269525739*10^38*w^133*Log[Q2/muf2] + 1.41178551232999118*10^39*w^134*Log[Q2/muf2] + 2.76624247089413081*10^39*w^135*Log[Q2/muf2] + 5.41990731653296462*10^39*w^136*Log[Q2/muf2] + 1.06185051615820504*10^40*w^137*Log[Q2/muf2] + 2.080232317103572*10^40*w^138*Log[Q2/muf2] + 4.0749942892253183*10^40*w^139*Log[Q2/muf2] + 7.98207524027865191*10^40*w^140*Log[Q2/muf2] + 1.56339239300321085*10^41*w^141*Log[Q2/muf2] + 3.06189564776374422*10^41*w^142*Log[Q2/muf2] + 5.99615198506759862*10^41*w^143*Log[Q2/muf2] + 1.17414435184751575*10^42*w^144*Log[Q2/muf2] + 2.29893407326053002*10^42*w^145*Log[Q2/muf2] + 4.50084822009737682*10^42*w^146*Log[Q2/muf2] + 8.81078251218738123*10^42*w^147*Log[Q2/muf2] + 1.72462001873363946*10^43*w^148*Log[Q2/muf2] + 3.37536307625062387*10^43*w^149*Log[Q2/muf2] + 6.60544620431667988*10^43*w^150*Log[Q2/muf2] + 1.2924911028146008*10^44*w^151*Log[Q2/muf2] + 2.52873344993412022*10^44*w^152*Log[Q2/muf2] + 4.94672305194124958*10^44*w^153*Log[Q2/muf2] + 9.67558926852476449*10^44*w^154*Log[Q2/muf2] + 1.89221852192718427*10^45*w^155*Log[Q2/muf2] + 3.70003042227269668*10^45*w^156*Log[Q2/muf2] + 7.23382425774467454*10^45*w^157*Log[Q2/muf2] + 1.41405149731963951*10^46*w^158*Log[Q2/muf2] + 2.76366468910788229*10^46*w^159*Log[Q2/muf2] + 5.40050195131256096*10^46*w^160*Log[Q2/muf2] + 1.05511423677098849*10^47*w^161*Log[Q2/muf2] + 2.06104295196117731*10^47*w^162*Log[Q2/muf2] + 4.02517135039958494*10^47*w^163*Log[Q2/muf2] + 7.85953585620565532*10^47*w^164*Log[Q2/muf2] + 1.53430529350692611*10^48*w^165*Log[Q2/muf2] + 2.99456829034949513*10^48*w^166*Log[Q2/muf2] + 5.84320215422642948*10^48*w^167*Log[Q2/muf2] + 1.13990009190033705*10^49*w^168*Log[Q2/muf2] + 2.22314618999286527*10^49*w^169*Log[Q2/muf2] + 4.33470196805668698*10^49*w^170*Log[Q2/muf2] + 8.44940284833288035*10^49*w^171*Log[Q2/muf2] + 1.64654126998258149*10^50*w^172*Log[Q2/muf2] + 3.20762749251547422*10^50*w^173*Log[Q2/muf2] + 6.24688912495886984*10^50*w^174*Log[Q2/muf2] + 1.21617566223735797*10^51*w^175*Log[Q2/muf2] + 2.36692680685246197*10^51*w^176*Log[Q2/muf2] + 4.60481845711022009*10^51*w^177*Log[Q2/muf2] + 8.95534140844376268*10^51*w^178*Log[Q2/muf2] + 1.7409079837740918*10^52*w^179*Log[Q2/muf2] + 3.38295021099968015*10^52*w^180*Log[Q2/muf2] + 6.57086209133674605*10^52*w^181*Log[Q2/muf2] + 1.27572566826957242*10^53*w^182*Log[Q2/muf2] + 2.47559617089550715*10^53*w^183*Log[Q2/muf2] + 4.80164542633740727*10^53*w^184*Log[Q2/muf2] + 9.30820168294809117*10^53*w^185*Log[Q2/muf2] + 1.80345721685626004*10^54*w^186*Log[Q2/muf2] + 3.49209326392955925*10^54*w^187*Log[Q2/muf2] + 6.75776591004237576*10^54*w^188*Log[Q2/muf2] + 1.30686538045513692*10^55*w^189*Log[Q2/muf2] + 2.52559906349553309*10^55*w^190*Log[Q2/muf2] + 4.87723702690012518*10^55*w^191*Log[Q2/muf2] + 9.41135618520725079*10^55*w^192*Log[Q2/muf2] + 1.81453683424652723*10^56*w^193*Log[Q2/muf2] + 3.49546104923208182*10^56*w^194*Log[Q2/muf2] + 6.72713205074114146*10^56*w^195*Log[Q2/muf2] + 1.29338578234108495*10^57*w^196*Log[Q2/muf2] + 2.48401787125543366*10^57*w^197*Log[Q2/muf2] + 4.76530178034945527*10^57*w^198*Log[Q2/muf2] + 9.13026772903338792*10^57*w^199*Log[Q2/muf2] + 1.74705892812434148*10^58*w^200*Log[Q2/muf2], ALARM*w^201}}, {{0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, 0.214239057049543409 - 1.1908661791314792*w - 2.39717955937659843*w^2 - 2.46430982671930308*w^3 - 3.57934193267229873*w^4 + 3.18950054653029824*w^5 + 10.3160342646762402*w^6 + 42.96248847325173*w^7 + 98.7175894998441485*w^8 + 257.2216637056858*w^9 + 556.418636603035637*w^10 + 1288.18599074999857*w^11 + 2715.65505613235276*w^12 + 5973.9128436830515*w^13 + 12416.5335407594238*w^14 + 26574.4943225262602*w^15 + 54748.2736362506602*w^16 + 115237.55725153266*w^17 + 236001.320540215579*w^18 + 491325.872572286324*w^19 + 1.00196135701298959*10^6*w^20 + 2.07004841013278064*10^6*w^21 + 4.20823175856031487*10^6*w^22 + 8.64584588611842433*10^6*w^23 + 1.75341811841024103*10^7*w^24 + 3.58731469271850769*10^7*w^25 + 7.26158428699527523*10^7*w^26 + 1.48082603136535721*10^8*w^27 + 2.99304218815694287*10^8*w^28 + 6.08791769534827579*10^8*w^29 + 1.22898253737359873*10^9*w^30 + 2.49460263732627099*10^9*w^31 + 5.03081933487078703*10^9*w^32 + 1.01942903748572082*10^10*w^33 + 2.0541224239881947*10^10*w^34 + 4.15654332188165384*10^10*w^35 + 8.36931810542774844*10^10*w^36 + 1.69153721216618161*10^11*w^37 + 3.403869901701815*10^11*w^38 + 6.87270256594694708*10^11*w^39 + 1.38225834462167176*10^12*w^40 + 2.78849191739323983*10^12*w^41 + 5.60571982526909345*10^12*w^42 + 1.13002485559409327*10^13*w^43 + 2.27078083766715177*10^13*w^44 + 4.57456856155716259*10^13*w^45 + 9.18932084644506044*10^13*w^46 + 1.85016922876509679*10^14*w^47 + 3.715423615822225*10^14*w^48 + 7.47685021127116591*10^14*w^49 + 1.5010463182171185*10^15*w^50 + 3.01933576138693005*10^15*w^51 + 6.06007669624984801*10^15*w^52 + 1.21849405959866999*10^16*w^53 + 2.44507629793860412*10^16*w^54 + 4.91454925907903019*10^16*w^55 + 9.859718225672622*10^16*w^56 + 1.98114967065270034*10^17*w^57 + 3.97391160393948891*10^17*w^58 + 7.98262919179532296*10^17*w^59 + 1.60093697302888248*10^18*w^60 + 3.21505715225626306*10^18*w^61 + 6.44689685351715364*10^18*w^62 + 1.29438114558947141*10^19*w^63 + 2.59515669401063308*10^19*w^64 + 5.20932059616011359*10^19*w^65 + 1.04430384067276368*10^20*w^66 + 2.09584141877953765*10^20*w^67 + 4.20100347083967175*10^20*w^68 + 8.42957588003674264*10^20*w^69 + 1.68948038481121432*10^21*w^70 + 3.38948174599596022*10^21*w^71 + 6.79261657557815206*10^21*w^72 + 1.36254343827261229*10^22*w^73 + 2.73032115452620554*10^22*w^74 + 5.47602176907773049*10^22*w^75 + 1.09721316468788694*10^23*w^76 + 2.20031659095568702*10^23*w^77 + 4.40835030251852541*10^23*w^78 + 8.83928431052260222*10^23*w^79 + 1.77082432178350919*10^24*w^80 + 3.55031626876222366*10^24*w^81 + 7.11205365090163585*10^24*w^82 + 1.4257406069689883*10^25*w^83 + 2.85588076361065146*10^25*w^84 + 5.72456593886503087*10^25*w^85 + 1.14660935028418303*10^26*w^86 + 2.298146762622919*10^26*w^87 + 4.60283793562729818*10^26*w^88 + 9.22465868856327842*10^26*w^89 + 1.84745872348559999*10^27*w^90 + 3.70223552664153117*10^27*w^91 + 7.41423556585378381*10^27*w^92 + 1.48567050136004465*10^28*w^93 + 2.97511673310416882*10^28*w^94 + 5.96113448326120136*10^28*w^95 + 1.19368786875080531*10^29*w^96 + 2.39158759085086006*10^29*w^97 + 4.78883186715807806*10^29*w^98 + 9.59394832642696261*10^29*w^99 + 1.92098121121718367*10^30*w^100 + 3.84826279606586684*10^30*w^101 + 7.70502125849955308*10^30*w^102 + 1.54344335689081208*10^31*w^103 + 3.09018199963302057*10^31*w^104 + 6.18981241974021737*10^31*w^105 + 1.23924136007932285*10^32*w^106 + 2.48214492453628702*10^32*w^107 + 4.96925571589578273*10^32*w^108 + 9.952714147314846*10^32*w^109 + 1.9924720628012437*10^33*w^110 + 3.99045520797332826*10^33*w^111 + 7.98840918323159863*10^33*w^112 + 1.59982142801607124*10^34*w^113 + 3.20255896089428694*10^34*w^114 + 6.41342876982647742*10^34*w^115 + 1.28382028824112817*10^35*w^116 + 2.57087035663289081*10^35*w^117 + 5.14615668971606426*10^35*w^118 + 1.03048709786101887*10^36*w^119 + 2.06269378314169054*10^36*w^120 + 4.13027228518977412*10^36*w^121 + 8.26724348110565479*10^36*w^122 + 1.65534962320859952*10^37*w^123 + 3.31330996979966973*10^37*w^124 + 6.63402072982776827*10^37*w^125 + 1.327822007834359*10^38*w^126 + 2.65852653173893582*10^38*w^127 + 5.32102299462990921*10^38*w^128 + 1.06532775683209375*10^39*w^129 + 2.13220446690266273*10^39*w^130 + 4.26878697702704466*10^39*w^131 + 8.54361970311105601*10^39*w^132 + 1.71043114045340623*10^40*w^133 + 3.42322283461518641*10^40*w^134 + 6.85310528124084703*10^40*w^135 + 1.37154304429416834*10^41*w^136 + 2.74568486626360292*10^41*w^137 + 5.49497203509080156*10^41*w^138 + 1.1000088801091695*10^42*w^139 + 2.20142566929047436*10^42*w^140 + 4.40681283167016984*10^42*w^141 + 8.81912999690808988*10^42*w^142 + 1.76537346203847075*10^43*w^143 + 3.53289954197506864*10^43*w^144 + 7.07184581233556752*10^43*w^145 + 1.4152112509122848*10^44*w^146 + 2.83278600404701653*10^44*w^147 + 5.66886714649757796*10^44*w^148 + 1.13469753840941906*10^45*w^149 + 2.27068484473095915*10^45*w^150 + 4.54498394390474635*10^45*w^151 + 9.09501761967198221*10^45*w^152 + 1.82041749042784652*10^46*w^153 + 3.642812592071972*10^46*w^154 + 7.29115844633863541*10^46*w^155 + 1.45900637664916448*10^47*w^156 + 2.92017867151360703*10^47*w^157 + 5.84339278712435455*10^47*w^158 + 1.16952660180353887*10^48*w^159 + 2.34024287087826111*10^48*w^160 + 4.68380704084977*10^48*w^161 + 9.37227781524195759*10^48*w^162 + 1.87575665364468357*10^49*w^163 + 3.75334201543963673*10^49*w^164 + 7.51178220418251295*10^49*w^165 + 1.5030736653576598*10^50*w^166 + 3.00814547392648165*10^50*w^167 + 6.01910455592712202*10^50*w^168 + 1.20460423464845958*10^51*w^169 + 2.41031246550874355*10^51*w^170 + 4.82369646832933666*10^51*w^171 + 9.65172569947549382*10^51*w^172 + 1.93154981047479485*10^52*w^173 + 3.86480042199140984*10^52*w^174 + 7.73432665610259715*10^52*w^175 + 1.54753310807119546*10^53*w^176 + 3.09692050804687375*10^53*w^177 + 6.19646340141284201*10^53*w^178 + 1.24002041181127463*10^54*w^179 + 2.4810708469551283*10^54*w^180 + 4.96499832212294835*10^54*w^181 + 9.93404315973511159*10^54*w^182 + 1.98793019517169314*10^55*w^183 + 3.97745039051332908*10^55*w^184 + 7.95930510685162886*10^55*w^185 + 1.59248589650256943*10^56*w^186 + 3.18670168483944345*10^56*w^187 + 6.37585959249615634*10^56*w^188 + 1.27585149841245929*10^57*w^189 + 2.55266864544191756*10^57*w^190 + 5.10800748292027928*10^57*w^191 + 1.02198120110459006*10^58*w^192 + 2.04501175903156919*10^58*w^193 + 4.09151681503614686*10^58*w^194 + 8.18715822230866449*10^58*w^195 + 1.63801902412834353*10^59*w^196 + 3.27765953886366485*10^59*w^197 + 6.557629878564588*10^59*w^198 + 1.31216353700292962*10^60*w^199 + 2.6252363079223056*10^60*w^200 + ALARM*w^201 - 0.288991829239475028*Log[Q2/muf2] - 0.294071812410100939*w*Log[Q2/muf2] + 0.455518058625391794*w^2*Log[Q2/muf2] + 1.44132375305520373*w^3*Log[Q2/muf2] + 5.54931417277707412*w^4*Log[Q2/muf2] + 12.1652950122208149*w^5*Log[Q2/muf2] + 28.1824418762934817*w^6*Log[Q2/muf2] + 59.63260862031183*w^7*Log[Q2/muf2] + 128.577386552792974*w^8*Log[Q2/muf2] + 266.794279278425455*w^9*Log[Q2/muf2] + 559.021503883129569*w^10*Log[Q2/muf2] + 1147.18604448262919*w^11*Log[Q2/muf2] + 2368.73974007957616*w^12*Log[Q2/muf2] + 4828.329943276282*w^13*Log[Q2/muf2] + 9884.45503884295458*w^14*Log[Q2/muf2] + 20059.9309112438856*w^15*Log[Q2/muf2] + 40841.8733040573479*w^16*Log[Q2/muf2] + 82637.4337496732*w^17*Log[Q2/muf2] + 167624.335930697204*w^18*Log[Q2/muf2] + 338433.6486284437*w^19*Log[Q2/muf2] + 684674.208555327375*w^20*Log[Q2/muf2] + 1.38015483638562498*10^6*w^21*Log[Q2/muf2] + 2.78669665327815733*10^6*w^22*Log[Q2/muf2] + 5.610552445991262*10^6*w^23*Log[Q2/muf2] + 1.13115631349421018*10^7*w^24*Log[Q2/muf2] + 2.27523695269099866*10^7*w^25*Log[Q2/muf2] + 4.58185702900607598*10^7*w^26*Log[Q2/muf2] + 9.20911088830960547*10^7*w^27*Log[Q2/muf2] + 1.85282195340638276*10^8*w^28*Log[Q2/muf2] + 3.7217267835416186*10^8*w^29*Log[Q2/muf2] + 7.48235030422755622*10^8*w^30*Log[Q2/muf2] + 1.50221078761020937*10^9*w^31*Log[Q2/muf2] + 3.01828273738420368*10^9*w^32*Log[Q2/muf2] + 6.05719346249935302*10^9*w^33*Log[Q2/muf2] + 1.21641199758044223*10^10*w^34*Log[Q2/muf2] + 2.44028018319851835*10^10*w^35*Log[Q2/muf2] + 4.89851259541376925*10^10*w^36*Log[Q2/muf2] + 9.82411955184814374*10^10*w^37*Log[Q2/muf2] + 1.97133930998739696*10^11*w^38*Log[Q2/muf2] + 3.95257131447967*10^11*w^39*Log[Q2/muf2] + 7.92890429063824392*10^11*w^40*Log[Q2/muf2] + 1.58940852687579619*10^12*w^41*Log[Q2/muf2] + 3.18752114250865054*10^12*w^42*Log[Q2/muf2] + 6.38839741634643502*10^12*w^43*Log[Q2/muf2] + 1.2808806332629527*10^13*w^44*Log[Q2/muf2] + 2.56669559810506945*10^13*w^45*Log[Q2/muf2] + 5.14520727326890618*10^13*w^46*Log[Q2/muf2] + 1.03087055941694047*10^14*w^47*Log[Q2/muf2] + 2.06611727302211058*10^14*w^48*Log[Q2/muf2] + 4.13903542143255949*10^14*w^49*Log[Q2/muf2] + 8.29432810297816625*10^14*w^50*Log[Q2/muf2] + 1.66140136828622078*10^15*w^51*Log[Q2/muf2] + 3.32885941448327378*10^15*w^52*Log[Q2/muf2] + 6.66719804490917059*10^15*w^53*Log[Q2/muf2] + 1.33570197277085605*10^16*w^54*Log[Q2/muf2] + 2.67495603352839465*10^16*w^55*Log[Q2/muf2] + 5.35838335697903913*10^16*w^56*Log[Q2/muf2] + 1.07301070869223545*10^17*w^57*Log[Q2/muf2] + 2.14920065203528661*10^17*w^58*Log[Q2/muf2] + 4.30342195936349239*10^17*w^59*Log[Q2/muf2] + 8.61880073883286704*10^17*w^60*Log[Q2/muf2] + 1.72565337389289308*10^18*w^61*Log[Q2/muf2] + 3.45581252193103411*10^18*w^62*Log[Q2/muf2] + 6.91877726901009495*10^18*w^63*Log[Q2/muf2] + 1.385456553958745*10^19*w^64*Log[Q2/muf2] + 2.773619733849895*10^19*w^65*Log[Q2/muf2] + 5.55367298001801415*10^19*w^66*Log[Q2/muf2] + 1.11176053064113579*10^20*w^67*Log[Q2/muf2] + 2.22595819608625483*10^20*w^68*Log[Q2/muf2] + 4.45581110397380498*10^20*w^69*Log[Q2/muf2] + 8.920868834996127*10^20*w^70*Log[Q2/muf2] + 1.78565443699352936*10^21*w^71*Log[Q2/muf2] + 3.57482222971991225*10^21*w^72*Log[Q2/muf2] + 7.15528128587566408*10^21*w^73*Log[Q2/muf2] + 1.43239304216681258*10^22*w^74*Log[Q2/muf2] + 2.86693477196609509*10^22*w^75*Log[Q2/muf2] + 5.738962501108162*10^22*w^76*Log[Q2/muf2] + 1.14861255966821257*10^23*w^77*Log[Q2/muf2] + 2.29916787564683384*10^23*w^78*Log[Q2/muf2] + 4.60146921142430641*10^23*w^79*Log[Q2/muf2] + 9.21035800553101149*10^23*w^80*Log[Q2/muf2] + 1.84327023099005374*10^24*w^81*Log[Q2/muf2] + 3.68937726030098683*10^24*w^82*Log[Q2/muf2] + 7.38334444136362334*10^24*w^83*Log[Q2/muf2] + 1.47775466880339494*10^25*w^84*Log[Q2/muf2] + 2.95726873158907224*10^25*w^85*Log[Q2/muf2] + 5.91869751406278816*10^25*w^86*Log[Q2/muf2] + 1.18441455751331796*10^26*w^87*Log[Q2/muf2] + 2.37042454634255153*10^26*w^88*Log[Q2/muf2] + 4.74344156559263774*10^26*w^89*Log[Q2/muf2] + 9.49300750476990486*10^26*w^90*Log[Q2/muf2] + 1.89959798773434701*10^27*w^91*Log[Q2/muf2] + 3.80154902881024538*10^27*w^92*Log[Q2/muf2] + 7.60693155062766881*10^27*w^93*Log[Q2/muf2] + 1.52229115049819652*10^28*w^94*Log[Q2/muf2] + 3.046058239989827*10^28*w^95*Log[Q2/muf2] + 6.095598785410384*10^28*w^96*Log[Q2/muf2] + 1.21968845082023525*10^29*w^97*Log[Q2/muf2] + 2.440718127689946*10^29*w^98*Log[Q2/muf2] + 4.88362911768488085*10^29*w^99*Log[Q2/muf2] + 9.77242791623569691*10^29*w^100*Log[Q2/muf2] + 1.95533174718465562*10^30*w^101*Log[Q2/muf2] + 3.91265755945152348*10^30*w^102*Log[Q2/muf2] + 7.82858247134920214*10^30*w^103*Log[Q2/muf2] + 1.56648618580014794*10^31*w^104*Log[Q2/muf2] + 3.134234851692475*10^31*w^105*Log[Q2/muf2] + 6.27144263211298201*10^31*w^106*Log[Q2/muf2] + 1.25477664974854813*10^32*w^107*Log[Q2/muf2] + 2.51070233105841976*10^32*w^108*Log[Q2/muf2] + 5.02329309266950352*10^32*w^109*Log[Q2/muf2] + 1.00510299283331548*10^33*w^110*Log[Q2/muf2] + 2.01093700592048349*10^33*w^111*Log[Q2/muf2] + 4.02359360541370652*10^33*w^112*Log[Q2/muf2] + 8.05001864023476794*10^33*w^113*Log[Q2/muf2] + 1.61066954292045895*10^34*w^114*Log[Q2/muf2] + 3.22243637596610573*10^34*w^115*Log[Q2/muf2] + 6.44745217950283328*10^34*w^116*Log[Q2/muf2] + 1.28991590547430523*10^35*w^117*Log[Q2/muf2] + 2.58083164322715373*10^35*w^118*Log[Q2/muf2] + 5.16331387624984072*10^35*w^119*Log[Q2/muf2] + 1.03305053002526926*10^36*w^120*Log[Q2/muf2] + 2.06674171782052691*10^36*w^121*Log[Q2/muf2] + 4.13498798326808576*10^36*w^122*Log[Q2/muf2] + 8.27246380610802774*10^36*w^123*Log[Q2/muf2] + 1.65507683332591067*10^37*w^124*Log[Q2/muf2] + 3.31112021002207923*10^37*w^125*Log[Q2/muf2] + 6.62450888471347746*10^37*w^126*Log[Q2/muf2] + 1.3252774557546107*10^38*w^127*Log[Q2/muf2] + 2.65143635852357994*10^38*w^128*Log[Q2/muf2] + 5.30433355623101286*10^38*w^129*Log[Q2/muf2] + 1.06120936298457828*10^39*w^130*Log[Q2/muf2] + 2.12298701950245417*10^39*w^131*Log[Q2/muf2] + 4.24730662849178017*10^39*w^132*Log[Q2/muf2] + 8.49682493610880392*10^39*w^133*Log[Q2/muf2] + 1.69988345405466793*10^40*w^134*Log[Q2/muf2] + 3.40062799181007339*10^40*w^135*Log[Q2/muf2] + 6.80327398478470154*10^40*w^136*Log[Q2/muf2] + 1.36099017717037844*10^41*w^137*Log[Q2/muf2] + 2.72276611919095211*10^41*w^138*Log[Q2/muf2] + 5.44683899140045642*10^41*w^139*Log[Q2/muf2] + 1.08967387455463935*10^42*w^140*Log[Q2/muf2] + 2.17985709051908124*10^42*w^141*Log[Q2/muf2] + 4.36090687208174601*10^42*w^142*Log[Q2/muf2] + 8.72379974507126449*10^42*w^143*Log[Q2/muf2] + 1.74522487412553616*10^43*w^144*Log[Q2/muf2] + 3.49122438954961364*10^43*w^145*Log[Q2/muf2] + 6.98426174868929062*10^43*w^146*Log[Q2/muf2] + 1.39715460128681753*10^44*w^147*Log[Q2/muf2] + 2.79501640931943609*10^44*w^148*Log[Q2/muf2] + 5.59121253935723072*10^44*w^149*Log[Q2/muf2] + 1.11851846821858037*10^45*w^150*Log[Q2/muf2] + 2.23749754171914797*10^45*w^151*Log[Q2/muf2] + 4.47607226173020658*10^45*w^152*Log[Q2/muf2] + 8.95394345259645402*10^45*w^153*Log[Q2/muf2] + 1.79120928685182495*10^46*w^154*Log[Q2/muf2] + 3.58312137275943197*10^46*w^155*Log[Q2/muf2] + 7.16788551583156229*10^46*w^156*Log[Q2/muf2] + 1.43385175147119006*10^47*w^157*Log[Q2/muf2] + 2.86834533043427987*10^47*w^158*Log[Q2/muf2] + 5.73776427472928321*10^47*w^159*Log[Q2/muf2] + 1.14780368908607615*10^48*w^160*Log[Q2/muf2] + 2.29602717740609641*10^48*w^161*Log[Q2/muf2] + 4.59303492506654053*10^48*w^162*Log[Q2/muf2] + 9.18771177977617971*10^48*w^163*Log[Q2/muf2] + 1.83792579074113015*10^49*w^164*Log[Q2/muf2] + 3.67649394955528171*10^49*w^165*Log[Q2/muf2] + 7.35448766037337335*10^49*w^166*Log[Q2/muf2] + 1.47114890997123063*10^50*w^167*Log[Q2/muf2] + 2.9428845897816075*10^50*w^168*Log[Q2/muf2] + 5.88675314829254066*10^50*w^169*Log[Q2/muf2] + 1.1775802581443789*10^51*w^170*Log[Q2/muf2] + 2.35554576748762442*10^51*w^171*Log[Q2/muf2] + 4.71199039789787198*10^51*w^172*Log[Q2/muf2] + 9.42548952990178493*10^51*w^173*Log[Q2/muf2] + 1.88544984577808225*10^52*w^174*Log[Q2/muf2] + 3.77149068821049658*10^52*w^175*Log[Q2/muf2] + 7.54435969012228409*10^52*w^176*Log[Q2/muf2] + 1.50910349540122852*10^53*w^177*Log[Q2/muf2] + 3.01874691177620751*10^53*w^178*Log[Q2/muf2] + 6.03840129142874721*10^53*w^179*Log[Q2/muf2] + 1.20789180802072973*10^54*w^180*Log[Q2/muf2] + 2.416139329887717*10^54*w^181*Log[Q2/muf2] + 4.83310773271458048*10^54*w^182*Log[Q2/muf2] + 9.66761011485582564*10^54*w^183*Log[Q2/muf2] + 1.93384701210342471*10^55*w^184*Log[Q2/muf2] + 3.86824094202812117*10^55*w^185*Log[Q2/muf2] + 7.73775608735545224*10^55*w^186*Log[Q2/muf2] + 1.54776573849989057*10^56*w^187*Log[Q2/muf2] + 3.096031166715749*10^56*w^188*Log[Q2/muf2] + 6.19290393499959456*10^56*w^189*Log[Q2/muf2] + 1.23877678514892757*10^57*w^190*Log[Q2/muf2] + 2.47788381071524545*10^57*w^191*Log[Q2/muf2] + 4.95653655980307931*10^57*w^192*Log[Q2/muf2] + 9.91436922150933976*10^57*w^193*Log[Q2/muf2] + 1.98317557346980346*10^58*w^194*Log[Q2/muf2] + 3.96685992874705373*10^58*w^195*Log[Q2/muf2] + 7.93490406415357161*10^58*w^196*Log[Q2/muf2] + 1.58718057158441592*10^59*w^197*Log[Q2/muf2] + 3.17482600131426274*10^59*w^198*Log[Q2/muf2] + 6.35043644357570761*10^59*w^199*Log[Q2/muf2] + 1.27026980200103893*10^60*w^200*Log[Q2/muf2] + 0.0628243159711247838*Log[Q2/muf2]^2 + 0.254413418982213107*w*Log[Q2/muf2]^2 + 0.611111111111111111*w^2*Log[Q2/muf2]^2 + 1.44444444444444444*w^3*Log[Q2/muf2]^2 + 3.*w^4*Log[Q2/muf2]^2 + 6.17777777777777778*w^5*Log[Q2/muf2]^2 + 12.6222222222222222*w^6*Log[Q2/muf2]^2 + 25.6507936507936508*w^7*Log[Q2/muf2]^2 + 51.9365079365079365*w^8*Log[Q2/muf2]^2 + 104.888888888888889*w^9*Log[Q2/muf2]^2 + 211.437037037037037*w^10*Log[Q2/muf2]^2 + 425.632323232323232*w^11*Log[Q2/muf2]^2 + 855.919191919191919*w^12*Log[Q2/muf2]^2 + 1719.79487179487179*w^13*Log[Q2/muf2]^2 + 3453.34310134310134*w^14*Log[Q2/muf2]^2 + 6930.69206349206349*w^15*Log[Q2/muf2]^2 + 13903.6444444444444*w^16*Log[Q2/muf2]^2 + 27882.2483660130719*w^17*Log[Q2/muf2]^2 + 55898.3529411764706*w^18*Log[Q2/muf2]^2 + 112037.17738791423*w^19*Log[Q2/muf2]^2 + 224508.706432748538*w^20*Log[Q2/muf2]^2 + 449805.815873015873*w^21*Log[Q2/muf2]^2 + 901049.073593073593*w^22*Log[Q2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[Q2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[Q2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[Q2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[Q2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[Q2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[Q2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[Q2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[Q2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[Q2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[Q2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[Q2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[Q2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[Q2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[Q2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[Q2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[Q2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[Q2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[Q2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[Q2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[Q2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[Q2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[Q2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[Q2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[Q2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[Q2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[Q2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[Q2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[Q2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[Q2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[Q2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[Q2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[Q2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[Q2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[Q2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[Q2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[Q2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[Q2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[Q2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[Q2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[Q2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[Q2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[Q2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[Q2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[Q2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[Q2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[Q2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[Q2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[Q2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[Q2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[Q2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[Q2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[Q2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[Q2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[Q2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[Q2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[Q2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[Q2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[Q2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[Q2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[Q2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[Q2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[Q2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[Q2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[Q2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[Q2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[Q2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[Q2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[Q2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[Q2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[Q2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[Q2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[Q2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[Q2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[Q2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[Q2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[Q2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[Q2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[Q2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[Q2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[Q2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[Q2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[Q2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[Q2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[Q2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[Q2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[Q2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[Q2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[Q2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[Q2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[Q2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[Q2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[Q2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[Q2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[Q2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[Q2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[Q2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[Q2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[Q2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[Q2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[Q2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[Q2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[Q2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[Q2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[Q2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[Q2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[Q2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[Q2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[Q2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[Q2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[Q2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[Q2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[Q2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[Q2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[Q2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[Q2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[Q2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[Q2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[Q2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[Q2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[Q2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[Q2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[Q2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[Q2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[Q2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[Q2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[Q2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[Q2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[Q2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[Q2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[Q2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[Q2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[Q2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[Q2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[Q2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[Q2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[Q2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[Q2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[Q2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[Q2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[Q2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[Q2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[Q2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[Q2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[Q2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[Q2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[Q2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[Q2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[Q2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[Q2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[Q2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[Q2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[Q2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[Q2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[Q2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[Q2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[Q2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[Q2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[Q2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[Q2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[Q2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[Q2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[Q2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[Q2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[Q2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[Q2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[Q2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[Q2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[Q2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[Q2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[Q2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[Q2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[Q2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[Q2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[Q2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[Q2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[Q2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[Q2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[Q2/muf2]^2, ALARM*w^201, 0.249374053635012546 + 1.74842813199518682*w + 5.57507484301087271*w^2 + 12.3147718065981624*w^3 + 23.9912802154737335*w^4 + 45.0657527068716826*w^5 + 83.9066447834367118*w^6 + 156.290902613941809*w^7 + 292.121200993708301*w^8 + 548.286612756518371*w^9 + 1033.33938530920771*w^10 + 1954.9377957011486*w^11 + 3711.21998117660315*w^12 + 7067.07125440303557*w^13 + 13494.6603447845004*w^14 + 25832.2295418059624*w^15 + 49560.179254742194*w^16 + 95275.7616775620539*w^17 + 183497.467958688918*w^18 + 354001.8144736615*w^19 + 683985.6482857119*w^20 + 1.32342780034221033*10^6*w^21 + 2.56399529800873046*10^6*w^22 + 4.973420909316761*10^6*w^23 + 9.65775443039070143*10^6*w^24 + 1.87735312446162*10^7*w^25 + 3.65286840510693654*10^7*w^26 + 7.11398129692286705*10^7*w^27 + 1.38661875369252302*10^8*w^28 + 2.70485765759236668*10^8*w^29 + 5.28024570031596904*10^8*w^30 + 1.03149563920793068*10^9*w^31 + 2.0163549589313388*10^9*w^32 + 3.94400183800158528*10^9*w^33 + 7.71903899114829432*10^9*w^34 + 1.51158293779274072*10^10*w^35 + 2.9616312738077717*10^10*w^36 + 5.80562280036777746*10^10*w^37 + 1.13860965211143329*10^11*w^38 + 2.23408284172177355*10^11*w^39 + 4.385437095698063*10^11*w^40 + 8.61206216883389801*10^11*w^41 + 1.69189773268857339*10^12*w^42 + 3.32511205264621017*10^12*w^43 + 6.537274231730683*10^12*w^44 + 1.28569754858146303*10^13*w^45 + 2.52945218299765539*10^13*w^46 + 4.97798859476654284*10^13*w^47 + 9.79976462033389341*10^13*w^48 + 1.92977460650133135*10^14*w^49 + 3.80121020515686131*10^14*w^50 + 7.48957150114693206*10^14*w^51 + 1.47607192134710071*10^15*w^52 + 2.90984220046225402*10^15*w^53 + 5.73771340292860528*10^15*w^54 + 1.13164988222236192*10^16*w^55 + 2.23247004508215032*10^16*w^56 + 4.40510442584245759*10^16*w^57 + 8.69401993757447612*10^16*w^58 + 1.71623166024996189*10^17*w^59 + 3.38859122006277427*10^17*w^60 + 6.69187348014161781*10^17*w^61 + 1.32177924807068381*10^18*w^62 + 2.61126123601331899*10^18*w^63 + 5.159641496741482*10^18*w^64 + 1.01968088240344776*10^19*w^65 + 2.01549814212307254*10^19*w^66 + 3.98448159888467108*10^19*w^67 + 7.87826449910580688*10^19*w^68 + 1.5579613906397404*10^20*w^69 + 3.08140225943799894*10^20*w^70 + 6.095423988642606*10^20*w^71 + 1.20592854465243898*10^21*w^72 + 2.38616100123639305*10^21*w^73 + 4.72211836038070442*10^21*w^74 + 9.34612217051235809*10^21*w^75 + 1.85004400664040942*10^22*w^76 + 3.66258150500941781*10^22*w^77 + 7.25180029225307399*10^22*w^78 + 1.43600643128911402*10^23*w^79 + 2.84392216403865876*10^23*w^80 + 5.63285539370829971*10^23*w^81 + 1.11580401435136519*10^24*w^82 + 2.21052048441698198*10^24*w^83 + 4.37973061329518153*10^24*w^84 + 8.67851554074654883*10^24*w^85 + 1.7198385480940754*10^25*w^86 + 3.408577146258997*10^25*w^87 + 6.75617441743091938*10^25*w^88 + 1.33927556371622183*10^26*w^89 + 2.65509169373379517*10^26*w^90 + 5.264155851764007*10^26*w^91 + 1.04379872810559089*10^27*w^92 + 2.06986870645181635*10^27*w^93 + 4.10493296841788495*10^27*w^94 + 8.14152620506721632*10^27*w^95 + 1.61488401654105801*10^28*w^96 + 3.20340534406326369*10^28*w^97 + 6.35501848238855072*10^28*w^98 + 1.26082681478463426*10^29*w^99 + 2.50165320611646947*10^29*w^100 + 4.96399339535270287*10^29*w^101 + 9.85070006933528142*10^29*w^102 + 1.95494352080108383*10^30*w^103 + 3.88000222889190863*10^30*w^104 + 7.70122506480133436*10^30*w^105 + 1.52868213844497294*10^31*w^106 + 3.0346147965368067*10^31*w^107 + 6.02446435178532354*10^31*w^108 + 1.19608292898219447*10^32*w^109 + 2.37482515748431467*10^32*w^110 + 4.71551368030995525*10^32*w^111 + 9.36381731845106042*10^32*w^112 + 1.85952901048420855*10^33*w^113 + 3.69299437247536233*10^33*w^114 + 7.33465288800018096*10^33*w^115 + 1.4568179998740792*10^34*w^116 + 2.89371287498367625*10^34*w^117 + 5.74816969435442461*10^34*w^118 + 1.14189807872333011*10^35*w^119 + 2.268549928216388*10^35*w^120 + 4.50704827513799312*10^35*w^121 + 8.95485554155785791*10^35*w^122 + 1.77929153453542051*10^36*w^123 + 3.53555379761153938*10^36*w^124 + 7.02569447954427*10^36*w^125 + 1.3961825769682818*10^37*w^126 + 2.77469972327560401*10^37*w^127 + 5.51455250826447958*10^37*w^128 + 1.09603586026391804*10^38*w^129 + 2.17850796919908317*10^38*w^130 + 4.330251799423027*10^38*w^131 + 8.60768708000685138*10^38*w^132 + 1.71111355342610993*10^39*w^133 + 3.40165260309412989*10^39*w^134 + 6.76269162893547784*10^39*w^135 + 1.34452055365566343*10^40*w^136 + 2.67321127969160423*10^40*w^137 + 5.315166220577463*10^40*w^138 + 1.05686105940016484*10^41*w^139 + 2.10153283836352667*10^41*w^140 + 4.17899130089345467*10^41*w^141 + 8.31043054619839251*10^41*w^142 + 1.65269276287959866*10^42*w^143 + 3.2868285304087224*10^42*w^144 + 6.53699382658352957*10^42*w^145 + 1.30015458586630122*10^43*w^146 + 2.58599446456385686*10^43*w^147 + 5.14370041624898219*10^43*w^148 + 1.02314931235836333*10^44*w^149 + 2.03524851069330425*10^44*w^150 + 4.04865489703684263*10^44*w^151 + 8.05413248057183572*10^44*w^152 + 1.60229061088875328*10^45*w^153 + 3.18770507416931911*10^45*w^154 + 6.34204220338858156*10^45*w^155 + 1.26181037540313864*10^46*w^156 + 2.51057303855249959*10^46*w^157 + 4.99534235423319032*10^46*w^158 + 9.93965063545533049*10^46*w^159 + 1.97783602740098926*10^47*w^160 + 3.93570545622099071*10^47*w^161 + 7.83191343409804333*10^47*w^162 + 1.55856887240510686*10^48*w^163 + 3.10167861961966674*10^48*w^164 + 6.17277040693557557*10^48*w^165 + 1.22850190568439436*10^49*w^166 + 2.44502770432741139*10^49*w^167 + 4.86635550341233362*10^49*w^168 + 9.685807637839182*10^49*w^169 + 1.927878542540766*10^50*w^170 + 3.83738336296227149*10^50*w^171 + 7.63839765346743479*10^50*w^172 + 1.52048019203246063*10^51*w^173 + 3.02670831251795371*10^51*w^174 + 6.02520110130971784*10^51*w^175 + 1.19945394034061132*10^52*w^176 + 2.38784721013287498*10^52*w^177 + 4.75379341055200201*10^52*w^178 + 9.46421871317920327*10^52*w^179 + 1.88425558098182154*10^53*w^180 + 3.75150316809799142*10^53*w^181 + 7.46932193234727768*10^53*w^182 + 1.48719282810002583*10^54*w^183 + 2.96117123570508239*10^54*w^184 + 5.89616720414496782*10^54*w^185 + 1.17404835364264861*10^55*w^186 + 2.33782499827076046*10^55*w^187 + 4.65530063295230708*10^55*w^188 + 9.27028500831346244*10^55*w^189 + 1.84606913829525948*10^56*w^190 + 3.67631115772039308*10^56*w^191 + 7.32126104063915112*10^56*w^192 + 1.45803771160402844*10^57*w^193 + 2.90376031074985619*10^57*w^194 + 5.78311494768825617*10^57*w^195 + 1.15178613518040378*10^58*w^196 + 2.29398588663974285*10^58*w^197 + 4.56897123068996155*10^58*w^198 + 9.10028106643751*10^58*w^199 + 1.81259093818547618*10^59*w^200 + ALARM*w^201, ALARM*w^201}, {0, 0, ALARM*w^201, ALARM*w^201, 0.0883489940684575477 - 23.1148039570092193*w + 2.91617594870426897*w^2 - 43.1295272473700415*w^3 + 45.3369995388217763*w^4 + 22.4315785950846105*w^5 + 10.5675612911894163*w^6 + 6.54093866927299899*w^7 - 310.585661854167503*w^8 - 455.401207718181752*w^9 - 2234.84970351537545*w^10 - 3577.49429239879077*w^11 - 12017.1507601431931*w^12 - 20305.5667234186576*w^13 - 57975.02178482953*w^14 - 101384.699712592259*w^15 - 264373.636085274295*w^16 - 473191.840760485122*w^17 - 1.16510826744187569*10^6*w^18 - 2.12017728847498656*10^6*w^19 - 5.01963355844642409*10^6*w^20 - 9.24730751023050397*10^6*w^21 - 2.1283390785956327*10^7*w^22 - 3.95805695397186897*10^7*w^23 - 8.91877442652972978*10^7*w^24 - 1.67100890086673486*10^8*w^25 - 3.70415109199616877*10^8*w^26 - 6.981828832115228*10^8*w^27 - 1.5277226133415384*10^9*w^28 - 2.89378923588337473*10^9*w^29 - 6.26596692406804211*10^9*w^30 - 1.19178558402684314*10^10*w^31 - 2.55844407914947685*10^10*w^32 - 4.88312779626204357*10^10*w^33 - 1.04076909614581758*10^11*w^34 - 1.99237245222431458*10^11*w^35 - 4.2207679886277734*10^11*w^36 - 8.10076685767427972*10^11*w^37 - 1.70725360581281468*10^12*w^38 - 3.28403755055446019*10^12*w^39 - 6.89036666977972603*10^12*w^40 - 1.32803557264217918*10^13*w^41 - 2.77562232957851076*10^13*w^42 - 5.3590334118197625*10^13*w^43 - 1.11625476327630149*10^14*w^44 - 2.15856461032385565*10^14*w^45 - 4.48273397029525503*10^14*w^46 - 8.680598882704408*10^14*w^47 - 1.79794226197752133*10^15*w^48 - 3.48599623003485815*10^15*w^49 - 7.20320606077544434*10^15*w^50 - 1.3981996456270438*10^16*w^51 - 2.88301931739870711*10^16*w^52 - 5.60192957128833721*10^16*w^53 - 1.1528879729048398*10^17*w^54 - 2.24225092177297953*10^17*w^55 - 4.60663820237053336*10^17*w^56 - 8.96712602679929598*10^17*w^57 - 1.83938502945998591*10^18*w^58 - 3.58329849496598757*10^18*w^59 - 7.33976681213469332*10^18*w^60 - 1.43089025061467476*10^19*w^61 - 2.92710720702389089*10^19*w^62 - 5.71020784583998737*10^19*w^63 - 1.16671337661170601*10^20*w^64 - 2.27742840487827438*10^20*w^65 - 4.64813331201553703*10^20*w^66 - 9.078344134462536*10^20*w^67 - 1.85096895095966142*10^21*w^68 - 3.61706958439241381*10^21*w^69 - 7.36785613037318313*10^21*w^70 - 1.44049698580770448*10^22*w^71 - 2.93169052453896352*10^22*w^72 - 5.734401730750912*10^22*w^73 - 1.16611697674355967*10^23*w^74 - 2.28190447827598541*10^23*w^75 - 4.63685835639187166*10^23*w^76 - 9.07720700685725588*10^23*w^77 - 1.84320150679265281*10^24*w^78 - 3.60963277184197027*10^24*w^79 - 7.32483135894312259*10^24*w^80 - 1.43495821169556579*10^25*w^81 - 2.91008673811328592*10^25*w^82 - 5.70281658915143455*10^25*w^83 - 1.15585833135336549*10^26*w^84 - 2.26579738026195197*10^26*w^85 - 4.58986422801546694*10^26*w^86 - 8.99997043747420721*10^26*w^87 - 1.82220484827418493*10^27*w^88 - 3.57400858778508695*10^27*w^89 - 7.23272087785214409*10^27*w^90 - 1.41895995781876239*10^28*w^91 - 2.87023787655683731*10^28*w^92 - 5.63235123829689559*10^28*w^93 - 1.13880625809034935*10^29*w^94 - 2.23521281278500545*10^29*w^95 - 4.517532238167157*10^29*w^96 - 8.86873476068223834*10^29*w^97 - 1.79174200092465098*10^30*w^98 - 3.51821020683289955*10^30*w^99 - 7.10518680790249256*10^30*w^100 - 1.39541236373143939*10^31*w^101 - 2.81711166544731311*10^31*w^102 - 5.53359064601841244*10^31*w^103 - 1.116769679897674*10^32*w^104 - 2.19400641862931768*10^32*w^105 - 4.42645825206889843*10^32*w^106 - 8.69756376455790429*10^32*w^107 - 1.7542210981339858*10^33*w^108 - 3.44737421353609034*10^33*w^109 - 6.95103184320251838*10^33*w^110 - 1.36619380714142793*10^34*w^111 - 2.75392952585525061*10^34*w^112 - 5.41341180867938382*10^34*w^113 - 1.09092877562214174*10^35*w^114 - 2.14469874142875832*10^35*w^115 - 4.32097028943233381*10^35*w^116 - 8.49570533347322114*10^35*w^117 - 1.71123085199590593*10^36*w^118 - 3.36489699668340798*10^36*w^119 - 6.77609298770938033*10^36*w^120 - 1.33255280408502887*10^37*w^121 - 2.68283779756953668*10^37*w^122 - 5.276408273006931*10^37*w^123 - 1.06207339793182247*10^38*w^124 - 2.08898121727857411*10^38*w^125 - 4.20397711553329461*10^38*w^126 - 8.26939241015139211*10^38*w^127 - 1.66384318261588032*10^39*w^128 - 3.27307702078827905*10^39*w^129 - 6.58432284911802168*10^39*w^130 - 1.29533749337113524*10^40*w^131 - 2.60529478801991604*10^40*w^132 - 5.12571157988319144*10^40*w^133 - 1.03074186010626739*10^41*w^134 - 2.02801072779520933*10^41*w^135 - 4.07746673864680627*10^41*w^136 - 8.02290098900331764*10^41*w^137 - 1.61279256096619465*10^42*w^138 - 3.17349546227125781*10^42*w^139 - 6.37843586834017347*10^42*w^140 - 1.25513279431603133*10^43*w^141 - 2.522303982413907*10^43*w^142 - 4.96348624727734919*10^43*w^143 - 9.97305219750501745*10^43*w^144 - 1.962588494853355*10^44*w^145 - 3.94281144821946467*10^44*w^146 - 7.75919758833918938*10^44*w^147 - 1.55858655887999667*10^45*w^148 - 3.06725087036811962*10^45*w^149 - 6.16030949827352179*10^45*w^150 - 1.21234556703836997*10^46*w^151 - 2.43455981550240373*10^46*w^152 - 4.79123922132327033*10^46*w^153 - 9.62020311960028561*10^46*w^154 - 1.8932726674533893*10^47*w^155 - 3.80096098658124356*10^47*w^156 - 7.48034936720958004*10^47*w^157 - 1.50157629325833261*10^48*w^158 - 2.95510873405647113*10^48*w^159 - 5.93124138394364241*10^48*w^160 - 1.16725922046104475*10^49*w^161 - 2.34254166668399839*10^49*w^162 - 4.61001947379737071*10^49*w^163 - 9.25064139510303809*10^49*w^164 - 1.8204513544898763*10^50*w^165 - 3.65256850292281837*10^50*w^166 - 7.18779162979126286*10^50*w^167 - 1.44200260290692749*10^51*w^168 - 2.83759956228982583*10^51*w^169 - 5.69211881928504924*10^51*w^170 - 1.12006970854380731*10^52*w^171 - 2.24657610496470582*10^52*w^172 - 4.42055023686316287*10^52*w^173 - 8.86556757720577852*10^52*w^174 - 1.74439124705686459*10^53*w^175 - 3.49807476651085238*10^53*w^176 - 6.882506768848725*10^53*w^177 - 1.38002706478084357*10^54*w^178 - 2.71508479770492413*10^54*w^179 - 5.443533078373444*10^54*w^180 - 1.0709098302085728*10^55*w^181 - 2.14687906805524299*10^55*w^182 - 4.22331866198495162*10^55*w^183 - 8.46576847614606382*10^55*w^184 - 1.6652707263547692*10^56*w^185 - 3.33776570989005075*10^56*w^186 - 6.56514661754592751*10^56*w^187 - 1.31575327243758426*10^57*w^188 - 2.58780206682435629*10^57*w^189 - 5.18585815736945576*10^57*w^190 - 1.01986597697121265*10^58*w^191 - 2.043585022122517*10^58*w^192 - 4.01863784976150472*10^58*w^193 - 8.05172521919868689*10^58*w^194 - 1.58320285448658611*10^59*w^195 - 3.17181250093073837*10^59*w^196 - 6.2361177212960465*10^59*w^197 - 1.24924170586429147*10^60*w^198 - 2.45589682817979894*10^60*w^199 - 4.91930598869639452*10^60*w^200 + ALARM*w^201 - 3.59319193454601402*Log[Q2/muf2] + 12.2455800185545101*w*Log[Q2/muf2] + 5.68730127560608752*w^2*Log[Q2/muf2] + 30.8539209245343509*w^3*Log[Q2/muf2] + 41.9500233993718052*w^4*Log[Q2/muf2] - 4.16211300577893412*w^5*Log[Q2/muf2] + 58.2366824562608686*w^6*Log[Q2/muf2] - 89.7442597110332658*w^7*Log[Q2/muf2] + 39.3887615181993052*w^8*Log[Q2/muf2] - 472.717617099557533*w^9*Log[Q2/muf2] - 240.346781811904957*w^10*Log[Q2/muf2] - 2045.49092017515288*w^11*Log[Q2/muf2] - 1742.16775180263121*w^12*Log[Q2/muf2] - 8097.40038535775199*w^13*Log[Q2/muf2] - 8143.13415314716998*w^14*Log[Q2/muf2] - 30261.2075877254845*w^15*Log[Q2/muf2] - 32318.2541792660412*w^16*Log[Q2/muf2] - 107828.554306359992*w^17*Log[Q2/muf2] - 115223.450398939303*w^18*Log[Q2/muf2] - 365929.499814161932*w^19*Log[Q2/muf2] - 369610.003040601458*w^20*Log[Q2/muf2] - 1.16878900433515177*10^6*w^21*Log[Q2/muf2] - 1.01756547137491328*10^6*w^22*Log[Q2/muf2] - 3.40728772158497429*10^6*w^23*Log[Q2/muf2] - 1.96417975775202199*10^6*w^24*Log[Q2/muf2] - 8.33107665514362353*10^6*w^25*Log[Q2/muf2] + 1.28498801378893754*10^6*w^26*Log[Q2/muf2] - 1.15807400223558741*10^7*w^27*Log[Q2/muf2] + 4.36368484242812465*10^7*w^28*Log[Q2/muf2] + 4.18434231594494968*10^7*w^29*Log[Q2/muf2] + 3.33561794959195961*10^8*w^30*Log[Q2/muf2] + 5.21892921129583008*10^8*w^31*Log[Q2/muf2] + 1.98259057852313494*10^9*w^32*Log[Q2/muf2] + 3.50462887549613221*10^9*w^33*Log[Q2/muf2] + 1.05499412136640609*10^10*w^34*Log[Q2/muf2] + 1.96582015806559832*10^10*w^35*Log[Q2/muf2] + 5.27151470717813685*10^10*w^36*Log[Q2/muf2] + 1.0100652317520741*10^11*w^37*Log[Q2/muf2] + 2.52869334381091702*10^11*w^38*Log[Q2/muf2] + 4.92576834529470637*10^11*w^39*Log[Q2/muf2] + 1.17870353111650091*10^12*w^40*Log[Q2/muf2] + 2.32015334935539066*10^12*w^41*Log[Q2/muf2] + 5.37870925951701913*10^12*w^42*Log[Q2/muf2] + 1.06609518443046609*10^13*w^43*Log[Q2/muf2] + 2.41451361023496258*10^13*w^44*Log[Q2/muf2] + 4.80846233384535023*10^13*w^45*Log[Q2/muf2] + 1.06985270856759508*10^14*w^46*Log[Q2/muf2] + 2.13768567989173586*10^14*w^47*Log[Q2/muf2] + 4.69049918332103496*10^14*w^48*Log[Q2/muf2] + 9.39436973862632344*10^14*w^49*Log[Q2/muf2] + 2.03847070629177241*10^15*w^50*Log[Q2/muf2] + 4.08972742742941021*10^15*w^51*Log[Q2/muf2] + 8.79397617188345079*10^15*w^52*Log[Q2/muf2] + 1.76649560174076417*10^16*w^53*Log[Q2/muf2] + 3.76994829431654212*10^16*w^54*Log[Q2/muf2] + 7.57971081915672805*10^16*w^55*Log[Q2/muf2] + 1.607432905321785*10^17*w^56*Log[Q2/muf2] + 3.23393906293643007*10^17*w^57*Log[Q2/muf2] + 6.82156494933023936*10^17*w^58*Log[Q2/muf2] + 1.37304336915992958*10^18*w^59*Log[Q2/muf2] + 2.88297262203796654*10^18*w^60*Log[Q2/muf2] + 5.80472369175055976*10^18*w^61*Log[Q2/muf2] + 1.21397989353059411*10^19*w^62*Log[Q2/muf2] + 2.44482354189904103*10^19*w^63*Log[Q2/muf2] + 5.09533316090426254*10^19*w^64*Log[Q2/muf2] + 1.02628663428916884*10^20*w^65*Log[Q2/muf2] + 2.1324196121025642*10^20*w^66*Log[Q2/muf2] + 4.29538458618307338*10^20*w^67*Log[Q2/muf2] + 8.90100352111476319*10^20*w^68*Log[Q2/muf2] + 1.79300330059435493*10^21*w^69*Log[Q2/muf2] + 3.70664545153681363*10^21*w^70*Log[Q2/muf2] + 7.46655147579238984*10^21*w^71*Log[Q2/muf2] + 1.54025932228764678*10^22*w^72*Log[Q2/muf2] + 3.1025414256299298*10^22*w^73*Log[Q2/muf2] + 6.38793051571764331*10^22*w^74*Log[Q2/muf2] + 1.28664671684807409*10^23*w^75*Log[Q2/muf2] + 2.64455550835520561*10^23*w^76*Log[Q2/muf2] + 5.32623211335313672*10^23*w^77*Log[Q2/muf2] + 1.09303829994579928*10^24*w^78*Log[Q2/muf2] + 2.20123124320737504*10^24*w^79*Log[Q2/muf2] + 4.51091835052744856*10^24*w^80*Log[Q2/muf2] + 9.08351901024550817*10^24*w^81*Log[Q2/muf2] + 1.85905350521040514*10^25*w^82*Log[Q2/muf2] + 3.74314798836557221*10^25*w^83*Log[Q2/muf2] + 7.65175760752416649*10^25*w^84*Log[Q2/muf2] + 1.54049461900333663*10^26*w^85*Log[Q2/muf2] + 3.14567104405020472*10^26*w^86*Log[Q2/muf2] + 6.33234792175596616*10^26*w^87*Log[Q2/muf2] + 1.29176803925635503*10^27*w^88*Log[Q2/muf2] + 2.60008550583354289*10^27*w^89*Log[Q2/muf2] + 5.29916816984809113*10^27*w^90*Log[Q2/muf2] + 1.06650281657294838*10^28*w^91*Log[Q2/muf2] + 2.1717634088470358*10^28*w^92*Log[Q2/muf2] + 4.37036735353300615*10^28*w^93*Log[Q2/muf2] + 8.89254229375602245*10^28*w^94*Log[Q2/muf2] + 1.78929803305614957*10^29*w^95*Log[Q2/muf2] + 3.63808255117747671*10^29*w^96*Log[Q2/muf2] + 7.31949309028897754*10^29*w^97*Log[Q2/muf2] + 1.48721845665583803*10^30*w^98*Log[Q2/muf2] + 2.99182023508552561*10^30*w^99*Log[Q2/muf2] + 6.07509555228606767*10^30*w^100*Log[Q2/muf2] + 1.2219876160445*10^31*w^101*Log[Q2/muf2] + 2.479855718761093*10^31*w^102*Log[Q2/muf2] + 4.98762571613112113*10^31*w^103*Log[Q2/muf2] + 1.01160734262613016*10^32*w^104*Log[Q2/muf2] + 2.03438912406568268*10^32*w^105*Log[Q2/muf2] + 4.124067181750554*10^32*w^106*Log[Q2/muf2] + 8.29284042269104816*10^32*w^107*Log[Q2/muf2] + 1.68028287864649805*10^33*w^108*Log[Q2/muf2] + 3.37844190243690024*10^33*w^109*Log[Q2/muf2] + 6.84219726026607059*10^33*w^110*Log[Q2/muf2] + 1.37558393428664448*10^34*w^111*Log[Q2/muf2] + 2.78469670583484236*10^34*w^112*Log[Q2/muf2] + 5.59793493535668483*10^34*w^113*Log[Q2/muf2] + 1.13276814919412034*10^35*w^114*Log[Q2/muf2] + 2.276933834860278*10^35*w^115*Log[Q2/muf2] + 4.605702122390411*10^35*w^116*Log[Q2/muf2] + 9.25690182721846064*10^35*w^117*Log[Q2/muf2] + 1.87176995740384527*10^36*w^118*Log[Q2/muf2] + 3.76169605562472843*10^36*w^119*Log[Q2/muf2] + 7.60361893000237221*10^36*w^120*Log[Q2/muf2] + 1.52796697141980363*10^37*w^121*Log[Q2/muf2] + 3.08750925485338362*10^37*w^122*Log[Q2/muf2] + 6.20390655586532664*10^37*w^123*Log[Q2/muf2] + 1.25321182238457165*10^38*w^124*Log[Q2/muf2] + 2.517942246919566*10^38*w^125*Log[Q2/muf2] + 5.08483306123966566*10^38*w^126*Log[Q2/muf2] + 1.02155842281317439*10^39*w^127*Log[Q2/muf2] + 2.06239640952963992*10^39*w^128*Log[Q2/muf2] + 4.14309401060894508*10^39*w^129*Log[Q2/muf2] + 8.36214319771780118*10^39*w^130*Log[Q2/muf2] + 1.67972143171918373*10^40*w^131*Log[Q2/muf2] + 3.38937359795223129*10^40*w^132*Log[Q2/muf2] + 6.8078031081470015*10^40*w^133*Log[Q2/muf2] + 1.37335769321028085*10^41*w^134*Log[Q2/muf2] + 2.75829003738558462*10^41*w^135*Log[Q2/muf2] + 5.56308779431185124*10^41*w^136*Log[Q2/muf2] + 1.11722776068150692*10^42*w^137*Log[Q2/muf2] + 2.25279416190769598*10^42*w^138*Log[Q2/muf2] + 4.52394846598301774*10^42*w^139*Log[Q2/muf2] + 9.12022350431126671*10^42*w^140*Log[Q2/muf2] + 1.83135577470907313*10^43*w^141*Log[Q2/muf2] + 3.69124240415057397*10^43*w^142*Log[Q2/muf2] + 7.411594652087048*10^43*w^143*Log[Q2/muf2] + 1.49357574309162105*10^44*w^144*Log[Q2/muf2] + 2.99874076257805098*10^44*w^145*Log[Q2/muf2] + 6.04190346878954317*10^44*w^146*Log[Q2/muf2] + 1.21299423422906297*10^45*w^147*Log[Q2/muf2] + 2.44352157744531594*10^45*w^148*Log[Q2/muf2] + 4.90540758412250111*10^45*w^149*Log[Q2/muf2] + 9.88002972647513483*10^45*w^150*Log[Q2/muf2] + 1.98331546528226463*10^46*w^151*Log[Q2/muf2] + 3.99395913401257352*10^46*w^152*Log[Q2/muf2] + 8.01701013442971044*10^46*w^153*Log[Q2/muf2] + 1.61419392591054101*10^47*w^154*Log[Q2/muf2] + 3.2399657136518416*10^47*w^155*Log[Q2/muf2] + 6.52255559851661754*10^47*w^156*Log[Q2/muf2] + 1.30911858132828699*10^48*w^157*Log[Q2/muf2] + 2.63507489107471936*10^48*w^158*Log[Q2/muf2] + 5.28848449101041887*10^48*w^159*Log[Q2/muf2] + 1.06434930492675105*10^49*w^160*Log[Q2/muf2] + 2.13599431711351798*10^49*w^161*Log[Q2/muf2] + 4.298275581579942*10^49*w^162*Log[Q2/muf2] + 8.62558095162465148*10^49*w^163*Log[Q2/muf2] + 1.73550500437920722*10^50*w^164*Log[Q2/muf2] + 3.48256062841814229*10^50*w^165*Log[Q2/muf2] + 7.00618463680691219*10^50*w^166*Log[Q2/muf2] + 1.40583264513258343*10^51*w^167*Log[Q2/muf2] + 2.82789851569448027*10^51*w^168*Log[Q2/muf2] + 5.67408180799466212*10^51*w^169*Log[Q2/muf2] + 1.14123458613041183*10^52*w^170*Log[Q2/muf2] + 2.28974388217987134*10^52*w^171*Log[Q2/muf2] + 4.60486729339783211*10^52*w^172*Log[Q2/muf2] + 9.23867686940814182*10^52*w^173*Log[Q2/muf2] + 1.85777250115924325*10^53*w^174*Log[Q2/muf2] + 3.72705942647592438*10^53*w^175*Log[Q2/muf2] + 7.49381891849099918*10^53*w^176*Log[Q2/muf2] + 1.50334462436735268*10^54*w^177*Log[Q2/muf2] + 3.02239387767351204*10^54*w^178*Log[Q2/muf2] + 6.06301171561368287*10^54*w^179*Log[Q2/muf2] + 1.2188155753246964*10^55*w^180*Log[Q2/muf2] + 2.4448811164443585*10^55*w^181*Log[Q2/muf2] + 4.91434664141118484*10^55*w^182*Log[Q2/muf2] + 9.85753530600100627*10^55*w^183*Log[Q2/muf2] + 1.98123572246681919*10^56*w^184*Log[Q2/muf2] + 3.97394539424823521*10^56*w^185*Log[Q2/muf2] + 7.98639395435081224*10^56*w^186*Log[Q2/muf2] + 1.60184334527791522*10^57*w^187*Log[Q2/muf2] + 3.21892682411369117*10^57*w^188*Log[Q2/muf2] + 6.456012269096684*10^57*w^189*Log[Q2/muf2] + 1.29723539443667276*10^58*w^190*Log[Q2/muf2] + 2.60169461110484349*10^58*w^191*Log[Q2/muf2] + 5.22727372882313955*10^58*w^192*Log[Q2/muf2] + 1.04832851313325008*10^59*w^193*Log[Q2/muf2] + 2.10611394108354193*10^59*w^194*Log[Q2/muf2] + 4.223660275210762*10^59*w^195*Log[Q2/muf2] + 8.48476847220139989*10^59*w^196*Log[Q2/muf2] + 1.70150173396097332*10^60*w^197*Log[Q2/muf2] + 3.41783377338993087*10^60*w^198*Log[Q2/muf2] + 6.85376066347370788*10^60*w^199*Log[Q2/muf2] + 1.37662588626121365*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, 0.0883489940684575477 - 23.1148039570092193*w + 2.91617594870426897*w^2 - 43.1295272473700415*w^3 + 45.3369995388217763*w^4 + 22.4315785950846105*w^5 + 10.5675612911894163*w^6 + 6.54093866927299899*w^7 - 310.585661854167503*w^8 - 455.401207718181752*w^9 - 2234.84970351537545*w^10 - 3577.49429239879077*w^11 - 12017.1507601431931*w^12 - 20305.5667234186576*w^13 - 57975.02178482953*w^14 - 101384.699712592259*w^15 - 264373.636085274295*w^16 - 473191.840760485122*w^17 - 1.16510826744187569*10^6*w^18 - 2.12017728847498656*10^6*w^19 - 5.01963355844642409*10^6*w^20 - 9.24730751023050397*10^6*w^21 - 2.1283390785956327*10^7*w^22 - 3.95805695397186897*10^7*w^23 - 8.91877442652972978*10^7*w^24 - 1.67100890086673486*10^8*w^25 - 3.70415109199616877*10^8*w^26 - 6.981828832115228*10^8*w^27 - 1.5277226133415384*10^9*w^28 - 2.89378923588337473*10^9*w^29 - 6.26596692406804211*10^9*w^30 - 1.19178558402684314*10^10*w^31 - 2.55844407914947685*10^10*w^32 - 4.88312779626204357*10^10*w^33 - 1.04076909614581758*10^11*w^34 - 1.99237245222431458*10^11*w^35 - 4.2207679886277734*10^11*w^36 - 8.10076685767427972*10^11*w^37 - 1.70725360581281468*10^12*w^38 - 3.28403755055446019*10^12*w^39 - 6.89036666977972603*10^12*w^40 - 1.32803557264217918*10^13*w^41 - 2.77562232957851076*10^13*w^42 - 5.3590334118197625*10^13*w^43 - 1.11625476327630149*10^14*w^44 - 2.15856461032385565*10^14*w^45 - 4.48273397029525503*10^14*w^46 - 8.680598882704408*10^14*w^47 - 1.79794226197752133*10^15*w^48 - 3.48599623003485815*10^15*w^49 - 7.20320606077544434*10^15*w^50 - 1.3981996456270438*10^16*w^51 - 2.88301931739870711*10^16*w^52 - 5.60192957128833721*10^16*w^53 - 1.1528879729048398*10^17*w^54 - 2.24225092177297953*10^17*w^55 - 4.60663820237053336*10^17*w^56 - 8.96712602679929598*10^17*w^57 - 1.83938502945998591*10^18*w^58 - 3.58329849496598757*10^18*w^59 - 7.33976681213469332*10^18*w^60 - 1.43089025061467476*10^19*w^61 - 2.92710720702389089*10^19*w^62 - 5.71020784583998737*10^19*w^63 - 1.16671337661170601*10^20*w^64 - 2.27742840487827438*10^20*w^65 - 4.64813331201553703*10^20*w^66 - 9.078344134462536*10^20*w^67 - 1.85096895095966142*10^21*w^68 - 3.61706958439241381*10^21*w^69 - 7.36785613037318313*10^21*w^70 - 1.44049698580770448*10^22*w^71 - 2.93169052453896352*10^22*w^72 - 5.734401730750912*10^22*w^73 - 1.16611697674355967*10^23*w^74 - 2.28190447827598541*10^23*w^75 - 4.63685835639187166*10^23*w^76 - 9.07720700685725588*10^23*w^77 - 1.84320150679265281*10^24*w^78 - 3.60963277184197027*10^24*w^79 - 7.32483135894312259*10^24*w^80 - 1.43495821169556579*10^25*w^81 - 2.91008673811328592*10^25*w^82 - 5.70281658915143455*10^25*w^83 - 1.15585833135336549*10^26*w^84 - 2.26579738026195197*10^26*w^85 - 4.58986422801546694*10^26*w^86 - 8.99997043747420721*10^26*w^87 - 1.82220484827418493*10^27*w^88 - 3.57400858778508695*10^27*w^89 - 7.23272087785214409*10^27*w^90 - 1.41895995781876239*10^28*w^91 - 2.87023787655683731*10^28*w^92 - 5.63235123829689559*10^28*w^93 - 1.13880625809034935*10^29*w^94 - 2.23521281278500545*10^29*w^95 - 4.517532238167157*10^29*w^96 - 8.86873476068223834*10^29*w^97 - 1.79174200092465098*10^30*w^98 - 3.51821020683289955*10^30*w^99 - 7.10518680790249256*10^30*w^100 - 1.39541236373143939*10^31*w^101 - 2.81711166544731311*10^31*w^102 - 5.53359064601841244*10^31*w^103 - 1.116769679897674*10^32*w^104 - 2.19400641862931768*10^32*w^105 - 4.42645825206889843*10^32*w^106 - 8.69756376455790429*10^32*w^107 - 1.7542210981339858*10^33*w^108 - 3.44737421353609034*10^33*w^109 - 6.95103184320251838*10^33*w^110 - 1.36619380714142793*10^34*w^111 - 2.75392952585525061*10^34*w^112 - 5.41341180867938382*10^34*w^113 - 1.09092877562214174*10^35*w^114 - 2.14469874142875832*10^35*w^115 - 4.32097028943233381*10^35*w^116 - 8.49570533347322114*10^35*w^117 - 1.71123085199590593*10^36*w^118 - 3.36489699668340798*10^36*w^119 - 6.77609298770938033*10^36*w^120 - 1.33255280408502887*10^37*w^121 - 2.68283779756953668*10^37*w^122 - 5.276408273006931*10^37*w^123 - 1.06207339793182247*10^38*w^124 - 2.08898121727857411*10^38*w^125 - 4.20397711553329461*10^38*w^126 - 8.26939241015139211*10^38*w^127 - 1.66384318261588032*10^39*w^128 - 3.27307702078827905*10^39*w^129 - 6.58432284911802168*10^39*w^130 - 1.29533749337113524*10^40*w^131 - 2.60529478801991604*10^40*w^132 - 5.12571157988319144*10^40*w^133 - 1.03074186010626739*10^41*w^134 - 2.02801072779520933*10^41*w^135 - 4.07746673864680627*10^41*w^136 - 8.02290098900331764*10^41*w^137 - 1.61279256096619465*10^42*w^138 - 3.17349546227125781*10^42*w^139 - 6.37843586834017347*10^42*w^140 - 1.25513279431603133*10^43*w^141 - 2.522303982413907*10^43*w^142 - 4.96348624727734919*10^43*w^143 - 9.97305219750501745*10^43*w^144 - 1.962588494853355*10^44*w^145 - 3.94281144821946467*10^44*w^146 - 7.75919758833918938*10^44*w^147 - 1.55858655887999667*10^45*w^148 - 3.06725087036811962*10^45*w^149 - 6.16030949827352179*10^45*w^150 - 1.21234556703836997*10^46*w^151 - 2.43455981550240373*10^46*w^152 - 4.79123922132327033*10^46*w^153 - 9.62020311960028561*10^46*w^154 - 1.8932726674533893*10^47*w^155 - 3.80096098658124356*10^47*w^156 - 7.48034936720958004*10^47*w^157 - 1.50157629325833261*10^48*w^158 - 2.95510873405647113*10^48*w^159 - 5.93124138394364241*10^48*w^160 - 1.16725922046104475*10^49*w^161 - 2.34254166668399839*10^49*w^162 - 4.61001947379737071*10^49*w^163 - 9.25064139510303809*10^49*w^164 - 1.8204513544898763*10^50*w^165 - 3.65256850292281837*10^50*w^166 - 7.18779162979126286*10^50*w^167 - 1.44200260290692749*10^51*w^168 - 2.83759956228982583*10^51*w^169 - 5.69211881928504924*10^51*w^170 - 1.12006970854380731*10^52*w^171 - 2.24657610496470582*10^52*w^172 - 4.42055023686316287*10^52*w^173 - 8.86556757720577852*10^52*w^174 - 1.74439124705686459*10^53*w^175 - 3.49807476651085238*10^53*w^176 - 6.882506768848725*10^53*w^177 - 1.38002706478084357*10^54*w^178 - 2.71508479770492413*10^54*w^179 - 5.443533078373444*10^54*w^180 - 1.0709098302085728*10^55*w^181 - 2.14687906805524299*10^55*w^182 - 4.22331866198495162*10^55*w^183 - 8.46576847614606382*10^55*w^184 - 1.6652707263547692*10^56*w^185 - 3.33776570989005075*10^56*w^186 - 6.56514661754592751*10^56*w^187 - 1.31575327243758426*10^57*w^188 - 2.58780206682435629*10^57*w^189 - 5.18585815736945576*10^57*w^190 - 1.01986597697121265*10^58*w^191 - 2.043585022122517*10^58*w^192 - 4.01863784976150472*10^58*w^193 - 8.05172521919868689*10^58*w^194 - 1.58320285448658611*10^59*w^195 - 3.17181250093073837*10^59*w^196 - 6.2361177212960465*10^59*w^197 - 1.24924170586429147*10^60*w^198 - 2.45589682817979894*10^60*w^199 - 4.91930598869639452*10^60*w^200 + ALARM*w^201 - 3.59319193454601402*Log[Q2/muf2] + 12.2455800185545101*w*Log[Q2/muf2] + 5.68730127560608752*w^2*Log[Q2/muf2] + 30.8539209245343509*w^3*Log[Q2/muf2] + 41.9500233993718052*w^4*Log[Q2/muf2] - 4.16211300577893412*w^5*Log[Q2/muf2] + 58.2366824562608686*w^6*Log[Q2/muf2] - 89.7442597110332658*w^7*Log[Q2/muf2] + 39.3887615181993052*w^8*Log[Q2/muf2] - 472.717617099557533*w^9*Log[Q2/muf2] - 240.346781811904957*w^10*Log[Q2/muf2] - 2045.49092017515288*w^11*Log[Q2/muf2] - 1742.16775180263121*w^12*Log[Q2/muf2] - 8097.40038535775199*w^13*Log[Q2/muf2] - 8143.13415314716998*w^14*Log[Q2/muf2] - 30261.2075877254845*w^15*Log[Q2/muf2] - 32318.2541792660412*w^16*Log[Q2/muf2] - 107828.554306359992*w^17*Log[Q2/muf2] - 115223.450398939303*w^18*Log[Q2/muf2] - 365929.499814161932*w^19*Log[Q2/muf2] - 369610.003040601458*w^20*Log[Q2/muf2] - 1.16878900433515177*10^6*w^21*Log[Q2/muf2] - 1.01756547137491328*10^6*w^22*Log[Q2/muf2] - 3.40728772158497429*10^6*w^23*Log[Q2/muf2] - 1.96417975775202199*10^6*w^24*Log[Q2/muf2] - 8.33107665514362353*10^6*w^25*Log[Q2/muf2] + 1.28498801378893754*10^6*w^26*Log[Q2/muf2] - 1.15807400223558741*10^7*w^27*Log[Q2/muf2] + 4.36368484242812465*10^7*w^28*Log[Q2/muf2] + 4.18434231594494968*10^7*w^29*Log[Q2/muf2] + 3.33561794959195961*10^8*w^30*Log[Q2/muf2] + 5.21892921129583008*10^8*w^31*Log[Q2/muf2] + 1.98259057852313494*10^9*w^32*Log[Q2/muf2] + 3.50462887549613221*10^9*w^33*Log[Q2/muf2] + 1.05499412136640609*10^10*w^34*Log[Q2/muf2] + 1.96582015806559832*10^10*w^35*Log[Q2/muf2] + 5.27151470717813685*10^10*w^36*Log[Q2/muf2] + 1.0100652317520741*10^11*w^37*Log[Q2/muf2] + 2.52869334381091702*10^11*w^38*Log[Q2/muf2] + 4.92576834529470637*10^11*w^39*Log[Q2/muf2] + 1.17870353111650091*10^12*w^40*Log[Q2/muf2] + 2.32015334935539066*10^12*w^41*Log[Q2/muf2] + 5.37870925951701913*10^12*w^42*Log[Q2/muf2] + 1.06609518443046609*10^13*w^43*Log[Q2/muf2] + 2.41451361023496258*10^13*w^44*Log[Q2/muf2] + 4.80846233384535023*10^13*w^45*Log[Q2/muf2] + 1.06985270856759508*10^14*w^46*Log[Q2/muf2] + 2.13768567989173586*10^14*w^47*Log[Q2/muf2] + 4.69049918332103496*10^14*w^48*Log[Q2/muf2] + 9.39436973862632344*10^14*w^49*Log[Q2/muf2] + 2.03847070629177241*10^15*w^50*Log[Q2/muf2] + 4.08972742742941021*10^15*w^51*Log[Q2/muf2] + 8.79397617188345079*10^15*w^52*Log[Q2/muf2] + 1.76649560174076417*10^16*w^53*Log[Q2/muf2] + 3.76994829431654212*10^16*w^54*Log[Q2/muf2] + 7.57971081915672805*10^16*w^55*Log[Q2/muf2] + 1.607432905321785*10^17*w^56*Log[Q2/muf2] + 3.23393906293643007*10^17*w^57*Log[Q2/muf2] + 6.82156494933023936*10^17*w^58*Log[Q2/muf2] + 1.37304336915992958*10^18*w^59*Log[Q2/muf2] + 2.88297262203796654*10^18*w^60*Log[Q2/muf2] + 5.80472369175055976*10^18*w^61*Log[Q2/muf2] + 1.21397989353059411*10^19*w^62*Log[Q2/muf2] + 2.44482354189904103*10^19*w^63*Log[Q2/muf2] + 5.09533316090426254*10^19*w^64*Log[Q2/muf2] + 1.02628663428916884*10^20*w^65*Log[Q2/muf2] + 2.1324196121025642*10^20*w^66*Log[Q2/muf2] + 4.29538458618307338*10^20*w^67*Log[Q2/muf2] + 8.90100352111476319*10^20*w^68*Log[Q2/muf2] + 1.79300330059435493*10^21*w^69*Log[Q2/muf2] + 3.70664545153681363*10^21*w^70*Log[Q2/muf2] + 7.46655147579238984*10^21*w^71*Log[Q2/muf2] + 1.54025932228764678*10^22*w^72*Log[Q2/muf2] + 3.1025414256299298*10^22*w^73*Log[Q2/muf2] + 6.38793051571764331*10^22*w^74*Log[Q2/muf2] + 1.28664671684807409*10^23*w^75*Log[Q2/muf2] + 2.64455550835520561*10^23*w^76*Log[Q2/muf2] + 5.32623211335313672*10^23*w^77*Log[Q2/muf2] + 1.09303829994579928*10^24*w^78*Log[Q2/muf2] + 2.20123124320737504*10^24*w^79*Log[Q2/muf2] + 4.51091835052744856*10^24*w^80*Log[Q2/muf2] + 9.08351901024550817*10^24*w^81*Log[Q2/muf2] + 1.85905350521040514*10^25*w^82*Log[Q2/muf2] + 3.74314798836557221*10^25*w^83*Log[Q2/muf2] + 7.65175760752416649*10^25*w^84*Log[Q2/muf2] + 1.54049461900333663*10^26*w^85*Log[Q2/muf2] + 3.14567104405020472*10^26*w^86*Log[Q2/muf2] + 6.33234792175596616*10^26*w^87*Log[Q2/muf2] + 1.29176803925635503*10^27*w^88*Log[Q2/muf2] + 2.60008550583354289*10^27*w^89*Log[Q2/muf2] + 5.29916816984809113*10^27*w^90*Log[Q2/muf2] + 1.06650281657294838*10^28*w^91*Log[Q2/muf2] + 2.1717634088470358*10^28*w^92*Log[Q2/muf2] + 4.37036735353300615*10^28*w^93*Log[Q2/muf2] + 8.89254229375602245*10^28*w^94*Log[Q2/muf2] + 1.78929803305614957*10^29*w^95*Log[Q2/muf2] + 3.63808255117747671*10^29*w^96*Log[Q2/muf2] + 7.31949309028897754*10^29*w^97*Log[Q2/muf2] + 1.48721845665583803*10^30*w^98*Log[Q2/muf2] + 2.99182023508552561*10^30*w^99*Log[Q2/muf2] + 6.07509555228606767*10^30*w^100*Log[Q2/muf2] + 1.2219876160445*10^31*w^101*Log[Q2/muf2] + 2.479855718761093*10^31*w^102*Log[Q2/muf2] + 4.98762571613112113*10^31*w^103*Log[Q2/muf2] + 1.01160734262613016*10^32*w^104*Log[Q2/muf2] + 2.03438912406568268*10^32*w^105*Log[Q2/muf2] + 4.124067181750554*10^32*w^106*Log[Q2/muf2] + 8.29284042269104816*10^32*w^107*Log[Q2/muf2] + 1.68028287864649805*10^33*w^108*Log[Q2/muf2] + 3.37844190243690024*10^33*w^109*Log[Q2/muf2] + 6.84219726026607059*10^33*w^110*Log[Q2/muf2] + 1.37558393428664448*10^34*w^111*Log[Q2/muf2] + 2.78469670583484236*10^34*w^112*Log[Q2/muf2] + 5.59793493535668483*10^34*w^113*Log[Q2/muf2] + 1.13276814919412034*10^35*w^114*Log[Q2/muf2] + 2.276933834860278*10^35*w^115*Log[Q2/muf2] + 4.605702122390411*10^35*w^116*Log[Q2/muf2] + 9.25690182721846064*10^35*w^117*Log[Q2/muf2] + 1.87176995740384527*10^36*w^118*Log[Q2/muf2] + 3.76169605562472843*10^36*w^119*Log[Q2/muf2] + 7.60361893000237221*10^36*w^120*Log[Q2/muf2] + 1.52796697141980363*10^37*w^121*Log[Q2/muf2] + 3.08750925485338362*10^37*w^122*Log[Q2/muf2] + 6.20390655586532664*10^37*w^123*Log[Q2/muf2] + 1.25321182238457165*10^38*w^124*Log[Q2/muf2] + 2.517942246919566*10^38*w^125*Log[Q2/muf2] + 5.08483306123966566*10^38*w^126*Log[Q2/muf2] + 1.02155842281317439*10^39*w^127*Log[Q2/muf2] + 2.06239640952963992*10^39*w^128*Log[Q2/muf2] + 4.14309401060894508*10^39*w^129*Log[Q2/muf2] + 8.36214319771780118*10^39*w^130*Log[Q2/muf2] + 1.67972143171918373*10^40*w^131*Log[Q2/muf2] + 3.38937359795223129*10^40*w^132*Log[Q2/muf2] + 6.8078031081470015*10^40*w^133*Log[Q2/muf2] + 1.37335769321028085*10^41*w^134*Log[Q2/muf2] + 2.75829003738558462*10^41*w^135*Log[Q2/muf2] + 5.56308779431185124*10^41*w^136*Log[Q2/muf2] + 1.11722776068150692*10^42*w^137*Log[Q2/muf2] + 2.25279416190769598*10^42*w^138*Log[Q2/muf2] + 4.52394846598301774*10^42*w^139*Log[Q2/muf2] + 9.12022350431126671*10^42*w^140*Log[Q2/muf2] + 1.83135577470907313*10^43*w^141*Log[Q2/muf2] + 3.69124240415057397*10^43*w^142*Log[Q2/muf2] + 7.411594652087048*10^43*w^143*Log[Q2/muf2] + 1.49357574309162105*10^44*w^144*Log[Q2/muf2] + 2.99874076257805098*10^44*w^145*Log[Q2/muf2] + 6.04190346878954317*10^44*w^146*Log[Q2/muf2] + 1.21299423422906297*10^45*w^147*Log[Q2/muf2] + 2.44352157744531594*10^45*w^148*Log[Q2/muf2] + 4.90540758412250111*10^45*w^149*Log[Q2/muf2] + 9.88002972647513483*10^45*w^150*Log[Q2/muf2] + 1.98331546528226463*10^46*w^151*Log[Q2/muf2] + 3.99395913401257352*10^46*w^152*Log[Q2/muf2] + 8.01701013442971044*10^46*w^153*Log[Q2/muf2] + 1.61419392591054101*10^47*w^154*Log[Q2/muf2] + 3.2399657136518416*10^47*w^155*Log[Q2/muf2] + 6.52255559851661754*10^47*w^156*Log[Q2/muf2] + 1.30911858132828699*10^48*w^157*Log[Q2/muf2] + 2.63507489107471936*10^48*w^158*Log[Q2/muf2] + 5.28848449101041887*10^48*w^159*Log[Q2/muf2] + 1.06434930492675105*10^49*w^160*Log[Q2/muf2] + 2.13599431711351798*10^49*w^161*Log[Q2/muf2] + 4.298275581579942*10^49*w^162*Log[Q2/muf2] + 8.62558095162465148*10^49*w^163*Log[Q2/muf2] + 1.73550500437920722*10^50*w^164*Log[Q2/muf2] + 3.48256062841814229*10^50*w^165*Log[Q2/muf2] + 7.00618463680691219*10^50*w^166*Log[Q2/muf2] + 1.40583264513258343*10^51*w^167*Log[Q2/muf2] + 2.82789851569448027*10^51*w^168*Log[Q2/muf2] + 5.67408180799466212*10^51*w^169*Log[Q2/muf2] + 1.14123458613041183*10^52*w^170*Log[Q2/muf2] + 2.28974388217987134*10^52*w^171*Log[Q2/muf2] + 4.60486729339783211*10^52*w^172*Log[Q2/muf2] + 9.23867686940814182*10^52*w^173*Log[Q2/muf2] + 1.85777250115924325*10^53*w^174*Log[Q2/muf2] + 3.72705942647592438*10^53*w^175*Log[Q2/muf2] + 7.49381891849099918*10^53*w^176*Log[Q2/muf2] + 1.50334462436735268*10^54*w^177*Log[Q2/muf2] + 3.02239387767351204*10^54*w^178*Log[Q2/muf2] + 6.06301171561368287*10^54*w^179*Log[Q2/muf2] + 1.2188155753246964*10^55*w^180*Log[Q2/muf2] + 2.4448811164443585*10^55*w^181*Log[Q2/muf2] + 4.91434664141118484*10^55*w^182*Log[Q2/muf2] + 9.85753530600100627*10^55*w^183*Log[Q2/muf2] + 1.98123572246681919*10^56*w^184*Log[Q2/muf2] + 3.97394539424823521*10^56*w^185*Log[Q2/muf2] + 7.98639395435081224*10^56*w^186*Log[Q2/muf2] + 1.60184334527791522*10^57*w^187*Log[Q2/muf2] + 3.21892682411369117*10^57*w^188*Log[Q2/muf2] + 6.456012269096684*10^57*w^189*Log[Q2/muf2] + 1.29723539443667276*10^58*w^190*Log[Q2/muf2] + 2.60169461110484349*10^58*w^191*Log[Q2/muf2] + 5.22727372882313955*10^58*w^192*Log[Q2/muf2] + 1.04832851313325008*10^59*w^193*Log[Q2/muf2] + 2.10611394108354193*10^59*w^194*Log[Q2/muf2] + 4.223660275210762*10^59*w^195*Log[Q2/muf2] + 8.48476847220139989*10^59*w^196*Log[Q2/muf2] + 1.70150173396097332*10^60*w^197*Log[Q2/muf2] + 3.41783377338993087*10^60*w^198*Log[Q2/muf2] + 6.85376066347370788*10^60*w^199*Log[Q2/muf2] + 1.37662588626121365*10^61*w^200*Log[Q2/muf2] + 2.10848706793569217*Log[Q2/muf2]^2 + 1.25646803103241349*w*Log[Q2/muf2]^2 + 2.2563133588202837*w^2*Log[Q2/muf2]^2 + 2.00396765651679598*w^3*Log[Q2/muf2]^2 - 11.6686567697201031*w^4*Log[Q2/muf2]^2 - 7.427423060239684*w^5*Log[Q2/muf2]^2 - 38.1975924290809282*w^6*Log[Q2/muf2]^2 - 46.5999611170861391*w^7*Log[Q2/muf2]^2 - 140.764348234594479*w^8*Log[Q2/muf2]^2 - 201.946831707232729*w^9*Log[Q2/muf2]^2 - 510.263597226556659*w^10*Log[Q2/muf2]^2 - 776.492609186780179*w^11*Log[Q2/muf2]^2 - 1800.72927084731181*w^12*Log[Q2/muf2]^2 - 2801.237199022825*w^13*Log[Q2/muf2]^2 - 6180.72615950818989*w^14*Log[Q2/muf2]^2 - 9634.05123936771402*w^15*Log[Q2/muf2]^2 - 20559.5160305732115*w^16*Log[Q2/muf2]^2 - 31586.7014314189182*w^17*Log[Q2/muf2]^2 - 65690.3878260297249*w^18*Log[Q2/muf2]^2 - 97468.0042392898214*w^19*Log[Q2/muf2]^2 - 197897.041472903829*w^20*Log[Q2/muf2]^2 - 273526.666683465815*w^21*Log[Q2/muf2]^2 - 539336.693600371068*w^22*Log[Q2/muf2]^2 - 633241.761338858203*w^23*Log[Q2/muf2]^2 - 1.18077492173928795*10^6*w^24*Log[Q2/muf2]^2 - 725105.068978320037*w^25*Log[Q2/muf2]^2 - 951671.597922441561*w^26*Log[Q2/muf2]^2 + 4.15060874948807009*10^6*w^27*Log[Q2/muf2]^2 + 1.07406046668948962*10^7*w^28*Log[Q2/muf2]^2 + 4.40090008012694995*10^7*w^29*Log[Q2/muf2]^2 + 9.90507638714163395*10^7*w^30*Log[Q2/muf2]^2 + 2.82352109999730965*10^8*w^31*Log[Q2/muf2]^2 + 6.12470881408535662*10^8*w^32*Log[Q2/muf2]^2 + 1.54139619514514221*10^9*w^33*Log[Q2/muf2]^2 + 3.28409470434822741*10^9*w^34*Log[Q2/muf2]^2 + 7.76135026760100919*10^9*w^35*Log[Q2/muf2]^2 + 1.63560418967595377*10^10*w^36*Log[Q2/muf2]^2 + 3.72259033647493556*10^10*w^37*Log[Q2/muf2]^2 + 7.78592224707536829*10^10*w^38*Log[Q2/muf2]^2 + 1.72845673023161001*10^11*w^39*Log[Q2/muf2]^2 + 3.59500735065271602*10^11*w^40*Log[Q2/muf2]^2 + 7.84163313484151424*10^11*w^41*Log[Q2/muf2]^2 + 1.62392842085170192*10^12*w^42*Log[Q2/muf2]^2 + 3.49636973574790075*10^12*w^43*Log[Q2/muf2]^2 + 7.21551921171273639*10^12*w^44*Log[Q2/muf2]^2 + 1.53808904066843945*10^13*w^45*Log[Q2/muf2]^2 + 3.165106715310506*10^13*w^46*Log[Q2/muf2]^2 + 6.69398588111700042*10^13*w^47*Log[Q2/muf2]^2 + 1.37419348042631673*10^14*w^48*Log[Q2/muf2]^2 + 2.8879585117851794*10^14*w^49*Log[Q2/muf2]^2 + 5.916490141337916*10^14*w^50*Log[Q2/muf2]^2 + 1.23693851361846078*10^15*w^51*Log[Q2/muf2]^2 + 2.52960661745231665*10^15*w^52*Log[Q2/muf2]^2 + 5.26568482576266845*10^15*w^53*Log[Q2/muf2]^2 + 1.07520031671648311*10^16*w^54*Log[Q2/muf2]^2 + 2.22998894789875992*10^16*w^55*Log[Q2/muf2]^2 + 4.5472320898186584*10^16*w^56*Log[Q2/muf2]^2 + 9.40165965300078041*10^16*w^57*Log[Q2/muf2]^2 + 1.91480902137949035*10^17*w^58*Log[Q2/muf2]^2 + 3.94833606534942044*10^17*w^59*Log[Q2/muf2]^2 + 8.03281165136536372*10^17*w^60*Log[Q2/muf2]^2 + 1.65249468974682701*10^18*w^61*Log[Q2/muf2]^2 + 3.35871867801792897*10^18*w^62*Log[Q2/muf2]^2 + 6.89534253049641358*10^18*w^63*Log[Q2/muf2]^2 + 1.40026495968744003*10^19*w^64*Log[Q2/muf2]^2 + 2.86950570990024396*10^19*w^65*Log[Q2/muf2]^2 + 5.822606814054966*10^19*w^66*Log[Q2/muf2]^2 + 1.19128938861588989*10^20*w^67*Log[Q2/muf2]^2 + 2.4155399707714067*10^20*w^68*Log[Q2/muf2]^2 + 4.93505356983195652*10^20*w^69*Log[Q2/muf2]^2 + 1.0000050198500156*10^21*w^70*Log[Q2/muf2]^2 + 2.04042991959389126*10^21*w^71*Log[Q2/muf2]^2 + 4.13208177409311428*10^21*w^72*Log[Q2/muf2]^2 + 8.42142107119535273*10^21*w^73*Log[Q2/muf2]^2 + 1.70447395413132069*10^22*w^74*Log[Q2/muf2]^2 + 3.47017642401385486*10^22*w^75*Log[Q2/muf2]^2 + 7.019930866895507*10^22*w^76*Log[Q2/muf2]^2 + 1.4278425622724507*10^23*w^77*Log[Q2/muf2]^2 + 2.8870509171290127*10^23*w^78*Log[Q2/muf2]^2 + 5.86711586615999208*10^23*w^79*Log[Q2/muf2]^2 + 1.18578637625357412*10^24*w^80*Log[Q2/muf2]^2 + 2.40786136317948109*10^24*w^81*Log[Q2/muf2]^2 + 4.86445608199148291*10^24*w^82*Log[Q2/muf2]^2 + 9.87057525571700625*10^24*w^83*Log[Q2/muf2]^2 + 1.99332603715012258*10^25*w^84*Log[Q2/muf2]^2 + 4.04198644400224538*10^25*w^85*Log[Q2/muf2]^2 + 8.15970972595294376*10^25*w^86*Log[Q2/muf2]^2 + 1.65356780357503571*10^26*w^87*Log[Q2/muf2]^2 + 3.33699657814833184*10^26*w^88*Log[Q2/muf2]^2 + 6.75855626511547654*10^26*w^89*Log[Q2/muf2]^2 + 1.36348579668284247*10^27*w^90*Log[Q2/muf2]^2 + 2.76005479411812119*10^27*w^91*Log[Q2/muf2]^2 + 5.56654304732907434*10^27*w^92*Log[Q2/muf2]^2 + 1.12625782788985848*10^28*w^93*Log[Q2/muf2]^2 + 2.2708289946660227*10^28*w^94*Log[Q2/muf2]^2 + 4.59236641451472015*10^28*w^95*Log[Q2/muf2]^2 + 9.25696917427640394*10^28*w^96*Log[Q2/muf2]^2 + 1.87125976270219581*10^29*w^97*Log[Q2/muf2]^2 + 3.77101641574810443*10^29*w^98*Log[Q2/muf2]^2 + 7.61989417541518215*10^29*w^99*Log[Q2/muf2]^2 + 1.53522214007223794*10^30*w^100*Log[Q2/muf2]^2 + 3.10097323017978073*10^30*w^101*Log[Q2/muf2]^2 + 6.24631205765989529*10^30*w^102*Log[Q2/muf2]^2 + 1.26123730962751667*10^31*w^103*Log[Q2/muf2]^2 + 2.53998337231660604*10^31*w^104*Log[Q2/muf2]^2 + 5.12695563903144761*10^31*w^105*Log[Q2/muf2]^2 + 1.03230181327533384*10^32*w^106*Log[Q2/muf2]^2 + 2.08304850920595528*10^32*w^107*Log[Q2/muf2]^2 + 4.19337701660962299*10^32*w^108*Log[Q2/muf2]^2 + 8.45918228581059691*10^32*w^109*Log[Q2/muf2]^2 + 1.70260668647203308*10^33*w^110*Log[Q2/muf2]^2 + 3.43366362045130627*10^33*w^111*Log[Q2/muf2]^2 + 6.90985406188013798*10^33*w^112*Log[Q2/muf2]^2 + 1.39314986000093671*10^34*w^113*Log[Q2/muf2]^2 + 2.80309387173139365*10^34*w^114*Log[Q2/muf2]^2 + 5.65012767135419831*10^34*w^115*Log[Q2/muf2]^2 + 1.13665853634670738*10^35*w^116*Log[Q2/muf2]^2 + 2.29059314311523759*10^35*w^117*Log[Q2/muf2]^2 + 4.60738733851951132*10^35*w^118*Log[Q2/muf2]^2 + 9.28271963563161512*10^35*w^119*Log[Q2/muf2]^2 + 1.86689495390838841*10^36*w^120*Log[Q2/muf2]^2 + 3.76051947551315873*10^36*w^121*Log[Q2/muf2]^2 + 7.56193710667865866*10^36*w^122*Log[Q2/muf2]^2 + 1.52290570890854024*10^37*w^123*Log[Q2/muf2]^2 + 3.061972820449983*10^37*w^124*Log[Q2/muf2]^2 + 6.16534682232104972*10^37*w^125*Log[Q2/muf2]^2 + 1.239456539409463*10^38*w^126*Log[Q2/muf2]^2 + 2.49521322045900558*10^38*w^127*Log[Q2/muf2]^2 + 5.01567242897995404*10^38*w^128*Log[Q2/muf2]^2 + 1.00955363550356521*10^39*w^129*Log[Q2/muf2]^2 + 2.02908723715937082*10^39*w^130*Log[Q2/muf2]^2 + 4.083459756539853*10^39*w^131*Log[Q2/muf2]^2 + 8.20637598163860987*10^39*w^132*Log[Q2/muf2]^2 + 1.65123748504613272*10^40*w^133*Log[Q2/muf2]^2 + 3.31807620945472279*10^40*w^134*Log[Q2/muf2]^2 + 6.67541225159873478*10^40*w^135*Log[Q2/muf2]^2 + 1.34125196517053834*10^41*w^136*Log[Q2/muf2]^2 + 2.69797900968694304*10^41*w^137*Log[Q2/muf2]^2 + 5.42035821043339817*10^41*w^138*Log[Q2/muf2]^2 + 1.09017276376966363*10^42*w^139*Log[Q2/muf2]^2 + 2.18999680955078541*10^42*w^140*Log[Q2/muf2]^2 + 4.40405254378371815*10^42*w^141*Log[Q2/muf2]^2 + 8.84628418121503396*10^42*w^142*Log[Q2/muf2]^2 + 1.77874604354586767*10^43*w^143*Log[Q2/muf2]^2 + 3.57259686396788299*10^43*w^144*Log[Q2/muf2]^2 + 7.18262791707513359*10^43*w^145*Log[Q2/muf2]^2 + 1.44250213083705194*10^44*w^146*Log[Q2/muf2]^2 + 2.89977456376646923*10^44*w^147*Log[Q2/muf2]^2 + 5.82319923110806839*10^44*w^148*Log[Q2/muf2]^2 + 1.17046879915884737*10^45*w^149*Log[Q2/muf2]^2 + 2.35029729159273026*10^45*w^150*Log[Q2/muf2]^2 + 4.72360210296855028*10^45*w^151*Log[Q2/muf2]^2 + 9.48424969694650977*10^45*w^152*Log[Q2/muf2]^2 + 1.90593285102427758*10^46*w^153*Log[Q2/muf2]^2 + 3.82652973899057*10^46*w^154*Log[Q2/muf2]^2 + 7.68892312316204314*10^46*w^155*Log[Q2/muf2]^2 + 1.5435898018137465*10^47*w^156*Log[Q2/muf2]^2 + 3.10134262549715527*10^47*w^157*Log[Q2/muf2]^2 + 6.22566897801854984*10^47*w^158*Log[Q2/muf2]^2 + 1.25072786374752385*10^48*w^159*Log[Q2/muf2]^2 + 2.51055628043935809*10^48*w^160*Log[Q2/muf2]^2 + 5.04321133338335085*10^48*w^161*Log[Q2/muf2]^2 + 1.01224603425920167*10^49*w^162*Log[Q2/muf2]^2 + 2.03322329852496447*10^49*w^163*Log[Q2/muf2]^2 + 4.08071866036841594*10^49*w^164*Log[Q2/muf2]^2 + 8.19593961343268156*10^49*w^165*Log[Q2/muf2]^2 + 1.64484063765514051*10^50*w^166*Log[Q2/muf2]^2 + 3.30331718629815861*10^50*w^167*Log[Q2/muf2]^2 + 6.62902504280529777*10^50*w^168*Log[Q2/muf2]^2 + 1.33119493105958476*10^51*w^169*Log[Q2/muf2]^2 + 2.67125970938316943*10^51*w^170*Log[Q2/muf2]^2 + 5.36382736447851537*10^51*w^171*Log[Q2/muf2]^2 + 1.0762794878243686*10^52*w^172*Log[Q2/muf2]^2 + 2.16098378204702799*10^52*w^173*Log[Q2/muf2]^2 + 4.33589043693909474*10^52*w^174*Log[Q2/muf2]^2 + 8.705095596506124*10^52*w^175*Log[Q2/muf2]^2 + 1.7465359708506877*10^53*w^176*Log[Q2/muf2]^2 + 3.50624750166829198*10^53*w^177*Log[Q2/muf2]^2 + 7.03435702543023446*10^53*w^178*Log[Q2/muf2]^2 + 1.41208283976251438*10^54*w^179*Log[Q2/muf2]^2 + 2.83282981759221375*10^54*w^180*Log[Q2/muf2]^2 + 5.686275408092597*10^54*w^181*Log[Q2/muf2]^2 + 1.1406890463461327*10^55*w^182*Log[Q2/muf2]^2 + 2.28953442408190862*10^55*w^183*Log[Q2/muf2]^2 + 4.592680196927848*10^55*w^184*Log[Q2/muf2]^2 + 9.21763358213450231*10^55*w^185*Log[Q2/muf2]^2 + 1.84892232962170679*10^56*w^186*Log[Q2/muf2]^2 + 3.71061608947490814*10^56*w^187*Log[Q2/muf2]^2 + 7.44262234844351329*10^56*w^188*Log[Q2/muf2]^2 + 1.49357906949136539*10^57*w^189*Log[Q2/muf2]^2 + 2.99563862776819409*10^57*w^190*Log[Q2/muf2]^2 + 6.01128428218750151*10^57*w^191*Log[Q2/muf2]^2 + 1.20561934071210172*10^58*w^192*Log[Q2/muf2]^2 + 2.41915869357904374*10^58*w^193*Log[Q2/muf2]^2 + 4.851650509020353*10^58*w^194*Log[Q2/muf2]^2 + 9.73465665942719927*10^58*w^195*Log[Q2/muf2]^2 + 1.95221864637861975*10^59*w^196*Log[Q2/muf2]^2 + 3.91685241851607316*10^59*w^197*Log[Q2/muf2]^2 + 7.854673447688145*10^59*w^198*Log[Q2/muf2]^2 + 1.57585090864217099*10^60*w^199*Log[Q2/muf2]^2 + 3.16001820838936638*10^60*w^200*Log[Q2/muf2]^2 - 0.301653294356829853*Log[Q2/muf2]^3 - 0.841301971740820262*w*Log[Q2/muf2]^3 - 1.81766150454760807*w^2*Log[Q2/muf2]^3 - 4.02923161403738975*w^3*Log[Q2/muf2]^3 - 6.45504464697350779*w^4*Log[Q2/muf2]^3 - 12.5894099456652917*w^5*Log[Q2/muf2]^3 - 22.6514717798127622*w^6*Log[Q2/muf2]^3 - 43.2017508467968249*w^7*Log[Q2/muf2]^3 - 79.1598414347366602*w^8*Log[Q2/muf2]^3 - 150.001069351950721*w^9*Log[Q2/muf2]^3 - 276.963340502450969*w^10*Log[Q2/muf2]^3 - 523.376570160409441*w^11*Log[Q2/muf2]^3 - 969.996486965864586*w^12*Log[Q2/muf2]^3 - 1829.42029208692232*w^13*Log[Q2/muf2]^3 - 3395.59718491422978*w^14*Log[Q2/muf2]^3 - 6390.78400688088291*w^15*Log[Q2/muf2]^3 - 11859.9726240070365*w^16*Log[Q2/muf2]^3 - 22262.9397649137003*w^17*Log[Q2/muf2]^3 - 41248.7345933334154*w^18*Log[Q2/muf2]^3 - 77164.3838012592398*w^19*Log[Q2/muf2]^3 - 142531.351849712143*w^20*Log[Q2/muf2]^3 - 265427.050530377547*w^21*Log[Q2/muf2]^3 - 487959.736833754322*w^22*Log[Q2/muf2]^3 - 903226.8612755733*w^23*Log[Q2/muf2]^3 - 1.64920422841496058*10^6*w^24*Log[Q2/muf2]^3 - 3.02795125564611953*10^6*w^25*Log[Q2/muf2]^3 - 5.47542312509546517*10^6*w^26*Log[Q2/muf2]^3 - 9.94006800519930187*10^6*w^27*Log[Q2/muf2]^3 - 1.77246202135138743*10^7*w^28*Log[Q2/muf2]^3 - 3.16564017615199206*10^7*w^29*Log[Q2/muf2]^3 - 5.52677012570115306*10^7*w^30*Log[Q2/muf2]^3 - 9.62514945311227746*10^7*w^31*Log[Q2/muf2]^3 - 1.62342086332109618*10^8*w^32*Log[Q2/muf2]^3 - 2.7071472938917655*10^8*w^33*Log[Q2/muf2]^3 - 4.27913457681489*10^8*w^34*Log[Q2/muf2]^3 - 6.51309468753253764*10^8*w^35*Log[Q2/muf2]^3 - 8.73895830045464694*10^8*w^36*Log[Q2/muf2]^3 - 9.70695656419885782*10^8*w^37*Log[Q2/muf2]^3 - 3.17182473648131876*10^8*w^38*Log[Q2/muf2]^3 + 2.32552830936807967*10^9*w^39*Log[Q2/muf2]^3 + 1.08214782094428067*10^10*w^40*Log[Q2/muf2]^3 + 3.29420189263503135*10^10*w^41*Log[Q2/muf2]^3 + 8.93846159681013646*10^10*w^42*Log[Q2/muf2]^3 + 2.21990016395050418*10^11*w^43*Log[Q2/muf2]^3 + 5.33688201669350861*10^11*w^44*Log[Q2/muf2]^3 + 1.2330125205008984*10^12*w^45*Log[Q2/muf2]^3 + 2.80917784753743856*10^12*w^46*Log[Q2/muf2]^3 + 6.25422224432772639*10^12*w^47*Log[Q2/muf2]^3 + 1.38235746415584093*10^13*w^48*Log[Q2/muf2]^3 + 3.00920926866515001*10^13*w^49*Log[Q2/muf2]^3 + 6.52332199898489131*10^13*w^50*Log[Q2/muf2]^3 + 1.39881279424752582*10^14*w^51*Log[Q2/muf2]^3 + 2.99177991595805049*10^14*w^52*Log[Q2/muf2]^3 + 6.34659852654092183*10^14*w^53*Log[Q2/muf2]^3 + 1.34409054886809328*10^15*w^54*Log[Q2/muf2]^3 + 2.82834880735735409*10^15*w^55*Log[Q2/muf2]^3 + 5.94504568390676725*10^15*w^56*Log[Q2/muf2]^3 + 1.24319191249028316*10^16*w^57*Log[Q2/muf2]^3 + 2.59772591759267908*10^16*w^58*Log[Q2/muf2]^3 + 5.40513297936614222*10^16*w^59*Log[Q2/muf2]^3 + 1.12407147907615165*10^17*w^60*Log[Q2/muf2]^3 + 2.3293721396024707*10^17*w^61*Log[Q2/muf2]^3 + 4.82534215874212396*10^17*w^62*Log[Q2/muf2]^3 + 9.96567069733529*10^17*w^63*Log[Q2/muf2]^3 + 2.05768059182498106*10^18*w^64*Log[Q2/muf2]^3 + 4.23761806253765925*10^18*w^65*Log[Q2/muf2]^3 + 8.72556000677612517*10^18*w^66*Log[Q2/muf2]^3 + 1.79260544197049453*10^19*w^67*Log[Q2/muf2]^3 + 3.68238122287601356*10^19*w^68*Log[Q2/muf2]^3 + 7.54941343224029651*10^19*w^69*Log[Q2/muf2]^3 + 1.54763498616398552*10^20*w^70*Log[Q2/muf2]^3 + 3.16711684635860086*10^20*w^71*Log[Q2/muf2]^3 + 6.48102828828517688*10^20*w^72*Log[Q2/muf2]^3 + 1.32418158354635324*10^21*w^73*Log[Q2/muf2]^3 + 2.70548657736797968*10^21*w^74*Log[Q2/muf2]^3 + 5.51998278831687214*10^21*w^75*Log[Q2/muf2]^3 + 1.12624182351655469*10^22*w^76*Log[Q2/muf2]^3 + 2.29498804018120436*10^22*w^77*Log[Q2/muf2]^3 + 4.67666506063213802*10^22*w^78*Log[Q2/muf2]^3 + 9.51916547300920953*10^22*w^79*Log[Q2/muf2]^3 + 1.9376378404217722*10^23*w^80*Log[Q2/muf2]^3 + 3.94001700947079607*10^23*w^81*Log[Q2/muf2]^3 + 8.01194007708417607*10^23*w^82*Log[Q2/muf2]^3 + 1.62767721315235821*10^24*w^83*Log[Q2/muf2]^3 + 3.30685498283677247*10^24*w^84*Log[Q2/muf2]^3 + 6.71254844222480495*10^24*w^85*Log[Q2/muf2]^3 + 1.36262871527441653*10^25*w^86*Log[Q2/muf2]^3 + 2.76390693542753516*10^25*w^87*Log[Q2/muf2]^3 + 5.60645296163464295*10^25*w^88*Log[Q2/muf2]^3 + 1.13641153194387587*10^26*w^89*Log[Q2/muf2]^3 + 2.30357665460539136*10^26*w^90*Log[Q2/muf2]^3 + 4.666339619116581*10^26*w^91*Log[Q2/muf2]^3 + 9.45300789739789688*10^26*w^92*Log[Q2/muf2]^3 + 1.9137788697966257*10^27*w^93*Log[Q2/muf2]^3 + 3.87466077910420161*10^27*w^94*Log[Q2/muf2]^3 + 7.84012342518933716*10^27*w^95*Log[Q2/muf2]^3 + 1.58647172508608038*10^28*w^96*Log[Q2/muf2]^3 + 3.20853196937555*10^28*w^97*Log[Q2/muf2]^3 + 6.48933995122017198*10^28*w^98*Log[Q2/muf2]^3 + 1.31182205829582199*10^29*w^99*Log[Q2/muf2]^3 + 2.65197393174650996*10^29*w^100*Log[Q2/muf2]^3 + 5.358682307509097*10^29*w^101*Log[Q2/muf2]^3 + 1.08284528698407072*10^30*w^102*Log[Q2/muf2]^3 + 2.18716804320217005*10^30*w^103*Log[Q2/muf2]^3 + 4.41791341442785178*10^30*w^104*Log[Q2/muf2]^3 + 8.92013350062979297*10^30*w^105*Log[Q2/muf2]^3 + 1.80112743183322031*10^31*w^106*Log[Q2/muf2]^3 + 3.63535970309876482*10^31*w^107*Log[Q2/muf2]^3 + 7.33785060192498477*10^31*w^108*Log[Q2/muf2]^3 + 1.48057380103968347*10^32*w^109*Log[Q2/muf2]^3 + 2.98750994167217638*10^32*w^110*Log[Q2/muf2]^3 + 6.02611521570037707*10^32*w^111*Log[Q2/muf2]^3 + 1.21557894649718252*10^33*w^112*Log[Q2/muf2]^3 + 2.4512410233265742*10^33*w^113*Log[Q2/muf2]^3 + 4.94317614022038683*10^33*w^114*Log[Q2/muf2]^3 + 9.96531320085476984*10^33*w^115*Log[Q2/muf2]^3 + 2.00905856185406722*10^34*w^116*Log[Q2/muf2]^3 + 4.04917124316260556*10^34*w^117*Log[Q2/muf2]^3 + 8.16123762150361871*10^34*w^118*Log[Q2/muf2]^3 + 1.64446406596301291*10^35*w^119*Log[Q2/muf2]^3 + 3.31366532195195695*10^35*w^120*Log[Q2/muf2]^3 + 6.67540300035179845*10^35*w^121*Log[Q2/muf2]^3 + 1.34481266607595706*10^36*w^122*Log[Q2/muf2]^3 + 2.70854688730187826*10^36*w^123*Log[Q2/muf2]^3 + 5.45539186719332171*10^36*w^124*Log[Q2/muf2]^3 + 1.09852790432611345*10^37*w^125*Log[Q2/muf2]^3 + 2.21213100232413946*10^37*w^126*Log[Q2/muf2]^3 + 4.45359850237559951*10^37*w^127*Log[Q2/muf2]^3 + 8.96655219865574946*10^37*w^128*Log[Q2/muf2]^3 + 1.80486601492519838*10^38*w^129*Log[Q2/muf2]^3 + 3.63310754609315188*10^38*w^130*Log[Q2/muf2]^3 + 7.31174279110214667*10^38*w^131*Log[Q2/muf2]^3 + 1.47155659590542304*10^39*w^132*Log[Q2/muf2]^3 + 2.96105464720758558*10^39*w^133*Log[Q2/muf2]^3 + 5.95838979292174421*10^39*w^134*Log[Q2/muf2]^3 + 1.19874983419857348*10^40*w^135*Log[Q2/muf2]^3 + 2.41179771502760723*10^40*w^136*Log[Q2/muf2]^3 + 4.85147613770583007*10^40*w^137*Log[Q2/muf2]^3 + 9.75931274893357982*10^40*w^138*Log[Q2/muf2]^3 + 1.96285672325716435*10^41*w^139*Log[Q2/muf2]^3 + 3.94793448217628995*10^41*w^140*Log[Q2/muf2]^3 + 7.93923088186851785*10^41*w^141*Log[Q2/muf2]^3 + 1.59660898026574558*10^42*w^142*Log[Q2/muf2]^3 + 3.21032359021433929*10^42*w^143*Log[Q2/muf2]^3 + 6.45520994913269673*10^42*w^144*Log[Q2/muf2]^3 + 1.29779118575437712*10^43*w^145*Log[Q2/muf2]^3 + 2.609217467536003*10^43*w^146*Log[Q2/muf2]^3 + 5.24506947332725352*10^43*w^147*Log[Q2/muf2]^3 + 1.05439398818146336*10^44*w^148*Log[Q2/muf2]^3 + 2.11930072658886292*10^44*w^149*Log[Q2/muf2]^3 + 4.25983395613370875*10^44*w^150*Log[Q2/muf2]^3 + 8.56116938538314608*10^44*w^151*Log[Q2/muf2]^3 + 1.72061476805977338*10^45*w^152*Log[Q2/muf2]^3 + 3.45761597964067775*10^45*w^153*Log[Q2/muf2]^3 + 6.94831876086549171*10^45*w^154*Log[Q2/muf2]^3 + 1.39613485102623483*10^46*w^155*Log[Q2/muf2]^3 + 2.80533420906670154*10^46*w^156*Log[Q2/muf2]^3 + 5.63622728992087802*10^46*w^157*Log[Q2/muf2]^3 + 1.13240490349964414*10^47*w^158*Log[Q2/muf2]^3 + 2.27490637767323752*10^47*w^159*Log[Q2/muf2]^3 + 4.57019176109459378*10^47*w^160*Log[Q2/muf2]^3 + 9.18027434347806896*10^47*w^161*Log[Q2/muf2]^3 + 1.84410552283574106*10^48*w^162*Log[Q2/muf2]^3 + 3.70397398916097354*10^48*w^163*Log[Q2/muf2]^3 + 7.43975667592885903*10^48*w^164*Log[Q2/muf2]^3 + 1.49418100953419688*10^49*w^165*Log[Q2/muf2]^3 + 3.00093173694678853*10^49*w^166*Log[Q2/muf2]^3 + 6.02648730054783974*10^49*w^167*Log[Q2/muf2]^3 + 1.21026531086931772*10^50*w^168*Log[Q2/muf2]^3 + 2.43026496062223227*10^50*w^169*Log[Q2/muf2]^3 + 4.88016684331857227*10^50*w^170*Log[Q2/muf2]^3 + 9.79882091934530424*10^50*w^171*Log[Q2/muf2]^3 + 1.96752734694632191*10^51*w^172*Log[Q2/muf2]^3 + 3.950273649811307*10^51*w^173*Log[Q2/muf2]^3 + 7.93124197322091434*10^51*w^174*Log[Q2/muf2]^3 + 1.59226719126185854*10^52*w^175*Log[Q2/muf2]^3 + 3.19667232280896419*10^52*w^176*Log[Q2/muf2]^3 + 6.41715083280314191*10^52*w^177*Log[Q2/muf2]^3 + 1.28823063186754669*10^53*w^178*Log[Q2/muf2]^3 + 2.58587851503365564*10^53*w^179*Log[Q2/muf2]^3 + 5.19074492302331152*10^53*w^180*Log[Q2/muf2]^3 + 1.04187471503017601*10^54*w^181*Log[Q2/muf2]^3 + 2.09126088549975004*10^54*w^182*Log[Q2/muf2]^3 + 4.19726357056648387*10^54*w^183*Log[Q2/muf2]^3 + 8.42424545173519938*10^54*w^184*Log[Q2/muf2]^3 + 1.69068273900839672*10^55*w^185*Log[Q2/muf2]^3 + 3.39312462179112303*10^55*w^186*Log[Q2/muf2]^3 + 6.80933688959713373*10^55*w^187*Log[Q2/muf2]^3 + 1.36652085671676338*10^56*w^188*Log[Q2/muf2]^3 + 2.74218005983242187*10^56*w^189*Log[Q2/muf2]^3 + 5.50277755550011477*10^56*w^190*Log[Q2/muf2]^3 + 1.10417296615624861*10^57*w^191*Log[Q2/muf2]^3 + 2.21563595605329032*10^57*w^192*Log[Q2/muf2]^3 + 4.44559330500844554*10^57*w^193*Log[Q2/muf2]^3 + 8.920045263766092*10^57*w^194*Log[Q2/muf2]^3 + 1.7896794438552184*10^58*w^195*Log[Q2/muf2]^3 + 3.59078423914173371*10^58*w^196*Log[Q2/muf2]^3 + 7.20402205278507398*10^58*w^197*Log[Q2/muf2]^3 + 1.4453282637139757*10^59*w^198*Log[Q2/muf2]^3 + 2.89954857524335623*10^59*w^199*Log[Q2/muf2]^3 + 5.81701112488015643*10^59*w^200*Log[Q2/muf2]^3, ALARM*w^201, 6.24014698058030304 + 31.4178051837593249*w + 61.1725104446090414*w^2 + 70.6837419372435444*w^3 + 63.4130122184795544*w^4 + 28.27204200007376*w^5 - 58.3766424677592543*w^6 - 262.191864036723583*w^7 - 701.120255526323842*w^8 - 1641.20153248031151*w^9 - 3585.50108376956554*w^10 - 7600.010957864529*w^11 - 15743.6439527148337*w^12 - 32259.450506101843*w^13 - 65419.2965168311567*w^14 - 132022.400347409446*w^15 - 264971.893642243054*w^16 - 530528.112812726091*w^17 - 1.05881335581183551*10^6*w^18 - 2.11051181637696387*10^6*w^19 - 4.19842024425875207*10^6*w^20 - 8.346454592953684*10^6*w^21 - 1.65711658064878129*10^7*w^22 - 3.28902383568104847*10^7*w^23 - 6.52234244075239977*10^7*w^24 - 1.29326446340456032*10^8*w^25 - 2.56279931498994703*10^8*w^26 - 5.07854594480070107*10^8*w^27 - 1.00597767019332906*10^9*w^28 - 1.99280751806172554*10^9*w^29 - 3.94658877906300453*10^9*w^30 - 7.81672701708509433*10^9*w^31 - 1.54791230571773646*10^10*w^32 - 3.06566913688836801*10^10*w^33 - 6.07086084470972316*10^10*w^34 - 1.20237237428021686*10^11*w^35 - 2.38118891298209942*10^11*w^36 - 4.71645323397958695*10^11*w^37 - 9.34153124117143856*10^11*w^38 - 1.85049756821619012*10^12*w^39 - 3.66564733019753203*10^12*w^40 - 7.26240610205334571*10^12*w^41 - 1.43883220350204372*10^13*w^42 - 2.85106021259563279*10^13*w^43 - 5.64947890578530301*10^13*w^44 - 1.11963226246199787*10^14*w^45 - 2.21897616379001421*10^14*w^46 - 4.39838194025668427*10^14*w^47 - 8.71860022786065964*10^14*w^48 - 1.72846873279472599*10^15*w^49 - 3.42682748672136853*10^15*w^50 - 6.79487808605819924*10^15*w^51 - 1.34737599852634087*10^16*w^52 - 2.67209814384752135*10^16*w^53 - 5.29950079630747387*10^16*w^54 - 1.05116705956674366*10^17*w^55 - 2.08510694327906301*10^17*w^56 - 4.13653745142997916*10^17*w^57 - 8.20665062034146747*10^17*w^58 - 1.62833905122517949*10^18*w^59 - 3.23105537417338871*10^18*w^60 - 6.41197507024670771*10^18*w^61 - 1.27250660944839305*10^19*w^62 - 2.5256558059846554*10^19*w^63 - 5.01313116611570882*10^19*w^64 - 9.95148721400766897*10^19*w^65 - 1.97554794224669683*10^20*w^66 - 3.92219684264202016*10^20*w^67 - 7.787385159280574*10^20*w^68 - 1.54630246599478643*10^21*w^69 - 3.07055888185351067*10^21*w^70 - 6.09788620401052131*10^21*w^71 - 1.21104720685498776*10^22*w^72 - 2.40536061144150619*10^22*w^73 - 4.77769956697729602*10^22*w^74 - 9.49059376421251181*10^22*w^75 - 1.88532867681469953*10^23*w^76 - 3.745547271977498*10^23*w^77 - 7.44153002900562056*10^23*w^78 - 1.47857173548597535*10^24*w^79 - 2.93792633294604287*10^24*w^80 - 5.83809774049996408*10^24*w^81 - 1.16016497321941442*10^25*w^82 - 2.30567935603897132*10^25*w^83 - 4.58242732481531191*10^25*w^84 - 9.10797669425338377*10^25*w^85 - 1.81036162146672095*10^26*w^86 - 3.59863119451141196*10^26*w^87 - 7.15362275608993436*10^26*w^88 - 1.42213981747389939*10^27*w^89 - 2.82731918162447679*10^27*w^90 - 5.62126406906809*10^27*w^91 - 1.11765822130069287*10^28*w^92 - 2.22233606564065267*10^28*w^93 - 4.41901973247824639*10^28*w^94 - 8.78753287957462333*10^28*w^95 - 1.7475237636878644*10^29*w^96 - 3.47538724489988533*10^29*w^97 - 6.91190953517213355*10^29*w^98 - 1.37472579746661952*10^30*w^99 - 2.73431461341612778*10^30*w^100 - 5.43880296481488457*10^30*w^101 - 1.08186276854352934*10^31*w^102 - 2.1521014847856206*10^31*w^103 - 4.28121442257943003*10^31*w^104 - 8.51710986362831694*10^31*w^105 - 1.69445813245437913*10^32*w^106 - 3.37124113964770751*10^32*w^107 - 6.70751712224020316*10^32*w^108 - 1.334607370597886*10^33*w^109 - 2.65557105773159248*10^33*w^110 - 5.28422734464698648*10^33*w^111 - 1.05151974483007314*10^34*w^112 - 2.09253127725775874*10^34*w^113 - 4.16426689113615273*10^34*w^114 - 8.28749339646649215*10^34*w^115 - 1.64937579440337835*10^35*w^116 - 3.28271784691126934*10^35*w^117 - 6.53369710217069692*10^35*w^118 - 1.30047334335928948*10^36*w^119 - 2.5885415552020877*10^36*w^120 - 5.15258736835270577*10^36*w^121 - 1.02566740258876417*10^37*w^122 - 2.04175589227298114*10^37*w^123 - 4.06454365144263496*10^37*w^124 - 8.09161853271778907*10^37*w^125 - 1.61090330044445069*10^38*w^126 - 3.20714615524135257*10^38*w^127 - 6.38525513936902813*10^38*w^128 - 1.27131321408258453*10^39*w^129 - 2.53126058865021283*10^39*w^130 - 5.04005835151314665*10^39*w^131 - 1.00356160427792094*10^40*w^132 - 1.99832694577067737*10^40*w^133 - 3.97922594042723645*10^40*w^134 - 7.92399744347817387*10^40*w^135 - 1.57797235407389294*10^41*w^136 - 3.14244567486119761*10^41*w^137 - 6.25814033554360653*10^41*w^138 - 1.24633791485095859*10^42*w^139 - 2.4821912948922447*10^42*w^140 - 4.94364591047633486*10^42*w^141 - 9.84618983874075207*10^42*w^142 - 1.9611075398733228*10^43*w^143 - 3.906098284513696*10^43*w^144 - 7.78031142151267033*10^43*w^145 - 1.54974115554528361*10^44*w^146 - 3.0869750545473815*10^44*w^147 - 6.14915258100225888*10^44*w^148 - 1.2249233348053894*10^45*w^149 - 2.44011655854365851*10^45*w^150 - 4.86097576869710618*10^45*w^151 - 9.683764077639128*10^45*w^152 - 1.92919401051066582*10^46*w^153 - 3.84339754982400101*10^46*w^154 - 7.65711945936031101*10^46*w^155 - 1.52553817483516624*10^47*w^156 - 3.03942341172291469*10^47*w^157 - 6.05573303407049872*10^47*w^158 - 1.20656985579420719*10^48*w^159 - 2.40406090516994432*10^48*w^160 - 4.79014287997230155*10^48*w^161 - 9.54461844618509733*10^48*w^162 - 1.90185964565209066*10^49*w^163 - 3.78970425095181033*10^49*w^164 - 7.55164820262193614*10^49*w^165 - 1.50482157725012793*10^50*w^166 - 2.99873190418863255*10^50*w^167 - 5.97581258357174048*10^50*w^168 - 1.19087305406709075*10^51*w^169 - 2.37323387696939007*10^51*w^170 - 4.72960192467559616*10^51*w^171 - 9.42573196238397*10^51*w^172 - 1.87851373710169986*10^52*w^173 - 3.7438633694034145*10^52*w^174 - 7.46163874888909402*10^52*w^175 - 1.48714959107748492*10^53*w^176 - 2.96403638307961312*10^53*w^177 - 5.90770089800193886*10^53*w^178 - 1.17750222280245524*10^54*w^179 - 2.34698846873030917*10^54*w^180 - 4.67808683154110433*10^54*w^181 - 9.32462718978103213*10^54*w^182 - 1.85867140904435762*10^55*w^183 - 3.70492593381425265*10^55*w^184 - 7.38523347647098316*10^55*w^185 - 1.47215858894659986*10^56*w^186 - 2.93462492139869155*10^56*w^187 - 5.85000414680520134*10^56*w^188 - 1.16618442513774895*10^57*w^189 - 2.32479022626296018*10^57*w^190 - 4.63455087067673622*10^57*w^191 - 9.23925412176557295*10^57*w^192 - 1.841931101927561*10^58*w^193 - 3.672105366651484*10^58*w^194 - 7.32089137538454863*10^58*w^195 - 1.45954666843914098*10^59*w^196 - 2.90990595969143072*10^59*w^197 - 5.80156321171144383*10^59*w^198 - 1.15669250405787148*10^60*w^199 - 2.30619398315500785*10^60*w^200 + ALARM*w^201 - 1.85140281156422104*Log[Q2/muf2] - 11.3294323045875492*w*Log[Q2/muf2] - 30.6071342075284801*w^2*Log[Q2/muf2] - 57.7572569912762469*w^3*Log[Q2/muf2] - 99.86699273113602*w^4*Log[Q2/muf2] - 170.271729249966565*w^5*Log[Q2/muf2] - 293.381726814871212*w^6*Log[Q2/muf2] - 511.519541937952123*w^7*Log[Q2/muf2] - 904.240096715579327*w^8*Log[Q2/muf2] - 1615.05043304257981*w^9*Log[Q2/muf2] - 2913.58197850409655*w^10*Log[Q2/muf2] - 5294.88494051311457*w^11*Log[Q2/muf2] - 9690.84693549920513*w^12*Log[Q2/muf2] - 17831.1548396121747*w^13*Log[Q2/muf2] - 32981.6397688191551*w^14*Log[Q2/muf2] - 61251.3967949299366*w^15*Log[Q2/muf2] - 114212.471883332593*w^16*Log[Q2/muf2] - 213641.534416216628*w^17*Log[Q2/muf2] - 400916.665248493066*w^18*Log[Q2/muf2] - 754279.015344814951*w^19*Log[Q2/muf2] - 1.4228184772861593*10^6*w^20*Log[Q2/muf2] - 2.68956450822192218*10^6*w^21*Log[Q2/muf2] - 5.09521934105676026*10^6*w^22*Log[Q2/muf2] - 9.669666869647922*10^6*w^23*Log[Q2/muf2] - 1.83849390389589706*10^7*w^24*Log[Q2/muf2] - 3.50079092851292641*10^7*w^25*Log[Q2/muf2] - 6.67663171651968814*10^7*w^26*Log[Q2/muf2] - 1.27500304017967496*10^8*w^27*Log[Q2/muf2] - 2.43815055693696906*10^8*w^28*Log[Q2/muf2] - 4.66765898860757634*10^8*w^29*Log[Q2/muf2] - 8.94661284162416524*10^8*w^30*Log[Q2/muf2] - 1.71651435596410953*10^9*w^31*Log[Q2/muf2] - 3.29682343215732621*10^9*w^32*Log[Q2/muf2] - 6.33757876809040446*10^9*w^33*Log[Q2/muf2] - 1.21943653372339313*10^10*w^34*Log[Q2/muf2] - 2.34818663498837643*10^10*w^35*Log[Q2/muf2] - 4.52554499602319905*10^10*w^36*Log[Q2/muf2] - 8.72792947995028253*10^10*w^37*Log[Q2/muf2] - 1.68453313872101303*10^11*w^38*Log[Q2/muf2] - 3.25326581634569541*10^11*w^39*Log[Q2/muf2] - 6.28717918035835509*10^11*w^40*Log[Q2/muf2] - 1.2157311310136375*10^12*w^41*Log[Q2/muf2] - 2.35227494417662222*10^12*w^42*Log[Q2/muf2] - 4.55366639671116891*10^12*w^43*Log[Q2/muf2] - 8.820216262055502*10^12*w^44*Log[Q2/muf2] - 1.70922741036709351*10^13*w^45*Log[Q2/muf2] - 3.31393759772230984*10^13*w^46*Log[Q2/muf2] - 6.42796909556051913*10^13*w^47*Log[Q2/muf2] - 1.24740797038195305*10^14*w^48*Log[Q2/muf2] - 2.4216568999880025*10^14*w^49*Log[Q2/muf2] - 4.70333034230662402*10^14*w^50*Log[Q2/muf2] - 9.13805575588583143*10^14*w^51*Log[Q2/muf2] - 1.77613574653599769*10^15*w^52*Log[Q2/muf2] - 3.45335715471506936*10^15*w^53*Log[Q2/muf2] - 6.71688077691206211*10^15*w^54*Log[Q2/muf2] - 1.30684945528239165*10^16*w^55*Log[Q2/muf2] - 2.54350361533854039*10^16*w^56*Log[Q2/muf2] - 4.95177384747276499*10^16*w^57*Log[Q2/muf2] - 9.64333657727933307*10^16*w^58*Log[Q2/muf2] - 1.87847878515302309*10^17*w^59*Log[Q2/muf2] - 3.66027344884734078*10^17*w^60*Log[Q2/muf2] - 7.13386411207030095*10^17*w^61*Log[Q2/muf2] - 1.39077042183045283*10^18*w^62*Log[Q2/muf2] - 2.71195484865091814*10^18*w^63*Log[Q2/muf2] - 5.28957250044809797*10^18*w^64*Log[Q2/muf2] - 1.031924794995467*10^19*w^65*Log[Q2/muf2] - 2.01362731212268036*10^19*w^66*Log[Q2/muf2] - 3.93000410632425868*10^19*w^67*Log[Q2/muf2] - 7.67191060664280773*10^19*w^68*Log[Q2/muf2] - 1.49792796446099717*10^20*w^69*Log[Q2/muf2] - 2.92528717944499892*10^20*w^70*Log[Q2/muf2] - 5.713699353050416*10^20*w^71*Log[Q2/muf2] - 1.11622172889121757*10^21*w^72*Log[Q2/muf2] - 2.18096991490461868*10^21*w^73*Log[Q2/muf2] - 4.26213817152383852*10^21*w^74*Log[Q2/muf2] - 8.33041520857782075*10^21*w^75*Log[Q2/muf2] - 1.62846797348787784*10^22*w^76*Log[Q2/muf2] - 3.1838201942964838*10^22*w^77*Log[Q2/muf2] - 6.22567468837273289*10^22*w^78*Log[Q2/muf2] - 1.21752191717481256*10^23*w^79*Log[Q2/muf2] - 2.38139344176674725*10^23*w^80*Log[Q2/muf2] - 4.65836990487873851*10^23*w^81*Log[Q2/muf2] - 9.113736629519954*10^23*w^82*Log[Q2/muf2] - 1.78321465955507841*10^24*w^83*Log[Q2/muf2] - 3.48952552973700646*10^24*w^84*Log[Q2/muf2] - 6.82920537276733818*10^24*w^85*Log[Q2/muf2] - 1.33667460548016003*10^25*w^86*Log[Q2/muf2] - 2.61648845929553047*10^25*w^87*Log[Q2/muf2] - 5.12224086373304077*10^25*w^88*Log[Q2/muf2] - 1.00284886947460777*10^26*w^89*Log[Q2/muf2] - 1.96361125666782058*10^26*w^90*Log[Q2/muf2] - 3.84509178695747163*10^26*w^91*Log[Q2/muf2] - 7.53007107157035592*10^26*w^92*Log[Q2/muf2] - 1.47475402406968391*10^27*w^93*Log[Q2/muf2] - 2.88853768715134999*10^27*w^94*Log[Q2/muf2] - 5.65798407702301221*10^27*w^95*Log[Q2/muf2] - 1.10835841783703015*10^28*w^96*Log[Q2/muf2] - 2.17130653365234043*10^28*w^97*Log[Q2/muf2] - 4.25396454673559193*10^28*w^98*Log[Q2/muf2] - 8.33462884110144904*10^28*w^99*Log[Q2/muf2] - 1.633080366677466*10^29*w^100*Log[Q2/muf2] - 3.19996959720799544*10^29*w^101*Log[Q2/muf2] - 6.27061596329493197*10^29*w^102*Log[Q2/muf2] - 1.22882190953255701*10^30*w^103*Log[Q2/muf2] - 2.40819126128012958*10^30*w^104*Log[Q2/muf2] - 4.71959612217695878*10^30*w^105*Log[Q2/muf2] - 9.249947558709288*10^30*w^106*Log[Q2/muf2] - 1.81293825533927442*10^31*w^107*Log[Q2/muf2] - 3.55340464815030025*10^31*w^108*Log[Q2/muf2] - 6.96487192918166398*10^31*w^109*Log[Q2/muf2] - 1.36520190557897095*10^32*w^110*Log[Q2/muf2] - 2.67599305420584877*10^32*w^111*Log[Q2/muf2] - 5.24548632211671571*10^32*w^112*Log[Q2/muf2] - 1.02822562345179846*10^33*w^113*Log[Q2/muf2] - 2.01558530645417815*10^33*w^114*Log[Q2/muf2] - 3.95105773170631098*10^33*w^115*Log[Q2/muf2] - 7.74520809687589335*10^33*w^116*Log[Q2/muf2] - 1.51827267079333648*10^34*w^117*Log[Q2/muf2] - 2.97626369494856724*10^34*w^118*Log[Q2/muf2] - 5.83428353021517808*10^34*w^119*Log[Q2/muf2] - 1.14368392643485751*10^35*w^120*Log[Q2/muf2] - 2.24190133470967621*10^35*w^121*Log[Q2/muf2] - 4.39467467385453963*10^35*w^122*Log[Q2/muf2] - 8.61442756942578568*10^35*w^123*Log[Q2/muf2] - 1.68858621372342914*10^36*w^124*Log[Q2/muf2] - 3.30983950457711702*10^36*w^125*Log[Q2/muf2] - 6.48761515000783055*10^36*w^126*Log[Q2/muf2] - 1.27159108366300543*10^37*w^127*Log[Q2/muf2] - 2.49230731567756416*10^37*w^128*Log[Q2/muf2] - 4.88469292849753524*10^37*w^129*Log[Q2/muf2] - 9.57330466443259686*10^37*w^130*Log[Q2/muf2] - 1.87614016630806789*10^38*w^131*Log[Q2/muf2] - 3.67667093019026009*10^38*w^132*Log[Q2/muf2] - 7.20477087269525739*10^38*w^133*Log[Q2/muf2] - 1.41178551232999118*10^39*w^134*Log[Q2/muf2] - 2.76624247089413081*10^39*w^135*Log[Q2/muf2] - 5.41990731653296462*10^39*w^136*Log[Q2/muf2] - 1.06185051615820504*10^40*w^137*Log[Q2/muf2] - 2.080232317103572*10^40*w^138*Log[Q2/muf2] - 4.0749942892253183*10^40*w^139*Log[Q2/muf2] - 7.98207524027865191*10^40*w^140*Log[Q2/muf2] - 1.56339239300321085*10^41*w^141*Log[Q2/muf2] - 3.06189564776374422*10^41*w^142*Log[Q2/muf2] - 5.99615198506759862*10^41*w^143*Log[Q2/muf2] - 1.17414435184751575*10^42*w^144*Log[Q2/muf2] - 2.29893407326053002*10^42*w^145*Log[Q2/muf2] - 4.50084822009737682*10^42*w^146*Log[Q2/muf2] - 8.81078251218738123*10^42*w^147*Log[Q2/muf2] - 1.72462001873363946*10^43*w^148*Log[Q2/muf2] - 3.37536307625062387*10^43*w^149*Log[Q2/muf2] - 6.60544620431667988*10^43*w^150*Log[Q2/muf2] - 1.2924911028146008*10^44*w^151*Log[Q2/muf2] - 2.52873344993412022*10^44*w^152*Log[Q2/muf2] - 4.94672305194124958*10^44*w^153*Log[Q2/muf2] - 9.67558926852476449*10^44*w^154*Log[Q2/muf2] - 1.89221852192718427*10^45*w^155*Log[Q2/muf2] - 3.70003042227269668*10^45*w^156*Log[Q2/muf2] - 7.23382425774467454*10^45*w^157*Log[Q2/muf2] - 1.41405149731963951*10^46*w^158*Log[Q2/muf2] - 2.76366468910788229*10^46*w^159*Log[Q2/muf2] - 5.40050195131256096*10^46*w^160*Log[Q2/muf2] - 1.05511423677098849*10^47*w^161*Log[Q2/muf2] - 2.06104295196117731*10^47*w^162*Log[Q2/muf2] - 4.02517135039958494*10^47*w^163*Log[Q2/muf2] - 7.85953585620565532*10^47*w^164*Log[Q2/muf2] - 1.53430529350692611*10^48*w^165*Log[Q2/muf2] - 2.99456829034949513*10^48*w^166*Log[Q2/muf2] - 5.84320215422642948*10^48*w^167*Log[Q2/muf2] - 1.13990009190033705*10^49*w^168*Log[Q2/muf2] - 2.22314618999286527*10^49*w^169*Log[Q2/muf2] - 4.33470196805668698*10^49*w^170*Log[Q2/muf2] - 8.44940284833288035*10^49*w^171*Log[Q2/muf2] - 1.64654126998258149*10^50*w^172*Log[Q2/muf2] - 3.20762749251547422*10^50*w^173*Log[Q2/muf2] - 6.24688912495886984*10^50*w^174*Log[Q2/muf2] - 1.21617566223735797*10^51*w^175*Log[Q2/muf2] - 2.36692680685246197*10^51*w^176*Log[Q2/muf2] - 4.60481845711022009*10^51*w^177*Log[Q2/muf2] - 8.95534140844376268*10^51*w^178*Log[Q2/muf2] - 1.7409079837740918*10^52*w^179*Log[Q2/muf2] - 3.38295021099968015*10^52*w^180*Log[Q2/muf2] - 6.57086209133674605*10^52*w^181*Log[Q2/muf2] - 1.27572566826957242*10^53*w^182*Log[Q2/muf2] - 2.47559617089550715*10^53*w^183*Log[Q2/muf2] - 4.80164542633740727*10^53*w^184*Log[Q2/muf2] - 9.30820168294809117*10^53*w^185*Log[Q2/muf2] - 1.80345721685626004*10^54*w^186*Log[Q2/muf2] - 3.49209326392955925*10^54*w^187*Log[Q2/muf2] - 6.75776591004237576*10^54*w^188*Log[Q2/muf2] - 1.30686538045513692*10^55*w^189*Log[Q2/muf2] - 2.52559906349553309*10^55*w^190*Log[Q2/muf2] - 4.87723702690012518*10^55*w^191*Log[Q2/muf2] - 9.41135618520725079*10^55*w^192*Log[Q2/muf2] - 1.81453683424652723*10^56*w^193*Log[Q2/muf2] - 3.49546104923208182*10^56*w^194*Log[Q2/muf2] - 6.72713205074114146*10^56*w^195*Log[Q2/muf2] - 1.29338578234108495*10^57*w^196*Log[Q2/muf2] - 2.48401787125543366*10^57*w^197*Log[Q2/muf2] - 4.76530178034945527*10^57*w^198*Log[Q2/muf2] - 9.13026772903338792*10^57*w^199*Log[Q2/muf2] - 1.74705892812434148*10^58*w^200*Log[Q2/muf2], ALARM*w^201}}}

==> anc/XS_Vector_zb.txt <==
{{{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, 2.66666666666666667 - 1.33333333333333333*zb + 0.888888888888888889*zb^2 + 0.444444444444444444*zb^3 + 0.311111111111111111*zb^4 + 0.244444444444444444*zb^5 + 0.203174603174603175*zb^6 + 0.174603174603174603*zb^7 + 0.153439153439153439*zb^8 + 0.137037037037037037*zb^9 + 0.123905723905723906*zb^10 + 0.113131313131313131*zb^11 + 0.104118104118104118*zb^12 + 0.0964590964590964591*zb^13 + 0.0898656898656898657*zb^14 + 0.08412698412698413*zb^15 + 0.0790849673202614379*zb^16 + 0.0746187363834422658*zb^17 + 0.0706341015938539158*zb^18 + 0.0670565302144249513*zb^19 + 0.0638262322472848789*zb^20 + 0.0608946608946608947*zb^21 + 0.0582219712654495263*zb^22 + 0.0557751427316644708*zb^23 + 0.0535265700483091787*zb^24 + 0.05145299145299145*zb^25 + 0.0495346628679962013*zb^26 + 0.047754714421381086*zb^27 + 0.0460986437997932251*zb^28 + 0.0445539135194307608*zb^29 + 0.0431096279817080707*zb^30 + 0.0417562724014336918*zb^31 + 0.0404855001629195178*zb^32 + 0.0392899584076054664*zb^33 + 0.0381631440454969867*zb^34 + 0.0370992841581076875*zb^35 + 0.0360932360932360932*zb^36 + 0.035140403561456195*zb^37 + 0.03423666581561318*zb^38 + 0.0333783175888439046*zb^39 + 0.0325620179278715864*zb^40 + 0.0317847464188927604*zb^41 + 0.0310437655871575327*zb^42 + 0.0303365884761233598*zb^43 + 0.0296609505911831493*zb^44 + 0.029014785536524666*zb^45 + 0.0283962037893582759*zb^46 + 0.0278034741494500976*zb^47 + 0.0272350074781685724*zb^48 + 0.0266893424036281179*zb^49 + 0.0261651327197545685*zb^50 + ALARM*zb^51 - 2.66666666666666667*Log[Q2/muf2] + 1.33333333333333333*zb*Log[Q2/muf2] - 5.33333333333333333*Log[zb] + 2.66666666666666667*zb*Log[zb], ALARM*zb^51, ALARM*zb^51}, {0, 0.0111111111111111111*zb^5 + 0.0166666666666666667*zb^6 + 0.0195767195767195767*zb^7 + 0.021164021164021163*zb^8 + 0.0220164609053497942*zb^9 + 0.0224279835390946502*zb^10 + 0.022561594783817005*zb^11 + 0.0225148308481641815*zb^12 + 0.0223492556825890159*zb^13 + 0.0221052096052096052*zb^14 + 0.0218098362542806987*zb^15 + 0.0214817487039709262*zb^16 + 0.0211338818528361012*zb^17 + 0.0207753046396837247*zb^18 + 0.0204124065235176346*zb^19 + 0.0200496931052486608*zb^20 + 0.0196903301640635171*zb^21 + 0.0193365217536552737*zb^22 + 0.0189897766078734271*zb^23 + 0.018651098069219246*zb^24 + 0.0183211208721072468*zb^25 + 0.0180002105148733976*zb^26 + 0.017688535994622088*zb^27 + 0.0173861233830678851*zb^28 + 0.0170928954968718794*zb^29 + 0.016808701393436428*zb^30 + 0.0165333383680542702*zb^31 + 0.0162665683888800359*zb^32 + 0.0160081303826069013*zb^33 + 0.0157577494094576922*zb^34 + 0.015515143496214344*zb^35 + 0.0152800286998209796*zb^36 + 0.0150521228304097478*zb^37 + 0.0148311481566324601*zb^38 + 0.0146168333375282078*zb^39 + 0.0144089147664281621*zb^40 + 0.0142071374683034113*zb^41 + 0.0140112556586841244*zb^42 + 0.0138210330470460864*zb^43 + 0.0136362429483458343*zb^44 + 0.0134566682516954143*zb^45 + 0.0132821012838966659*zb^46 + 0.0131123435968795123*zb^47 + 0.0129472057013924745*zb^48 + 0.0127865067641124873*zb^49 + 0.0126300742813242129*zb^50, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, -96.1925891738394921 + 19.5988094563501559*zb + 19.2492893717366987*zb^2 + 1.29245026457676336*zb^3 + 0.471634019310085719*zb^4 + 0.495469001357345826*zb^5 + 0.5813999438822814*zb^6 + 0.653350469590518502*zb^7 + 0.706629640062178906*zb^8 + 0.745025320724997673*zb^9 + 0.772389593229592501*zb^10 + 0.791638361121128108*zb^11 + 0.804868384278550104*zb^12 + 0.813583417585996202*zb^13 + 0.818873563974469272*zb^14 + 0.821540338842874167*zb^15 + 0.8221815732960657*zb^16 + 0.821249178431302134*zb^17 + 0.819088916833241039*zb^18 + 0.815968200365589237*zb^19 + 0.812095823452823966*zb^20 + 0.807636183401402514*zb^21 + 0.802719673285049467*zb^22 + 0.797450377194391895*zb^23 + 0.791911836763706003*zb^24 + 0.7861714201628173*zb^25 + 0.780283665799194717*zb^26 + 0.774292865130721385*zb^27 + 0.768235074772448365*zb^28 + 0.762139696314405982*zb^29 + 0.756030725700852149*zb^30 + 0.749927747882717784*zb^31 + 0.7438467335616133*zb^32 + 0.737800681044402779*zb^33 + 0.7318001360498614*zb^34 + 0.725853614733835346*zb^35 + 0.719967949512695365*zb^36 + 0.714148572961469362*zb^37 + 0.708399751781686167*zb^38 + 0.702724780314071827*zb^39 + 0.697126141123085329*zb^40 + 0.6916056386645846*zb^41 + 0.686164510861604217*zb^42 + 0.680803522479457082*zb^43 + 0.675523043452429913*zb^44 + 0.670323114726605432*zb^45 + 0.665203503713604045*zb^46 + 0.660163751072886695*zb^47 + 0.6552032102361222*zb^48 + 0.650321080840843*zb^49 + 0.645516437040396812*zb^50 + ALARM*zb^51 + 19.0918600020173308*Log[Q2/muf2] + 17.3429588878802235*zb*Log[Q2/muf2] - 9.62962962962962963*zb^2*Log[Q2/muf2] - 1.37654320987654321*zb^3*Log[Q2/muf2] - 0.154320987654320988*zb^4*Log[Q2/muf2] + 0.192469135802469136*zb^5*Log[Q2/muf2] + 0.320564373897707231*zb^6*Log[Q2/muf2] + 0.372858402620307382*zb^7*Log[Q2/muf2] + 0.393442932728647014*zb^8*Log[Q2/muf2] + 0.399145110719184793*zb^9*Log[Q2/muf2] + 0.397364473660769957*zb^10*Log[Q2/muf2] + 0.391693461794471895*zb^11*Log[Q2/muf2] + 0.384003809508860014*zb^12*Log[Q2/muf2] + 0.3753209171554715*zb^13*Log[Q2/muf2] + 0.366226031915897606*zb^14*Log[Q2/muf2] + 0.3570552911227514*zb^15*Log[Q2/muf2] + 0.348004179613656738*zb^16*Log[Q2/muf2] + 0.339185017820238248*zb^17*Log[Q2/muf2] + 0.330659853604132795*zb^18*Log[Q2/muf2] + 0.322459889994546209*zb^19*Log[Q2/muf2] + 0.314597262421331107*zb^20*Log[Q2/muf2] + 0.307072329319608614*zb^21*Log[Q2/muf2] + 0.299878260042562918*zb^22*Log[Q2/muf2] + 0.2930039572222095*zb^23*Log[Q2/muf2] + 0.286435932792175269*zb^24*Log[Q2/muf2] + 0.280159516025134564*zb^25*Log[Q2/muf2] + 0.274159629476924638*zb^26*Log[Q2/muf2] + 0.268421282513864116*zb^27*Log[Q2/muf2] + 0.262929878850507172*zb^28*Log[Q2/muf2] + 0.257671401036771724*zb^29*Log[Q2/muf2] + 0.252632513431801636*zb^30*Log[Q2/muf2] + 0.24780061132853784*zb^31*Log[Q2/muf2] + 0.243163834785848784*zb^32*Log[Q2/muf2] + 0.238711059680414151*zb^33*Log[Q2/muf2] + 0.234431874439968874*zb^34*Log[Q2/muf2] + 0.230316548182958282*zb^35*Log[Q2/muf2] + 0.226355994128347281*zb^36*Log[Q2/muf2] + 0.222541730866609876*zb^37*Log[Q2/muf2] + 0.218865843209392365*zb^38*Log[Q2/muf2] + 0.21532094373454547*zb^39*Log[Q2/muf2] + 0.211900135729945967*zb^40*Log[Q2/muf2] + 0.208596977955865111*zb^41*Log[Q2/muf2] + 0.205405451451932948*zb^42*Log[Q2/muf2] + 0.202319928483649772*zb^43*Log[Q2/muf2] + 0.19933514363594795*zb^44*Log[Q2/muf2] + 0.196446167004287277*zb^45*Log[Q2/muf2] + 0.193648379397922381*zb^46*Log[Q2/muf2] + 0.190937449448809648*zb^47*Log[Q2/muf2] + 0.188309312508549548*zb^48*Log[Q2/muf2] + 0.185760151211559755*zb^49*Log[Q2/muf2] + 0.183286377583073128*zb^50*Log[Q2/muf2] + 0.777777777777777778*Log[Q2/muf2]^2 - 3.94444444444444444*zb*Log[Q2/muf2]^2 + 1.18518518518518519*zb^2*Log[Q2/muf2]^2 + 0.444444444444444444*zb^3*Log[Q2/muf2]^2 + 0.266666666666666667*zb^4*Log[Q2/muf2]^2 + 0.192592592592592593*zb^5*Log[Q2/muf2]^2 + 0.152380952380952381*zb^6*Log[Q2/muf2]^2 + 0.126984126984126984*zb^7*Log[Q2/muf2]^2 + 0.109347442680776014*zb^8*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^9*Log[Q2/muf2]^2 + 0.0861952861952861953*zb^10*Log[Q2/muf2]^2 + 0.0781144781144781145*zb^11*Log[Q2/muf2]^2 + 0.0714840714840714841*zb^12*Log[Q2/muf2]^2 + 0.0659340659340659341*zb^13*Log[Q2/muf2]^2 + 0.0612128612128612129*zb^14*Log[Q2/muf2]^2 + 0.0571428571428571429*zb^15*Log[Q2/muf2]^2 + 0.0535947712418300654*zb^16*Log[Q2/muf2]^2 + 0.0504720406681190995*zb^17*Log[Q2/muf2]^2 + 0.0477009517257195276*zb^18*Log[Q2/muf2]^2 + 0.0452241715399610136*zb^19*Log[Q2/muf2]^2 + 0.0429963798384851016*zb^20*Log[Q2/muf2]^2 + 0.0409812409812409812*zb^21*Log[Q2/muf2]^2 + 0.0391492565405608884*zb^22*Log[Q2/muf2]^2 + 0.0374762113892548675*zb^23*Log[Q2/muf2]^2 + 0.0359420289855072464*zb^24*Log[Q2/muf2]^2 + 0.0345299145299145299*zb^25*Log[Q2/muf2]^2 + 0.0332257043368154479*zb^26*Log[Q2/muf2]^2 + 0.032017365350698684*zb^27*Log[Q2/muf2]^2 + 0.0308946056072492854*zb^28*Log[Q2/muf2]^2 + 0.0298485677796022624*zb^29*Log[Q2/muf2]^2 + 0.028871585712520083*zb^30*Log[Q2/muf2]^2 + 0.02795698924731183*zb^31*Log[Q2/muf2]^2 + 0.0270989464537851635*zb^32*Log[Q2/muf2]^2 + 0.0262923351158645276*zb^33*Log[Q2/muf2]^2 + 0.0255326372973431797*zb^34*Log[Q2/muf2]^2 + 0.02481585226683266*zb^35*Log[Q2/muf2]^2 + 0.0241384241384241384*zb^36*Log[Q2/muf2]^2 + 0.023497181391918233*zb^37*Log[Q2/muf2]^2 + 0.022889286047180785*zb^38*Log[Q2/muf2]^2 + 0.0223121907332433648*zb^39*Log[Q2/muf2]^2 + 0.0217636022514071295*zb^40*Log[Q2/muf2]^2 + 0.0212414505097431927*zb^41*Log[Q2/muf2]^2 + 0.0207438619236690706*zb^42*Log[Q2/muf2]^2 + 0.0202691365482063156*zb^43*Log[Q2/muf2]^2 + 0.0198157283428601258*zb^44*Log[Q2/muf2]^2 + 0.0193822280778802518*zb^45*Log[Q2/muf2]^2 + 0.0189673484770617056*zb^46*Log[Q2/muf2]^2 + 0.0185699112618631583*zb^47*Log[Q2/muf2]^2 + 0.0181888358180151493*zb^48*Log[Q2/muf2]^2 + 0.0178231292517006803*zb^49*Log[Q2/muf2]^2 + 0.0174718776399448668*zb^50*Log[Q2/muf2]^2 + 30.2948311151457727*Log[zb] + 47.1303622202048914*zb*Log[zb] - 23.0123456790123457*zb^2*Log[zb] - 2.44135802469135802*zb^3*Log[zb] + 0.597530864197530864*zb^4*Log[zb] + 1.4237037037037037*zb^5*Log[zb] + 1.69699168556311413*zb^6*Log[zb] + 1.78154761904761905*zb^7*Log[zb] + 1.7898687046835196*zb^8*Log[zb] + 1.76458749755046051*zb^9*Log[zb] + 1.72414211053941694*zb^10*Log[zb] + 1.6772355104678336*zb^11*Log[zb] + 1.62821149180900541*zb^12*Log[zb] + 1.57930336407137384*zb^13*Log[zb] + 1.53166236106407047*zb^14*Log[zb] + 1.48586159468103913*zb^15*Log[zb] + 1.44215671416171224*zb^16*Log[zb] + 1.40062655156369113*zb^17*Log[zb] + 1.36125153391802379*zb^18*Log[zb] + 1.32395847797473637*zb^19*Log[zb] + 1.28864660767440162*zb^20*Log[zb] + 1.25520279454208528*zb^21*Log[zb] + 1.22351047737885028*zb^22*Log[zb] + 1.19345481321932615*zb^23*Log[zb] + 1.16492555534778336*zb^24*Log[zb] + 1.13781855222527242*zb^25*Log[zb] + 1.11203640993245401*zb^26*Log[zb] + 1.08748865155648424*zb^27*Log[zb] + 1.06409158019020457*zb^28*Log[zb] + 1.04176797425520763*zb^29*Log[zb] + 1.02044669533074047*zb^30*Log[zb] + 1.00006225816790381*zb^31*Log[zb] + 0.980554393262632719*zb^32*Log[zb] + 0.961867620091546391*zb^33*Log[zb] + 0.943950841311406871*zb^34*Log[zb] + 0.926756963276689632*zb^35*Log[zb] + 0.910242545122143828*zb^36*Log[zb] + 0.894367476737134828*zb^37*Log[zb] + 0.879094684806359636*zb^38*Log[zb] + 0.864389865434878105*zb^39*Log[zb] + 0.850221241536673501*zb^40*Log[zb] + 0.836559343028881193*zb^41*Log[zb] + 0.8233768078622019*zb^42*Log[zb] + 0.810648201981949115*zb^43*Log[zb] + 0.798349856421126638*zb^44*Log[zb] + 0.786459719855829732*zb^45*Log[zb] + 0.7749572250906692*zb^46*Log[zb] + 0.763823168079424486*zb^47*Log[zb] + 0.7530395982186737*zb^48*Log[zb] + 0.742589718776852035*zb^49*Log[zb] + 0.732457796436596016*zb^50*Log[zb] + 24.4444444444444444*Log[Q2/muf2]*Log[zb] - 26.4444444444444444*zb*Log[Q2/muf2]*Log[zb] + 8.296296296296296*zb^2*Log[Q2/muf2]*Log[zb] + 3.55555555555555556*zb^3*Log[Q2/muf2]*Log[zb] + 2.31111111111111111*zb^4*Log[Q2/muf2]*Log[zb] + 1.74814814814814815*zb^5*Log[Q2/muf2]*Log[zb] + 1.42222222222222222*zb^6*Log[Q2/muf2]*Log[zb] + 1.20634920634920635*zb^7*Log[Q2/muf2]*Log[zb] + 1.05114638447971781*zb^8*Log[Q2/muf2]*Log[zb] + 0.933333333333333333*zb^9*Log[Q2/muf2]*Log[zb] + 0.840404040404040404*zb^10*Log[Q2/muf2]*Log[zb] + 0.764983164983164983*zb^11*Log[Q2/muf2]*Log[zb] + 0.702408702408702409*zb^12*Log[Q2/muf2]*Log[zb] + 0.649572649572649573*zb^13*Log[Q2/muf2]*Log[zb] + 0.604314204314204314*zb^14*Log[Q2/muf2]*Log[zb] + 0.565079365079365079*zb^15*Log[Q2/muf2]*Log[zb] + 0.530718954248366013*zb^16*Log[Q2/muf2]*Log[zb] + 0.500363108206245461*zb^17*Log[Q2/muf2]*Log[zb] + 0.473340213278293774*zb^18*Log[Q2/muf2]*Log[zb] + 0.44912280701754387*zb^19*Log[Q2/muf2]*Log[zb] + 0.427290448343079922*zb^20*Log[Q2/muf2]*Log[zb] + 0.407503607503607504*zb^21*Log[Q2/muf2]*Log[zb] + 0.389484911224041659*zb^22*Log[Q2/muf2]*Log[zb] + 0.373005416483677353*zb^23*Log[Q2/muf2]*Log[zb] + 0.3578743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.343931623931623932*zb^25*Log[Q2/muf2]*Log[zb] + 0.331041468819246597*zb^26*Log[Q2/muf2]*Log[zb] + 0.319088319088319088*zb^27*Log[Q2/muf2]*Log[zb] + 0.307972997628170042*zb^28*Log[Q2/muf2]*Log[zb] + 0.297609925196132093*zb^29*Log[Q2/muf2]*Log[zb] + 0.287924854776912619*zb^30*Log[Q2/muf2]*Log[zb] + 0.278853046594982079*zb^31*Log[Q2/muf2]*Log[zb] + 0.270337786466818725*zb^32*Log[Q2/muf2]*Log[zb] + 0.262329174093879976*zb^33*Log[Q2/muf2]*Log[zb] + 0.254783125371360665*zb^34*Log[Q2/muf2]*Log[zb] + 0.247660545699761386*zb^35*Log[Q2/muf2]*Log[zb] + 0.240926640926640927*zb^36*Log[Q2/muf2]*Log[zb] + 0.234550339813497708*zb^37*Log[Q2/muf2]*Log[zb] + 0.228503807451175872*zb^38*Log[Q2/muf2]*Log[zb] + 0.222762033288349078*zb^39*Log[Q2/muf2]*Log[zb] + 0.217302480717114863*zb^40*Log[Q2/muf2]*Log[zb] + 0.212104787714543812*zb^41*Log[Q2/muf2]*Log[zb] + 0.207150510043306413*zb^42*Log[Q2/muf2]*Log[zb] + 0.202422900097318702*zb^43*Log[Q2/muf2]*Log[zb] + 0.197906715736173101*zb^44*Log[Q2/muf2]*Log[zb] + 0.193588054457619675*zb^45*Log[Q2/muf2]*Log[zb] + 0.189454209065679926*zb^46*Log[Q2/muf2]*Log[zb] + 0.185493541645253024*zb^47*Log[Q2/muf2]*Log[zb] + 0.181695373184734887*zb^48*Log[Q2/muf2]*Log[zb] + 0.178049886621315193*zb^49*Log[Q2/muf2]*Log[zb] + 0.174548041438797741*zb^50*Log[Q2/muf2]*Log[zb] - 7.11111111111111111*Log[Q2/muf2]^2*Log[zb] + 3.55555555555555556*zb*Log[Q2/muf2]^2*Log[zb] + 37.7777777777777778*Log[zb]^2 - 33.1111111111111111*zb*Log[zb]^2 + 9.18518518518518519*zb^2*Log[zb]^2 + 4.*zb^3*Log[zb]^2 + 2.62222222222222222*zb^4*Log[zb]^2 + 1.99259259259259259*zb^5*Log[zb]^2 + 1.6253968253968254*zb^6*Log[zb]^2 + 1.38095238095238095*zb^7*Log[zb]^2 + 1.20458553791887125*zb^8*Log[zb]^2 + 1.07037037037037037*zb^9*Log[zb]^2 + 0.9643097643097643*zb^10*Log[zb]^2 + 0.878114478114478114*zb^11*Log[zb]^2 + 0.806526806526806527*zb^12*Log[zb]^2 + 0.746031746031746032*zb^13*Log[zb]^2 + 0.6941798941798942*zb^14*Log[zb]^2 + 0.649206349206349206*zb^15*Log[zb]^2 + 0.609803921568627451*zb^16*Log[zb]^2 + 0.574981844589687727*zb^17*Log[zb]^2 + 0.543974314872147689*zb^18*Log[zb]^2 + 0.516179337231968811*zb^19*Log[zb]^2 + 0.491116680590364801*zb^20*Log[zb]^2 + 0.468398268398268398*zb^21*Log[zb]^2 + 0.447706882489491185*zb^22*Log[zb]^2 + 0.428780559215341824*zb^23*Log[zb]^2 + 0.411400966183574879*zb^24*Log[zb]^2 + 0.395384615384615385*zb^25*Log[zb]^2 + 0.380576131687242798*zb^26*Log[zb]^2 + 0.366843033509700176*zb^27*Log[zb]^2 + 0.354071641427963267*zb^28*Log[zb]^2 + 0.342163838715562853*zb^29*Log[zb]^2 + 0.3310344827586207*zb^30*Log[zb]^2 + 0.320609318996415771*zb^31*Log[zb]^2 + 0.310823286629738243*zb^32*Log[zb]^2 + 0.301619132501485443*zb^33*Log[zb]^2 + 0.292946269416857652*zb^34*Log[zb]^2 + 0.284759829857869074*zb^35*Log[zb]^2 + 0.277019877019877*zb^36*Log[zb]^2 + 0.269690743374953901*zb^37*Log[zb]^2 + 0.262740473266789056*zb^38*Log[zb]^2 + 0.256140350877192982*zb^39*Log[zb]^2 + 0.24986449864498644*zb^40*Log[zb]^2 + 0.243889534133436572*zb^41*Log[zb]^2 + 0.238194275630463946*zb^42*Log[zb]^2 + 0.232759488573442062*zb^43*Log[zb]^2 + 0.22756766632735625*zb^44*Log[zb]^2 + 0.222602839994144342*zb^45*Log[zb]^2 + 0.217850412855038202*zb^46*Log[zb]^2 + 0.213297015794703121*zb^47*Log[zb]^2 + 0.208930380662903459*zb^48*Log[zb]^2 + 0.204739229024943311*zb^49*Log[zb]^2 + 0.2007131741585523*zb^50*Log[zb]^2 - 21.3333333333333333*Log[Q2/muf2]*Log[zb]^2 + 10.6666666666666667*zb*Log[Q2/muf2]*Log[zb]^2 - 14.2222222222222222*Log[zb]^3 + 7.11111111111111111*zb*Log[zb]^3, 0.291666666666666667*zb^2 + 0.6188271604938271*zb^3 + 0.769868827160493827*zb^4 + 0.8238317901234568*zb^5 + 0.829904320987654321*zb^6 + 0.813394908757153655*zb^7 + 0.787087648584566102*zb^8 + 0.757331621051075731*zb^9 + 0.727200630614777755*zb^10 + 0.698114098257015785*zb^11 + 0.670663795935546436*zb^12 + 0.645034140616037135*zb^13 + 0.621215179007826912*zb^14 + 0.599109925894969376*zb^15 + 0.578587868961464567*zb^16 + 0.5595110615930025*zb^17 + 0.5417462985708466*zb^18 + 0.525170278920739012*zb^19 + 0.509671291270291244*zb^20 + 0.49514922985292226*zb^21 + 0.481514861274106012*zb^22 + 0.468688804701295408*zb^23 + 0.456600452454055688*zb^24 + 0.445186936924630259*zb^25 + 0.434392188139135225*zb^26 + 0.424166095492279421*zb^27 + 0.4144637723931112*zb^28 + 0.405244915992243671*zb^29 + 0.396473251768335774*zb^30 + 0.388116052414366618*zb^31 + 0.380143721079806464*zb^32 + 0.372529430025874704*zb^33 + 0.365248806852609525*zb^34 + 0.35827966152173935*zb^35 + 0.351601748368946618*zb^36 + 0.34519655815321165*zb^37 + 0.339047135929181609*zb^38 + 0.333137921159531642*zb^39 + 0.327454607020093609*zb^40 + 0.321984016303817401*zb^41 + 0.316713991712413322*zb^42 + 0.311633298647597646*zb^43 + 0.306731538886630115*zb^44 + 0.3019990737573392*zb^45 + 0.297426955622887595*zb^46 + 0.293006866651858523*zb^47 + 0.288731063989631285*zb^48 + 0.284592330566459695*zb^49 + 0.280583930879503466*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0.278875699712168869*zb^5 + 0.2367780557410928*zb^6 + 0.161112346281212446*zb^7 + 0.0935786789173599294*zb^8 + 0.0383060773743528419*zb^9 - 0.00629847167969127581*zb^10 - 0.0423239921609593216*zb^11 - 0.0715290723786165557*zb^12 - 0.0952919649503407337*zb^13 - 0.114682363807585582*zb^14 - 0.130534644767708782*zb^15 - 0.14350498757738156*zb^16 - 0.15411374019134358*zb^17 - 0.162776731342314365*zb^18 - 0.169828615571529025*zb^19 - 0.175540468283329522*zb^20 - 0.180133184556701333*zb^21 - 0.183787776753384272*zb^22 - 0.186653353606396867*zb^23 - 0.188853348455065061*zb^24 - 0.190490413720256705*zb^25 - 0.191650291477696191*zb^26 - 0.192404892490871117*zb^27 - 0.192814759374054096*zb^28 - 0.192931047661357396*zb^29 - 0.19279712732917373*zb^30 - 0.192449883865092989*zb^31 - 0.191920780241270138*zb^32 - 0.191236727655825204*zb^33 - 0.190420802577997225*zb^34 - 0.189492839684404791*zb^35 - 0.188469924124028364*zb^36 - 0.1873668017669381*zb^37 - 0.186196222353909127*zb^38 - 0.184969227528598482*zb^39 - 0.183695393417862266*zb^40 - 0.182383035590087084*zb^41 - 0.181039382760043804*zb^42 - 0.179670724440437037*zb^43 - 0.178282536802388893*zb^44 - 0.176879590251098295*zb^45 - 0.1754660416111919*zb^46 - 0.174045513319428199*zb^47 - 0.172621161617387172*zb^48 - 0.171195735405431796*zb^49 - 0.169771627147234086*zb^50 - 0.0880246913580246914*zb^5*Log[Q2/muf2] - 0.114753086419753086*zb^6*Log[Q2/muf2] - 0.122219702695893172*zb^7*Log[Q2/muf2] - 0.122745023935500126*zb^8*Log[Q2/muf2] - 0.120396607659982146*zb^9*Log[Q2/muf2] - 0.116775643956713916*zb^10*Log[Q2/muf2] - 0.112609245348008642*zb^11*Log[Q2/muf2] - 0.108261446820449546*zb^12*Log[Q2/muf2] - 0.103924798198055805*zb^13*Log[Q2/muf2] - 0.0997028633182140169*zb^14*Log[Q2/muf2] - 0.0956500116610664499*zb^15*Log[Q2/muf2] - 0.0917923425738547859*zb^16*Log[Q2/muf2] - 0.08813939288670028*zb^17*Log[Q2/muf2] - 0.0846909737651229311*zb^18*Log[Q2/muf2] - 0.0814412774634881899*zb^19*Log[Q2/muf2] - 0.0783813868773970942*zb^20*Log[Q2/muf2] - 0.0755008215216605481*zb^21*Log[Q2/muf2] - 0.0727884894006092219*zb^22*Log[Q2/muf2] - 0.0702332670419472549*zb^23*Log[Q2/muf2] - 0.0678243445882609688*zb^24*Log[Q2/muf2] - 0.0655514217627416*zb^25*Log[Q2/muf2] - 0.0634048092245093907*zb^26*Log[Q2/muf2] - 0.06137547028130148*zb^27*Log[Q2/muf2] - 0.0594550255353570318*zb^28*Log[Q2/muf2] - 0.0576357350881826678*zb^29*Log[Q2/muf2] - 0.0559104677809252695*zb^30*Log[Q2/muf2] - 0.0542726635879985759*zb^31*Log[Q2/muf2] - 0.0527162930787740992*zb^32*Log[Q2/muf2] - 0.0512358164130758382*zb^33*Log[Q2/muf2] - 0.0498261433822399149*zb^34*Log[Q2/muf2] - 0.04848259538067817*zb^35*Log[Q2/muf2] - 0.0472008697832328319*zb^36*Log[Q2/muf2] - 0.0459770069385505118*zb^37*Log[Q2/muf2] - 0.0448073598200397947*zb^38*Log[Q2/muf2] - 0.0436885662715275319*zb^39*Log[Q2/muf2] - 0.0426175237229223699*zb^40*Log[Q2/muf2] - 0.0415913662175226635*zb^41*Log[Q2/muf2] - 0.040607443577299916*zb^42*Log[Q2/muf2] - 0.0396633025289668032*zb^43*Log[Q2/muf2] - 0.0387566696174751594*zb^44*Log[Q2/muf2] - 0.0378854357418206925*zb^45*Log[Q2/muf2] - 0.0370476421586862692*zb^46*Log[Q2/muf2] - 0.0362414678112393696*zb^47*Log[Q2/muf2] - 0.0354652178524738426*zb^48*Log[Q2/muf2] - 0.0347173132443251953*zb^49*Log[Q2/muf2] - 0.0339962813250750982*zb^50*Log[Q2/muf2] - 0.266141975308641975*zb^5*Log[zb] - 0.330848765432098765*zb^6*Log[zb] - 0.337364155538758713*zb^7*Log[zb] - 0.324996588141429411*zb^8*Log[zb] - 0.306021518232350096*zb^9*Log[zb] - 0.284995679284516733*zb^10*Log[zb] - 0.263840834791746*zb^11*Log[zb] - 0.243421760648392042*zb^12*Log[zb] - 0.224123194754214969*zb^13*Log[zb] - 0.206093157170690748*zb^14*Log[zb] - 0.189357794323411011*zb^15*Log[zb] - 0.173880125572143302*zb^16*Log[zb] - 0.159591696624371282*zb^17*Log[zb] - 0.146410128974504261*zb^18*Log[zb] - 0.134248933026583336*zb^19*Log[zb] - 0.123022929903842071*zb^20*Log[zb] - 0.112651129884778255*zb^21*Log[zb] - 0.103058125205715371*zb^22*Log[zb] - 0.0941746174438079102*zb^23*Log[zb] - 0.0859374487763304521*zb^24*Log[zb] - 0.0782893587982434893*zb^25*Log[zb] - 0.0711786001450000297*zb^26*Log[zb] - 0.0645584925190566*zb^27*Log[zb] - 0.0583869619194937588*zb^28*Log[zb] - 0.0526260917549486072*zb^29*Log[zb] - 0.0472417001955775607*zb^30*Log[zb] - 0.0422029506228680349*zb^31*Log[zb] - 0.0374819975423497952*zb^32*Log[zb] - 0.0330536677009985569*zb^33*Log[zb] - 0.0288951746901490253*zb^34*Log[zb] - 0.0249858645709649511*zb^35*Log[zb] - 0.0213069897524748377*zb^36*Log[zb] - 0.0178415083050809653*zb^37*Log[zb] - 0.0145739059941526064*zb^38*Log[zb] - 0.0114900384994202091*zb^39*Log[zb] - 0.00857699150356817249*zb^40*Log[zb] - 0.00582295656176891545*zb^41*Log[zb] - 0.00321712088773884052*zb^42*Log[zb] - 0.0007495694028321001*zb^43*Log[zb] + 0.00158880241144468873*zb^44*Log[zb] + 0.00380636614188461371*zb^45*Log[zb] + 0.00591082968081808001*zb^46*Log[zb] + 0.00790929906118417841*zb^47*Log[zb] + 0.009808333756190191*zb^48*Log[zb] + 0.0116139962029723069*zb^49*Log[zb] + 0.0133318962157155259*zb^50*Log[zb] + 0.0296296296296296296*zb^5*Log[Q2/muf2]*Log[zb] + 0.0444444444444444444*zb^6*Log[Q2/muf2]*Log[zb] + 0.0522045855379188713*zb^7*Log[Q2/muf2]*Log[zb] + 0.0564373897707231041*zb^8*Log[Q2/muf2]*Log[zb] + 0.058710562414266115*zb^9*Log[Q2/muf2]*Log[zb] + 0.0598079561042524005*zb^10*Log[Q2/muf2]*Log[zb] + 0.0601642527568453494*zb^11*Log[Q2/muf2]*Log[zb] + 0.0600395489284378173*zb^12*Log[Q2/muf2]*Log[zb] + 0.0595980151535707091*zb^13*Log[Q2/muf2]*Log[zb] + 0.0589472256138922806*zb^14*Log[Q2/muf2]*Log[zb] + 0.0581595633447485299*zb^15*Log[Q2/muf2]*Log[zb] + 0.0572846632105891365*zb^16*Log[Q2/muf2]*Log[zb] + 0.0563570182742296032*zb^17*Log[Q2/muf2]*Log[zb] + 0.0554008123724899324*zb^18*Log[Q2/muf2]*Log[zb] + 0.0544330840627136923*zb^19*Log[Q2/muf2]*Log[zb] + 0.0534658482806630955*zb^20*Log[Q2/muf2]*Log[zb] + 0.0525075471041693788*zb^21*Log[Q2/muf2]*Log[zb] + 0.0515640580097473966*zb^22*Log[Q2/muf2]*Log[zb] + 0.0506394042876624722*zb^23*Log[Q2/muf2]*Log[zb] + 0.0497362615179179893*zb^24*Log[Q2/muf2]*Log[zb] + 0.0488563223256193249*zb^25*Log[Q2/muf2]*Log[zb] + 0.0480005613729957269*zb^26*Log[Q2/muf2]*Log[zb] + 0.047169429318992234*zb^27*Log[Q2/muf2]*Log[zb] + 0.0463629956881810269*zb^28*Log[Q2/muf2]*Log[zb] + 0.0455810546583250119*zb^29*Log[Q2/muf2]*Log[zb] + 0.0448232037158304773*zb^30*Log[Q2/muf2]*Log[zb] + 0.0440889023148113872*zb^31*Log[Q2/muf2]*Log[zb] + 0.0433775157036800958*zb^32*Log[Q2/muf2]*Log[zb] + 0.0426883476869517368*zb^33*Log[Q2/muf2]*Log[zb] + 0.0420206650918871791*zb^34*Log[Q2/muf2]*Log[zb] + 0.0413737159899049201*zb^35*Log[Q2/muf2]*Log[zb] + 0.0407467431995226123*zb^36*Log[Q2/muf2]*Log[zb] + 0.040138994214425995*zb^37*Log[Q2/muf2]*Log[zb] + 0.0395497284176865603*zb^38*Log[Q2/muf2]*Log[zb] + 0.0389782222334085542*zb^39*Log[Q2/muf2]*Log[zb] + 0.0384237727104750989*zb^40*Log[Q2/muf2]*Log[zb] + 0.0378856999154757635*zb^41*Log[Q2/muf2]*Log[zb] + 0.0373633484231576651*zb^42*Log[Q2/muf2]*Log[zb] + 0.0368560881254562305*zb^43*Log[Q2/muf2]*Log[zb] + 0.0363633145289222247*zb^44*Log[Q2/muf2]*Log[zb] + 0.0358844486711877715*zb^45*Log[Q2/muf2]*Log[zb] + 0.0354189367570577757*zb^46*Log[Q2/muf2]*Log[zb] + 0.0349662495916786995*zb^47*Log[Q2/muf2]*Log[zb] + 0.03452588187037993*zb^48*Log[Q2/muf2]*Log[zb] + 0.0340973513709666329*zb^49*Log[Q2/muf2]*Log[zb] + 0.0336801980835312345*zb^50*Log[Q2/muf2]*Log[zb] + 0.0546296296296296296*zb^5*Log[zb]^2 + 0.0819444444444444444*zb^6*Log[zb]^2 + 0.0966490299823633157*zb^7*Log[zb]^2 + 0.105048500881834215*zb^8*Log[zb]^2 + 0.10987899274936312*zb^9*Log[zb]^2 + 0.112508573388203018*zb^10*Log[zb]^2 + 0.113707622966882226*zb^11*Log[zb]^2 + 0.113947677836566725*zb^12*Log[zb]^2 + 0.113533894089449645*zb^13*Log[zb]^2 + 0.112671279337946005*zb^14*Log[zb]^2 + 0.111501160019678538*zb^15*Log[zb]^2 + 0.110122766465359058*zb^16*Log[zb]^2 + 0.108606703048424181*zb^17*Log[zb]^2 + 0.107003687075854832*zb^18*Log[zb]^2 + 0.105350386192606122*zb^19*Log[zb]^2 + 0.103673407128572821*zb^20*Log[zb]^2 + 0.101992071430946396*zb^21*Log[zb]^2 + 0.100320376517466465*zb^22*Log[zb]^2 + 0.0986683990839912044*zb^23*Log[zb]^2 + 0.0970433106662871897*zb^24*Log[zb]^2 + 0.09545011972454977*zb^25*Log[zb]^2 + 0.0938922185586415606*zb^26*Log[zb]^2 + 0.0923717894396106297*zb^27*Log[zb]^2 + 0.0908901082061270509*zb^28*Log[zb]^2 + 0.0894477725300754796*zb^29*Log[zb]^2 + 0.0880448743986028184*zb^30*Log[zb]^2 + 0.0866811309896082356*zb^31*Log[zb]^2 + 0.0853559843111804186*zb^32*Log[zb]^2 + 0.08406867725119473*zb^33*Log[zb]^2 + 0.0828183117159821807*zb^34*Log[zb]^2 + 0.0816038931044710516*zb^35*Log[zb]^2 + 0.0804243643129911534*zb^36*Log[zb]^2 + 0.0792786316889242205*zb^37*Log[zb]^2 + 0.07816558477315372*zb^38*Log[zb]^2 + 0.0770841112382242753*zb^39*Log[zb]^2 + 0.076033108102877*zb^40*Log[zb]^2 + 0.0750114900564710506*zb^41*Log[zb]^2 + 0.0740181955385828607*zb^42*Log[zb]^2 + 0.0730521910750378899*zb^43*Log[zb]^2 + 0.0721124742609022423*zb^44*Log[zb]^2 + 0.0711980756954776791*zb^45*Log[zb]^2 + 0.0703080601080890118*zb^46*Log[zb]^2 + 0.0694415268619143173*zb^47*Log[zb]^2 + 0.06859760998288297*zb^48*Log[zb]^2 + 0.0677754778291746985*zb^49*Log[zb]^2 + 0.0669743324921297237*zb^50*Log[zb]^2, ALARM*zb^51, ALARM*zb^51, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, -556.831883237865507 + 692.810922196410953*zb - 53.2120097032704584*zb^2 - 94.5800405973129091*zb^3 - 27.7050604307535399*zb^4 - 9.94326447725078896*zb^5 - 3.831096756535463*zb^6 - 1.40706655535030056*zb^7 - 0.348158745682917704*zb^8 + 0.114348223556342068*zb^9 + 0.296304235532498637*zb^10 + 0.336485788402655661*zb^11 + 0.303456538596179625*zb^12 + 0.23258155622602286*zb^13 + 0.143171521315487661*zb^14 + 0.0460138665447193696*zb^15 - 0.0527503938589946479*zb^16 - 0.149636048749550524*zb^17 - 0.242706862117372265*zb^18 - 0.330949953816191605*zb^19 - 0.413907483517727583*zb^20 - 0.491456026469491117*zb^21 - 0.563671561130688581*zb^22 - 0.630745898385223376*zb^23 - 0.6929344817140597*zb^24 - 0.750523707806271648*zb^25 - 0.803810540503968971*zb^26 - 0.853089954100736983*zb^27 - 0.898647396427140714*zb^28 - 0.940754482491912098*zb^29 - 0.979666765701578665*zb^30 - 1.01562283744327082*zb^31 - 1.04884426493195116*zb^32 - 1.07953604547886056*zb^33 - 1.10788736557548377*zb^34 - 1.1340725259834854*zb^35 - 1.15825194237674436*zb^36 - 1.18057316333841588*zb^37 - 1.20117186907963105*zb^38 - 1.22017282865900543*zb^39 - 1.23769080308522214*zb^40 - 1.25383138803974625*zb^41 - 1.2686917941116138*zb^42 - 1.28236156509972375*zb^43 - 1.29492323659148185*zb^44 - 1.30645293799841215*zb^45 - 1.31702094174417759*zb^46 - 1.32669216351242828*zb^47 - 1.33552661747665257*zb^48 - 1.34357983032409307*zb^49 - 1.35090321770015*zb^50 + ALARM*zb^51 + 746.141176277164772*Log[Q2/muf2] - 417.609366948088155*zb*Log[Q2/muf2] - 119.53748193591586*zb^2*Log[Q2/muf2] + 24.5245952675491003*zb^3*Log[Q2/muf2] + 10.561970128198023*zb^4*Log[Q2/muf2] + 4.23641850280483382*zb^5*Log[Q2/muf2] + 1.42515893874968548*zb^6*Log[Q2/muf2] + 0.0308960125147956203*zb^7*Log[Q2/muf2] - 0.7276470638856449*zb^8*Log[Q2/muf2] - 1.16906407850859403*zb^9*Log[Q2/muf2] - 1.43777815832888739*zb^10*Log[Q2/muf2] - 1.60559739030658899*zb^11*Log[Q2/muf2] - 1.71109309085028283*zb^12*Log[Q2/muf2] - 1.77635526733720957*zb^13*Log[Q2/muf2] - 1.81472656299203869*zb^14*Log[Q2/muf2] - 1.83463122944863281*zb^15*Log[Q2/muf2] - 1.84158865126916253*zb^16*Log[Q2/muf2] - 1.83932881417448298*zb^17*Log[Q2/muf2] - 1.83043884080048041*zb^18*Log[Q2/muf2] - 1.81675279476475916*zb^19*Log[Q2/muf2] - 1.79959495060312424*zb^20*Log[Q2/muf2] - 1.77993629028314612*zb^21*Log[Q2/muf2] - 1.75849790816500721*zb^22*Log[Q2/muf2] - 1.73582097282702484*zb^23*Log[Q2/muf2] - 1.71231506714218671*zb^24*Log[Q2/muf2] - 1.68829221934160748*zb^25*Log[Q2/muf2] - 1.66399126372311622*zb^26*Log[Q2/muf2] - 1.63959554108830356*zb^27*Log[Q2/muf2] - 1.61524593293757151*zb^28*Log[Q2/muf2] - 1.59105057543185923*zb^29*Log[Q2/muf2] - 1.56709217741950013*zb^30*Log[Q2/muf2] - 1.54343358727078163*zb^31*Log[Q2/muf2] - 1.52012206476585142*zb^32*Log[Q2/muf2] - 1.49719258517805934*zb^33*Log[Q2/muf2] - 1.47467041298400029*zb^34*Log[Q2/muf2] - 1.45257311945596871*zb^35*Log[Q2/muf2] - 1.43091217335026089*zb^36*Log[Q2/muf2] - 1.40969420142089783*zb^37*Log[Q2/muf2] - 1.38892199181085835*zb^38*Log[Q2/muf2] - 1.3685952959428145*zb^39*Log[Q2/muf2] - 1.34871147158151282*zb^40*Log[Q2/muf2] - 1.32926600003574677*zb^41*Log[Q2/muf2] - 1.3102529031373114*zb^42*Log[Q2/muf2] - 1.29166508005516846*zb^43*Log[Q2/muf2] - 1.27349457972696326*zb^44*Log[Q2/muf2] - 1.25573282139106181*zb^45*Log[Q2/muf2] - 1.23837077314143048*zb^46*Log[Q2/muf2] - 1.22139909642826202*zb^47*Log[Q2/muf2] - 1.20480826285769069*zb^48*Log[Q2/muf2] - 1.18858864840550433*zb^49*Log[Q2/muf2] - 1.17273060917789662*zb^50*Log[Q2/muf2] - 208.602098846840623*Log[Q2/muf2]^2 + 34.8276065070645256*zb*Log[Q2/muf2]^2 + 49.22316933969524*zb^2*Log[Q2/muf2]^2 + 3.20562674312017458*zb^3*Log[Q2/muf2]^2 + 0.0949908483387283834*zb^4*Log[Q2/muf2]^2 - 0.368332129424517762*zb^5*Log[Q2/muf2]^2 - 0.448112467617400258*zb^6*Log[Q2/muf2]^2 - 0.446781516179684285*zb^7*Log[Q2/muf2]^2 - 0.425096944666702372*zb^8*Log[Q2/muf2]^2 - 0.398649278647839502*zb^9*Log[Q2/muf2]^2 - 0.372086981818903668*zb^10*Log[Q2/muf2]^2 - 0.346884091657808092*zb^11*Log[Q2/muf2]^2 - 0.323467677943267197*zb^12*Log[Q2/muf2]^2 - 0.301889702411298314*zb^13*Log[Q2/muf2]^2 - 0.282063926138463595*zb^14*Log[Q2/muf2]^2 - 0.263856648887816359*zb^15*Log[Q2/muf2]^2 - 0.247123384645979752*zb^16*Log[Q2/muf2]^2 - 0.231723930384158411*zb^17*Log[Q2/muf2]^2 - 0.217528272794455181*zb^18*Log[Q2/muf2]^2 - 0.204418456523949993*zb^19*Log[Q2/muf2]^2 - 0.192288650262282506*zb^20*Log[Q2/muf2]^2 - 0.181044431862467924*zb^21*Log[Q2/muf2]^2 - 0.170601772935837292*zb^22*Log[Q2/muf2]^2 - 0.160885951393120445*zb^23*Log[Q2/muf2]^2 - 0.151830498716467281*zb^24*Log[Q2/muf2]^2 - 0.143376228542826321*zb^25*Log[Q2/muf2]^2 - 0.135470363054950419*zb^26*Log[Q2/muf2]^2 - 0.128065758785591404*zb^27*Log[Q2/muf2]^2 - 0.121120226369842657*zb^28*Log[Q2/muf2]^2 - 0.114595935773271551*zb^29*Log[Q2/muf2]^2 - 0.108458897617953045*zb^30*Log[Q2/muf2]^2 - 0.102678511382796948*zb^31*Log[Q2/muf2]^2 - 0.0972271719101205084*zb^32*Log[Q2/muf2]^2 - 0.0920799265082384156*zb^33*Log[Q2/muf2]^2 - 0.0872141758423365559*zb^34*Log[Q2/muf2]^2 - 0.0826094126732201072*zb^35*Log[Q2/muf2]^2 - 0.0782469932986086177*zb^36*Log[Q2/muf2]^2 - 0.0741099372607277168*zb^37*Log[Q2/muf2]^2 - 0.0701827515056440914*zb^38*Log[Q2/muf2]^2 - 0.0664512757189783367*zb^39*Log[Q2/muf2]^2 - 0.0629025460269906549*zb^40*Log[Q2/muf2]^2 - 0.0595246746501682605*zb^41*Log[Q2/muf2]^2 - 0.0563067434368655001*zb^42*Log[Q2/muf2]^2 - 0.0532387094951855216*zb^43*Log[Q2/muf2]^2 - 0.0503113213892703534*zb^44*Log[Q2/muf2]^2 - 0.0475160445777483826*zb^45*Log[Q2/muf2]^2 - 0.0448449949527035073*zb^46*Log[Q2/muf2]^2 - 0.0422908794918396253*zb^47*Log[Q2/muf2]^2 - 0.0398469431684935486*zb^48*Log[Q2/muf2]^2 - 0.0375069213771761947*zb^49*Log[Q2/muf2]^2 - 0.0352649972292568884*zb^50*Log[Q2/muf2]^2 + 17.5161649794992334*Log[Q2/muf2]^3 + 2.00734960901581541*zb*Log[Q2/muf2]^3 - 4.64197530864197531*zb^2*Log[Q2/muf2]^3 - 0.950617283950617284*zb^3*Log[Q2/muf2]^3 - 0.372839506172839506*zb^4*Log[Q2/muf2]^3 - 0.191577503429355281*zb^5*Log[Q2/muf2]^3 - 0.112843425436018029*zb^6*Log[Q2/muf2]^3 - 0.0715433498502281571*zb^7*Log[Q2/muf2]^3 - 0.0471011449847428683*zb^8*Log[Q2/muf2]^3 - 0.0313978705336730028*zb^9*Log[Q2/muf2]^3 - 0.0207013105778537877*zb^10*Log[Q2/muf2]^3 - 0.0130935564830065391*zb^11*Log[Q2/muf2]^3 - 0.00750215407903398925*zb^12*Log[Q2/muf2]^3 - 0.00328656053795112268*zb^13*Log[Q2/muf2]^3 - 0.0000435475025082948024*zb^14*Log[Q2/muf2]^3 + 0.00249180697152478458*zb^15*Log[Q2/muf2]^3 + 0.00449981418027895878*zb^16*Log[Q2/muf2]^3 + 0.006106883701327434*zb^17*Log[Q2/muf2]^3 + 0.00740388955148160822*zb^18*Log[Q2/muf2]^3 + 0.00845758154334414769*zb^19*Log[Q2/muf2]^3 + 0.00931791225530389402*zb^20*Log[Q2/muf2]^3 + 0.0100228777779457807*zb^21*Log[Q2/muf2]^3 + 0.0106017968944939423*zb^22*Log[Q2/muf2]^3 + 0.0110775820296598848*zb^23*Log[Q2/muf2]^3 + 0.0114683431166231629*zb^24*Log[Q2/muf2]^3 + 0.0117885403686564073*zb^25*Log[Q2/muf2]^3 + 0.0120498259858163858*zb^26*Log[Q2/muf2]^3 + 0.01226166754328581*zb^27*Log[Q2/muf2]^3 + 0.0124318156885414535*zb^28*Log[Q2/muf2]^3 + 0.0125666591847262313*zb^29*Log[Q2/muf2]^3 + 0.0126714973523257554*zb^30*Log[Q2/muf2]^3 + 0.0127507512033451341*zb^31*Log[Q2/muf2]^3 + 0.0128081285607776676*zb^32*Log[Q2/muf2]^3 + 0.0128467542830641947*zb^33*Log[Q2/muf2]^3 + 0.0128692737720261929*zb^34*Log[Q2/muf2]^3 + 0.0128779358437006232*zb^35*Log[Q2/muf2]^3 + 0.0128746595259919463*zb^36*Log[Q2/muf2]^3 + 0.0128610882409820167*zb^37*Log[Q2/muf2]^3 + 0.0128386340143139379*zb^38*Log[Q2/muf2]^3 + 0.0128085137472273772*zb^39*Log[Q2/muf2]^3 + 0.012771779131211261*zb^40*Log[Q2/muf2]^3 + 0.012729341440323118*zb^41*Log[Q2/muf2]^3 + 0.0126819921730656194*zb^42*Log[Q2/muf2]^3 + 0.0126304203134506735*zb^43*Log[Q2/muf2]^3 + 0.0125752268243459674*zb^44*Log[Q2/muf2]^3 + 0.0125169368642545671*zb^45*Log[Q2/muf2]^3 + 0.0124560101230901537*zb^46*Log[Q2/muf2]^3 + 0.0123928495971399878*zb^47*Log[Q2/muf2]^3 + 0.012327809063645815*zb^48*Log[Q2/muf2]^3 + 0.0122611994677949276*zb^49*Log[Q2/muf2]^3 + 0.012193294396747515*zb^50*Log[Q2/muf2]^3 + 1961.8997874034067*Log[zb] - 950.8556899685667*zb*Log[zb] - 349.789104792817151*zb^2*Log[zb] + 77.0009988809250486*zb^3*Log[zb] + 41.1675149009185823*zb^4*Log[zb] + 22.9556674264183407*zb^5*Log[zb] + 14.265792468861045*zb^6*Log[zb] + 9.64003093485027296*zb^7*Log[zb] + 6.95216762202321483*zb^8*Log[zb] + 5.28054549652338445*zb^9*Log[zb] + 4.19033038997698257*zb^10*Log[zb] + 3.454570123365817*zb^11*Log[zb] + 2.946406315392459*zb^12*Log[zb] + 2.5902621390566742*zb^13*Log[zb] + 2.33892234377411644*zb^14*Log[zb] + 2.16165852046780159*zb^15*Log[zb] + 2.03780907895860598*zb^16*Log[zb] + 1.95309221391841983*zb^17*Log[zb] + 1.89740682382463594*zb^18*Log[zb] + 1.86346782186244423*zb^19*Log[zb] + 1.84593321873009575*zb^20*Log[zb] + 1.84082980194315457*zb^21*Log[zb] + 1.84516622926212561*zb^22*Log[zb] + 1.85666677277190552*zb^23*Log[zb] + 1.87358464508592653*zb^24*Log[zb] + 1.89456891593981108*zb^25*Log[zb] + 1.91856820827632684*zb^26*Log[zb] + 1.94476006614551528*zb^27*Log[zb] + 1.97249851908712055*zb^28*Log[zb] + 2.00127472528764152*zb^29*Log[zb] + 2.03068713548408505*zb^30*Log[zb] + 2.06041866854711141*zb^31*Log[zb] + 2.09021910623537075*zb^32*Log[zb] + 2.11989141107613117*zb^33*Log[zb] + 2.14928101985973022*zb^34*Log[zb] + 2.17826741290859105*zb^35*Log[zb] + 2.20675743728459327*zb^36*Log[zb] + 2.23467999138177067*zb^37*Log[zb] + 2.26198177317443287*zb^38*Log[zb] + 2.28862386457832216*zb^39*Log[zb] + 2.31457897678107694*zb^40*Log[zb] + 2.33982922083108174*zb^41*Log[zb] + 2.36436429767264611*zb^42*Log[zb] + 2.38818002464570627*zb^43*Log[zb] + 2.4112771330168*zb^44*Log[zb] + 2.43366028468108533*zb^45*Log[zb] + 2.45533726673505692*zb^46*Log[zb] + 2.47631833088079664*zb^47*Log[zb] + 2.496615651119315*zb^48*Log[zb] + 2.51624287832486922*zb^49*Log[zb] + 2.53521477436875884*zb^50*Log[zb] - 1178.46790459634624*Log[Q2/muf2]*Log[zb] + 104.833597573332251*zb*Log[Q2/muf2]*Log[zb] + 335.631108485126329*zb^2*Log[Q2/muf2]*Log[zb] + 25.7981617884679321*zb^3*Log[Q2/muf2]*Log[zb] + 3.63833913709815979*zb^4*Log[Q2/muf2]*Log[zb] + 0.256906425821425093*zb^5*Log[Q2/muf2]*Log[zb] - 0.267428886808497134*zb^6*Log[Q2/muf2]*Log[zb] - 0.177626629163846262*zb^7*Log[Q2/muf2]*Log[zb] + 0.0551487255323662601*zb^8*Log[Q2/muf2]*Log[zb] + 0.307836428685736545*zb^9*Log[Q2/muf2]*Log[zb] + 0.545272428073564685*zb^10*Log[Q2/muf2]*Log[zb] + 0.758286618572418626*zb^11*Log[Q2/muf2]*Log[zb] + 0.946080463022191651*zb^12*Log[Q2/muf2]*Log[zb] + 1.11054962097194865*zb^13*Log[Q2/muf2]*Log[zb] + 1.25430721420685881*zb^14*Log[Q2/muf2]*Log[zb] + 1.379976015745882*zb^15*Log[Q2/muf2]*Log[zb] + 1.48994731060546751*zb^16*Log[Q2/muf2]*Log[zb] + 1.58631801786732906*zb^17*Log[Q2/muf2]*Log[zb] + 1.67089562126476479*zb^18*Log[Q2/muf2]*Log[zb] + 1.74522684550460138*zb^19*Log[Q2/muf2]*Log[zb] + 1.81063224554425132*zb^20*Log[Q2/muf2]*Log[zb] + 1.86823967134934475*zb^21*Log[Q2/muf2]*Log[zb] + 1.91901411541298775*zb^22*Log[Q2/muf2]*Log[zb] + 1.96378336140062447*zb^23*Log[Q2/muf2]*Log[zb] + 2.00325962407119798*zb^24*Log[Q2/muf2]*Log[zb] + 2.03805764444099878*zb^25*Log[Q2/muf2]*Log[zb] + 2.06870976297651132*zb^26*Log[Q2/muf2]*Log[zb] + 2.09567846432739787*zb^27*Log[Q2/muf2]*Log[zb] + 2.11936682673271621*zb^28*Log[Q2/muf2]*Log[zb] + 2.1401272428223126*zb^29*Log[Q2/muf2]*Log[zb] + 2.15826871645469132*zb^30*Log[Q2/muf2]*Log[zb] + 2.17406298610687202*zb^31*Log[Q2/muf2]*Log[zb] + 2.18774967978059922*zb^32*Log[Q2/muf2]*Log[zb] + 2.19954066878442276*zb^33*Log[Q2/muf2]*Log[zb] + 2.20962375703347191*zb^34*Log[Q2/muf2]*Log[zb] + 2.21816581755617527*zb^35*Log[Q2/muf2]*Log[zb] + 2.22531546767799027*zb^36*Log[Q2/muf2]*Log[zb] + 2.23120535797695779*zb^37*Log[Q2/muf2]*Log[zb] + 2.2359541368336187*zb^38*Log[Q2/muf2]*Log[zb] + 2.23966814162311448*zb^39*Log[Q2/muf2]*Log[zb] + 2.24244285883104077*zb^40*Log[Q2/muf2]*Log[zb] + 2.244364188224173*zb^41*Log[Q2/muf2]*Log[zb] + 2.24550954035838589*zb^42*Log[Q2/muf2]*Log[zb] + 2.2459487919078436*zb^43*Log[Q2/muf2]*Log[zb] + 2.24574511935121576*zb^44*Log[Q2/muf2]*Log[zb] + 2.24495572829171492*zb^45*Log[Q2/muf2]*Log[zb] + 2.24363249298950859*zb^46*Log[Q2/muf2]*Log[zb] + 2.24182251844423646*zb^47*Log[Q2/muf2]*Log[zb] + 2.23956863549875102*zb^48*Log[Q2/muf2]*Log[zb] + 2.23690983787570251*zb^49*Log[Q2/muf2]*Log[zb] + 2.23388166875185062*zb^50*Log[Q2/muf2]*Log[zb] + 113.653345360854796*Log[Q2/muf2]^2*Log[zb] + 98.4325865788318611*zb*Log[Q2/muf2]^2*Log[zb] - 65.1851851851851852*zb^2*Log[Q2/muf2]^2*Log[zb] - 12.6337448559670782*zb^3*Log[Q2/muf2]^2*Log[zb] - 4.27818930041152263*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.6551440329218108*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.533333333333333333*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.0366339128243890149*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.358108675568993029*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.551696387745770462*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.6730481772457081*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.750754231427632101*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.800732700396000059*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.832413181416030419*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.851661381022390383*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.8622721057112591*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.866780158435931856*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.866923915750221872*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.863921971093976463*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.858644343541898747*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.851721792015819137*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.843617518640235861*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.834675320401376998*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.825152599074625262*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.815243407100341961*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.805094799584737953*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.794818605470338233*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.784500011449565181*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.774203894804464469*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.763979544679402328*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.753864215318750188*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.743885823175541368*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.734065010034648215*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.724416732218809855*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.7149514924614481*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.705676300204489685*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.696595423985341671*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.687710983578711546*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.679023417863691836*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.670531855760856233*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.662234411169498337*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.654128418027726552*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.646210617988989613*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.638477310450246538*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.630924472557034123*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.623547855186978945*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.616343059656703141*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.609305598919391478*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.602430946255787232*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.595714573860748865*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.589151983253497282*zb^50*Log[Q2/muf2]^2*Log[zb] + 8.88888888888888889*Log[Q2/muf2]^3*Log[zb] - 13.9259259259259259*zb*Log[Q2/muf2]^3*Log[zb] + 3.16049382716049383*zb^2*Log[Q2/muf2]^3*Log[zb] + 1.18518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.711111111111111111*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.513580246913580247*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.406349206349206349*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.338624338624338624*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.291593180482069371*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.256790123456790123*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.229854096520763187*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.208305274971941639*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.190624190624190624*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.175824175824175824*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.163234296567629901*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.152380952380952381*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.142919389978213508*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.134592108448317599*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.127202537935252074*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.12059779077322937*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.114657012902626938*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.109283309283309283*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.104398017441495702*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.0999365637046796467*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.0958454106280193237*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.0920797720797720798*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.0886018782315078611*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.0853796409351964908*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.0823856149526647611*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.07959618074560604*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.0769908952333868908*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.0745519713261648746*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.0722638572100937692*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.07011289364230541*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.0680870327929151459*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.0661756060448870906*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.0643691310357977025*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.0626591503784486241*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.0610380961258154241*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.0594991752886489729*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.0580362726704190119*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.0566438680259818471*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.0553169651297841882*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.0540510307952168417*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.0528419422476270021*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.0516859415410140048*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.0505795959388312148*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.049519763364968425*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.0485035621813737315*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.0475283446712018141*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.0465916737065196449*zb^50*Log[Q2/muf2]^3*Log[zb] - 1286.21432798007763*Log[zb]^2 + 14.2182221155826257*zb*Log[zb]^2 + 423.023064599678869*zb^2*Log[zb]^2 + 32.8168195100019148*zb^3*Log[zb]^2 + 4.43743569453568111*zb^4*Log[zb]^2 + 0.473198719192809172*zb^5*Log[zb]^2 + 0.182428175612868909*zb^6*Log[zb]^2 + 0.631055207580129575*zb^7*Log[zb]^2 + 1.19940152903554323*zb^8*Log[zb]^2 + 1.73879988841129352*zb^9*Log[zb]^2 + 2.213979862664875*zb^10*Log[zb]^2 + 2.62248779316760517*zb^11*Log[zb]^2 + 2.97068488196047021*zb^12*Log[zb]^2 + 3.26682787198043416*zb^13*Log[zb]^2 + 3.51877646366759288*zb^14*Log[zb]^2 + 3.73339867265395578*zb^15*Log[zb]^2 + 3.91649353703972763*zb^16*Log[zb]^2 + 4.07289574657911418*zb^17*Log[zb]^2 + 4.20661973809055782*zb^18*Log[zb]^2 + 4.32100050608930012*zb^19*Log[zb]^2 + 4.41881590993298673*zb^20*Log[zb]^2 + 4.50238846426569486*zb^21*Log[zb]^2 + 4.57366828300318233*zb^22*Log[zb]^2 + 4.63430011555503078*zb^23*Log[zb]^2 + 4.68567738039037707*zb^24*Log[zb]^2 + 4.72898575195975182*zb^25*Log[zb]^2 + 4.76523841012810637*zb^26*Log[zb]^2 + 4.79530465004759424*zb^27*Log[zb]^2 + 4.81993320000004657*zb^28*Log[zb]^2 + 4.83977131089224846*zb^29*Log[zb]^2 + 4.85538045554617883*zb^30*Log[zb]^2 + 4.867249298843513*zb^31*Log[zb]^2 + 4.87580446135403313*zb^32*Log[zb]^2 + 4.881419491015014*zb^33*Log[zb]^2 + 4.88442237298321379*zb^34*Log[zb]^2 + 4.88510184163886721*zb^35*Log[zb]^2 + 4.88371270674854972*zb^36*Log[zb]^2 + 4.88048036480346379*zb^37*Log[zb]^2 + 4.87560463409017218*zb^38*Log[zb]^2 + 4.86926302623851097*zb^39*Log[zb]^2 + 4.86161354637712347*zb^40*Log[zb]^2 + 4.85279709749338691*zb^41*Log[zb]^2 + 4.84293955127729885*zb^42*Log[zb]^2 + 4.83215353695754192*zb^43*Log[zb]^2 + 4.82053999089008253*zb^44*Log[zb]^2 + 4.80818950252678191*zb^45*Log[zb]^2 + 4.79518348655286381*zb^46*Log[zb]^2 + 4.78159520618483437*zb^47*Log[zb]^2 + 4.76749066866443487*zb^48*Log[zb]^2 + 4.75292941071035824*zb^49*Log[zb]^2 + 4.73796518897086159*zb^50*Log[zb]^2 + 184.900083242606026*Log[Q2/muf2]*Log[zb]^2 + 351.549958378696987*zb*Log[Q2/muf2]*Log[zb]^2 - 187.835390946502058*zb^2*Log[Q2/muf2]*Log[zb]^2 - 33.3662551440329218*zb^3*Log[Q2/muf2]*Log[zb]^2 - 8.751440329218108*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.14181069958847737*zb^5*Log[Q2/muf2]*Log[zb]^2 + 2.00462920970857479*zb^6*Log[Q2/muf2]*Log[zb]^2 + 3.51860250272948686*zb^7*Log[Q2/muf2]*Log[zb]^2 + 4.30650970950794584*zb^8*Log[Q2/muf2]*Log[zb]^2 + 4.72805865830557189*zb^9*Log[Q2/muf2]*Log[zb]^2 + 4.94826069470289448*zb^10*Log[Q2/muf2]*Log[zb]^2 + 5.05105718075415045*zb^11*Log[Q2/muf2]*Log[zb]^2 + 5.08254354641301028*zb^12*Log[Q2/muf2]*Log[zb]^2 + 5.06954563547970141*zb^13*Log[Q2/muf2]*Log[zb]^2 + 5.02839097320171801*zb^14*Log[Q2/muf2]*Log[zb]^2 + 4.96937083786290135*zb^15*Log[Q2/muf2]*Log[zb]^2 + 4.89915119454142907*zb^16*Log[Q2/muf2]*Log[zb]^2 + 4.82214152174957848*zb^17*Log[Q2/muf2]*Log[zb]^2 + 4.74130471991961683*zb^18*Log[Q2/muf2]*Log[zb]^2 + 4.65865327485393589*zb^19*Log[Q2/muf2]*Log[zb]^2 + 4.57556233712237757*zb^20*Log[Q2/muf2]*Log[zb]^2 + 4.49297234321675996*zb^21*Log[Q2/muf2]*Log[zb]^2 + 4.41152304290971057*zb^22*Log[Q2/muf2]*Log[zb]^2 + 4.33164384375886937*zb^23*Log[Q2/muf2]*Log[zb]^2 + 4.25361571505021349*zb^24*Log[Q2/muf2]*Log[zb]^2 + 4.17761421037468636*zb^25*Log[Q2/muf2]*Log[zb]^2 + 4.10373973676279507*zb^26*Log[Q2/muf2]*Log[zb]^2 + 4.032039076368676*zb^27*Log[Q2/muf2]*Log[zb]^2 + 3.96252082593311781*zb^28*Log[Q2/muf2]*Log[zb]^2 + 3.89516655548822502*zb^29*Log[Q2/muf2]*Log[zb]^2 + 3.82993892143844348*zb^30*Log[Q2/muf2]*Log[zb]^2 + 3.76678759186925964*zb^31*Log[Q2/muf2]*Log[zb]^2 + 3.70565358691121602*zb^32*Log[Q2/muf2]*Log[zb]^2 + 3.64647246229970886*zb^33*Log[Q2/muf2]*Log[zb]^2 + 3.58917664314901196*zb^34*Log[Q2/muf2]*Log[zb]^2 + 3.53369713003497407*zb^35*Log[Q2/muf2]*Log[zb]^2 + 3.47996473932342716*zb^36*Log[Q2/muf2]*Log[zb]^2 + 3.42791099666420595*zb^37*Log[Q2/muf2]*Log[zb]^2 + 3.37746877154219536*zb^38*Log[Q2/muf2]*Log[zb]^2 + 3.32857271821649545*zb^39*Log[Q2/muf2]*Log[zb]^2 + 3.28115957185471528*zb^40*Log[Q2/muf2]*Log[zb]^2 + 3.23516833648467929*zb^41*Log[Q2/muf2]*Log[zb]^2 + 3.19054039234525149*zb^42*Log[Q2/muf2]*Log[zb]^2 + 3.14721954347229977*zb^43*Log[Q2/muf2]*Log[zb]^2 + 3.10515202129662184*zb^44*Log[Q2/muf2]*Log[zb]^2 + 3.06428645621869238*zb^45*Log[Q2/muf2]*Log[zb]^2 + 3.024573826240969*zb^46*Log[Q2/muf2]*Log[zb]^2 + 2.98596738954837509*zb^47*Log[Q2/muf2]*Log[zb]^2 + 2.94842260625918416*zb^48*Log[Q2/muf2]*Log[zb]^2 + 2.91189705329417649*zb^49*Log[Q2/muf2]*Log[zb]^2 + 2.87635033533646196*zb^50*Log[Q2/muf2]*Log[zb]^2 + 85.03703703703704*Log[Q2/muf2]^2*Log[zb]^2 - 89.9259259259259259*zb*Log[Q2/muf2]^2*Log[zb]^2 + 22.1234567901234568*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 9.08641975308641975*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 5.76790123456790123*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 4.30617283950617284*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 3.47654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 2.93474426807760141*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 2.54908877131099353*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 2.25843621399176955*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 2.03037785260007482*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.84601571268237935*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.69351636018302685*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.56505223171889839*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.45521638854972188*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.36014109347442681*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.27697893972403776*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.20358266763495522*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.13829963434366599*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.07983539094650206*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.02716049382716049*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 0.979445246111912779*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 0.936012993984008477*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 0.896306055726345581*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 0.859860440150295223*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 0.826286799620132953*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 0.795255882663290071*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 0.766487285005803524*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 0.739740652895186739*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 0.714808733199537797*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 0.691511830703525179*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 0.669693349263241736*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 0.649216176097896528*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 0.629959727998943685*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 0.6118175216214432*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 0.594695162015423453*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 0.578508667397556286*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 0.563183066107042715*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 0.548651215317881985*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 0.534852801519468186*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 0.521733490839181896*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 0.509244203553146643*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 0.497340492046485618*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 0.485982005361850323*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 0.475132026553215184*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 0.464757071520356545*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 0.454826539974037147*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 0.445312410776487249*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 0.436188975196067395*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 0.427432602670697909*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 0.419021534539741823*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 9.48148148148148148*Log[Q2/muf2]^3*Log[zb]^2 + 4.74074074074074074*zb*Log[Q2/muf2]^3*Log[zb]^2 + 70.0650760712023712*Log[zb]^3 + 294.597091594028444*zb*Log[zb]^3 - 144.195301783264746*zb^2*Log[zb]^3 - 26.0361796982167353*zb^3*Log[zb]^3 - 6.87385973936899863*zb^4*Log[zb]^3 - 0.866354595336076818*zb^5*Log[zb]^3 + 1.64712871980067747*zb^6*Log[zb]^3 + 2.86930307102264774*zb^7*Log[zb]^3 + 3.51188678403460149*zb^8*Log[zb]^3 + 3.85963730485335424*zb^9*Log[zb]^3 + 4.04414567620515993*zb^10*Log[zb]^3 + 4.13279810288227797*zb^11*Log[zb]^3 + 4.16282384333893*zb^12*Log[zb]^3 + 4.15601096528548706*zb^13*Log[zb]^3 + 4.12569133296646524*zb^14*Log[zb]^3 + 4.08031132692508354*zb^15*Log[zb]^3 + 4.025369919792868*zb^16*Log[zb]^3 + 3.96452369127442016*zb^17*Log[zb]^3 + 3.90024324052633298*zb^18*Log[zb]^3 + 3.83421682465365087*zb^19*Log[zb]^3 + 3.76760596639357762*zb^20*Log[zb]^3 + 3.7012114504766997*zb^21*Log[zb]^3 + 3.63558349328853542*zb^22*Log[zb]^3 + 3.57109625085501838*zb^23*Log[zb]^3 + 3.50799903972650854*zb^24*Log[zb]^3 + 3.44645205323069288*zb^25*Log[zb]^3 + 3.38655157550062906*zb^26*Log[zb]^3 + 3.32834797201029975*zb^27*Log[zb]^3 + 3.27185864352152423*zb^28*Log[zb]^3 + 3.21707742526287943*zb^29*Log[zb]^3 + 3.16398144979929497*zb^30*Log[zb]^3 + 3.11253618266432804*zb^31*Log[zb]^3 + 3.06269913023545674*zb^32*Log[zb]^3 + 3.01442257545367575*zb^33*Log[zb]^3 + 2.96765559701376496*zb^34*Log[zb]^3 + 2.92234555740536572*zb^35*Log[zb]^3 + 2.87843919531897397*zb^36*Log[zb]^3 + 2.83588342219681567*zb^37*Log[zb]^3 + 2.79462589687781718*zb^38*Log[zb]^3 + 2.75461543346368902*zb^39*Log[zb]^3 + 2.71580228371627048*zb^40*Log[zb]^3 + 2.67813832508450831*zb^41*Log[zb]^3 + 2.64157717786481921*zb^42*Log[zb]^3 + 2.60607426931791609*zb^43*Log[zb]^3 + 2.57158685829381893*zb^44*Log[zb]^3 + 2.53807403068977051*zb^45*Log[zb]^3 + 2.50549667361729481*zb^46*Log[zb]^3 + 2.47381743428970799*zb^47*Log[zb]^3 + 2.44300066821612547*zb^48*Log[zb]^3 + 2.41301238019556184*zb^49*Log[zb]^3 + 2.38382016076532141*zb^50*Log[zb]^3 + 183.308641975308642*Log[Q2/muf2]*Log[zb]^3 - 167.506172839506173*zb*Log[Q2/muf2]*Log[zb]^3 + 40.2962962962962963*zb^2*Log[Q2/muf2]*Log[zb]^3 + 16.9876543209876543*zb^3*Log[Q2/muf2]*Log[zb]^3 + 10.9432098765432099*zb^4*Log[Q2/muf2]*Log[zb]^3 + 8.23703703703703704*zb^5*Log[Q2/muf2]*Log[zb]^3 + 6.68218694885361552*zb^6*Log[Q2/muf2]*Log[zb]^3 + 5.65784832451499118*zb^7*Log[Q2/muf2]*Log[zb]^3 + 4.92416225749559083*zb^8*Log[Q2/muf2]*Log[zb]^3 + 4.36872427983539095*zb^9*Log[Q2/muf2]*Log[zb]^3 + 3.93146277590722035*zb^10*Log[Q2/muf2]*Log[zb]^3 + 3.577104377104377*zb^11*Log[Q2/muf2]*Log[zb]^3 + 3.28343261676595*zb^12*Log[Q2/muf2]*Log[zb]^3 + 3.03568036901370235*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.82360602360602361*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.63985890652557319*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.47901234567901235*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.33696441539578794*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.21055179706710494*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.09729261425167858*zb^19*Log[Q2/muf2]*Log[zb]^3 + 1.99521024784182679*zb^20*Log[Q2/muf2]*Log[zb]^3 + 1.90270963604296938*zb^21*Log[Q2/muf2]*Log[zb]^3 + 1.81848854312622429*zb^22*Log[Q2/muf2]*Log[zb]^3 + 1.74147269799443712*zb^23*Log[Q2/muf2]*Log[zb]^3 + 1.67076757917337627*zb^24*Log[Q2/muf2]*Log[zb]^3 + 1.60562203228869896*zb^25*Log[Q2/muf2]*Log[zb]^3 + 1.54540044317822096*zb^26*Log[Q2/muf2]*Log[zb]^3 + 1.48956119326489697*zb^27*Log[Q2/muf2]*Log[zb]^3 + 1.43763979268449256*zb^28*Log[Q2/muf2]*Log[zb]^3 + 1.38923554095967889*zb^29*Log[Q2/muf2]*Log[zb]^3 + 1.344000878891498*zb^30*Log[Q2/muf2]*Log[zb]^3 + 1.30163281561131023*zb^31*Log[Q2/muf2]*Log[zb]^3 + 1.2618659715433909*zb^32*Log[Q2/muf2]*Log[zb]^3 + 1.2244668911335579*zb^33*Log[Q2/muf2]*Log[zb]^3 + 1.18922936177838139*zb^34*Log[Q2/muf2]*Log[zb]^3 + 1.15597053636269323*zb^35*Log[Q2/muf2]*Log[zb]^3 + 1.12452770230548008*zb^36*Log[Q2/muf2]*Log[zb]^3 + 1.09475557428773803*zb^37*Log[Q2/muf2]*Log[zb]^3 + 1.06652401389243495*zb^38*Log[Q2/muf2]*Log[zb]^3 + 1.03971609936522217*zb^39*Log[Q2/muf2]*Log[zb]^3 + 1.01422648414518333*zb^40*Log[Q2/muf2]*Log[zb]^3 + 0.989959994838043619*zb^41*Log[Q2/muf2]*Log[zb]^3 + 0.966830428732489614*zb^42*Log[Q2/muf2]*Log[zb]^3 + 0.944759518402929256*zb^43*Log[Q2/muf2]*Log[zb]^3 + 0.923676036854331428*zb^44*Log[Q2/muf2]*Log[zb]^3 + 0.903515021389417525*zb^45*Log[Q2/muf2]*Log[zb]^3 + 0.884217098175367268*zb^46*Log[Q2/muf2]*Log[zb]^3 + 0.865727892554904581*zb^47*Log[Q2/muf2]*Log[zb]^3 + 0.847997512637836853*zb^48*Log[Q2/muf2]*Log[zb]^3 + 0.830980095742000504*zb^49*Log[Q2/muf2]*Log[zb]^3 + 0.814633408919123205*zb^50*Log[Q2/muf2]*Log[zb]^3 - 37.9259259259259259*Log[Q2/muf2]^2*Log[zb]^3 + 18.962962962962962*zb*Log[Q2/muf2]^2*Log[zb]^3 + 109.432098765432099*Log[zb]^4 - 92.6419753086419753*zb*Log[zb]^4 + 21.3333333333333333*zb^2*Log[zb]^4 + 9.08641975308641975*zb^3*Log[zb]^4 + 5.88641975308641975*zb^4*Log[zb]^4 + 4.44444444444444444*zb^5*Log[zb]^4 + 3.61199294532627866*zb^6*Log[zb]^4 + 3.0617283950617282*zb^7*Log[zb]^4 + 2.66666666666666667*zb^8*Log[zb]^4 + 2.36707818930041152*zb^9*Log[zb]^4 + 2.13093901982790872*zb^10*Log[zb]^4 + 1.93939393939393939*zb^11*Log[zb]^4 + 1.78054044720711387*zb^12*Log[zb]^4 + 1.64645231311897979*zb^13*Log[zb]^4 + 1.53162393162393162*zb^14*Log[zb]^4 + 1.43209876543209877*zb^15*Log[zb]^4 + 1.34495279593318809*zb^16*Log[zb]^4 + 1.26797385620915033*zb^17*Log[zb]^4 + 1.19945470065869103*zb^18*Log[zb]^4 + 1.13805501407840589*zb^19*Log[zb]^4 + 1.08270676691729323*zb^20*Log[zb]^4 + 1.03254769921436588*zb^21*Log[zb]^4 + 0.986873566583711511*zb^22*Log[zb]^4 + 0.9451032059727712*zb^23*Log[zb]^4 + 0.906752549651100376*zb^24*Log[zb]^4 + 0.871415004748338082*zb^25*Log[zb]^4 + 0.838746438746438746*zb^26*Log[zb]^4 + 0.808453549194289935*zb^27*Log[zb]^4 + 0.780284754741970578*zb^28*Log[zb]^4 + 0.754022988505747126*zb^29*Log[zb]^4 + 0.7294799434213598*zb^30*Log[zb]^4 + 0.706491437674233373*zb^31*Log[zb]^4 + 0.684913652655588139*zb^32*Log[zb]^4 + 0.664620056776919522*zb^33*Log[zb]^4 + 0.645498872949853342*zb^34*Log[zb]^4 + 0.627450980392156863*zb^35*Log[zb]^4 + 0.610388165943721499*zb^36*Log[zb]^4 + 0.594231658559143939*zb^37*Log[zb]^4 + 0.578910894700368385*zb^38*Log[zb]^4 + 0.564362473134402959*zb^39*Log[zb]^4 + 0.550529265976420448*zb^40*Log[zb]^4 + 0.537359659310878823*zb^41*Log[zb]^4 + 0.524806901815788184*zb^42*Log[zb]^4 + 0.512828543836295774*zb^43*Log[zb]^4 + 0.501385952548743246*zb^44*Log[zb]^4 + 0.490443891410074985*zb^45*Log[zb]^4 + 0.479970154140161335*zb^46*Log[zb]^4 + 0.469935245143385754*zb^47*Log[zb]^4 + 0.4603120996231432*zb^48*Log[zb]^4 + 0.451075837742504409*zb^49*Log[zb]^4 + 0.442203548085901027*zb^50*Log[zb]^4 - 47.4074074074074074*Log[Q2/muf2]*Log[zb]^4 + 23.7037037037037037*zb*Log[Q2/muf2]*Log[zb]^4 - 18.962962962962962*Log[zb]^5 + 9.48148148148148148*zb*Log[zb]^5, 7.04896812744720215*zb^2 + 12.6870503211760831*zb^3 + 11.2276505494778314*zb^4 + 8.58460276193776281*zb^5 + 6.16095465325522636*zb^6 + 4.22888714081845928*zb^7 + 2.7617168469335907*zb^8 + 1.66480706498959251*zb^9 + 0.844926103090562918*zb^10 + 0.227489900759037337*zb^11 - 0.242771338865378039*zb^12 - 0.605532313408091538*zb^13 - 0.888961574879452655*zb^14 - 1.11306593059241136*zb^15 - 1.29215624929261659*zb^16 - 1.43658322465123961*zb^17 - 1.55393385260819708*zb^18 - 1.64985005557435462*zb^19 - 1.72858916452889678*zb^20 - 1.79340992301913101*zb^21 - 1.84684080253438056*zb^22 - 1.89086865422838165*zb^23 - 1.92707304397649106*zb^24 - 1.95672319074117628*zb^25 - 1.98084886397806295*zb^26 - 2.00029292355995289*zb^27 - 2.01575075308695041*zb^28 - 2.02780021530012481*zb^29 - 2.0369246671927153*zb^30 - 2.04353083106465749*zb^31 - 2.04796280852900012*zb^32 - 2.05051317066062563*zb^33 - 2.05143180877491797*zb^34 - 2.0509330534771366*zb^35 - 2.04920144244008586*zb^36 - 2.04639642489292784*zb^37 - 2.04265622285421004*zb^38 - 2.03810101870921653*zb^39 - 2.03283560094126086*zb^40 - 2.02695157125248696*zb^41 - 2.02052919451933216*zb^42 - 2.01363895627625543*zb^43 - 2.00634287944530457*zb^44 - 1.99869564190541489*zb^45 - 1.99074552854347016*zb^46 - 1.98253524514324367*zb^47 - 1.97410261646933341*zb^48 - 1.96548118690494519*zb^49 - 1.95670073878725176*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] - 3.64137517146776406*zb^3*Log[Q2/muf2] - 4.22396905006858711*zb^4*Log[Q2/muf2] - 4.20528221879286694*zb^5*Log[Q2/muf2] - 3.96050641289437586*zb^6*Log[Q2/muf2] - 3.65043933401949005*zb^7*Log[Q2/muf2] - 3.34156108722363767*zb^8*Log[Q2/muf2] - 3.05840009691662315*zb^9*Log[Q2/muf2] - 2.80736302087927928*zb^10*Log[Q2/muf2] - 2.58754043364307503*zb^11*Log[Q2/muf2] - 2.39549001777867051*zb^12*Log[Q2/muf2] - 2.22725848072372375*zb^13*Log[Q2/muf2] - 2.07916210431412203*zb^14*Log[Q2/muf2] - 1.94802782487087605*zb^15*Log[Q2/muf2] - 1.83121379383449974*zb^16*Log[Q2/muf2] - 1.726550608379872*zb^17*Log[Q2/muf2] - 1.63226298268081603*zb^18*Log[Q2/muf2] - 1.54689511037932511*zb^19*Log[Q2/muf2] - 1.46924714001483158*zb^20*Log[Q2/muf2] - 1.39832372992765542*zb^21*Log[Q2/muf2] - 1.33329332594542291*zb^22*Log[Q2/muf2] - 1.27345622098965413*zb^23*Log[Q2/muf2] - 1.21821954220890822*zb^24*Log[Q2/muf2] - 1.16707760850190326*zb^25*Log[Q2/muf2] - 1.11959642389138763*zb^26*Log[Q2/muf2] - 1.07540135480520827*zb^27*Log[Q2/muf2] - 1.03416726654324771*zb^28*Log[Q2/muf2] - 0.995610569556869089*zb^29*Log[Q2/muf2] - 0.959482758772135437*zb^30*Log[Q2/muf2] - 0.9255651285748724*zb^31*Log[Q2/muf2] - 0.893664420394445481*zb^32*Log[Q2/muf2] - 0.863609215495358739*zb^33*Log[Q2/muf2] - 0.835246927469177718*zb^34*Log[Q2/muf2] - 0.808441280612656681*zb^35*Log[Q2/muf2] - 0.783070184520972176*zb^36*Log[Q2/muf2] - 0.759023933747207439*zb^37*Log[Q2/muf2] - 0.736203675692164443*zb^38*Log[Q2/muf2] - 0.714520101028162485*zb^39*Log[Q2/muf2] - 0.693892319690887286*zb^40*Log[Q2/muf2] - 0.6742468923616983*zb^41*Log[Q2/muf2] - 0.655516992832761263*zb^42*Log[Q2/muf2] - 0.637641681017657539*zb^43*Log[Q2/muf2] - 0.620565269882170654*zb^44*Log[Q2/muf2] - 0.604236772407907906*zb^45*Log[Q2/muf2] - 0.588609417006714868*zb^46*Log[Q2/muf2] - 0.573640221685779037*zb^47*Log[Q2/muf2] - 0.559289618806922948*zb^48*Log[Q2/muf2] - 0.545521123555380102*zb^49*Log[Q2/muf2] - 0.532301040285683422*zb^50*Log[Q2/muf2] - 3.46180555555555556*zb^2*Log[zb] - 6.01324588477366255*zb^3*Log[zb] - 5.37005690586419753*zb^4*Log[zb] - 3.90730087019890261*zb^5*Log[zb] - 2.41655762174211248*zb^6*Log[zb] - 1.12094747889182548*zb^7*Log[zb] - 0.0573625090419385084*zb^8*Log[zb] + 0.797039440962889155*zb^9*Log[zb] + 1.47919868120115839*zb^10*Log[zb] + 2.02449998117725039*zb^11*Log[zb] + 2.46240506545459223*zb^12*Log[zb] + 2.81612823179713706*zb^13*Log[zb] + 3.10355660853554185*zb^14*Log[zb] + 3.33838073522932608*zb^15*Log[zb] + 3.53109561658528816*zb^16*Log[zb] + 3.68979528244035256*zb^17*Log[zb] + 3.82077438707386827*zb^18*Log[zb] + 3.92897437093027603*zb^19*Log[zb] + 4.01831198045074099*zb^20*Log[zb] + 4.09192126947378278*zb^21*Log[zb] + 4.15233273691861067*zb^22*Log[zb] + 4.20160691922469655*zb^23*Log[zb] + 4.24143489967276982*zb^24*Log[zb] + 4.27321464551579941*zb^25*Log[zb] + 4.29810954550274826*zb^26*Log[zb] + 4.31709372390967278*zb^27*Log[zb] + 4.33098743880357097*zb^28*Log[zb] + 4.34048497468409239*zb^29*Log[zb] + 4.346176801152503*zb^30*Log[zb] + 4.34856731185160948*zb^31*Log[zb] + 4.34808912756985213*zb^32*Log[zb] + 4.34511470673064582*zb^33*Log[zb] + 4.33996582957988888*zb^34*Log[zb] + 4.33292139118590395*zb^35*Log[zb] + 4.32422384021606538*zb^36*Log[zb] + 4.31408452640754154*zb^37*Log[zb] + 4.30268816333389516*zb^38*Log[zb] + 4.29019656990758839*zb^39*Log[zb] + 4.27675182073496928*zb^40*Log[zb] + 4.26247890953294574*zb^41*Log[zb] + 4.24748800954147732*zb^42*Log[zb] + 4.23187639889913148*zb^43*Log[zb] + 4.21573010629991871*zb^44*Log[zb] + 4.19912532217232952*zb^45*Log[zb] + 4.18212961254992595*zb^46*Log[zb] + 4.16480296630473742*zb^47*Log[zb] + 4.14719870115788384*zb^48*Log[zb] + 4.12936424960946312*zb^49*Log[zb] + 4.11134184244207429*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] + 1.65020576131687243*zb^3*Log[Q2/muf2]*Log[zb] + 2.05298353909465021*zb^4*Log[Q2/muf2]*Log[zb] + 2.19688477366255144*zb^5*Log[Q2/muf2]*Log[zb] + 2.21307818930041152*zb^6*Log[Q2/muf2]*Log[zb] + 2.16905309001907641*zb^7*Log[Q2/muf2]*Log[zb] + 2.0989003962255097*zb^8*Log[Q2/muf2]*Log[zb] + 2.01955098946953528*zb^9*Log[Q2/muf2]*Log[zb] + 1.93920168163940735*zb^10*Log[Q2/muf2]*Log[zb] + 1.86163759535204209*zb^11*Log[Q2/muf2]*Log[zb] + 1.78843678916145716*zb^12*Log[Q2/muf2]*Log[zb] + 1.72009104164276569*zb^13*Log[Q2/muf2]*Log[zb] + 1.65657381068753843*zb^14*Log[Q2/muf2]*Log[zb] + 1.59762646905325167*zb^15*Log[Q2/muf2]*Log[zb] + 1.54290098389723885*zb^16*Log[Q2/muf2]*Log[zb] + 1.49202949758133979*zb^17*Log[Q2/muf2]*Log[zb] + 1.44465679618892405*zb^18*Log[Q2/muf2]*Log[zb] + 1.4004540771219707*zb^19*Log[Q2/muf2]*Log[zb] + 1.35912344338744332*zb^20*Log[Q2/muf2]*Log[zb] + 1.32039794627445939*zb^21*Log[Q2/muf2]*Log[zb] + 1.2840396300642827*zb^22*Log[Q2/muf2]*Log[zb] + 1.24983681253678776*zb^23*Log[Q2/muf2]*Log[zb] + 1.2176012065441486*zb^24*Log[Q2/muf2]*Log[zb] + 1.18716516513234736*zb^25*Log[Q2/muf2]*Log[zb] + 1.15837916837102727*zb^26*Log[Q2/muf2]*Log[zb] + 1.13110958797941179*zb^27*Log[Q2/muf2]*Log[zb] + 1.10523672638162987*zb^28*Log[Q2/muf2]*Log[zb] + 1.08065310931264979*zb^29*Log[Q2/muf2]*Log[zb] + 1.05726200471556206*zb^30*Log[Q2/muf2]*Log[zb] + 1.03497613977164431*zb^31*Log[Q2/muf2]*Log[zb] + 1.01371658954615057*zb^32*Log[Q2/muf2]*Log[zb] + 0.993411813402332544*zb^33*Log[Q2/muf2]*Log[zb] + 0.973996818273625401*zb^34*Log[Q2/muf2]*Log[zb] + 0.955412430724638186*zb^35*Log[Q2/muf2]*Log[zb] + 0.937604662317190982*zb^36*Log[Q2/muf2]*Log[zb] + 0.920524155075231*zb^37*Log[Q2/muf2]*Log[zb] + 0.904125695811150957*zb^38*Log[Q2/muf2]*Log[zb] + 0.888367789758751046*zb^39*Log[Q2/muf2]*Log[zb] + 0.8732122853869163*zb^40*Log[Q2/muf2]*Log[zb] + 0.858624043476846402*zb^41*Log[Q2/muf2]*Log[zb] + 0.844570644566435525*zb^42*Log[Q2/muf2]*Log[zb] + 0.831022129726927057*zb^43*Log[Q2/muf2]*Log[zb] + 0.817950770364346973*zb^44*Log[Q2/muf2]*Log[zb] + 0.805330863352904533*zb^45*Log[Q2/muf2]*Log[zb] + 0.793138548327700255*zb^46*Log[Q2/muf2]*Log[zb] + 0.781351644404956061*zb^47*Log[Q2/muf2]*Log[zb] + 0.769949503972350093*zb^48*Log[Q2/muf2]*Log[zb] + 0.758912881510559187*zb^49*Log[Q2/muf2]*Log[zb] + 0.7482238156786759*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 + 1.59465020576131687*zb^3*Log[zb]^2 + 1.97505144032921811*zb^4*Log[zb]^2 + 2.10923045267489712*zb^5*Log[zb]^2 + 2.12198508230452675*zb^6*Log[zb]^2 + 2.077433821941475*zb^7*Log[zb]^2 + 2.00817230560654597*zb^8*Log[zb]^2 + 1.93042003358924078*zb^9*Log[zb]^2 + 1.8520119254385732*zb^10*Log[zb]^2 + 1.77654004872489891*zb^11*Log[zb]^2 + 1.70547627001057957*zb^12*Log[zb]^2 + 1.63925302478509546*zb^13*Log[zb]^2 + 1.57781063147016675*zb^14*Log[zb]^2 + 1.5208724074884785*zb^15*Log[zb]^2 + 1.46808114503660893*zb^16*Log[zb]^2 + 1.41906512366581621*zb^17*Log[zb]^2 + 1.3734684703044697*zb^18*Log[zb]^2 + 1.33096365092031016*zb^19*Log[zb]^2 + 1.29125517688725604*zb^20*Log[zb]^2 + 1.25407915322687026*zb^21*Log[zb]^2 + 1.21920100960756504*zb^22*Log[zb]^2 + 1.18641258081744881*zb^23*Log[zb]^2 + 1.15552910112608651*zb^24*Log[zb]^2 + 1.12638636954112609*zb^25*Log[zb]^2 + 1.09883818789887562*zb^26*Log[zb]^2 + 1.07275409735371559*zb^27*Log[zb]^2 + 1.04801740296469969*zb^28*Log[zb]^2 + 1.02452346087075959*zb^29*Log[zb]^2 + 1.00217819767360314*zb^30*Log[zb]^2 + 0.980896831750403589*zb^31*Log[zb]^2 + 0.9606027685349349*zb^32*Log[zb]^2 + 0.941226644934985168*zb^33*Log[zb]^2 + 0.922705501306929281*zb^34*Log[zb]^2 + 0.9049820624671671*zb^35*Log[zb]^2 + 0.888004111957106849*zb^36*Log[zb]^2 + 0.871723946161207687*zb^37*Log[zb]^2 + 0.856097896919434066*zb^38*Log[zb]^2 + 0.8410859130088724*zb^39*Log[zb]^2 + 0.826651192332972129*zb^40*Log[zb]^2 + 0.812759857889397903*zb^41*Log[zb]^2 + 0.799380671624138654*zb^42*Log[zb]^2 + 0.786484781151419979*zb^43*Log[zb]^2 + 0.774045495052819545*zb^44*Log[zb]^2 + 0.762038083087428032*zb^45*Log[zb]^2 + 0.750439598166916991*zb^46*Log[zb]^2 + 0.739228717390824726*zb^47*Log[zb]^2 + 0.728385599811444022*zb^48*Log[zb]^2 + 0.717891758915352862*zb^49*Log[zb]^2 + 0.707729948078975142*zb^50*Log[zb]^2, -1.38888888888888889*zb + 3.716105562071114*zb^2 - 0.937600691951617502*zb^3 - 0.973836524727094407*zb^4 - 0.74288937285883*zb^5 - 0.598195096247935433*zb^6 - 0.5025985174779898*zb^7 - 0.434112461287302225*zb^8 - 0.382134696800618421*zb^9 - 0.341096225017865514*zb^10 - 0.307770974076549245*zb^11 - 0.280134143046457603*zb^12 - 0.256834507110511508*zb^13 - 0.236927385877523584*zb^14 - 0.219728235640573616*zb^15 - 0.204726814467058994*zb^16 - 0.191534026981576051*zb^17 - 0.179847507932968909*zb^18 - 0.169428512908437537*zb^19 - 0.160085928123794532*zb^20 - 0.15166492451504882*zb^21 - 0.144038733603214992*zb^22 - 0.137102575733086738*zb^23 - 0.130769105067639433*zb^24 - 0.124964943889576676*zb^25 - 0.119628012360443637*zb^26 - 0.114705447796421782*zb^27 - 0.110151966646536862*zb^28 - 0.105928562905679983*zb^29 - 0.102001464984517459*zb^30 - 0.0983412931044213342*zb^31 - 0.0949223736903008057*zb^32 - 0.0917221777176437061*zb^33 - 0.0887208576888217964*zb^34 - 0.0859008636578584369*zb^35 - 0.0832466230398641838*zb^36 - 0.0807442722155548751*zb^37 - 0.0783814304457659086*zb^38 - 0.0761470085418744095*zb^39 - 0.0740310462379712224*zb^40 - 0.0720245733838807637*zb^41 - 0.0701194910019108932*zb^42 - 0.0683084689821019636*zb^43 - 0.0665848577740116742*zb^44 - 0.0649426119004937335*zb^45 - 0.0633762234954971845*zb^46 - 0.0618806643728171258*zb^47 - 0.0604513353807897373*zb^48 - 0.05908402200066539*zb^49 - 0.0577748553128177002*zb^50 + ALARM*zb^51 - 0.590957808894141656*zb^2*Log[zb] - 0.962336636110672449*zb^3*Log[zb] - 0.245028378683345505*zb^4*Log[zb] - 0.0941537461876270508*zb^5*Log[zb] - 0.0395123514048027531*zb^6*Log[zb] - 0.0131280642505173119*zb^7*Log[zb] + 0.00168593253052291382*zb^8*Log[zb] + 0.0107098929873522127*zb^9*Log[zb] + 0.0164592186358615984*zb^10*Log[zb] + 0.0202068252478265043*zb^11*Log[zb] + 0.0226654851410992475*zb^12*Log[zb] + 0.0242633228587359739*zb^13*Log[zb] + 0.0252708513401315655*zb^14*Log[zb] + 0.02586562654016714*zb^15*Log[zb] + 0.0261676899895413538*zb^16*Log[zb] + 0.0262601384963392573*zb^17*Log[zb] + 0.0262016103675993479*zb^18*Log[zb] + 0.0260341442502103793*zb^19*Log[zb] + 0.0257882753951229749*zb^20*Log[zb] + 0.0254864244609029062*zb^21*Log[zb] + 0.0251451997856768724*zb^22*Log[zb] + 0.0247769908269059133*zb^23*Log[zb] + 0.0243910890956962491*zb^24*Log[zb] + 0.0239944881127020296*zb^25*Log[zb] + 0.0235924616422382915*zb^26*Log[zb] + 0.023188986464398532*zb^27*Log[zb] + 0.0227870546714005895*zb^28*Log[zb] + 0.0223889064987427082*zb^29*Log[zb] + 0.0219962053640174855*zb^30*Log[zb] + 0.021610170451131203*zb^31*Log[zb] + 0.0212316778194141425*zb^32*Log[zb] + 0.0208613379803627984*zb^33*Log[zb] + 0.0204995557438779527*zb^34*Log[zb] + 0.0201465766101552391*zb^35*Log[zb] + 0.0198025228851393274*zb^36*Log[zb] + 0.0194674218995198291*zb^37*Log[zb] + 0.0191412281264648071*zb^38*Log[zb] + 0.0188238405612403294*zb^39*Log[zb] + 0.018515116404239154*zb^40*Log[zb] + 0.0182148818478164474*zb^41*Log[zb] + 0.0179229405853530599*zb^42*Log[zb] + 0.017639080522769635*zb^43*Log[zb] + 0.0173630790671486537*zb^44*Log[zb] + 0.0170947072860358141*zb^45*Log[zb] + 0.0168337331683863504*zb^46*Log[zb] + 0.01657992416954773*zb^47*Log[zb] + 0.0163330491848092517*zb^48*Log[zb] + 0.01609288006641067*zb^49*Log[zb] + 0.0158591927756057991*zb^50*Log[zb] - 0.162037037037037037*zb^2*Log[zb]^2 + 0.154320987654320988*zb^3*Log[zb]^2 + 0.06905864197530864*zb^4*Log[zb]^2 + 0.04385288065843621*zb^5*Log[zb]^2 + 0.0326278659611992945*zb^6*Log[zb]^2 + 0.0261400856638951877*zb^7*Log[zb]^2 + 0.0217866853531536071*zb^8*Log[zb]^2 + 0.0186053459449623471*zb^9*Log[zb]^2 + 0.0161574964815705556*zb^10*Log[zb]^2 + 0.0142094715256892586*zb^11*Log[zb]^2 + 0.0126219004059913151*zb^12*Log[zb]^2 + 0.0113047047102574908*zb^13*Log[zb]^2 + 0.0101962212895261328*zb^14*Log[zb]^2 + 0.00925242551845115948*zb^15*Log[zb]^2 + 0.00844087169476700289*zb^16*Log[zb]^2 + 0.00773704738517617645*zb^17*Log[zb]^2 + 0.00712205995909927259*zb^18*Log[zb]^2 + 0.00658110514070430581*zb^19*Log[zb]^2 + 0.00610241828860027909*zb^20*Log[zb]^2 + 0.00567653613230081667*zb^21*Log[zb]^2 + 0.00529576501773290828*zb^22*Log[zb]^2 + 0.00495379041913247893*zb^23*Log[zb]^2 + 0.00464538539139726937*zb^24*Log[zb]^2 + 0.00436618972598460337*zb^25*Log[zb]^2 + 0.00411254051810707365*zb^26*Log[zb]^2 + 0.00388134069043232492*zb^27*Log[zb]^2 + 0.00366995591998798683*zb^28*Log[zb]^2 + 0.00347613307724849422*zb^29*Log[zb]^2 + 0.00329793513648036046*zb^30*Log[zb]^2 + 0.00313368882306405421*zb^31*Log[zb]^2 + 0.00298194219975797195*zb^32*Log[zb]^2 + 0.00284143007350319491*zb^33*Log[zb]^2 + 0.00271104560357869276*zb^34*Log[zb]^2 + 0.00258981686257519258*zb^35*Log[zb]^2 + 0.00247688737960353235*zb^36*Log[zb]^2 + 0.00237149990549303225*zb^37*Log[zb]^2 + 0.00227298280026753576*zb^38*Log[zb]^2 + 0.00218073856667704434*zb^39*Log[zb]^2 + 0.00209423414926258319*zb^40*Log[zb]^2 + 0.00201299269311067007*zb^41*Log[zb]^2 + 0.00193658651510992117*zb^42*Log[zb]^2 + 0.00186463108687771877*zb^43*Log[zb]^2 + 0.00179677986537265287*zb^44*Log[zb]^2 + 0.00173271983666045063*zb^45*Log[zb]^2 + 0.00167216766196517981*zb^46*Log[zb]^2 + 0.00161486633424591896*zb^47*Log[zb]^2 + 0.001560582269042149*zb^48*Log[zb]^2 + 0.00150910276596608835*zb^49*Log[zb]^2 + 0.00146023378756224868*zb^50*Log[zb]^2}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 1.25*zb - 1.25*zb^2 + 0.333333333333333333*zb^3 + 0.145833333333333333*zb^4 + 0.0916666666666666667*zb^5 + 0.0666666666666666667*zb^6 + 0.05238095238095238*zb^7 + 0.0431547619047619048*zb^8 + 0.0367063492063492063*zb^9 + 0.0319444444444444444*zb^10 + 0.0282828282828282828*zb^11 + 0.0253787878787878788*zb^12 + 0.0230186480186480186*zb^13 + 0.0210622710622710623*zb^14 + 0.0194139194139194139*zb^15 + 0.01800595238095238*zb^16 + 0.0167892156862745098*zb^17 + 0.0157271241830065359*zb^18 + 0.0147918816649466804*zb^19 + 0.0139619883040935673*zb^20 + 0.0132205513784461153*zb^21 + 0.0125541125541125541*zb^22 + 0.0119518162996423866*zb^23 + 0.0114048089591567852*zb^24 + 0.0109057971014492754*zb^25 + 0.0104487179487179487*zb^26 + 0.0100284900284900285*zb^27 + 0.00964082214082214082*zb^28 + 0.00928206531654807517*zb^29 + 0.00894909688013136289*zb^30 + 0.00863922877271041898*zb^31 + 0.00835013440860215054*zb^32 + 0.00807978983382209189*zb^33 + 0.00782642602495543672*zb^34 + 0.007588489941431118*zb^35 + 0.007364612511671335*zb^36 + 0.00715358215358215358*zb^37 + 0.00695432274379642801*zb^38 + 0.00676587518692781851*zb^39 + 0.00658738191632928475*zb^40 + 0.00641807379612257661*zb^41 + 0.00625725900116144019*zb^42 + 0.00610431353482970046*zb^43 + 0.00595867310983590053*zb^44 + 0.00581982616866337797*zb^45 + 0.0056873078612209044*zb^46 + 0.00556069482989001953*zb^47 + 0.00543960067838421215*zb^48 + 0.00532367202200028948*zb^49 + 0.00521258503401360544*zb^50 + ALARM*zb^51 + 0.25*Log[Q2/muf2] - 0.5*zb*Log[Q2/muf2] + 0.5*zb^2*Log[Q2/muf2] + 0.5*Log[zb] - 1.*zb*Log[zb] + 1.*zb^2*Log[zb], ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 4.06269956277191905 - 1.44579290453201434*zb - 14.6473918430540406*zb^2 + 11.8482324609012894*zb^3 - 0.138137786612541484*zb^4 - 1.00122084762775325*zb^5 - 0.826376658166513565*zb^6 - 0.552334486360855775*zb^7 - 0.309027307220118584*zb^8 - 0.108835685905255931*zb^9 + 0.0548831255629626631*zb^10 + 0.190267344695971398*zb^11 + 0.303928596942262843*zb^12 + 0.400808555775343557*zb^13 + 0.484537736473475578*zb^14 + 0.557794406477200671*zb^15 + 0.622578303104885232*zb^16 + 0.680404948386836444*zb^17 + 0.732440904846285087*zb^18 + 0.779597887229358705*zb^19 + 0.822598768835569817*zb^20 + 0.862024421501896301*zb^21 + 0.898347400817610827*zb^22 + 0.931956508854149645*zb^23 + 0.963174953205466505*zb^24 + 0.992273952318912175*zb^25 + 1.01948305998329239*zb^26 + 1.04499809537304163*zb^27 + 1.06898730360464094*zb^28 + 1.09159619290360606*zb^29 + 1.11295137068419543*zb^30 + 1.13316361414415251*zb^31 + 1.15233034954609214*zb^32 + 1.17053767033306599*zb^33 + 1.18786199232706402*zb^34 + 1.20437142090018891*zb^35 + 1.22012688772852159*zb^36 + 1.23518310183185747*zb^37 + 1.24958934987269361*zb^38 + 1.26339017328851535*zb^39 + 1.2766259441573489*zb^40 + 1.28933335731092396*zb^41 + 1.30154585279451715*zb^42 + 1.31329398009389579*zb^43 + 1.32460571343462104*zb^44 + 1.33550672577796244*zb^45 + 1.34602062779352575*zb^46 + 1.35616917700761756*zb^47 + 1.36597246145204438*zb^48 + 1.37544906142718604*zb^49 + 1.38461619241231026*zb^50 + ALARM*zb^51 - 2.94052884748699689*Log[Q2/muf2] - 1.61894230502600623*zb*Log[Q2/muf2] + 12.3689423050260062*zb^2*Log[Q2/muf2] - 6.98611111111111111*zb^3*Log[Q2/muf2] - 1.39236111111111111*zb^4*Log[Q2/muf2] - 0.233333333333333333*zb^5*Log[Q2/muf2] + 0.1725*zb^6*Log[Q2/muf2] + 0.358344671201814059*zb^7*Log[Q2/muf2] + 0.4598048941798942*zb^8*Log[Q2/muf2] + 0.522693846056941295*zb^9*Log[Q2/muf2] + 0.565563271604938272*zb^10*Log[Q2/muf2] + 0.596964540790298366*zb^11*Log[Q2/muf2] + 0.621251749092658184*zb^12*Log[Q2/muf2] + 0.640827109467843734*zb^13*Log[Q2/muf2] + 0.657107636800860244*zb^14*Log[Q2/muf2] + 0.670978157983652489*zb^15*Log[Q2/muf2] + 0.683018938733224448*zb^16*Log[Q2/muf2] + 0.693627008037511209*zb^17*Log[Q2/muf2] + 0.703084202904884854*zb^18*Log[Q2/muf2] + 0.711597076694618685*zb^19*Log[Q2/muf2] + 0.719321254108111603*zb^20*Log[Q2/muf2] + 0.726376832843340153*zb^21*Log[Q2/muf2] + 0.732858440456295388*zb^22*Log[Q2/muf2] + 0.738841994072992879*zb^23*Log[Q2/muf2] + 0.744389364526539599*zb^24*Log[Q2/muf2] + 0.749551671871452205*zb^25*Log[Q2/muf2] + 0.754371664534646663*zb^26*Log[Q2/muf2] + 0.758885470774392385*zb^27*Log[Q2/muf2] + 0.763123911103625853*zb^28*Log[Q2/muf2] + 0.767113497685828049*zb^29*Log[Q2/muf2] + 0.770877206578727653*zb^30*Log[Q2/muf2] + 0.774435082450582697*zb^31*Log[Q2/muf2] + 0.777804717888076511*zb^32*Log[Q2/muf2] + 0.781001637528607503*zb^33*Log[Q2/muf2] + 0.784039609042451888*zb^34*Log[Q2/muf2] + 0.786930897233804882*zb^35*Log[Q2/muf2] + 0.789686473432726412*zb^36*Log[Q2/muf2] + 0.792316189393995544*zb^37*Log[Q2/muf2] + 0.794828922758620594*zb^38*Log[Q2/muf2] + 0.797232699536020813*zb^39*Log[Q2/muf2] + 0.799534797869876029*zb^40*Log[Q2/muf2] + 0.801741836447373433*zb^41*Log[Q2/muf2] + 0.803859850222061756*zb^42*Log[Q2/muf2] + 0.805894355589266926*zb^43*Log[Q2/muf2] + 0.807850406740121039*zb^44*Log[Q2/muf2] + 0.809732644596699395*zb^45*Log[Q2/muf2] + 0.811545339475251612*zb^46*Log[Q2/muf2] + 0.813292428421268967*zb^47*Log[Q2/muf2] + 0.814977547997348716*zb^48*Log[Q2/muf2] + 0.816604063173596021*zb^49*Log[Q2/muf2] + 0.8181750928638784*zb^50*Log[Q2/muf2] + 0.375*Log[Q2/muf2]^2 + 1.*zb*Log[Q2/muf2]^2 - 2.25*zb^2*Log[Q2/muf2]^2 + 0.875*zb^3*Log[Q2/muf2]^2 + 0.46875*zb^4*Log[Q2/muf2]^2 + 0.358333333333333333*zb^5*Log[Q2/muf2]^2 + 0.3125*zb^6*Log[Q2/muf2]^2 + 0.289285714285714286*zb^7*Log[Q2/muf2]^2 + 0.276041666666666667*zb^8*Log[Q2/muf2]^2 + 0.267857142857142857*zb^9*Log[Q2/muf2]^2 + 0.2625*zb^10*Log[Q2/muf2]^2 + 0.258838383838383838*zb^11*Log[Q2/muf2]^2 + 0.25625*zb^12*Log[Q2/muf2]^2 + 0.254370629370629371*zb^13*Log[Q2/muf2]^2 + 0.252976190476190476*zb^14*Log[Q2/muf2]^2 + 0.251923076923076923*zb^15*Log[Q2/muf2]^2 + 0.251116071428571429*zb^16*Log[Q2/muf2]^2 + 0.250490196078431373*zb^17*Log[Q2/muf2]^2 + 0.25*zb^18*Log[Q2/muf2]^2 + 0.249613003095975232*zb^19*Log[Q2/muf2]^2 + 0.249305555555555556*zb^20*Log[Q2/muf2]^2 + 0.24906015037593984*zb^21*Log[Q2/muf2]^2 + 0.248863636363636364*zb^22*Log[Q2/muf2]^2 + 0.248706004140786749*zb^23*Log[Q2/muf2]^2 + 0.248579545454545455*zb^24*Log[Q2/muf2]^2 + 0.248478260869565217*zb^25*Log[Q2/muf2]^2 + 0.248397435897435897*zb^26*Log[Q2/muf2]^2 + 0.248333333333333333*zb^27*Log[Q2/muf2]^2 + 0.248282967032967033*zb^28*Log[Q2/muf2]^2 + 0.248243933588761175*zb^29*Log[Q2/muf2]^2 + 0.248214285714285714*zb^30*Log[Q2/muf2]^2 + 0.248192436040044494*zb^31*Log[Q2/muf2]^2 + 0.248177083333333333*zb^32*Log[Q2/muf2]^2 + 0.248167155425219941*zb^33*Log[Q2/muf2]^2 + 0.248161764705882353*zb^34*Log[Q2/muf2]^2 + 0.24816017316017316*zb^35*Log[Q2/muf2]^2 + 0.248161764705882353*zb^36*Log[Q2/muf2]^2 + 0.248166023166023166*zb^37*Log[Q2/muf2]^2 + 0.248172514619883041*zb^38*Log[Q2/muf2]^2 + 0.248180873180873181*zb^39*Log[Q2/muf2]^2 + 0.248190789473684211*zb^40*Log[Q2/muf2]^2 + 0.248202001250781739*zb^41*Log[Q2/muf2]^2 + 0.248214285714285714*zb^42*Log[Q2/muf2]^2 + 0.248227453204764606*zb^43*Log[Q2/muf2]^2 + 0.248241341991341991*zb^44*Log[Q2/muf2]^2 + 0.248255813953488372*zb^45*Log[Q2/muf2]^2 + 0.248270750988142292*zb^46*Log[Q2/muf2]^2 + 0.248286052009456265*zb^47*Log[Q2/muf2]^2 + 0.248301630434782609*zb^48*Log[Q2/muf2]^2 + 0.248317412071211463*zb^49*Log[Q2/muf2]^2 + 0.248333333333333333*zb^50*Log[Q2/muf2]^2 - 5.98522436164066044*Log[zb] - 8.38371794338534579*zb*Log[zb] + 33.3212179433853458*zb^2*Log[zb] - 16.0231481481481481*zb^3*Log[zb] - 2.59259259259259259*zb^4*Log[zb] + 0.0168518518518518519*zb^5*Log[zb] + 0.870208333333333333*zb^6*Log[zb] + 1.22882086167800454*zb^7*Log[zb] + 1.40525085034013605*zb^8*Log[zb] + 1.50247648442092887*zb^9*Log[zb] + 1.56102504041740153*zb^10*Log[zb] + 1.59895220847241049*zb^11*Log[zb] + 1.62508472623055956*zb^12*Log[zb] + 1.64406480783957474*zb^13*Log[zb] + 1.65848431643990252*zb^14*Log[zb] + 1.66986513452630669*zb^15*Log[zb] + 1.67914058632064584*zb^16*Log[zb] + 1.68690534936570115*zb^17*Log[zb] + 1.69355146553347065*zb^18*Log[zb] + 1.69934545679818247*zb^19*Log[zb] + 1.70447365056393796*zb^20*Log[zb] + 1.70906968641517135*zb^21*Log[zb] + 1.71323169611751193*zb^22*Log[zb] + 1.7170333168428482*zb^23*Log[zb] + 1.72053092085300836*zb^24*Log[zb] + 1.72376846603758409*zb^25*Log[zb] + 1.72678081636473697*zb^26*Log[zb] + 1.72959605771999068*zb^27*Log[zb] + 1.73223714141091857*zb^28*Log[zb] + 1.73472306965680596*zb^29*Log[zb] + 1.73706976386022565*zb^30*Log[zb] + 1.73929070974902332*zb^31*Log[zb] + 1.74139744327284181*zb^32*Log[zb] + 1.74339992128130196*zb^33*Log[zb] + 1.74530680775360611*zb^34*Log[zb] + 1.74712569736931968*zb^35*Log[zb] + 1.74886329204419693*zb^36*Log[zb] + 1.75052554176673136*zb^37*Log[zb] + 1.75211775805252544*zb^38*Log[zb] + 1.75364470618421334*zb^39*Log[zb] + 1.75511068085749529*zb^40*Log[zb] + 1.7565195687285473*zb^41*Log[zb] + 1.75787490053149546*zb^42*Log[zb] + 1.75917989482174047*zb^43*Log[zb] + 1.76043749494231818*zb^44*Log[zb] + 1.76165040046437254*zb^45*Log[zb] + 1.76282109408940736*zb^46*Log[zb] + 1.7639518647989207*zb^47*Log[zb] + 1.76504482788082212*zb^48*Log[zb] + 1.76610194234038313*zb^49*Log[zb] + 1.76712502610806594*zb^50*Log[zb] + 0.5*Log[Q2/muf2]*Log[zb] + 10.9166666666666667*zb*Log[Q2/muf2]*Log[zb] - 16.0833333333333333*zb^2*Log[Q2/muf2]*Log[zb] + 5.38888888888888889*zb^3*Log[Q2/muf2]*Log[zb] + 2.70138888888888889*zb^4*Log[Q2/muf2]*Log[zb] + 1.95277777777777778*zb^5*Log[Q2/muf2]*Log[zb] + 1.62777777777777778*zb^6*Log[Q2/muf2]*Log[zb] + 1.45396825396825397*zb^7*Log[Q2/muf2]*Log[zb] + 1.34871031746031746*zb^8*Log[Q2/muf2]*Log[zb] + 1.27943121693121693*zb^9*Log[Q2/muf2]*Log[zb] + 1.23101851851851852*zb^10*Log[Q2/muf2]*Log[zb] + 1.19562289562289562*zb^11*Log[Q2/muf2]*Log[zb] + 1.16881313131313131*zb^12*Log[Q2/muf2]*Log[zb] + 1.14792152292152292*zb^13*Log[Q2/muf2]*Log[zb] + 1.13125763125763126*zb^14*Log[Q2/muf2]*Log[zb] + 1.1177045177045177*zb^15*Log[Q2/muf2]*Log[zb] + 1.10649801587301587*zb^16*Log[Q2/muf2]*Log[zb] + 1.09709967320261438*zb^17*Log[Q2/muf2]*Log[zb] + 1.08912037037037037*zb^18*Log[Q2/muf2]*Log[zb] + 1.08227267515193212*zb^19*Log[Q2/muf2]*Log[zb] + 1.076340155945419*zb^20*Log[Q2/muf2]*Log[zb] + 1.07115705931495405*zb^21*Log[Q2/muf2]*Log[zb] + 1.06659451659451659*zb^22*Log[Q2/muf2]*Log[zb] + 1.06255097559445386*zb^23*Log[Q2/muf2]*Log[zb] + 1.05894543258673693*zb^24*Log[Q2/muf2]*Log[zb] + 1.05571256038647343*zb^25*Log[Q2/muf2]*Log[zb] + 1.0527991452991452*zb^26*Log[Q2/muf2]*Log[zb] + 1.05016144349477683*zb^27*Log[Q2/muf2]*Log[zb] + 1.04776319359652693*zb^28*Log[Q2/muf2]*Log[zb] + 1.04557410448215046*zb^29*Log[Q2/muf2]*Log[zb] + 1.04356869184455391*zb^30*Log[Q2/muf2]*Log[zb] + 1.04172537387220368*zb^31*Log[Q2/muf2]*Log[zb] + 1.04002576164874552*zb^32*Log[Q2/muf2]*Log[zb] + 1.03845409742587162*zb^33*Log[Q2/muf2]*Log[zb] + 1.03699680629827689*zb^34*Log[Q2/muf2]*Log[zb] + 1.03564213564213564*zb^35*Log[Q2/muf2]*Log[zb] + 1.03437986305633364*zb^36*Log[Q2/muf2]*Log[zb] + 1.0332010582010582*zb^37*Log[Q2/muf2]*Log[zb] + 1.03209788736104526*zb^38*Log[Q2/muf2]*Log[zb] + 1.0310634521160837*zb^39*Log[Q2/muf2]*Log[zb] + 1.03009165542060279*zb^40*Log[Q2/muf2]*Log[zb] + 1.02917708984782156*zb^41*Log[Q2/muf2]*Log[zb] + 1.02831494386372435*zb^42*Log[Q2/muf2]*Log[zb] + 1.02750092284976006*zb^43*Log[Q2/muf2]*Log[zb] + 1.02673118225443807*zb^44*Log[Q2/muf2]*Log[zb] + 1.02600227076971263*zb^45*Log[Q2/muf2]*Log[zb] + 1.02531108183282096*zb^46*Log[Q2/muf2]*Log[zb] + 1.0246548120738685*zb^47*Log[Q2/muf2]*Log[zb] + 1.02403092558330764*zb^48*Log[Q2/muf2]*Log[zb] + 1.02343712307618083*zb^49*Log[Q2/muf2]*Log[zb] + 1.02287131519274376*zb^50*Log[Q2/muf2]*Log[zb] + 0.875*Log[Q2/muf2]^2*Log[zb] - 1.75*zb*Log[Q2/muf2]^2*Log[zb] + 1.75*zb^2*Log[Q2/muf2]^2*Log[zb] - 0.5*Log[zb]^2 + 13.5833333333333333*zb*Log[zb]^2 - 18.9375*zb^2*Log[zb]^2 + 6.*zb^3*Log[zb]^2 + 2.96875*zb^4*Log[zb]^2 + 2.12083333333333333*zb^5*Log[zb]^2 + 1.75*zb^6*Log[zb]^2 + 1.55*zb^7*Log[zb]^2 + 1.42782738095238095*zb^8*Log[zb]^2 + 1.34672619047619048*zb^9*Log[zb]^2 + 1.28958333333333333*zb^10*Log[zb]^2 + 1.24747474747474747*zb^11*Log[zb]^2 + 1.21534090909090909*zb^12*Log[zb]^2 + 1.19012237762237762*zb^13*Log[zb]^2 + 1.16987179487179487*zb^14*Log[zb]^2 + 1.1532967032967032*zb^15*Log[zb]^2 + 1.13950892857142857*zb^16*Log[zb]^2 + 1.12787990196078431*zb^17*Log[zb]^2 + 1.11795343137254902*zb^18*Log[zb]^2 + 1.10939112487100103*zb^19*Log[zb]^2 + 1.10193713450292398*zb^20*Log[zb]^2 + 1.09539473684210526*zb^21*Log[zb]^2 + 1.08961038961038961*zb^22*Log[zb]^2 + 1.084462638810465*zb^23*Log[zb]^2 + 1.07985424901185771*zb^24*Log[zb]^2 + 1.07570652173913043*zb^25*Log[zb]^2 + 1.07195512820512821*zb^26*Log[zb]^2 + 1.06854700854700855*zb^27*Log[zb]^2 + 1.06543803418803419*zb^28*Log[zb]^2 + 1.06259122422915526*zb^29*Log[zb]^2 + 1.05997536945812808*zb^30*Log[zb]^2 + 1.05756395995550612*zb^31*Log[zb]^2 + 1.05533434139784946*zb^32*Log[zb]^2 + 1.05326704545454545*zb^33*Log[zb]^2 + 1.05134525401069519*zb^34*Log[zb]^2 + 1.04955436720142602*zb^35*Log[zb]^2 + 1.04788165266106443*zb^36*Log[zb]^2 + 1.04631595881595882*zb^37*Log[zb]^2 + 1.04484747905800537*zb^38*Log[zb]^2 + 1.04346755662545136*zb^39*Log[zb]^2 + 1.04216852226720648*zb^40*Log[zb]^2 + 1.04094355847404628*zb^41*Log[zb]^2 + 1.03978658536585366*zb^42*Log[zb]^2 + 1.03869216433028118*zb^43*Log[zb]^2 + 1.03765541628913722*zb^44*Log[zb]^2 + 1.03667195207892882*zb^45*Log[zb]^2 + 1.03573781291172596*zb^46*Log[zb]^2 + 1.03484941926200021*zb^47*Log[zb]^2 + 1.03400352682701203*zb^48*Log[zb]^2 + 1.03319718844984802*zb^49*Log[zb]^2 + 1.03242772108843537*zb^50*Log[zb]^2 + 2.625*Log[Q2/muf2]*Log[zb]^2 - 5.25*zb*Log[Q2/muf2]*Log[zb]^2 + 5.25*zb^2*Log[Q2/muf2]*Log[zb]^2 + 1.78472222222222222*Log[zb]^3 - 3.56944444444444444*zb*Log[zb]^3 + 3.56944444444444444*zb^2*Log[zb]^3, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, -0.303113815477298744*zb^2 + 0.858592286961387133*zb^3 - 0.205505427948616707*zb^4 + 0.0927146151410410221*zb^5 + 0.0857386791939360552*zb^6 + 0.0457028881993004887*zb^7 + 0.00969621936743414048*zb^8 - 0.0188856919521152559*zb^9 - 0.0412638267522179407*zb^10 - 0.0588932410402002338*zb^11 - 0.0728895106350255095*zb^12 - 0.0840554215288442948*zb^13 - 0.0929712089173520667*zb^14 - 0.100065475289135352*zb^15 - 0.105662753650495471*zb^16 - 0.110014515783372914*zb^17 - 0.113319571256013518*zb^18 - 0.115737786227506722*zb^19 - 0.117399553216362212*zb^20 - 0.11841250120142308*zb^21 - 0.118866368390843471*zb^22 - 0.118836620150536992*zb^23 - 0.11838718858830892*zb^24 - 0.117572583104012103*zb^25 - 0.116439540974477278*zb^26 - 0.115028335254894253*zb^27 - 0.113373823089474472*zb^28 - 0.111506294452953159*zb^29 - 0.109452165448443165*zb^30 - 0.107234549119931863*zb^31 - 0.104873728750367603*zb^32 - 0.102387552808420298*zb^33 - 0.0997917664199391249*zb^34 - 0.0971002910320862097*zb^35 - 0.0943254615075450209*zb^36 - 0.0914782280238178835*zb^37 - 0.0885683287109473264*zb^38 - 0.0856044378345585574*zb^39 - 0.0825942934434988712*zb^40 - 0.0795448076964686436*zb^41 - 0.0764621625182799862*zb^42 - 0.0733518927825272089*zb^43 - 0.0702189588498644204*zb^44 - 0.0670678099916896402*zb^45 - 0.0639024399839054488*zb^46 - 0.0607264359537476972*zb^47 - 0.05754302139598581*zb^48 - 0.0543550941364387161*zb^49 - 0.0511652599054406445*zb^50 + 0.484599816621276724*zb^2*Log[Q2/muf2] - 0.638888888888888889*zb^3*Log[Q2/muf2] + 0.148587377747517816*zb^4*Log[Q2/muf2] - 0.0237854244807563984*zb^5*Log[Q2/muf2] - 0.0777177844225583322*zb^6*Log[Q2/muf2] - 0.0947425453066625024*zb^7*Log[Q2/muf2] - 0.0992750177432354574*zb^8*Log[Q2/muf2] - 0.0986534852290835506*zb^9*Log[Q2/muf2] - 0.0954880647201435826*zb^10*Log[Q2/muf2] - 0.0908899837832800446*zb^11*Log[Q2/muf2] - 0.0854173269446961826*zb^12*Log[Q2/muf2] - 0.0793906326473430631*zb^13*Log[Q2/muf2] - 0.0730127646843090625*zb^14*Log[Q2/muf2] - 0.0664206432508959348*zb^15*Log[Q2/muf2] - 0.0597104844432809*zb^16*Log[Q2/muf2] - 0.0529515570988987467*zb^17*Log[Q2/muf2] - 0.0461944059461153127*zb^18*Log[Q2/muf2] - 0.0394761310728630384*zb^19*Log[Q2/muf2] - 0.0328239604361558898*zb^20*Log[Q2/muf2] - 0.0262577602871023726*zb^21*Log[Q2/muf2] - 0.0197918476473969606*zb^22*Log[Q2/muf2] - 0.0134363249105223069*zb^23*Log[Q2/muf2] - 0.00719807710978321953*zb^24*Log[Q2/muf2] - 0.001081525560504852*zb^25*Log[Q2/muf2] + 0.00491079753879322414*zb^26*Log[Q2/muf2] + 0.0107778078876310481*zb^27*Log[Q2/muf2] + 0.0165195283264408052*zb^28*Log[Q2/muf2] + 0.0221368244321543266*zb^29*Log[Q2/muf2] + 0.0276311985869840327*zb^30*Log[Q2/muf2] + 0.0330046291214617921*zb^31*Log[Q2/muf2] + 0.0382594444011477053*zb^32*Log[Q2/muf2] + 0.0433982241385027375*zb^33*Log[Q2/muf2] + 0.0484237220092925135*zb^34*Log[Q2/muf2] + 0.0533388050045037746*zb^35*Log[Q2/muf2] + 0.0581464059725931619*zb^36*Log[Q2/muf2] + 0.0628494865877043779*zb^37*Log[Q2/muf2] + 0.0674510085786291918*zb^38*Log[Q2/muf2] + 0.0719539115156044763*zb^39*Log[Q2/muf2] + 0.0763610958106215797*zb^40*Log[Q2/muf2] + 0.0806754098663815688*zb^41*Log[Q2/muf2] + 0.0848996405277884083*zb^42*Log[Q2/muf2] + 0.0890365061618240821*zb^43*Log[Q2/muf2] + 0.0930886518273308249*zb^44*Log[Q2/muf2] + 0.0970586461036712634*zb^45*Log[Q2/muf2] + 0.100948979232607669*zb^46*Log[Q2/muf2] + 0.104762062295782778*zb^47*Log[Q2/muf2] + 0.108500227204570307*zb^48*Log[Q2/muf2] + 0.112165727322649187*zb^49*Log[Q2/muf2] + 0.115760738576671167*zb^50*Log[Q2/muf2] - 0.1875*zb^2*Log[Q2/muf2]^2 + 0.104166666666666667*zb^3*Log[Q2/muf2]^2 - 0.0729166666666666667*zb^4*Log[Q2/muf2]^2 - 0.0575*zb^5*Log[Q2/muf2]^2 - 0.0446296296296296296*zb^6*Log[Q2/muf2]^2 - 0.0354109977324263039*zb^7*Log[Q2/muf2]^2 - 0.0280850222033257748*zb^8*Log[Q2/muf2]^2 - 0.02182375650877635*zb^9*Log[Q2/muf2]^2 - 0.0162577212983959016*zb^10*Log[Q2/muf2]^2 - 0.0112058370588312868*zb^11*Log[Q2/muf2]^2 - 0.00656707737808928285*zb^12*Log[Q2/muf2]^2 - 0.00227717115829003941*zb^13*Log[Q2/muf2]^2 + 0.00170955004069558166*zb^14*Log[Q2/muf2]^2 + 0.00542825772729004418*zb^15*Log[Q2/muf2]^2 + 0.00890751871293703593*zb^16*Log[Q2/muf2]^2 + 0.0121713244909041882*zb^17*Log[Q2/muf2]^2 + 0.0152402492307872895*zb^18*Log[Q2/muf2]^2 + 0.0181321740929783642*zb^19*Log[Q2/muf2]^2 + 0.0208627801844834195*zb^20*Log[Q2/muf2]^2 + 0.0234459083026894772*zb^21*Log[Q2/muf2]^2 + 0.0258938356707458275*zb^22*Log[Q2/muf2]^2 + 0.0282174969191477674*zb^23*Log[Q2/muf2]^2 + 0.0304266651165228618*zb^24*Log[Q2/muf2]^2 + 0.0325301026696276556*zb^25*Log[Q2/muf2]^2 + 0.0345356886204215478*zb^26*Log[Q2/muf2]^2 + 0.03645052694886575*zb^27*Log[Q2/muf2]^2 + 0.0382810393001996636*zb^28*Log[Q2/muf2]^2 + 0.04003304477112023*zb^29*Log[Q2/muf2]^2 + 0.0417118288423809459*zb^30*Log[Q2/muf2]^2 + 0.0433222031453181148*zb^31*Log[Q2/muf2]^2 + 0.0448685574459428133*zb^32*Log[Q2/muf2]^2 + 0.0463549049927006207*zb^33*Log[Q2/muf2]^2 + 0.0477849221843875261*zb^34*Log[Q2/muf2]^2 + 0.0491619833610474716*zb^35*Log[Q2/muf2]^2 + 0.0504891913947791916*zb^36*Log[Q2/muf2]^2 + 0.051769404653397806*zb^37*Log[Q2/muf2]^2 + 0.0530052608234906338*zb^38*Log[Q2/muf2]^2 + 0.0541991980072615267*zb^39*Log[Q2/muf2]^2 + 0.0553534734470836499*zb^40*Log[Q2/muf2]^2 + 0.0564701801808183722*zb^41*Log[Q2/muf2]^2 + 0.0575512618880531471*zb^42*Log[Q2/muf2]^2 + 0.0585985261511197685*zb^43*Log[Q2/muf2]^2 + 0.0596136563239785257*zb^44*Log[Q2/muf2]^2 + 0.0605982221758914442*zb^45*Log[Q2/muf2]^2 + 0.0615536894545149281*zb^46*Log[Q2/muf2]^2 + 0.0624814284940027583*zb^47*Log[Q2/muf2]^2 + 0.06338272197741318*zb^48*Log[Q2/muf2]^2 + 0.0642587719487329557*zb^49*Log[Q2/muf2]^2 + 0.0651107061578117058*zb^50*Log[Q2/muf2]^2 + 0.0208333333333333333*zb^2*Log[Q2/muf2]^3 + 0.0138888888888888889*zb^4*Log[Q2/muf2]^3 + 0.0166666666666666667*zb^5*Log[Q2/muf2]^3 + 0.018287037037037036*zb^6*Log[Q2/muf2]^3 + 0.0195767195767195767*zb^7*Log[Q2/muf2]^3 + 0.0206762566137566138*zb^8*Log[Q2/muf2]^3 + 0.0216324955908289242*zb^9*Log[Q2/muf2]^3 + 0.0224724426807760141*zb^10*Log[Q2/muf2]^3 + 0.0232158890492223826*zb^11*Log[Q2/muf2]^3 + 0.0238784171075837743*zb^12*Log[Q2/muf2]^3 + 0.0244725567642234309*zb^13*Log[Q2/muf2]^3 + 0.0250084736691879549*zb^14*Log[Q2/muf2]^3 + 0.0254944702563750183*zb^15*Log[Q2/muf2]^3 + 0.0259373718488301822*zb^16*Log[Q2/muf2]^3 + 0.0263428275836364072*zb^17*Log[Q2/muf2]^3 + 0.0267155453327838949*zb^18*Log[Q2/muf2]^3 + 0.0270594753416390843*zb^19*Log[Q2/muf2]^3 + 0.0273779541882934556*zb^20*Log[Q2/muf2]^3 + 0.0276738181214906115*zb^21*Log[Q2/muf2]^3 + 0.027949492764375056*zb^22*Log[Q2/muf2]^3 + 0.0282070645335308388*zb^23*Log[Q2/muf2]^3 + 0.0284483378557803952*zb^24*Log[Q2/muf2]^3 + 0.0286748812985310159*zb^25*Log[Q2/muf2]^3 + 0.0288880649972350118*zb^26*Log[Q2/muf2]^3 + 0.0290890912103792902*zb^27*Log[Q2/muf2]^3 + 0.0292790194143738517*zb^28*Log[Q2/muf2]^3 + 0.0294587870339929857*zb^29*Log[Q2/muf2]^3 + 0.0296292266631677357*zb^30*Log[Q2/muf2]^3 + 0.0297910804469138871*zb^31*Log[Q2/muf2]^3 + 0.0299450121538665234*zb^32*Log[Q2/muf2]^3 + 0.03009161735977867*zb^33*Log[Q2/muf2]^3 + 0.0302314320776184737*zb^34*Log[Q2/muf2]^3 + 0.0303649401037434869*zb^35*Log[Q2/muf2]^3 + 0.0304925792976832*zb^36*Log[Q2/muf2]^3 + 0.0306147469720450947*zb^37*Log[Q2/muf2]^3 + 0.0307318045364997564*zb^38*Log[Q2/muf2]^3 + 0.0308440815138173611*zb^39*Log[Q2/muf2]^3 + 0.0309518790250869379*zb^40*Log[Q2/muf2]^3 + 0.0310554728244504588*zb^41*Log[Q2/muf2]^3 + 0.0311551159500775503*zb^42*Log[Q2/muf2]^3 + 0.0312510410470354514*zb^43*Log[Q2/muf2]^3 + 0.0313434624086602175*zb^44*Log[Q2/muf2]^3 + 0.0314325777756077433*zb^45*Log[Q2/muf2]^3 + 0.0315185699256411531*zb^46*Log[Q2/muf2]^3 + 0.0316016080821448569*zb^47*Log[Q2/muf2]^3 + 0.0316818491651468226*zb^48*Log[Q2/muf2]^3 + 0.0317594389051212291*zb^49*Log[Q2/muf2]^3 + 0.0318345128369069139*zb^50*Log[Q2/muf2]^3 + 0.969199633242553448*zb^2*Log[zb] - 1.27777777777777778*zb^3*Log[zb] + 0.297174755495035632*zb^4*Log[zb] - 0.0475708489615127968*zb^5*Log[zb] - 0.155435568845116664*zb^6*Log[zb] - 0.189485090613325005*zb^7*Log[zb] - 0.198550035486470915*zb^8*Log[zb] - 0.197306970458167101*zb^9*Log[zb] - 0.190976129440287165*zb^10*Log[zb] - 0.181779967566560089*zb^11*Log[zb] - 0.170834653889392365*zb^12*Log[zb] - 0.158781265294686126*zb^13*Log[zb] - 0.146025529368618125*zb^14*Log[zb] - 0.13284128650179186*zb^15*Log[zb] - 0.119420968886561802*zb^16*Log[zb] - 0.105903114197797493*zb^17*Log[zb] - 0.0923888118922306255*zb^18*Log[zb] - 0.0789522621457260768*zb^19*Log[zb] - 0.0656479208723117797*zb^20*Log[zb] - 0.0525155205742047453*zb^21*Log[zb] - 0.0395836952947939211*zb^22*Log[zb] - 0.0268726498210446137*zb^23*Log[zb] - 0.0143961542195664391*zb^24*Log[zb] - 0.002163051121009704*zb^25*Log[zb] + 0.00982159507758644828*zb^26*Log[zb] + 0.0215556157752620962*zb^27*Log[zb] + 0.0330390566528816103*zb^28*Log[zb] + 0.0442736488643086531*zb^29*Log[zb] + 0.0552623971739680654*zb^30*Log[zb] + 0.0660092582429235842*zb^31*Log[zb] + 0.0765188888022954107*zb^32*Log[zb] + 0.08679644827700547*zb^33*Log[zb] + 0.0968474440185850269*zb^34*Log[zb] + 0.106677610009007549*zb^35*Log[zb] + 0.116292811945186324*zb^36*Log[zb] + 0.125698973175408756*zb^37*Log[zb] + 0.134902017157258384*zb^38*Log[zb] + 0.143907823031208953*zb^39*Log[zb] + 0.152722191621243159*zb^40*Log[zb] + 0.161350819732763138*zb^41*Log[zb] + 0.169799281055576817*zb^42*Log[zb] + 0.178073012323648164*zb^43*Log[zb] + 0.18617730365466165*zb^44*Log[zb] + 0.194117292207342527*zb^45*Log[zb] + 0.201897958465215338*zb^46*Log[zb] + 0.209524124591565557*zb^47*Log[zb] + 0.217000454409140613*zb^48*Log[zb] + 0.224331454645298374*zb^49*Log[zb] + 0.231521477153342335*zb^50*Log[zb] - 0.75*zb^2*Log[Q2/muf2]*Log[zb] + 0.416666666666666667*zb^3*Log[Q2/muf2]*Log[zb] - 0.291666666666666667*zb^4*Log[Q2/muf2]*Log[zb] - 0.23*zb^5*Log[Q2/muf2]*Log[zb] - 0.178518518518518519*zb^6*Log[Q2/muf2]*Log[zb] - 0.141643990929705215*zb^7*Log[Q2/muf2]*Log[zb] - 0.112340088813303099*zb^8*Log[Q2/muf2]*Log[zb] - 0.0872950260351054002*zb^9*Log[Q2/muf2]*Log[zb] - 0.0650308851935836063*zb^10*Log[Q2/muf2]*Log[zb] - 0.0448233482353251473*zb^11*Log[Q2/muf2]*Log[zb] - 0.0262683095123571314*zb^12*Log[Q2/muf2]*Log[zb] - 0.00910868463316015764*zb^13*Log[Q2/muf2]*Log[zb] + 0.00683820016278232665*zb^14*Log[Q2/muf2]*Log[zb] + 0.0217130309091601767*zb^15*Log[Q2/muf2]*Log[zb] + 0.0356300748517481437*zb^16*Log[Q2/muf2]*Log[zb] + 0.0486852979636167529*zb^17*Log[Q2/muf2]*Log[zb] + 0.06096099692314916*zb^18*Log[Q2/muf2]*Log[zb] + 0.0725286963719134569*zb^19*Log[Q2/muf2]*Log[zb] + 0.0834511207379336781*zb^20*Log[Q2/muf2]*Log[zb] + 0.0937836332107579088*zb^21*Log[Q2/muf2]*Log[zb] + 0.10357534268298331*zb^22*Log[Q2/muf2]*Log[zb] + 0.11286998767659107*zb^23*Log[Q2/muf2]*Log[zb] + 0.121706660466091447*zb^24*Log[Q2/muf2]*Log[zb] + 0.130120410678510623*zb^25*Log[Q2/muf2]*Log[zb] + 0.138142754481686191*zb^26*Log[Q2/muf2]*Log[zb] + 0.145802107795463*zb^27*Log[Q2/muf2]*Log[zb] + 0.153124157200798654*zb^28*Log[Q2/muf2]*Log[zb] + 0.1601321790844809*zb^29*Log[Q2/muf2]*Log[zb] + 0.166847315369523783*zb^30*Log[Q2/muf2]*Log[zb] + 0.173288812581272459*zb^31*Log[Q2/muf2]*Log[zb] + 0.179474229783771253*zb^32*Log[Q2/muf2]*Log[zb] + 0.185419619970802483*zb^33*Log[Q2/muf2]*Log[zb] + 0.191139688737550104*zb^34*Log[Q2/muf2]*Log[zb] + 0.196647933444189886*zb^35*Log[Q2/muf2]*Log[zb] + 0.201956765579116766*zb^36*Log[Q2/muf2]*Log[zb] + 0.207077618613591236*zb^37*Log[Q2/muf2]*Log[zb] + 0.212021043293962535*zb^38*Log[Q2/muf2]*Log[zb] + 0.216796792029046107*zb^39*Log[Q2/muf2]*Log[zb] + 0.2214138937883346*zb^40*Log[Q2/muf2]*Log[zb] + 0.225880720723273489*zb^41*Log[Q2/muf2]*Log[zb] + 0.230205047552212588*zb^42*Log[Q2/muf2]*Log[zb] + 0.234394104604479074*zb^43*Log[Q2/muf2]*Log[zb] + 0.238454625295914103*zb^44*Log[Q2/muf2]*Log[zb] + 0.242392888703565777*zb^45*Log[Q2/muf2]*Log[zb] + 0.246214757818059712*zb^46*Log[Q2/muf2]*Log[zb] + 0.249925713976011033*zb^47*Log[Q2/muf2]*Log[zb] + 0.253530887909652704*zb^48*Log[Q2/muf2]*Log[zb] + 0.257035087794931823*zb^49*Log[Q2/muf2]*Log[zb] + 0.260442824631246823*zb^50*Log[Q2/muf2]*Log[zb] + 0.125*zb^2*Log[Q2/muf2]^2*Log[zb] + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2*Log[zb] + 0.1*zb^5*Log[Q2/muf2]^2*Log[zb] + 0.109722222222222222*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.11746031746031746*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.124057539682539683*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.129794973544973545*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.134834656084656085*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.139295334295334295*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.143270502645502646*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.146835340585340585*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.150050842015127729*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.15296682153825011*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.155624231092981093*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.158056965501818443*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.160293271996703369*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.162356852049834506*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.164267725129760733*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.166042908728943669*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.167696956586250342*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.169242387201185033*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.170690027134682371*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.172049287791186095*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.173328389983410071*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.174534547262275741*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.17567411648624312*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.176752722203957914*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.177775359979006414*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.178746482681483323*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.17967007292319914*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.18054970415867203*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.181388592465710842*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.182189640622460922*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.182955475786099194*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.183688481832270568*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.184390827218998538*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.185064489082904166*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.185711274150521628*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.186332836946702753*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.186930695700465302*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.187506246282212708*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.188060774451961305*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.18859546665364646*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.189111419553846919*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.189609648492869141*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.190091094990880935*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.190556633430727375*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.191007077021441483*zb^50*Log[Q2/muf2]^2*Log[zb] - 0.75*zb^2*Log[zb]^2 + 0.416666666666666667*zb^3*Log[zb]^2 - 0.291666666666666667*zb^4*Log[zb]^2 - 0.23*zb^5*Log[zb]^2 - 0.178518518518518519*zb^6*Log[zb]^2 - 0.141643990929705215*zb^7*Log[zb]^2 - 0.112340088813303099*zb^8*Log[zb]^2 - 0.0872950260351054002*zb^9*Log[zb]^2 - 0.0650308851935836063*zb^10*Log[zb]^2 - 0.0448233482353251473*zb^11*Log[zb]^2 - 0.0262683095123571314*zb^12*Log[zb]^2 - 0.00910868463316015764*zb^13*Log[zb]^2 + 0.00683820016278232665*zb^14*Log[zb]^2 + 0.0217130309091601767*zb^15*Log[zb]^2 + 0.0356300748517481437*zb^16*Log[zb]^2 + 0.0486852979636167529*zb^17*Log[zb]^2 + 0.06096099692314916*zb^18*Log[zb]^2 + 0.0725286963719134569*zb^19*Log[zb]^2 + 0.0834511207379336781*zb^20*Log[zb]^2 + 0.0937836332107579088*zb^21*Log[zb]^2 + 0.10357534268298331*zb^22*Log[zb]^2 + 0.11286998767659107*zb^23*Log[zb]^2 + 0.121706660466091447*zb^24*Log[zb]^2 + 0.130120410678510623*zb^25*Log[zb]^2 + 0.138142754481686191*zb^26*Log[zb]^2 + 0.145802107795463*zb^27*Log[zb]^2 + 0.153124157200798654*zb^28*Log[zb]^2 + 0.1601321790844809*zb^29*Log[zb]^2 + 0.166847315369523783*zb^30*Log[zb]^2 + 0.173288812581272459*zb^31*Log[zb]^2 + 0.179474229783771253*zb^32*Log[zb]^2 + 0.185419619970802483*zb^33*Log[zb]^2 + 0.191139688737550104*zb^34*Log[zb]^2 + 0.196647933444189886*zb^35*Log[zb]^2 + 0.201956765579116766*zb^36*Log[zb]^2 + 0.207077618613591236*zb^37*Log[zb]^2 + 0.212021043293962535*zb^38*Log[zb]^2 + 0.216796792029046107*zb^39*Log[zb]^2 + 0.2214138937883346*zb^40*Log[zb]^2 + 0.225880720723273489*zb^41*Log[zb]^2 + 0.230205047552212588*zb^42*Log[zb]^2 + 0.234394104604479074*zb^43*Log[zb]^2 + 0.238454625295914103*zb^44*Log[zb]^2 + 0.242392888703565777*zb^45*Log[zb]^2 + 0.246214757818059712*zb^46*Log[zb]^2 + 0.249925713976011033*zb^47*Log[zb]^2 + 0.253530887909652704*zb^48*Log[zb]^2 + 0.257035087794931823*zb^49*Log[zb]^2 + 0.260442824631246823*zb^50*Log[zb]^2 + 0.25*zb^2*Log[Q2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^4*Log[Q2/muf2]*Log[zb]^2 + 0.2*zb^5*Log[Q2/muf2]*Log[zb]^2 + 0.219444444444444444*zb^6*Log[Q2/muf2]*Log[zb]^2 + 0.234920634920634921*zb^7*Log[Q2/muf2]*Log[zb]^2 + 0.248115079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.2595899470899471*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.269669312169312169*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.278590668590668591*zb^11*Log[Q2/muf2]*Log[zb]^2 + 0.286541005291005291*zb^12*Log[Q2/muf2]*Log[zb]^2 + 0.293670681170681171*zb^13*Log[Q2/muf2]*Log[zb]^2 + 0.300101684030255459*zb^14*Log[Q2/muf2]*Log[zb]^2 + 0.305933643076500219*zb^15*Log[Q2/muf2]*Log[zb]^2 + 0.311248462185962186*zb^16*Log[Q2/muf2]*Log[zb]^2 + 0.316113931003636886*zb^17*Log[Q2/muf2]*Log[zb]^2 + 0.320586543993406739*zb^18*Log[Q2/muf2]*Log[zb]^2 + 0.324713704099669012*zb^19*Log[Q2/muf2]*Log[zb]^2 + 0.328535450259521467*zb^20*Log[Q2/muf2]*Log[zb]^2 + 0.332085817457887338*zb^21*Log[Q2/muf2]*Log[zb]^2 + 0.335393913172500684*zb^22*Log[Q2/muf2]*Log[zb]^2 + 0.338484774402370066*zb^23*Log[Q2/muf2]*Log[zb]^2 + 0.341380054269364742*zb^24*Log[Q2/muf2]*Log[zb]^2 + 0.34409857558237217*zb^25*Log[Q2/muf2]*Log[zb]^2 + 0.346656779966820142*zb^26*Log[Q2/muf2]*Log[zb]^2 + 0.349069094524551483*zb^27*Log[Q2/muf2]*Log[zb]^2 + 0.351348232972486221*zb^28*Log[Q2/muf2]*Log[zb]^2 + 0.353505444407915828*zb^29*Log[Q2/muf2]*Log[zb]^2 + 0.355550719958012829*zb^30*Log[Q2/muf2]*Log[zb]^2 + 0.357492965362966645*zb^31*Log[Q2/muf2]*Log[zb]^2 + 0.359340145846398281*zb^32*Log[Q2/muf2]*Log[zb]^2 + 0.36109940831734405*zb^33*Log[Q2/muf2]*Log[zb]^2 + 0.362777184931421684*zb^34*Log[Q2/muf2]*Log[zb]^2 + 0.364379281244921843*zb^35*Log[Q2/muf2]*Log[zb]^2 + 0.365910951572198388*zb^36*Log[Q2/muf2]*Log[zb]^2 + 0.367376963664541136*zb^37*Log[Q2/muf2]*Log[zb]^2 + 0.368781654437997077*zb^38*Log[Q2/muf2]*Log[zb]^2 + 0.370128978165808333*zb^39*Log[Q2/muf2]*Log[zb]^2 + 0.371422548301043255*zb^40*Log[Q2/muf2]*Log[zb]^2 + 0.372665673893405506*zb^41*Log[Q2/muf2]*Log[zb]^2 + 0.373861391400930604*zb^42*Log[Q2/muf2]*Log[zb]^2 + 0.375012492564425416*zb^43*Log[Q2/muf2]*Log[zb]^2 + 0.37612154890392263*zb^44*Log[Q2/muf2]*Log[zb]^2 + 0.377190933307292919*zb^45*Log[Q2/muf2]*Log[zb]^2 + 0.378222839107693837*zb^46*Log[Q2/muf2]*Log[zb]^2 + 0.379219296985738283*zb^47*Log[Q2/muf2]*Log[zb]^2 + 0.380182189981761871*zb^48*Log[Q2/muf2]*Log[zb]^2 + 0.38111326686145475*zb^49*Log[Q2/muf2]*Log[zb]^2 + 0.382014154042882966*zb^50*Log[Q2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^2*Log[zb]^3 + 0.111111111111111111*zb^4*Log[zb]^3 + 0.133333333333333333*zb^5*Log[zb]^3 + 0.146296296296296296*zb^6*Log[zb]^3 + 0.156613756613756614*zb^7*Log[zb]^3 + 0.16541005291005292*zb^8*Log[zb]^3 + 0.173059964726631393*zb^9*Log[zb]^3 + 0.179779541446208113*zb^10*Log[zb]^3 + 0.18572711239377906*zb^11*Log[zb]^3 + 0.191027336860670194*zb^12*Log[zb]^3 + 0.195780454113787447*zb^13*Log[zb]^3 + 0.200067789353503639*zb^14*Log[zb]^3 + 0.203955762051000146*zb^15*Log[zb]^3 + 0.207498974790641457*zb^16*Log[zb]^3 + 0.210742620669091257*zb^17*Log[zb]^3 + 0.213724362662271159*zb^18*Log[zb]^3 + 0.216475802733112675*zb^19*Log[zb]^3 + 0.219023633506347645*zb^20*Log[zb]^3 + 0.221390544971924892*zb^21*Log[zb]^3 + 0.223595942115000456*zb^22*Log[zb]^3 + 0.2256565162682467*zb^23*Log[zb]^3 + 0.227586702846243161*zb^24*Log[zb]^3 + 0.229399050388248127*zb^25*Log[zb]^3 + 0.231104519977880095*zb^26*Log[zb]^3 + 0.232712729683034322*zb^27*Log[zb]^3 + 0.234232155314990814*zb^28*Log[zb]^3 + 0.235670296271943885*zb^29*Log[zb]^3 + 0.237033813305341886*zb^30*Log[zb]^3 + 0.238328643575311097*zb^31*Log[zb]^3 + 0.239560097230932187*zb^32*Log[zb]^3 + 0.24073293887822936*zb^33*Log[zb]^3 + 0.24185145662094779*zb^34*Log[zb]^3 + 0.242919520829947896*zb^35*Log[zb]^3 + 0.243940634381465592*zb^36*Log[zb]^3 + 0.244917975776360757*zb^37*Log[zb]^3 + 0.245854436291998051*zb^38*Log[zb]^3 + 0.246752652110538889*zb^39*Log[zb]^3 + 0.247615032200695503*zb^40*Log[zb]^3 + 0.24844378259560368*zb^41*Log[zb]^3 + 0.249240927600620402*zb^42*Log[zb]^3 + 0.250008328376283611*zb^43*Log[zb]^3 + 0.25074769926928175*zb^44*Log[zb]^3 + 0.251460622204861946*zb^45*Log[zb]^3 + 0.252148559405129225*zb^46*Log[zb]^3 + 0.252812864657158855*zb^47*Log[zb]^3 + 0.2534547933211746*zb^48*Log[zb]^3 + 0.254075511240969833*zb^49*Log[zb]^3 + 0.254676102695255311*zb^50*Log[zb]^3, -0.434318542024159785*zb + 0.292757504333646581*zb^2 + 2.04270894521349732*zb^3 + 0.498910414035602302*zb^4 + 0.297982234050931326*zb^5 + 0.159964855243966384*zb^6 + 0.11557039377582491*zb^7 + 0.0847663211319830429*zb^8 + 0.0679311035747545783*zb^9 + 0.0559796686352236823*zb^10 + 0.0476982543851367139*zb^11 + 0.0414429817426261982*zb^12 + 0.0366197825098571941*zb^13 + 0.0327616608361662529*zb^14 + 0.0296085657863952843*zb^15 + 0.0269765405249734138*zb^16 + 0.0247432730503952427*zb^17 + 0.0228210548365776476*zb^18 + 0.0211467258631792002*zb^19 + 0.019673347951843022*zb^20 + 0.0183654962774755051*zb^21 + 0.0171959073220404206*zb^22 + 0.016143269212682883*zb^23 + 0.0151906623056680681*zb^24 + 0.0143244643168494675*zb^25 + 0.0135335615101189353*zb^26 + 0.0128087752093811945*zb^27 + 0.0121424386020399321*zb^28 + 0.0115280809737457573*zb^29 + 0.0109601892711522482*zb^30 + 0.0104340260588291818*zb^31 + 0.00994548898416781215*zb^32 + 0.00949100110793234889*zb^33 + 0.00906742440218287595*zb^34 + 0.00867199080339109104*zb^35 + 0.00830224669289895735*zb^36 + 0.00795600774441831846*zb^37 + 0.00763132185124663068*zb^38 + 0.00732643840997069327*zb^39 + 0.00703978265192442239*zb^40 + 0.00676993402037466482*zb^41 + 0.006515607819906245*zb^42 + 0.00627563953587950231*zb^43 + 0.00604897135129729914*zb^44 + 0.0058346404868948425*zb^45 + 0.005631769065710125*zb^46 + 0.00543955526161715908*zb^47 + 0.00525726553657625398*zb^48 + 0.00508422780682594631*zb^49 + 0.00491982540624750365*zb^50 + ALARM*zb^51 - 0.856736493150117936*zb*Log[zb] + 1.08252461118676102*zb^2*Log[zb] - 0.837967365586507*zb^3*Log[zb] - 0.564555231267358253*zb^4*Log[zb] - 0.398887515153493925*zb^5*Log[zb] - 0.325157259757449379*zb^6*Log[zb] - 0.270378216973457355*zb^7*Log[zb] - 0.234264147892428188*zb^8*Log[zb] - 0.206695689924800382*zb^9*Log[zb] - 0.185465939539496021*zb^10*Log[zb] - 0.168348717818506587*zb^11*Log[zb] - 0.15428335380156322*zb^12*Log[zb] - 0.142477128207647248*zb^13*Log[zb] - 0.132419897178524686*zb^14*Log[zb] - 0.123738901392509488*zb^15*Log[zb] - 0.116164618659005308*zb^16*Log[zb] - 0.109493626390865566*zb^17*Log[zb] - 0.103570337713714182*zb^18*Log[zb] - 0.0982732227567280337*zb^19*Log[zb] - 0.0935060176246246156*zb^20*Log[zb] - 0.08919140371433085*zb^21*Log[zb] - 0.0852665564706379348*zb^22*Log[zb] - 0.0816798837536347545*zb^23*Log[zb] - 0.0783886155380147987*zb^24*Log[zb] - 0.07535698829977652*zb^25*Log[zb] - 0.0725548611093212149*zb^26*Log[zb] - 0.0699566472044058229*zb^27*Log[zb] - 0.0675404803648252912*zb^28*Log[zb] - 0.0652875579479951976*zb^29*Log[zb] - 0.0631816184727193038*zb^30*Log[zb] - 0.0612085227080698968*zb^31*Log[zb] - 0.0593559151547354184*zb^32*Log[zb] - 0.0576129485089550308*zb^33*Log[zb] - 0.0559700578698262067*zb^34*Log[zb] - 0.0544187745291702552*zb^35*Log[zb] - 0.0529515714808238448*zb^36*Log[zb] - 0.0515617345167124479*zb^37*Log[zb] - 0.0502432540919512288*zb^38*Log[zb] - 0.0489907341483104854*zb^39*Log[zb] - 0.0477993148625513148*zb^40*Log[zb] - 0.0466646068900861506*zb^41*Log[zb] - 0.0455826351468635147*zb^42*Log[zb] - 0.0445497905442576791*zb^43*Log[zb] - 0.0435627883862005782*zb^44*Log[zb] - 0.0426186323722573489*zb^45*Log[zb] - 0.0417145833380440165*zb^46*Log[zb] - 0.040848132015416455*zb^47*Log[zb] - 0.0400169752169854991*zb^48*Log[zb] - 0.0392189949487333932*zb^49*Log[zb] - 0.0384522400354854478*zb^50*Log[zb] + 0.0260416666666666667*zb*Log[zb]^2 - 0.0651041666666666667*zb^2*Log[zb]^2 - 0.173128858024691358*zb^3*Log[zb]^2 - 0.0308039158950617284*zb^4*Log[zb]^2 - 0.0208714313271604938*zb^5*Log[zb]^2 - 0.0104282407407407407*zb^6*Log[zb]^2 - 0.00777889694237483353*zb^7*Log[zb]^2 - 0.00541056064662968362*zb^8*Log[zb]^2 - 0.00413607316694253147*zb^9*Log[zb]^2 - 0.00317617587372740591*zb^10*Log[zb]^2 - 0.00251451984569397197*zb^11*Log[zb]^2 - 0.00201659646213408949*zb^12*Log[zb]^2 - 0.00164189441006568635*zb^13*Log[zb]^2 - 0.00135120524212137441*zb^14*Log[zb]^2 - 0.00112283729444150455*zb^15*Log[zb]^2 - 0.000940503710651021204*zb^16*Log[zb]^2 - 0.0007931986130133511*zb^17*Log[zb]^2 - 0.000672848262103960053*zb^18*Log[zb]^2 - 0.000573575302876458609*zb^19*Log[zb]^2 - 0.000490976158367640557*zb^20*Log[zb]^2 - 0.000421719069988890424*zb^21*Log[zb]^2 - 0.000363243628452601083*zb^22*Log[zb]^2 - 0.000313560291484342987*zb^23*Log[zb]^2 - 0.000271105578674208661*zb^24*Log[zb]^2 - 0.000234638810882348854*zb^25*Log[zb]^2 - 0.000203166442863368006*zb^26*Log[zb]^2 - 0.000175886215629067146*zb^27*Log[zb]^2 - 0.000152145337126906313*zb^28*Log[zb]^2 - 0.000131408859178817368*zb^29*Log[zb]^2 - 0.000113235510756466759*zb^30*Log[zb]^2 - 0.0000972590602594986763*zb^31*Log[zb]^2 - 0.0000831738154349282172*zb^32*Log[zb]^2 - 0.0000707232513287734029*zb^33*Log[zb]^2 - 0.0000596910237996130875*zb^34*Log[zb]^2 - 0.0000498938178678710375*zb^35*Log[zb]^2 - 0.0000411756183927366612*zb^36*Log[zb]^2 - 0.000033403091497137576*zb^37*Log[zb]^2 - 0.0000264618394558565466*zb^38*Log[zb]^2 - 0.0000202533469665964301*zb^39*Log[zb]^2 - 0.0000146924780739481128*zb^40*Log[zb]^2 - 9.70541423524072178*10^-6*zb^41*Log[zb]^2 - 5.22794776077070761*10^-6*zb^42*Log[zb]^2 - 1.20406304595075679*10^-6*zb^43*Log[zb]^2 + 2.41524796680239052*10^-6*zb^44*Log[zb]^2 + 5.67297878103386532*10^-6*zb^45*Log[zb]^2 + 8.60694398869903377*10^-6*zb^46*Log[zb]^2 + 0.0000112504850924439561*zb^47*Log[zb]^2 + 0.0000136330687783934304*zb^48*Log[zb]^2 + 0.0000157807957374358125*zb^49*Log[zb]^2 + 0.0000177168348062162882*zb^50*Log[zb]^2 + 0.0260416666666666667*zb*Log[zb]^3 - 0.0130208333333333333*zb^2*Log[zb]^3 + 0.033275462962962965*zb^3*Log[zb]^3 + 0.0169994212962962963*zb^4*Log[zb]^3 + 0.0126012731481481481*zb^5*Log[zb]^3 + 0.0103587962962962963*zb^6*Log[zb]^3 + 0.00889904572940287226*zb^7*Log[zb]^3 + 0.00783722777305366591*zb^8*Log[zb]^3 + 0.00701706946281599059*zb^9*Log[zb]^3 + 0.00635931069958847737*zb^10*Log[zb]^3 + 0.00581780558106315682*zb^11*Log[zb]^3 + 0.00536317244413835323*zb^12*Log[zb]^3 + 0.00497552105124220509*zb^13*Log[zb]^3 + 0.004640776017836457*zb^14*Log[zb]^3 + 0.00434863582185010756*zb^15*Log[zb]^3 + 0.00409135768022486772*zb^16*Log[zb]^3 + 0.00386299427603966423*zb^17*Log[zb]^3 + 0.00365889365913395133*zb^18*Log[zb]^3 + 0.00347536023318051272*zb^19*Log[zb]^3 + 0.00330941838941896652*zb^20*Log[zb]^3 + 0.00315864375721048653*zb^21*Log[zb]^3 + 0.00302104025724155594*zb^22*Log[zb]^3 + 0.00289494892975946422*zb^23*Log[zb]^3 + 0.00277897926671408477*zb^24*Log[zb]^3 + 0.00267195677334943639*zb^25*Log[zb]^3 + 0.00257288242384396231*zb^26*Log[zb]^3 + 0.00248090095994891816*zb^27*Log[zb]^3 + 0.00239527584999917451*zb^28*Log[zb]^3 + 0.00231536932375084471*zb^29*Log[zb]^3 + 0.00224062631724641237*zb^30*Log[zb]^3 + 0.00217056145950033424*zb^31*Log[zb]^3 + 0.00210474844718018942*zb^32*Log[zb]^3 + 0.00204281130982741022*zb^33*Log[zb]^3 + 0.00198441718352657327*zb^34*Log[zb]^3 + 0.00192927029694825048*zb^35*Log[zb]^3 + 0.0018771069384543942*zb^36*Log[zb]^3 + 0.00182769122216381976*zb^37*Log[zb]^3 + 0.00178081150858377531*zb^38*Log[zb]^3 + 0.00173627736454020281*zb^39*Log[zb]^3 + 0.00169391696980576029*zb^40*Log[zb]^3 + 0.00165357489558811317*zb^41*Log[zb]^3 + 0.00161511019405448742*zb^42*Log[zb]^3 + 0.00157839474919300063*zb^43*Log[zb]^3 + 0.00154331184819486235*zb^44*Log[zb]^3 + 0.00150975493967551167*zb^45*Log[zb]^3 + 0.00147762655081233111*zb^46*Log[zb]^3 + 0.00144683734015015894*zb^47*Log[zb]^3 + 0.00141730526663653266*zb^48*Log[zb]^3 + 0.00138895485857008047*zb^49*Log[zb]^3 + 0.00136171656871365326*zb^50*Log[zb]^3, ALARM*zb^51, -21.2127171630781568 - 55.8142627148498016*zb + 72.7038827927162128*zb^2 + 20.8634220863925*zb^3 - 35.76418077757556*zb^4 - 16.4580657147017237*zb^5 - 2.52687345480969519*zb^6 + 3.10033801765397953*zb^7 + 4.82239197062057339*zb^8 + 4.86452986404461734*zb^9 + 4.20148140982084932*zb^10 + 3.26867522122122724*zb^11 + 2.26186207748940061*zb^12 + 1.26899641078538391*zb^13 + 0.327524571370090542*zb^14 - 0.548907071346252433*zb^15 - 1.35787782884893894*zb^16 - 2.10205538452385428*zb^17 - 2.78620053419257138*zb^18 - 3.41570487041226451*zb^19 - 3.99589986987034236*zb^20 - 4.53175233512612393*zb^21 - 5.02775331843249114*zb^22 - 5.487901218305391*zb^23 - 5.91572832377213632*zb^24 - 6.314344902277861*zb^25 - 6.68648793604729252*zb^26 - 7.03456835929995121*zb^27 - 7.36071414864728148*zb^28 - 7.66680839260102137*zb^29 - 7.95452233308945476*zb^30 - 8.22534376251639445*zb^31 - 8.48060130560747601*zb^32 - 8.72148513885815709*zb^33 - 8.94906466704131552*zb^34 - 9.16430361989701234*zb^35 - 9.36807297002288687*zb^36 - 9.56116201334777594*zb^37 - 9.74428789991973549*zb^38 - 9.91810385616202*zb^39 - 10.0832063001491331*zb^40 - 10.2401410182037455*zb^41 - 10.3894085434020633*zb^42 - 10.5314688535731104*zb^43 - 10.6667454873223355*zb^44 - 10.7956291608316875*zb^45 - 10.9184809551152933*zb^46 - 11.0356351325637573*zb^47 - 11.1474016325947558*zb^48 - 11.25406828871732*zb^49 - 11.3559028030452041*zb^50 + ALARM*zb^51 - 22.8758720987782288*Log[Q2/muf2] + 105.6908411849918*zb*Log[Q2/muf2] - 16.9565727201646011*zb^2*Log[Q2/muf2] - 106.568274406596914*zb^3*Log[Q2/muf2] + 21.37945960630176*zb^4*Log[Q2/muf2] + 19.1415076123110496*zb^5*Log[Q2/muf2] + 11.3698932668967816*zb^6*Log[Q2/muf2] + 6.03728383824820222*zb^7*Log[Q2/muf2] + 2.6565390652107386*zb^8*Log[Q2/muf2] + 0.477083336622613001*zb^9*Log[Q2/muf2] - 0.974739025149701612*zb^10*Log[Q2/muf2] - 1.97461424185155577*zb^11*Log[Q2/muf2] - 2.68414693194451766*zb^12*Log[Q2/muf2] - 3.20063138386811295*zb^13*Log[Q2/muf2] - 3.58448335568132619*zb^14*Log[Q2/muf2] - 3.87439448663068633*zb^15*Log[Q2/muf2] - 4.09588722356095802*zb^16*Log[Q2/muf2] - 4.26627375536515791*zb^17*Log[Q2/muf2] - 4.39760878014391162*zb^18*Log[Q2/muf2] - 4.49849385067474471*zb^19*Log[Q2/muf2] - 4.57520742177754876*zb^20*Log[Q2/muf2] - 4.63242928340718991*zb^21*Log[Q2/muf2] - 4.67371534939021589*zb^22*Log[Q2/muf2] - 4.701815429076108*zb^23*Log[Q2/muf2] - 4.718890187486527*zb^24*Log[Q2/muf2] - 4.72666210026356657*zb^25*Log[Q2/muf2] - 4.72652237842609615*zb^26*Log[Q2/muf2] - 4.71960799475988454*zb^27*Log[Q2/muf2] - 4.70685806110740091*zb^28*Log[Q2/muf2] - 4.68905571288682936*zb^29*Log[Q2/muf2] - 4.66685966495477491*zb^30*Log[Q2/muf2] - 4.64082829903103975*zb^31*Log[Q2/muf2] - 4.61143827632630771*zb^32*Log[Q2/muf2] - 4.57909908455240816*zb^33*Log[Q2/muf2] - 4.54416452871580009*zb^34*Log[Q2/muf2] - 4.50694189793055633*zb^35*Log[Q2/muf2] - 4.46769934583951704*zb^36*Log[Q2/muf2] - 4.42667188384333516*zb^37*Log[Q2/muf2] - 4.384066286785876*zb^38*Log[Q2/muf2] - 4.34006513832672527*zb^39*Log[Q2/muf2] - 4.29483018998850292*zb^40*Log[Q2/muf2] - 4.24850516832283029*zb^41*Log[Q2/muf2] - 4.20121813498525095*zb^42*Log[Q2/muf2] - 4.15308348206771264*zb^43*Log[Q2/muf2] - 4.10420362790487264*zb^44*Log[Q2/muf2] - 4.05467046538247762*zb^45*Log[Q2/muf2] - 4.00456660454396051*zb^46*Log[Q2/muf2] - 3.95396644329289265*zb^47*Log[Q2/muf2] - 3.90293709369166324*zb^48*Log[Q2/muf2] - 3.85153918636509366*zb^49*Log[Q2/muf2] - 3.79982757153527405*zb^50*Log[Q2/muf2] + 17.4838492388528175*Log[Q2/muf2]^2 - 30.2830487851248444*zb*Log[Q2/muf2]^2 - 22.5615481911207129*zb^2*Log[Q2/muf2]^2 + 44.8978125206775679*zb^3*Log[Q2/muf2]^2 + 4.02173225392307185*zb^4*Log[Q2/muf2]^2 - 1.0625549636900078*zb^5*Log[Q2/muf2]^2 - 1.91386889829046547*zb^6*Log[Q2/muf2]^2 - 1.98301553196910793*zb^7*Log[Q2/muf2]^2 - 1.89361332967816782*zb^8*Log[Q2/muf2]^2 - 1.7841596287176174*zb^9*Log[Q2/muf2]^2 - 1.68583240404435165*zb^10*Log[Q2/muf2]^2 - 1.6031909197471959*zb^11*Log[Q2/muf2]^2 - 1.53433746775718743*zb^12*Log[Q2/muf2]^2 - 1.47631187282321843*zb^13*Log[Q2/muf2]^2 - 1.4264788749636554*zb^14*Log[Q2/muf2]^2 - 1.38278119157980469*zb^15*Log[Q2/muf2]^2 - 1.34368646429049582*zb^16*Log[Q2/muf2]^2 - 1.30807314383154371*zb^17*Log[Q2/muf2]^2 - 1.2751242007511614*zb^18*Log[Q2/muf2]^2 - 1.24424350846084717*zb^19*Log[Q2/muf2]^2 - 1.21499400694658544*zb^20*Log[Q2/muf2]^2 - 1.18705312865937551*zb^21*Log[Q2/muf2]^2 - 1.16018097975044231*zb^22*Log[Q2/muf2]^2 - 1.13419767015672762*zb^23*Log[Q2/muf2]^2 - 1.10896712591774155*zb^24*Log[Q2/muf2]^2 - 1.08438547828868562*zb^25*Log[Q2/muf2]^2 - 1.06037268819767929*zb^26*Log[Q2/muf2]^2 - 1.0368664665390932*zb^27*Log[Q2/muf2]^2 - 1.01381783226073579*zb^28*Log[Q2/muf2]^2 - 0.991187845932431256*zb^29*Log[Q2/muf2]^2 - 0.968945192435535096*zb^30*Log[Q2/muf2]^2 - 0.947064381052008582*zb^31*Log[Q2/muf2]^2 - 0.925524397388588683*zb^32*Log[Q2/muf2]^2 - 0.904307688067022753*zb^33*Log[Q2/muf2]^2 - 0.883399391986389924*zb^34*Log[Q2/muf2]^2 - 0.862786755356948744*zb^35*Log[Q2/muf2]^2 - 0.842458684460146005*zb^36*Log[Q2/muf2]^2 - 0.822405402168400582*zb^37*Log[Q2/muf2]^2 - 0.802618183022055182*zb^38*Log[Q2/muf2]^2 - 0.783089148059147937*zb^39*Log[Q2/muf2]^2 - 0.763811105293168441*zb^40*Log[Q2/muf2]^2 - 0.744777425205845697*zb^41*Log[Q2/muf2]^2 - 0.725981943201262878*zb^42*Log[Q2/muf2]^2 - 0.707418882893912198*zb^43*Log[Q2/muf2]^2 - 0.689082795549278182*zb^44*Log[Q2/muf2]^2 - 0.670968512086179714*zb^45*Log[Q2/muf2]^2 - 0.653071104876491377*zb^46*Log[Q2/muf2]^2 - 0.6353858572067392*zb^47*Log[Q2/muf2]^2 - 0.617908238746590975*zb^48*Log[Q2/muf2]^2 - 0.600633885737849785*zb^49*Log[Q2/muf2]^2 - 0.5835585849013116*zb^50*Log[Q2/muf2]^2 - 2.67404065059190884*Log[Q2/muf2]^3 + 1.6790998197023361*zb*Log[Q2/muf2]^3 + 4.65307610622358973*zb^2*Log[Q2/muf2]^3 - 4.59323559670781893*zb^3*Log[Q2/muf2]^3 - 1.62680041152263374*zb^4*Log[Q2/muf2]^3 - 0.991113683127572016*zb^5*Log[Q2/muf2]^3 - 0.760771604938271605*zb^6*Log[Q2/muf2]^3 - 0.650707357016880826*zb^7*Log[Q2/muf2]^3 - 0.587102551282858823*zb^8*Log[Q2/muf2]^3 - 0.544773681506210166*zb^9*Log[Q2/muf2]^3 - 0.513491828744529362*zb^10*Log[Q2/muf2]^3 - 0.488551759714077335*zb^11*Log[Q2/muf2]^3 - 0.467571643209795567*zb^12*Log[Q2/muf2]^3 - 0.449248243920122967*zb^13*Log[Q2/muf2]^3 - 0.432819973090755549*zb^14*Log[Q2/muf2]^3 - 0.417815498737609035*zb^15*Log[Q2/muf2]^3 - 0.403927880427033039*zb^16*Log[Q2/muf2]^3 - 0.390947891748179899*zb^17*Log[Q2/muf2]^3 - 0.378726940285320275*zb^18*Log[Q2/muf2]^3 - 0.367155550375306818*zb^19*Log[Q2/muf2]^3 - 0.356150394102940179*zb^20*Log[Q2/muf2]^3 - 0.345646201968150415*zb^21*Log[Q2/muf2]^3 - 0.335590556620607098*zb^22*Log[Q2/muf2]^3 - 0.325940443867520295*zb^23*Log[Q2/muf2]^3 - 0.316659905669859288*zb^24*Log[Q2/muf2]^3 - 0.307718402557201683*zb^25*Log[Q2/muf2]^3 - 0.299089643998526994*zb^26*Log[Q2/muf2]^3 - 0.290750734557345925*zb^27*Log[Q2/muf2]^3 - 0.282681537744496472*zb^28*Log[Q2/muf2]^3 - 0.274864192998482546*zb^29*Log[Q2/muf2]^3 - 0.26728274243840267*zb^30*Log[Q2/muf2]^3 - 0.259922837731557118*zb^31*Log[Q2/muf2]^3 - 0.252771506426669121*zb^32*Log[Q2/muf2]^3 - 0.245816963133554939*zb^33*Log[Q2/muf2]^3 - 0.239048455033431444*zb^34*Log[Q2/muf2]^3 - 0.232456134040604793*zb^35*Log[Q2/muf2]^3 - 0.226030949926660711*zb^36*Log[Q2/muf2]^3 - 0.2197645601349524*zb^37*Log[Q2/muf2]^3 - 0.213649253035334332*zb^38*Log[Q2/muf2]^3 - 0.207677882116240665*zb^39*Log[Q2/muf2]^3 - 0.201843809164172045*zb^40*Log[Q2/muf2]^3 - 0.196140854894791182*zb^41*Log[Q2/muf2]^3 - 0.190563255813526478*zb^42*Log[Q2/muf2]^3 - 0.185105626323785821*zb^43*Log[Q2/muf2]^3 - 0.179762925286712859*zb^44*Log[Q2/muf2]^3 - 0.174530426381598926*zb^45*Log[Q2/muf2]^3 - 0.169403691730547264*zb^46*Log[Q2/muf2]^3 - 0.164378548342062971*zb^47*Log[Q2/muf2]^3 - 0.159451067001305368*zb^48*Log[Q2/muf2]^3 - 0.154617543293816565*zb^49*Log[Q2/muf2]^3 - 0.149874480497665514*zb^50*Log[Q2/muf2]^3 - 66.37919067434598*Log[zb] + 245.302845553889089*zb*Log[zb] + 37.3795407245450016*zb^2*Log[zb] - 284.443661586285637*zb^3*Log[zb] + 51.5343299854726988*zb^4*Log[zb] + 43.0164537560172813*zb^5*Log[zb] + 23.1714905443253695*zb^6*Log[zb] + 10.3563024623808367*zb^7*Log[zb] + 2.73641394517983852*zb^8*Log[zb] - 1.77546062628492665*zb^9*Log[zb] - 4.44908654049759185*zb^10*Log[zb] - 6.00967625895628814*zb^11*Log[zb] - 6.87710071965073409*zb^12*Log[zb] - 7.30096505083650396*zb^13*Log[zb] - 7.43414933215634571*zb^14*Log[zb] - 7.37294657160987198*zb^15*Log[zb] - 7.17961342535184377*zb^16*Log[zb] - 6.89536646212348379*zb^17*Log[zb] - 6.54808794968566844*zb^18*Log[zb] - 6.15700984927803995*zb^19*Log[zb] - 5.73563060268592774*zb^20*Log[zb] - 5.29357181880632871*zb^21*Log[zb] - 4.83778497059158804*zb^22*Log[zb] - 4.37335094405251958*zb^23*Log[zb] - 3.90401951875881895*zb^24*Log[zb] - 3.43257960016548925*zb^25*Log[zb] - 2.96111736777033189*zb^26*Log[zb] - 2.49119895713657348*zb^27*Log[zb] - 2.02400153242195239*zb^28*Log[zb] - 1.56040854138537887*zb^29*Log[zb] - 1.10107976628752012*zb^30*Log[zb] - 0.646503406990250831*zb^31*Log[zb] - 0.197035197794684995*zb^32*Log[zb] + 0.247071940135659369*zb^33*Log[zb] + 0.6856452288221266*zb^34*Log[zb] + 1.11857456651704699*zb^35*Log[zb] + 1.54579897398992913*zb^36*Log[zb] + 1.96729600962284294*zb^37*Log[zb] + 2.38307345505872923*zb^38*Log[zb] + 2.79316275045472615*zb^39*Log[zb] + 3.19761378735161974*zb^40*Log[zb] + 3.59649076183433311*zb^41*Log[zb] + 3.98986886075706587*zb^42*Log[zb] + 4.37783160614563541*zb^43*Log[zb] + 4.76046872227496967*zb^44*Log[zb] + 5.13787441977751861*zb^45*Log[zb] + 5.51014601393237251*zb^46*Log[zb] + 5.87738281180193829*zb^47*Log[zb] + 6.23968521642948381*zb^48*Log[zb] + 6.59715400684913972*zb^49*Log[zb] + 6.94988976090429954*zb^50*Log[zb] + 101.298295165894541*Log[Q2/muf2]*Log[zb] - 114.186645849967712*zb*Log[Q2/muf2]*Log[zb] - 222.289993879583835*zb^2*Log[Q2/muf2]*Log[zb] + 274.296498737896362*zb^3*Log[Q2/muf2]*Log[zb] + 18.1269092735585335*zb^4*Log[Q2/muf2]*Log[zb] - 9.63085004182409067*zb^5*Log[Q2/muf2]*Log[zb] - 12.2637778395532713*zb^6*Log[Q2/muf2]*Log[zb] - 10.7673969433654776*zb^7*Log[Q2/muf2]*Log[zb] - 8.72131915916636872*zb^8*Log[Q2/muf2]*Log[zb] - 6.83429502878088402*zb^9*Log[Q2/muf2]*Log[zb] - 5.21535560961462615*zb^10*Log[Q2/muf2]*Log[zb] - 3.84113591047207916*zb^11*Log[Q2/muf2]*Log[zb] - 2.66595097582407489*zb^12*Log[Q2/muf2]*Log[zb] - 1.64793955133579944*zb^13*Log[Q2/muf2]*Log[zb] - 0.753781991057505856*zb^14*Log[Q2/muf2]*Log[zb] + 0.0419506709767467988*zb^15*Log[Q2/muf2]*Log[zb] + 0.758471541591185841*zb^16*Log[Q2/muf2]*Log[zb] + 1.4103414374928418*zb^17*Log[Q2/muf2]*Log[zb] + 2.00869424710549691*zb^18*Log[Q2/muf2]*Log[zb] + 2.56214259922576942*zb^19*Log[Q2/muf2]*Log[zb] + 3.07743352248950502*zb^20*Log[Q2/muf2]*Log[zb] + 3.55992090983091991*zb^21*Log[Q2/muf2]*Log[zb] + 4.013907034758871*zb^22*Log[Q2/muf2]*Log[zb] + 4.44289117245419071*zb^23*Log[Q2/muf2]*Log[zb] + 4.849752263041965*zb^24*Log[Q2/muf2]*Log[zb] + 5.23688449251667264*zb^25*Log[Q2/muf2]*Log[zb] + 5.60629900302794447*zb^26*Log[Q2/muf2]*Log[zb] + 5.95970101488033943*zb^27*Log[Q2/muf2]*Log[zb] + 6.29854892446044948*zb^28*Log[Q2/muf2]*Log[zb] + 6.62410005760882307*zb^29*Log[Q2/muf2]*Log[zb] + 6.93744644413651419*zb^30*Log[Q2/muf2]*Log[zb] + 7.239543056799977*zb^31*Log[Q2/muf2]*Log[zb] + 7.53123030520473363*zb^32*Log[Q2/muf2]*Log[zb] + 7.81325210903210639*zb^33*Log[Q2/muf2]*Log[zb] + 8.08627053927629048*zb^34*Log[Q2/muf2]*Log[zb] + 8.35087777220752471*zb^35*Log[Q2/muf2]*Log[zb] + 8.60760592189905282*zb^36*Log[Q2/muf2]*Log[zb] + 8.85693518486096154*zb^37*Log[Q2/muf2]*Log[zb] + 9.09930063165083983*zb^38*Log[Q2/muf2]*Log[zb] + 9.33509790612878834*zb^39*Log[Q2/muf2]*Log[zb] + 9.56468803677956313*zb^40*Log[Q2/muf2]*Log[zb] + 9.78840152156410927*zb^41*Log[Q2/muf2]*Log[zb] + 10.0065418147060566*zb^42*Log[Q2/muf2]*Log[zb] + 10.2193883182016143*zb^43*Log[Q2/muf2]*Log[zb] + 10.4271989608534708*zb^44*Log[Q2/muf2]*Log[zb] + 10.6302124319310845*zb^45*Log[Q2/muf2]*Log[zb] + 10.8286501241525351*zb^46*Log[Q2/muf2]*Log[zb] + 11.0227178308173153*zb^47*Log[Q2/muf2]*Log[zb] + 11.2126072340286533*zb^48*Log[Q2/muf2]*Log[zb] + 11.3984972145973125*zb^49*Log[Q2/muf2]*Log[zb] + 11.5805550090865659*zb^50*Log[Q2/muf2]*Log[zb] - 24.9794229390387624*Log[Q2/muf2]^2*Log[zb] - 11.0446263441446974*zb*Log[Q2/muf2]^2*Log[zb] + 95.2599041219224752*zb^2*Log[Q2/muf2]^2*Log[zb] - 60.9845679012345679*zb^3*Log[Q2/muf2]^2*Log[zb] - 17.0919174382716049*zb^4*Log[Q2/muf2]^2*Log[zb] - 7.688271604938271*zb^5*Log[Q2/muf2]^2*Log[zb] - 4.25189043209876543*zb^6*Log[Q2/muf2]^2*Log[zb] - 2.5915753338372385*zb^7*Log[Q2/muf2]^2*Log[zb] - 1.62513070042831948*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.982075910353853476*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.510567527679796198*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.139788828439922716*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.166751974409802693*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.429443369741786603*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.660475777924648499*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.8675731978418181*zb^15*Log[Q2/muf2]^2*Log[zb] + 1.05588148295799585*zb^16*Log[Q2/muf2]^2*Log[zb] + 1.22898166430174852*zb^17*Log[Q2/muf2]^2*Log[zb] + 1.38946204512185245*zb^18*Log[Q2/muf2]^2*Log[zb] + 1.53925590622223201*zb^19*Log[Q2/muf2]^2*Log[zb] + 1.67984890859249353*zb^20*Log[Q2/muf2]^2*Log[zb] + 1.81241108124094057*zb^21*Log[Q2/muf2]^2*Log[zb] + 1.93788355846307795*zb^22*Log[Q2/muf2]^2*Log[zb] + 2.05703726625391486*zb^23*Log[Q2/muf2]^2*Log[zb] + 2.17051369665160994*zb^24*Log[Q2/muf2]^2*Log[zb] + 2.27885392983319346*zb^25*Log[Q2/muf2]^2*Log[zb] + 2.38251975116325184*zb^26*Log[Q2/muf2]^2*Log[zb] + 2.48190932779452322*zb^27*Log[Q2/muf2]^2*Log[zb] + 2.57736906111977977*zb^28*Log[Q2/muf2]^2*Log[zb] + 2.6692026982948405*zb^29*Log[Q2/muf2]^2*Log[zb] + 2.75767844355130928*zb^30*Log[Q2/muf2]^2*Log[zb] + 2.84303458538030024*zb^31*Log[Q2/muf2]^2*Log[zb] + 2.92548400547742867*zb^32*Log[Q2/muf2]^2*Log[zb] + 3.00521783310444369*zb^33*Log[Q2/muf2]^2*Log[zb] + 3.08240843775305072*zb^34*Log[Q2/muf2]^2*Log[zb] + 3.157211903230409*zb^35*Log[Q2/muf2]^2*Log[zb] + 3.22977009076908538*zb^36*Log[Q2/muf2]^2*Log[zb] + 3.30021237306289212*zb^37*Log[Q2/muf2]^2*Log[zb] + 3.36865710228748056*zb^38*Log[Q2/muf2]^2*Log[zb] + 3.43521286118008672*zb^39*Log[Q2/muf2]^2*Log[zb] + 3.49997953575360988*zb^40*Log[Q2/muf2]^2*Log[zb] + 3.56304924025170473*zb^41*Log[Q2/muf2]^2*Log[zb] + 3.62450711884179214*zb^42*Log[Q2/muf2]^2*Log[zb] + 3.68443204381309811*zb^43*Log[Q2/muf2]^2*Log[zb] + 3.74289722635210847*zb^44*Log[Q2/muf2]^2*Log[zb] + 3.79997075305702145*zb^45*Log[Q2/muf2]^2*Log[zb] + 3.85571605904113972*zb^46*Log[Q2/muf2]^2*Log[zb] + 3.91019234662544859*zb^47*Log[Q2/muf2]^2*Log[zb] + 3.96345495713001945*zb^48*Log[Q2/muf2]^2*Log[zb] + 4.01555570206458587*zb^49*Log[Q2/muf2]^2*Log[zb] + 4.06654315903136426*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.505787037037037037*Log[Q2/muf2]^3*Log[zb] + 5.22916666666666667*zb*Log[Q2/muf2]^3*Log[zb] - 9.62731481481481481*zb^2*Log[Q2/muf2]^3*Log[zb] + 3.12037037037037037*zb^3*Log[Q2/muf2]^3*Log[zb] + 1.70138888888888889*zb^4*Log[Q2/muf2]^3*Log[zb] + 1.31358024691358025*zb^5*Log[Q2/muf2]^3*Log[zb] + 1.15277777777777778*zb^6*Log[Q2/muf2]^3*Log[zb] + 1.07169312169312169*zb^7*Log[Q2/muf2]^3*Log[zb] + 1.02573853615520282*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.997574955908289242*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.979320987654320988*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.966984661429105874*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.958375420875420875*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.952214452214452214*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.947717406050739384*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.944383394383394383*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.941881613756613757*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.939987291212781409*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.938543936092955701*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.937440278255551733*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.936595733160060645*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.9359509885825675*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.935461760461760462*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.935094561906156109*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.934823781291172596*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.9346296296296296*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.9344966761633429*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.934412788857233302*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.934368357979469091*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.934355720434903066*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.934368728334245576*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.934402422444691633*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.934452782755874154*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.9345165363310525*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.934591008120419885*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.934674004281847419*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.934763720302935989*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.934858668192001525*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.934957618437150601*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.935059553480606112*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.935163630229419703*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.935269149700044009*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.935375532326751839*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.935482297790862737*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.935589048476645376*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.9356954558504946*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.935801249207046308*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.935906206339961094*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.936010145784081954*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.936112920345443142*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.936214411690602167*zb^50*Log[Q2/muf2]^3*Log[zb] + 118.858099176963203*Log[zb]^2 - 106.151095672429157*zb*Log[zb]^2 - 313.6411794894227*zb^2*Log[zb]^2 + 335.653871034044097*zb^3*Log[zb]^2 + 22.0355921284248852*zb^4*Log[zb]^2 - 9.78071329105942523*zb^5*Log[zb]^2 - 11.8867551416307696*zb^6*Log[zb]^2 - 9.38497265743182927*zb^7*Log[zb]^2 - 6.41974113743412772*zb^8*Log[zb]^2 - 3.76659245756958529*zb^9*Log[zb]^2 - 1.51490374609693694*zb^10*Log[zb]^2 + 0.387233509626147676*zb^11*Log[zb]^2 + 2.00964811820687696*zb^12*Log[zb]^2 + 3.41245889139209205*zb^13*Log[zb]^2 + 4.64249155735605781*zb^14*Log[zb]^2 + 5.73516211145368286*zb^15*Log[zb]^2 + 6.71714630097930705*zb^16*Log[zb]^2 + 7.60865635436806363*zb^17*Log[zb]^2 + 8.425169372446694*zb^18*Log[zb]^2 + 9.178684711853162*zb^19*Log[zb]^2 + 9.87862753238380777*zb^20*Log[zb]^2 + 10.5324975903245529*zb^21*Log[zb]^2 + 11.1463377697551823*zb^22*Log[zb]^2 + 11.7250753598439161*zb^23*Log[zb]^2 + 12.2727731931257773*zb^24*Log[zb]^2 + 12.7928164709509965*zb^25*Log[zb]^2 + 13.2880532923358154*zb^26*Log[zb]^2 + 13.7609015235319477*zb^27*Log[zb]^2 + 14.2134309434819079*zb^28*Log[zb]^2 + 14.6474270393679845*zb^29*Log[zb]^2 + 15.0644410432336857*zb^30*Log[zb]^2 + 15.4658295486830102*zb^31*Log[zb]^2 + 15.8527861599091421*zb^32*Log[zb]^2 + 16.2263669914168441*zb^33*Log[zb]^2 + 16.5875113794524947*zb^34*Log[zb]^2 + 16.937058833116517*zb^35*Log[zb]^2 + 17.2757630084081542*zb^36*Log[zb]^2 + 17.6043033070265004*zb^37*Log[zb]^2 + 17.9232945660939422*zb^38*Log[zb]^2 + 18.2332952026895308*zb^39*Log[zb]^2 + 18.5348140993489789*zb^40*Log[zb]^2 + 18.8283164571583886*zb^41*Log[zb]^2 + 19.1142287971409086*zb^42*Log[zb]^2 + 19.3929432549498429*zb^43*Log[zb]^2 + 19.6648212859652167*zb^44*Log[zb]^2 + 19.9301968759092556*zb^45*Log[zb]^2 + 20.1893793346793573*zb^46*Log[zb]^2 + 20.4426557372140347*zb^47*Log[zb]^2 + 20.69029306407712*zb^48*Log[zb]^2 + 20.9325400854729578*zb^49*Log[zb]^2 + 21.1696290251335943*zb^50*Log[zb]^2 - 59.6998864831227535*Log[Q2/muf2]*Log[zb]^2 - 68.8398103670878264*zb*Log[Q2/muf2]*Log[zb]^2 + 307.513421478198938*zb^2*Log[Q2/muf2]*Log[zb]^2 - 172.230324074074074*zb^3*Log[Q2/muf2]*Log[zb]^2 - 42.8522858796296296*zb^4*Log[Q2/muf2]*Log[zb]^2 - 15.9456674382716049*zb^5*Log[Q2/muf2]*Log[zb]^2 - 6.36662422839506173*zb^6*Log[Q2/muf2]*Log[zb]^2 - 1.86594749937011842*zb^7*Log[Q2/muf2]*Log[zb]^2 + 0.679875037399218947*zb^8*Log[Q2/muf2]*Log[zb]^2 + 2.32926131293566809*zb^9*Log[Q2/muf2]*Log[zb]^2 + 3.51163887970311581*zb^10*Log[Q2/muf2]*Log[zb]^2 + 4.42509865419061547*zb^11*Log[Q2/muf2]*Log[zb]^2 + 5.17047613391915791*zb^12*Log[Q2/muf2]*Log[zb]^2 + 5.80335128005825364*zb^13*Log[Q2/muf2]*Log[zb]^2 + 6.35647108125645214*zb^14*Log[Q2/muf2]*Log[zb]^2 + 6.85026592007628332*zb^15*Log[Q2/muf2]*Log[zb]^2 + 7.29813376568569401*zb^16*Log[Q2/muf2]*Log[zb]^2 + 7.70925410989656863*zb^17*Log[Q2/muf2]*Log[zb]^2 + 8.090163302150266*zb^18*Log[Q2/muf2]*Log[zb]^2 + 8.44567599997384083*zb^19*Log[Q2/muf2]*Log[zb]^2 + 8.77944556323586386*zb^20*Log[Q2/muf2]*Log[zb]^2 + 9.09431700864681415*zb^21*Log[Q2/muf2]*Log[zb]^2 + 9.39255647333137914*zb^22*Log[Q2/muf2]*Log[zb]^2 + 9.67600476623830049*zb^23*Log[Q2/muf2]*Log[zb]^2 + 9.946182872081492*zb^24*Log[Q2/muf2]*Log[zb]^2 + 10.2043662199948864*zb^25*Log[Q2/muf2]*Log[zb]^2 + 10.4516381403619177*zb^26*Log[Q2/muf2]*Log[zb]^2 + 10.6889291360287022*zb^27*Log[Q2/muf2]*Log[zb]^2 + 10.9170462786787073*zb^28*Log[Q2/muf2]*Log[zb]^2 + 11.1366955955696875*zb^29*Log[Q2/muf2]*Log[zb]^2 + 11.3484993893767266*zb^30*Log[Q2/muf2]*Log[zb]^2 + 11.5530098331490793*zb^31*Log[Q2/muf2]*Log[zb]^2 + 11.750719783671624*zb^32*Log[Q2/muf2]*Log[zb]^2 + 11.942071487145125*zb^33*Log[Q2/muf2]*Log[zb]^2 + 12.1274636660484665*zb^34*Log[Q2/muf2]*Log[zb]^2 + 12.3072573469166377*zb^35*Log[Q2/muf2]*Log[zb]^2 + 12.4817806973230598*zb^36*Log[Q2/muf2]*Log[zb]^2 + 12.651333074689916*zb^37*Log[Q2/muf2]*Log[zb]^2 + 12.8161884417752746*zb^38*Log[Q2/muf2]*Log[zb]^2 + 12.97659826849385*zb^39*Log[Q2/muf2]*Log[zb]^2 + 13.1327940135001127*zb^40*Log[Q2/muf2]*Log[zb]^2 + 13.2849892591978212*zb^41*Log[Q2/muf2]*Log[zb]^2 + 13.4333815587896151*zb^42*Log[Q2/muf2]*Log[zb]^2 + 13.5781540424059344*zb^43*Log[Q2/muf2]*Log[zb]^2 + 13.7194768203680709*zb^44*Log[Q2/muf2]*Log[zb]^2 + 13.8575082146041959*zb^45*Log[Q2/muf2]*Log[zb]^2 + 13.9923958436811427*zb^46*Log[Q2/muf2]*Log[zb]^2 + 14.1242775824925976*zb^47*Log[Q2/muf2]*Log[zb]^2 + 14.2532824140984508*zb^48*Log[Q2/muf2]*Log[zb]^2 + 14.3795311883467409*zb^49*Log[Q2/muf2]*Log[zb]^2 + 14.5031372995820634*zb^50*Log[Q2/muf2]*Log[zb]^2 - 0.300347222222222222*Log[Q2/muf2]^2*Log[zb]^2 + 41.90625*zb*Log[Q2/muf2]^2*Log[zb]^2 - 64.5034722222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 20.3449074074074074*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 10.6174768518518519*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 7.91574074074074074*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 6.759953703703704*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 6.153902116402117*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 5.79484953703703704*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 5.56387786596119929*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 5.40617283950617284*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 5.29350448933782267*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 5.21009048821548822*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 5.14652939652939653*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 5.09692969067969068*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 5.05744301994301994*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 5.02546709656084656*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 4.99918981481481481*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 4.97731708424110385*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 4.95890427321025876*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 4.94324845679012346*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 4.92981759955444166*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 4.91820286195286195*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 4.90808577493360102*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 4.89921520458205241*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 4.89139090177133655*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 4.88445156695156695*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 4.87826606521050965*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 4.87272687446298557*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 4.86774513977579112*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 4.86324689837620872*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 4.859170168499979*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 4.85546268294504182*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 4.85208010888454437*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 4.84898463804713805*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 4.84614386158503806*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 4.84352986564996369*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 4.84111849945183279*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 4.8388887791300075*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 4.83682239932239932*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 4.83490333070925176*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 4.83311748662358418*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 4.83145244547683572*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 4.82989721854582887*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 4.82844205482286878*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 4.827078276303083*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 4.825798138388718*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 4.82459471111567935*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 4.82346177771781958*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 4.82239374768820058*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 4.82138558201058201*zb^50*Log[Q2/muf2]^2*Log[zb]^2 + 1.56018518518518519*Log[Q2/muf2]^3*Log[zb]^2 - 3.12037037037037037*zb*Log[Q2/muf2]^3*Log[zb]^2 + 3.12037037037037037*zb^2*Log[Q2/muf2]^3*Log[zb]^2 - 40.47269653262268*Log[zb]^3 - 67.6230868730262429*zb*Log[zb]^3 + 247.625257011915132*zb^2*Log[zb]^3 - 131.8533521947874*zb^3*Log[zb]^3 - 31.7320534872256516*zb^4*Log[zb]^3 - 11.1664479381001372*zb^5*Log[zb]^3 - 3.91868719993141289*zb^6*Log[zb]^3 - 0.551970444556423392*zb^7*Log[zb]^3 + 1.32860390273972243*zb^8*Log[zb]^3 + 2.53195286807781526*zb^9*Log[zb]^3 + 3.38521644403074444*zb^10*Log[zb]^3 + 4.03872284525775454*zb^11*Log[zb]^3 + 4.56863099660171946*zb^12*Log[zb]^3 + 5.01667563870472362*zb^13*Log[zb]^3 + 5.40727805949960339*zb^14*Log[zb]^3 + 5.75555635685125408*zb^15*Log[zb]^3 + 6.071341423688726*zb^16*Log[zb]^3 + 6.36130974510686011*zb^17*Log[zb]^3 + 6.63017351173547163*zb^18*Log[zb]^3 + 6.88137405902914797*zb^19*Log[zb]^3 + 7.11750171232099126*zb^20*Log[zb]^3 + 7.34055888737188266*zb^21*Log[zb]^3 + 7.55213018750553111*zb^22*Log[zb]^3 + 7.75349554582586373*zb^23*Log[zb]^3 + 7.94570747157130728*zb^24*Log[zb]^3 + 8.12964506992428968*zb^25*Log[zb]^3 + 8.30605266447690435*zb^26*Log[zb]^3 + 8.47556798121248555*zb^27*Log[zb]^3 + 8.63874310711862165*zb^28*Log[zb]^3 + 8.79606034978263004*zb^29*Log[zb]^3 + 8.94794443304913692*zb^30*Log[zb]^3 + 9.094772015216094*zb^31*Log[zb]^3 + 9.23687921962885567*zb^32*Log[zb]^3 + 9.37456766794606895*zb^33*Log[zb]^3 + 9.50810936982993974*zb^34*Log[zb]^3 + 9.63775072797467608*zb^35*Log[zb]^3 + 9.76371585053634599*zb^36*Log[zb]^3 + 9.88620931525174457*zb^37*Log[zb]^3 + 10.0054184949425345*zb^38*Log[zb]^3 + 10.1215155287445803*zb^39*Log[zb]^3 + 10.2346590045969253*zb^40*Log[zb]^3 + 10.344995404422338*zb^41*Log[zb]^3 + 10.4526603527438634*zb^42*Log[zb]^3 + 10.5577797013011869*zb^43*Log[zb]^3 + 10.6604704759093297*zb^44*Log[zb]^3 + 10.7608417068736118*zb^45*Log[zb]^3 + 10.8589951603992811*zb^46*Log[zb]^3 + 10.9550259853620283*zb^47*Log[zb]^3 + 11.0490232873515858*zb^48*Log[zb]^3 + 11.1410706399261056*zb^49*Log[zb]^3 + 11.2312465414153912*zb^50*Log[zb]^3 - 4.68634259259259259*Log[Q2/muf2]*Log[zb]^3 + 83.0162037037037037*zb*Log[Q2/muf2]*Log[zb]^3 - 120.365740740740741*zb^2*Log[Q2/muf2]*Log[zb]^3 + 37.1203703703703704*zb^3*Log[Q2/muf2]*Log[zb]^3 + 19.0659722222222222*zb^4*Log[Q2/muf2]*Log[zb]^3 + 14.0205246913580247*zb^5*Log[Q2/muf2]*Log[zb]^3 + 11.8388888888888889*zb^6*Log[Q2/muf2]*Log[zb]^3 + 10.6804232804232804*zb^7*Log[Q2/muf2]*Log[zb]^3 + 9.98481591710758377*zb^8*Log[Q2/muf2]*Log[zb]^3 + 9.53113977072310406*zb^9*Log[Q2/muf2]*Log[zb]^3 + 9.21705246913580247*zb^10*Log[Q2/muf2]*Log[zb]^3 + 8.98954358398802843*zb^11*Log[Q2/muf2]*Log[zb]^3 + 8.81879208754208754*zb^12*Log[Q2/muf2]*Log[zb]^3 + 8.68691724941724942*zb^13*Log[Q2/muf2]*Log[zb]^3 + 8.582638040971375*zb^14*Log[Q2/muf2]*Log[zb]^3 + 8.49853479853479853*zb^15*Log[Q2/muf2]*Log[zb]^3 + 8.42955522486772487*zb^16*Log[Q2/muf2]*Log[zb]^3 + 8.37215640885984023*zb^17*Log[Q2/muf2]*Log[zb]^3 + 8.32379039578794481*zb^18*Log[Q2/muf2]*Log[zb]^3 + 8.28258418377097428*zb^19*Log[Q2/muf2]*Log[zb]^3 + 8.24713423218540178*zb^20*Log[Q2/muf2]*Log[zb]^3 + 8.216370788081315*zb^21*Log[Q2/muf2]*Log[zb]^3 + 8.18946608946608947*zb^22*Log[Q2/muf2]*Log[zb]^3 + 8.16577089040857157*zb^23*Log[Q2/muf2]*Log[zb]^3 + 8.14476970794905578*zb^24*Log[Q2/muf2]*Log[zb]^3 + 8.12604871175523349*zb^25*Log[Q2/muf2]*Log[zb]^3 + 8.10927231718898386*zb^26*Log[Q2/muf2]*Log[zb]^3 + 8.09416587527698639*zb^27*Log[Q2/muf2]*Log[zb]^3 + 8.08050270203047981*zb^28*Log[Q2/muf2]*Log[zb]^3 + 8.068094241386067*zb^29*Log[Q2/muf2]*Log[zb]^3 + 8.05678252143769385*zb^30*Log[Q2/muf2]*Log[zb]^3 + 8.046434309726857*zb^31*Log[Q2/muf2]*Log[zb]^3 + 8.03693654171644763*zb^32*Log[Q2/muf2]*Log[zb]^3 + 8.02819271342456826*zb^33*Log[Q2/muf2]*Log[zb]^3 + 8.02012001138839374*zb^34*Log[Q2/muf2]*Log[zb]^3 + 8.01264701166661951*zb^35*Log[Q2/muf2]*Log[zb]^3 + 8.00571182176574333*zb^36*Log[Q2/muf2]*Log[zb]^3 + 7.99926057009390343*zb^37*Log[Q2/muf2]*Log[zb]^3 + 7.99324617014675494*zb^38*Log[Q2/muf2]*Log[zb]^3 + 7.987627303416777*zb^39*Log[Q2/muf2]*Log[zb]^3 + 7.98236757759784076*zb^40*Log[Q2/muf2]*Log[zb]^3 + 7.97743482616450096*zb^41*Log[Q2/muf2]*Log[zb]^3 + 7.97280052264808362*zb^42*Log[Q2/muf2]*Log[zb]^3 + 7.96843928849033784*zb^43*Log[Q2/muf2]*Log[zb]^3 + 7.96432847765212106*zb^44*Log[Q2/muf2]*Log[zb]^3 + 7.960447824498212*zb^45*Log[Q2/muf2]*Log[zb]^3 + 7.95677914409798468*zb^46*Log[Q2/muf2]*Log[zb]^3 + 7.95330607614501129*zb^47*Log[Q2/muf2]*Log[zb]^3 + 7.95001386533388152*zb^48*Log[Q2/muf2]*Log[zb]^3 + 7.94688917233560091*zb^49*Log[Q2/muf2]*Log[zb]^3 + 7.94391991055681532*zb^50*Log[Q2/muf2]*Log[zb]^3 + 6.29861111111111111*Log[Q2/muf2]^2*Log[zb]^3 - 12.5972222222222222*zb*Log[Q2/muf2]^2*Log[zb]^3 + 12.5972222222222222*zb^2*Log[Q2/muf2]^2*Log[zb]^3 - 4.239052854938271*Log[zb]^4 + 47.7088155864197531*zb*Log[zb]^4 - 67.1124131944444444*zb^2*Log[zb]^4 + 20.2480066872427984*zb^3*Log[zb]^4 + 10.3372235082304527*zb^4*Log[zb]^4 + 7.55725308641975309*zb^5*Log[zb]^4 + 6.349157664609053*zb^6*Log[zb]^4 + 5.704043577307466*zb^7*Log[zb]^4 + 5.314446235670194*zb^8*Log[zb]^4 + 5.05889152214383696*zb^9*Log[zb]^4 + 4.88097136488340192*zb^10*Log[zb]^4 + 4.75139005798728021*zb^11*Log[zb]^4 + 4.65362098999251777*zb^12*Log[zb]^4 + 4.577726157587269*zb^13*Log[zb]^4 + 4.51741728564645231*zb^14*Log[zb]^4 + 4.46854635847691403*zb^15*Log[zb]^4 + 4.42828058403145209*zb^16*Log[zb]^4 + 4.39462770061728395*zb^17*Log[zb]^4 + 4.36615081346324538*zb^18*Log[zb]^4 + 4.34179066227964003*zb^19*Log[zb]^4 + 4.32075126570283734*zb^20*Log[zb]^4 + 4.30242427055292552*zb^21*Log[zb]^4 + 4.28633766567794346*zb^22*Log[zb]^4 + 4.27212024924887244*zb^23*Log[zb]^4 + 4.25947652729997235*zb^24*Log[zb]^4 + 4.24816866836643407*zb^25*Log[zb]^4 + 4.23800332383665717*zb^26*Log[zb]^4 + 4.22882186257957863*zb^27*Log[zb]^4 + 4.220493039696358*zb^28*Log[zb]^4 + 4.21290742599012075*zb^29*Log[zb]^4 + 4.20597312812949786*zb^30*Log[zb]^4 + 4.19961246664103233*zb^31*Log[zb]^4 + 4.19375937282208284*zb^32*Log[zb]^4 + 4.18835733096345776*zb^33*Log[zb]^4 + 4.18335773826225215*zb^34*Log[zb]^4 + 4.17871858760339152*zb^35*Log[zb]^4 + 4.17440340205012046*zb^36*Log[zb]^4 + 4.170380367139626*zb^37*Log[zb]^4 + 4.16662161979230693*zb^38*Log[zb]^4 + 4.16310266209754514*zb^39*Log[zb]^4 + 4.15980187533321671*zb^40*Log[zb]^4 + 4.15670011494452551*zb^41*Log[zb]^4 + 4.15378037130239027*zb^42*Log[zb]^4 + 4.15102748420818157*zb^43*Log[zb]^4 + 4.14842790154684535*zb^44*Log[zb]^4 + 4.14596947438786371*zb^45*Log[zb]^4 + 4.14364128232133466*zb^46*Log[zb]^4 + 4.14143348399020873*zb^47*Log[zb]^4 + 4.13933718871106048*zb^48*Log[zb]^4 + 4.13734434581883712*zb^49*Log[zb]^4 + 4.13544764896699421*zb^50*Log[zb]^4 + 8.09606481481481481*Log[Q2/muf2]*Log[zb]^4 - 16.1921296296296296*zb*Log[Q2/muf2]*Log[zb]^4 + 16.1921296296296296*zb^2*Log[Q2/muf2]*Log[zb]^4 + 3.37210648148148148*Log[zb]^5 - 6.74421296296296296*zb*Log[zb]^5 + 6.74421296296296296*zb^2*Log[zb]^5, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0.177532966575886782*zb - 2.14129944986383017*zb^2 + 2.33204685546477567*zb^3 - 0.256832036133806082*zb^4 - 0.163646067419511392*zb^5 - 0.0754255227868557663*zb^6 - 0.0246744904580564812*zb^7 + 0.00562337942554204351*zb^8 + 0.0249696234089136277*zb^9 + 0.0380650601176672485*zb^10 + 0.04734142765118602*zb^11 + 0.0541408640925553928*zb^12 + 0.0592518807627191508*zb^13 + 0.0631641670468152831*zb^14 + 0.0661967665147681007*zb^15 + 0.0685662188646858074*zb^16 + 0.0704246797523589899*zb^17 + 0.0718822502038270921*zb^18 + 0.0730206071872936943*zb^19 + 0.0739016360537718299*zb^20 + 0.0745730796683052956*zb^21 + 0.0750723444869047877*zb^22 + 0.0754291320805040746*zb^23 + 0.0756673008547048931*zb^24 + 0.0758062103249430487*zb^25 + 0.0758617095622345381*zb^26 + 0.0758468758684935874*zb^27 + 0.0757725748489005792*zb^28 + 0.0756478906154382143*zb^29 + 0.0754804601176353202*zb^30 + 0.0752767357198641228*zb^31 + 0.0750421934035996938*zb^32 + 0.0747814992942103336*zb^33 + 0.07449864391354842*zb^34 + 0.0741970512010319498*zb^35 + 0.0738796676369135645*zb^36 + 0.0735490355479348261*zb^37 + 0.0732073537457322381*zb^38 + 0.0728565279513789894*zb^39 + 0.0724982129319144889*zb^40 + 0.0721338478718212549*zb^41 + 0.07176468619211507*zb^42 + 0.0713918207888595*zb^43 + 0.0710162054745881085*zb^44 + 0.0706386732578505278*zb^45 + 0.0702599519786170201*zb^46 + 0.0698806777236265463*zb^47 + 0.0695014063706841026*zb^48 + 0.0691226235503999053*zb^49 + 0.0687447532648419624*zb^50 - 0.5*zb*Log[Q2/muf2] + 1.5*zb^2*Log[Q2/muf2] - 1.08333333333333333*zb^3*Log[Q2/muf2] + 0.0104166666666666667*zb^4*Log[Q2/muf2] + 0.0769444444444444444*zb^5*Log[Q2/muf2] + 0.0754166666666666667*zb^6*Log[Q2/muf2] + 0.0680442176870748299*zb^7*Log[Q2/muf2] + 0.0615858843537414966*zb^8*Log[Q2/muf2] + 0.0565051020408163265*zb^9*Log[Q2/muf2] + 0.0524966931216931217*zb^10*Log[Q2/muf2] + 0.04925672671884793*zb^11*Log[Q2/muf2] + 0.0465677472779745507*zb^12*Log[Q2/muf2] + 0.0442828053842039856*zb^13*Log[Q2/muf2] + 0.0423025247544478314*zb^14*Log[Q2/muf2] + 0.0405584266161189238*zb^15*Log[Q2/muf2] + 0.0390021436896436896*zb^16*Log[Q2/muf2] + 0.0375986154208472548*zb^17*Log[Q2/muf2] + 0.0363217778713020928*zb^18*Log[Q2/muf2] + 0.0351517924702573746*zb^19*Log[Q2/muf2] + 0.0340732293315243046*zb^20*Log[Q2/muf2] + 0.03307385117229969*zb^21*Log[Q2/muf2] + 0.0321437819238847545*zb^22*Log[Q2/muf2] + 0.0312749265107599995*zb^23*Log[Q2/muf2] + 0.0304605578318671872*zb^24*Log[Q2/muf2] + 0.0296950171907205009*zb^25*Log[Q2/muf2] + 0.0289734931350189124*zb^26*Log[Q2/muf2] + 0.0282918554548439683*zb^27*Log[Q2/muf2] + 0.0276465286417459983*zb^28*Log[Q2/muf2] + 0.0270343940325327205*zb^29*Log[Q2/muf2] + 0.0264527131211427462*zb^30*Log[Q2/muf2] + 0.0258990667151637078*zb^31*Log[Q2/muf2] + 0.0253713061117648925*zb^32*Log[Q2/muf2] + 0.0248675135062553108*zb^33*Log[Q2/muf2] + 0.0243859695763139088*zb^34*Log[Q2/muf2] + 0.0239251267047318944*zb^35*Log[Q2/muf2] + 0.0234835866784220012*zb^36*Log[Q2/muf2] + 0.0230600819751483572*zb^37*Log[Q2/muf2] + 0.0226534599515470426*zb^38*Log[Q2/muf2] + 0.0222626693969030863*zb^39*Log[Q2/muf2] + 0.0218867490309818899*zb^40*Log[Q2/muf2] + 0.0215248176109376582*zb^41*Log[Q2/muf2] + 0.021176065379016135*zb^42*Log[Q2/muf2] + 0.0208397466345183116*zb^43*Log[Q2/muf2] + 0.0205151732539850485*zb^44*Log[Q2/muf2] + 0.0202017090155027576*zb^45*Log[Q2/muf2] + 0.0198987646084153739*zb^46*Log[Q2/muf2] + 0.0196057932300489074*zb^47*Log[Q2/muf2] + 0.0193222866874327805*zb^48*Log[Q2/muf2] + 0.0190477719352875044*zb^49*Log[Q2/muf2] + 0.0187818079923908217*zb^50*Log[Q2/muf2] + 0.125*zb*Log[Q2/muf2]^2 - 0.1875*zb^2*Log[Q2/muf2]^2 + 0.125*zb^3*Log[Q2/muf2]^2 + 0.03125*zb^4*Log[Q2/muf2]^2 + 0.0166666666666666667*zb^5*Log[Q2/muf2]^2 + 0.0125*zb^6*Log[Q2/muf2]^2 + 0.0107142857142857143*zb^7*Log[Q2/muf2]^2 + 0.00967261904761904762*zb^8*Log[Q2/muf2]^2 + 0.00892857142857142857*zb^9*Log[Q2/muf2]^2 + 0.00833333333333333333*zb^10*Log[Q2/muf2]^2 + 0.00782828282828282828*zb^11*Log[Q2/muf2]^2 + 0.00738636363636363636*zb^12*Log[Q2/muf2]^2 + 0.00699300699300699301*zb^13*Log[Q2/muf2]^2 + 0.00663919413919413919*zb^14*Log[Q2/muf2]^2 + 0.00631868131868131868*zb^15*Log[Q2/muf2]^2 + 0.00602678571428571429*zb^16*Log[Q2/muf2]^2 + 0.00575980392156862745*zb^17*Log[Q2/muf2]^2 + 0.00551470588235294118*zb^18*Log[Q2/muf2]^2 + 0.00528895768833849329*zb^19*Log[Q2/muf2]^2 + 0.005080409356725146*zb^20*Log[Q2/muf2]^2 + 0.00488721804511278195*zb^21*Log[Q2/muf2]^2 + 0.00470779220779220779*zb^22*Log[Q2/muf2]^2 + 0.00454074910596649727*zb^23*Log[Q2/muf2]^2 + 0.00438488142292490119*zb^24*Log[Q2/muf2]^2 + 0.004239130434782609*zb^25*Log[Q2/muf2]^2 + 0.00410256410256410256*zb^26*Log[Q2/muf2]^2 + 0.00397435897435897436*zb^27*Log[Q2/muf2]^2 + 0.00385378510378510379*zb^28*Log[Q2/muf2]^2 + 0.00374019339536580916*zb^29*Log[Q2/muf2]^2 + 0.00363300492610837438*zb^30*Log[Q2/muf2]^2 + 0.00353170189098998888*zb^31*Log[Q2/muf2]^2 + 0.00343581989247311828*zb^32*Log[Q2/muf2]^2 + 0.00334494134897360704*zb^33*Log[Q2/muf2]^2 + 0.00325868983957219251*zb^34*Log[Q2/muf2]^2 + 0.00317672523554876496*zb^35*Log[Q2/muf2]^2 + 0.00309873949579831933*zb^36*Log[Q2/muf2]^2 + 0.00302445302445302445*zb^37*Log[Q2/muf2]^2 + 0.00295361150624308519*zb^38*Log[Q2/muf2]^2 + 0.00288598314914104388*zb^39*Log[Q2/muf2]^2 + 0.00282135627530364372*zb^40*Log[Q2/muf2]^2 + 0.00275953721075672295*zb^41*Log[Q2/muf2]^2 + 0.00270034843205574913*zb^42*Log[Q2/muf2]^2 + 0.00264362693460821651*zb^43*Log[Q2/muf2]^2 + 0.002589222792711165*zb^44*Log[Q2/muf2]^2 + 0.00253699788583509514*zb^45*Log[Q2/muf2]^2 + 0.00248682476943346509*zb^46*Log[Q2/muf2]^2 + 0.00243858567170315551*zb^47*Log[Q2/muf2]^2 + 0.00239217160037002775*zb^48*Log[Q2/muf2]^2 + 0.00234748154580981329*zb^49*Log[Q2/muf2]^2 + 0.00230442176870748299*zb^50*Log[Q2/muf2]^2 - 1.*zb*Log[zb] + 3.*zb^2*Log[zb] - 2.16666666666666667*zb^3*Log[zb] + 0.0208333333333333333*zb^4*Log[zb] + 0.153888888888888889*zb^5*Log[zb] + 0.150833333333333333*zb^6*Log[zb] + 0.13608843537414966*zb^7*Log[zb] + 0.123171768707482993*zb^8*Log[zb] + 0.113010204081632653*zb^9*Log[zb] + 0.104993386243386243*zb^10*Log[zb] + 0.0985134534376958619*zb^11*Log[zb] + 0.0931354945559491014*zb^12*Log[zb] + 0.0885656107684079712*zb^13*Log[zb] + 0.0846050495088956627*zb^14*Log[zb] + 0.0811168532322378476*zb^15*Log[zb] + 0.0780042873792873793*zb^16*Log[zb] + 0.0751972308416945095*zb^17*Log[zb] + 0.0726435557426041855*zb^18*Log[zb] + 0.0703035849405147491*zb^19*Log[zb] + 0.0681464586630486093*zb^20*Log[zb] + 0.06614770234459938*zb^21*Log[zb] + 0.06428756384776951*zb^22*Log[zb] + 0.0625498530215199989*zb^23*Log[zb] + 0.0609211156637343745*zb^24*Log[zb] + 0.0593900343814410018*zb^25*Log[zb] + 0.0579469862700378248*zb^26*Log[zb] + 0.0565837109096879367*zb^27*Log[zb] + 0.0552930572834919967*zb^28*Log[zb] + 0.0540687880650654411*zb^29*Log[zb] + 0.0529054262422854925*zb^30*Log[zb] + 0.0517981334303274156*zb^31*Log[zb] + 0.0507426122235297849*zb^32*Log[zb] + 0.0497350270125106217*zb^33*Log[zb] + 0.0487719391526278176*zb^34*Log[zb] + 0.0478502534094637888*zb^35*Log[zb] + 0.0469671733568440024*zb^36*Log[zb] + 0.0461201639502967144*zb^37*Log[zb] + 0.0453069199030940851*zb^38*Log[zb] + 0.0445253387938061726*zb^39*Log[zb] + 0.0437734980619637797*zb^40*Log[zb] + 0.0430496352218753164*zb^41*Log[zb] + 0.0423521307580322741*zb^42*Log[zb] + 0.0416794932690366233*zb^43*Log[zb] + 0.0410303465079700971*zb^44*Log[zb] + 0.0404034180310055152*zb^45*Log[zb] + 0.0397975292168307477*zb^46*Log[zb] + 0.0392115864600978148*zb^47*Log[zb] + 0.038644573374865564*zb^48*Log[zb] + 0.0380955438705750088*zb^49*Log[zb] + 0.0375636159847816433*zb^50*Log[zb] + 0.5*zb*Log[Q2/muf2]*Log[zb] - 0.75*zb^2*Log[Q2/muf2]*Log[zb] + 0.5*zb^3*Log[Q2/muf2]*Log[zb] + 0.125*zb^4*Log[Q2/muf2]*Log[zb] + 0.0666666666666666667*zb^5*Log[Q2/muf2]*Log[zb] + 0.05*zb^6*Log[Q2/muf2]*Log[zb] + 0.0428571428571428571*zb^7*Log[Q2/muf2]*Log[zb] + 0.0386904761904761905*zb^8*Log[Q2/muf2]*Log[zb] + 0.0357142857142857143*zb^9*Log[Q2/muf2]*Log[zb] + 0.0333333333333333333*zb^10*Log[Q2/muf2]*Log[zb] + 0.0313131313131313131*zb^11*Log[Q2/muf2]*Log[zb] + 0.0295454545454545455*zb^12*Log[Q2/muf2]*Log[zb] + 0.027972027972027972*zb^13*Log[Q2/muf2]*Log[zb] + 0.0265567765567765568*zb^14*Log[Q2/muf2]*Log[zb] + 0.0252747252747252747*zb^15*Log[Q2/muf2]*Log[zb] + 0.0241071428571428571*zb^16*Log[Q2/muf2]*Log[zb] + 0.0230392156862745098*zb^17*Log[Q2/muf2]*Log[zb] + 0.0220588235294117647*zb^18*Log[Q2/muf2]*Log[zb] + 0.0211558307533539732*zb^19*Log[Q2/muf2]*Log[zb] + 0.0203216374269005848*zb^20*Log[Q2/muf2]*Log[zb] + 0.0195488721804511278*zb^21*Log[Q2/muf2]*Log[zb] + 0.0188311688311688312*zb^22*Log[Q2/muf2]*Log[zb] + 0.0181629964238659891*zb^23*Log[Q2/muf2]*Log[zb] + 0.0175395256916996047*zb^24*Log[Q2/muf2]*Log[zb] + 0.0169565217391304348*zb^25*Log[Q2/muf2]*Log[zb] + 0.0164102564102564103*zb^26*Log[Q2/muf2]*Log[zb] + 0.0158974358974358974*zb^27*Log[Q2/muf2]*Log[zb] + 0.0154151404151404151*zb^28*Log[Q2/muf2]*Log[zb] + 0.0149607735814632366*zb^29*Log[Q2/muf2]*Log[zb] + 0.0145320197044334975*zb^30*Log[Q2/muf2]*Log[zb] + 0.0141268075639599555*zb^31*Log[Q2/muf2]*Log[zb] + 0.0137432795698924731*zb^32*Log[Q2/muf2]*Log[zb] + 0.0133797653958944282*zb^33*Log[Q2/muf2]*Log[zb] + 0.0130347593582887701*zb^34*Log[Q2/muf2]*Log[zb] + 0.0127069009421950598*zb^35*Log[Q2/muf2]*Log[zb] + 0.0123949579831932773*zb^36*Log[Q2/muf2]*Log[zb] + 0.0120978120978120978*zb^37*Log[Q2/muf2]*Log[zb] + 0.0118144460249723408*zb^38*Log[Q2/muf2]*Log[zb] + 0.0115439325965641755*zb^39*Log[Q2/muf2]*Log[zb] + 0.0112854251012145749*zb^40*Log[Q2/muf2]*Log[zb] + 0.0110381488430268918*zb^41*Log[Q2/muf2]*Log[zb] + 0.0108013937282229965*zb^42*Log[Q2/muf2]*Log[zb] + 0.0105745077384328661*zb^43*Log[Q2/muf2]*Log[zb] + 0.0103568911708446592*zb^44*Log[Q2/muf2]*Log[zb] + 0.0101479915433403805*zb^45*Log[Q2/muf2]*Log[zb] + 0.00994729907773386034*zb^46*Log[Q2/muf2]*Log[zb] + 0.00975434268681262206*zb^47*Log[Q2/muf2]*Log[zb] + 0.00956868640148011101*zb^48*Log[Q2/muf2]*Log[zb] + 0.00938992618323925315*zb^49*Log[Q2/muf2]*Log[zb] + 0.00921768707482993197*zb^50*Log[Q2/muf2]*Log[zb] + 0.5*zb*Log[zb]^2 - 0.75*zb^2*Log[zb]^2 + 0.5*zb^3*Log[zb]^2 + 0.125*zb^4*Log[zb]^2 + 0.0666666666666666667*zb^5*Log[zb]^2 + 0.05*zb^6*Log[zb]^2 + 0.0428571428571428571*zb^7*Log[zb]^2 + 0.0386904761904761905*zb^8*Log[zb]^2 + 0.0357142857142857143*zb^9*Log[zb]^2 + 0.0333333333333333333*zb^10*Log[zb]^2 + 0.0313131313131313131*zb^11*Log[zb]^2 + 0.0295454545454545455*zb^12*Log[zb]^2 + 0.027972027972027972*zb^13*Log[zb]^2 + 0.0265567765567765568*zb^14*Log[zb]^2 + 0.0252747252747252747*zb^15*Log[zb]^2 + 0.0241071428571428571*zb^16*Log[zb]^2 + 0.0230392156862745098*zb^17*Log[zb]^2 + 0.0220588235294117647*zb^18*Log[zb]^2 + 0.0211558307533539732*zb^19*Log[zb]^2 + 0.0203216374269005848*zb^20*Log[zb]^2 + 0.0195488721804511278*zb^21*Log[zb]^2 + 0.0188311688311688312*zb^22*Log[zb]^2 + 0.0181629964238659891*zb^23*Log[zb]^2 + 0.0175395256916996047*zb^24*Log[zb]^2 + 0.0169565217391304348*zb^25*Log[zb]^2 + 0.0164102564102564103*zb^26*Log[zb]^2 + 0.0158974358974358974*zb^27*Log[zb]^2 + 0.0154151404151404151*zb^28*Log[zb]^2 + 0.0149607735814632366*zb^29*Log[zb]^2 + 0.0145320197044334975*zb^30*Log[zb]^2 + 0.0141268075639599555*zb^31*Log[zb]^2 + 0.0137432795698924731*zb^32*Log[zb]^2 + 0.0133797653958944282*zb^33*Log[zb]^2 + 0.0130347593582887701*zb^34*Log[zb]^2 + 0.0127069009421950598*zb^35*Log[zb]^2 + 0.0123949579831932773*zb^36*Log[zb]^2 + 0.0120978120978120978*zb^37*Log[zb]^2 + 0.0118144460249723408*zb^38*Log[zb]^2 + 0.0115439325965641755*zb^39*Log[zb]^2 + 0.0112854251012145749*zb^40*Log[zb]^2 + 0.0110381488430268918*zb^41*Log[zb]^2 + 0.0108013937282229965*zb^42*Log[zb]^2 + 0.0105745077384328661*zb^43*Log[zb]^2 + 0.0103568911708446592*zb^44*Log[zb]^2 + 0.0101479915433403805*zb^45*Log[zb]^2 + 0.00994729907773386034*zb^46*Log[zb]^2 + 0.00975434268681262206*zb^47*Log[zb]^2 + 0.00956868640148011101*zb^48*Log[zb]^2 + 0.00938992618323925315*zb^49*Log[zb]^2 + 0.00921768707482993197*zb^50*Log[zb]^2, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, -6.200102474218323*zb - 15.9103357772252624*zb^2 + 60.6355028757767228*zb^3 - 32.4606001541661576*zb^4 - 6.229516423844785*zb^5 - 0.391363385260987306*zb^6 + 0.893941563154040496*zb^7 + 1.05501473900359194*zb^8 + 0.923123549901395806*zb^9 + 0.726717612395344732*zb^10 + 0.531956532342502737*zb^11 + 0.356951606797140465*zb^12 + 0.204754087529946266*zb^13 + 0.0738475271079668297*zb^14 - 0.0384312927573514617*zb^15 - 0.134763397574925689*zb^16 - 0.217520256413707955*zb^17 - 0.288706125490619082*zb^18 - 0.349988811751169712*zb^19 - 0.402751858730304035*zb^20 - 0.448146081999706321*zb^21 - 0.487133747690230457*zb^22 - 0.5205245334570013*zb^23 - 0.549004179825136083*zb^24 - 0.573157169053909131*zb^25 - 0.593484684932600925*zb^26 - 0.610418897025929669*zb^27 - 0.6243343923193609*zb^28 - 0.635557389269624553*zb^29 - 0.644373219660709823*zb^30 - 0.651032448797949084*zb^31 - 0.655755917608278889*zb^32 - 0.658738924762451169*zb^33 - 0.660154717662162732*zb^34 - 0.660157423924314565*zb^35 - 0.658884526745695809*zb^36 - 0.656458965950225462*zb^37 - 0.652990929918635254*zb^38 - 0.648579390735866144*zb^39 - 0.643313424850110373*zb^40 - 0.637273353643152899*zb^41 - 0.630531732061694537*zb^42 - 0.623154208477605589*zb^43 - 0.615200274948408892*zb^44 - 0.606723923823078267*zb^45 - 0.597774224018627205*zb^46 - 0.588395828154044732*zb^47 - 0.578629419972496405*zb^48 - 0.568512110034484634*zb^49 - 0.558077786464396909*zb^50 + 0.763434964426980326*zb*Log[Q2/muf2] + 28.9738177768472446*zb^2*Log[Q2/muf2] - 56.0166404097687986*zb^3*Log[Q2/muf2] + 18.2982103539367377*zb^4*Log[Q2/muf2] + 6.23502413455702859*zb^5*Log[Q2/muf2] + 1.84198808564580297*zb^6*Log[Q2/muf2] + 0.193176598580174769*zb^7*Log[Q2/muf2] - 0.488725131788969224*zb^8*Log[Q2/muf2] - 0.788081027076831697*zb^9*Log[Q2/muf2] - 0.919228091053265328*zb^10*Log[Q2/muf2] - 0.969732720238298575*zb^11*Log[Q2/muf2] - 0.978814493537838327*zb^12*Log[Q2/muf2] - 0.9654555136000054*zb^13*Log[Q2/muf2] - 0.939469374762951681*zb^14*Log[Q2/muf2] - 0.906224587564853733*zb^15*Log[Q2/muf2] - 0.868803790658450073*zb^16*Log[Q2/muf2] - 0.829051515180888924*zb^17*Log[Q2/muf2] - 0.7881100523689976*zb^18*Log[Q2/muf2] - 0.7467066728206581*zb^19*Log[Q2/muf2] - 0.7053142202955818*zb^20*Log[Q2/muf2] - 0.664244419478316654*zb^21*Log[Q2/muf2] - 0.623704020211383092*zb^22*Log[Q2/muf2] - 0.583829675262655053*zb^23*Log[Q2/muf2] - 0.544710244640698575*zb^24*Log[Q2/muf2] - 0.506401438263373979*zb^25*Log[Q2/muf2] - 0.468935657839171945*zb^26*Log[Q2/muf2] - 0.432328752042772375*zb^27*Log[Q2/muf2] - 0.396584739443888331*zb^28*Log[Q2/muf2] - 0.361699164056292161*zb^29*Log[Q2/muf2] - 0.32766151247903386*zb^30*Log[Q2/muf2] - 0.2944569753918537*zb^31*Log[Q2/muf2] - 0.26206774352956497*zb^32*Log[Q2/muf2] - 0.230473968340088718*zb^33*Log[Q2/muf2] - 0.199654478013610587*zb^34*Log[Q2/muf2] - 0.169587313030992329*zb^35*Log[Q2/muf2] - 0.140250127251206107*zb^36*Log[Q2/muf2] - 0.111620487977570316*zb^37*Log[Q2/muf2] - 0.0836760995841524828*zb^38*Log[Q2/muf2] - 0.0563949689609802254*zb^39*Log[Q2/muf2] - 0.0297555264672725973*zb^40*Log[Q2/muf2] - 0.00373671274159182359*zb^41*Log[Q2/muf2] + 0.0216819607497052675*zb^42*Log[Q2/muf2] + 0.0465203713846339869*zb^43*Log[Q2/muf2] + 0.0707977606217996276*zb^44*Log[Q2/muf2] + 0.0945327211939870875*zb^45*Log[Q2/muf2] + 0.117743193454304319*zb^46*Log[Q2/muf2] + 0.140446468686463642*zb^47*Log[Q2/muf2] + 0.162659197667384623*zb^48*Log[Q2/muf2] + 0.184397403140728881*zb^49*Log[Q2/muf2] + 0.205676495149217318*zb^50*Log[Q2/muf2] + 1.65910393571016662*zb*Log[Q2/muf2]^2 - 11.8636559035652499*zb^2*Log[Q2/muf2]^2 + 14.7748446764509074*zb^3*Log[Q2/muf2]^2 - 2.67014878459097686*zb^4*Log[Q2/muf2]^2 - 1.75149061721395309*zb^5*Log[Q2/muf2]^2 - 1.05704678235490926*zb^6*Log[Q2/muf2]^2 - 0.690395662815383839*zb^7*Log[Q2/muf2]^2 - 0.485134837556783124*zb^8*Log[Q2/muf2]^2 - 0.359029361292571273*zb^9*Log[Q2/muf2]^2 - 0.274334161496383338*zb^10*Log[Q2/muf2]^2 - 0.212913984699806429*zb^11*Log[Q2/muf2]^2 - 0.165505995202060031*zb^12*Log[Q2/muf2]^2 - 0.127086813811699339*zb^13*Log[Q2/muf2]^2 - 0.0947760467873422856*zb^14*Log[Q2/muf2]^2 - 0.0668349540642894746*zb^15*Log[Q2/muf2]^2 - 0.0421629007295602351*zb^16*Log[Q2/muf2]^2 - 0.020031907494095433*zb^17*Log[Q2/muf2]^2 + 0.0000594021115633456667*zb^18*Log[Q2/muf2]^2 + 0.0184693543895765519*zb^19*Log[Q2/muf2]^2 + 0.0354627621202411608*zb^20*Log[Q2/muf2]^2 + 0.0512412799151785761*zb^21*Log[Q2/muf2]^2 + 0.0659625865827950588*zb^22*Log[Q2/muf2]^2 + 0.0797528614592097189*zb^23*Log[Q2/muf2]^2 + 0.0927151221940955895*zb^24*Log[Q2/muf2]^2 + 0.104934941120256588*zb^25*Log[Q2/muf2]^2 + 0.116484460004245269*zb^26*Log[Q2/muf2]^2 + 0.127425274370897783*zb^27*Log[Q2/muf2]^2 + 0.137810550198612178*zb^28*Log[Q2/muf2]^2 + 0.147686608375177323*zb^29*Log[Q2/muf2]^2 + 0.157094132752970199*zb^30*Log[Q2/muf2]^2 + 0.1660691069753284*zb^31*Log[Q2/muf2]^2 + 0.174643552362531268*zb^32*Log[Q2/muf2]^2 + 0.182846117419019997*zb^33*Log[Q2/muf2]^2 + 0.190702554921116055*zb^34*Log[Q2/muf2]^2 + 0.1982361125690528*zb^35*Log[Q2/muf2]^2 + 0.205467856265300032*zb^36*Log[Q2/muf2]^2 + 0.212416940205787811*zb^37*Log[Q2/muf2]^2 + 0.219100834487081064*zb^38*Log[Q2/muf2]^2 + 0.225535518409049254*zb^39*Log[Q2/muf2]^2 + 0.231735645800333943*zb^40*Log[Q2/muf2]^2 + 0.237714687317187849*zb^41*Log[Q2/muf2]^2 + 0.243485053630627035*zb^42*Log[Q2/muf2]^2 + 0.249058202628853836*zb^43*Log[Q2/muf2]^2 + 0.254444733155821639*zb^44*Log[Q2/muf2]^2 + 0.259654467335825009*zb^45*Log[Q2/muf2]^2 + 0.264696523164428087*zb^46*Log[Q2/muf2]^2 + 0.269579378753387305*zb^47*Log[Q2/muf2]^2 + 0.274310929383470061*zb^48*Log[Q2/muf2]^2 + 0.278898538330847175*zb^49*Log[Q2/muf2]^2 + 0.2833490822800206*zb^50*Log[Q2/muf2]^2 - 0.416666666666666667*zb*Log[Q2/muf2]^3 + 1.30208333333333333*zb^2*Log[Q2/muf2]^3 - 1.18055555555555556*zb^3*Log[Q2/muf2]^3 + 0.0321180555555555556*zb^4*Log[Q2/muf2]^3 + 0.101759259259259259*zb^5*Log[Q2/muf2]^3 + 0.102476851851851852*zb^6*Log[Q2/muf2]^3 + 0.0999215797430083144*zb^7*Log[Q2/muf2]^3 + 0.0994416690287226002*zb^8*Log[Q2/muf2]^3 + 0.10058224678760393*zb^9*Log[Q2/muf2]^3 + 0.102604717813051146*zb^10*Log[Q2/muf2]^3 + 0.105026767798232445*zb^11*Log[Q2/muf2]^3 + 0.107574653005524218*zb^12*Log[Q2/muf2]^3 + 0.110101342961191446*zb^13*Log[Q2/muf2]^3 + 0.11253179965977585*zb^14*Log[Q2/muf2]^3 + 0.114831049682240158*zb^15*Log[Q2/muf2]^3 + 0.116986164222957378*zb^16*Log[Q2/muf2]^3 + 0.118996144349824425*zb^17*Log[Q2/muf2]^3 + 0.120866232151705287*zb^18*Log[Q2/muf2]^3 + 0.122604706242806294*zb^19*Log[Q2/muf2]^3 + 0.124221083119068415*zb^20*Log[Q2/muf2]^3 + 0.125725120876609796*zb^21*Log[Q2/muf2]^3 + 0.12712628377764856*zb^22*Log[Q2/muf2]^3 + 0.128433472107479204*zb^23*Log[Q2/muf2]^3 + 0.129654904151835922*zb^24*Log[Q2/muf2]^3 + 0.13079808425615091*zb^25*Log[Q2/muf2]^3 + 0.131869818234962563*zb^26*Log[Q2/muf2]^3 + 0.132876253396809059*zb^27*Log[Q2/muf2]^3 + 0.133822929906570438*zb^28*Log[Q2/muf2]^3 + 0.134714835833910786*zb^29*Log[Q2/muf2]^3 + 0.135556461595640826*zb^30*Log[Q2/muf2]^3 + 0.13635185150405765*zb^31*Log[Q2/muf2]^3 + 0.1371046513220919*zb^32*Log[Q2/muf2]^3 + 0.137818151421721118*zb^33*Log[Q2/muf2]^3 + 0.138495325538938641*zb^34*Log[Q2/muf2]^3 + 0.13913886533466152*zb^35*Log[Q2/muf2]^3 + 0.139751211078446039*zb^36*Log[Q2/muf2]^3 + 0.140334578814966072*zb^37*Log[Q2/muf2]^3 + 0.14089098437902114*zb^38*Log[Q2/muf2]^3 + 0.141422264609977199*zb^39*Log[Q2/muf2]^3 + 0.141930096091088338*zb^40*Log[Q2/muf2]^3 + 0.142416011709153439*zb^41*Log[Q2/muf2]^3 + 0.142881415298973913*zb^42*Log[Q2/muf2]^3 + 0.143327594607096894*zb^43*Log[Q2/muf2]^3 + 0.143755732781402589*zb^44*Log[Q2/muf2]^3 + 0.144166918567699889*zb^45*Log[Q2/muf2]^3 + 0.144562155371764502*zb^46*Log[Q2/muf2]^3 + 0.144942369325127592*zb^47*Log[Q2/muf2]^3 + 0.14530841647523418*zb^48*Log[Q2/muf2]^3 + 0.145661089205124093*zb^49*Log[Q2/muf2]^3 + 0.146001121974311742*zb^50*Log[Q2/muf2]^3 + 0.961317633387005493*zb*Log[zb] + 67.3042764669421744*zb^2*Log[zb] - 127.325119645262207*zb^3*Log[zb] + 40.0183865648299392*zb^4*Log[zb] + 13.5137318823705106*zb^5*Log[zb] + 3.88592551861392699*zb^6*Log[zb] + 0.320595795494920313*zb^7*Log[zb] - 1.10930289638617236*zb^8*Log[zb] - 1.69813448095046744*zb^9*Log[zb] - 1.92103273078483645*zb^10*Log[zb] - 1.97187831798867536*zb^11*Log[zb] - 1.93712488786710059*zb^12*Log[zb] - 1.85827857402918915*zb^13*Log[zb] - 1.75651103449761105*zb^14*Log[zb] - 1.64317566199107069*zb^15*Log[zb] - 1.52460869684991415*zb^16*Log[zb] - 1.4044558486435454*zb^17*Log[zb] - 1.28485777051882741*zb^18*Log[zb] - 1.16708225126157366*zb^19*Log[zb] - 1.05187496921738819*zb^20*Log[zb] - 0.939661206796059588*zb^21*Log[zb] - 0.830665585648469634*zb^22*Log[zb] - 0.724985181257847912*zb^23*Log[zb] - 0.622635291714677481*zb^24*Log[zb] - 0.5235787145864403*zb^25*Log[zb] - 0.427744821250184142*zb^26*Log[zb] - 0.335042173169043408*zb^27*Log[zb] - 0.24536696491083387*zb^28*Log[zb] - 0.158608720309086902*zb^29*Log[zb] - 0.07465415109666441*zb^30*Log[zb] + 0.00661023102856478582*zb^31*Log[zb] + 0.0852963580660856295*zb^32*Log[zb] + 0.161513442476743932*zb^33*Log[zb] + 0.235367228039454428*zb^34*Log[zb] + 0.306959531226621043*zb^35*Log[zb] + 0.3763879868356339*zb^36*Log[zb] + 0.443745937077377834*zb^37*Log[zb] + 0.509122420921773852*zb^38*Log[zb] + 0.572602232804087492*zb^39*Log[zb] + 0.634266028486432115*zb^40*Log[zb] + 0.694190462064054685*zb^41*Log[zb] + 0.752448342557902411*zb^42*Log[zb] + 0.809108801756458415*zb^43*Log[zb] + 0.864237467314617459*zb^44*Log[zb] + 0.917896636832097544*zb^45*Log[zb] + 0.970145449892296575*zb^46*Log[zb] + 1.02104005596815457*zb^47*Log[zb] + 1.07063377678309192*zb^48*Log[zb] + 1.1189772622165397*zb^49*Log[zb] + 1.16611863921162774*zb^50*Log[zb] + 9.50989193133617587*zb*Log[Q2/muf2]*Log[zb] - 64.0825462303375971*zb^2*Log[Q2/muf2]*Log[zb] + 76.6846604498546944*zb^3*Log[Q2/muf2]*Log[zb] - 12.6111699569807708*zb^4*Log[Q2/muf2]*Log[zb] - 8.11145345236505309*zb^5*Log[Q2/muf2]*Log[zb] - 4.62377430995280217*zb^6*Log[Q2/muf2]*Log[zb] - 2.75913512236677216*zb^7*Log[Q2/muf2]*Log[zb] - 1.70527702628326725*zb^8*Log[Q2/muf2]*Log[zb] - 1.05503728847499762*zb^9*Log[Q2/muf2]*Log[zb] - 0.619446680940407066*zb^10*Log[Q2/muf2]*Log[zb] - 0.30656404068621257*zb^11*Log[Q2/muf2]*Log[zb] - 0.0687415533635289978*zb^12*Log[Q2/muf2]*Log[zb] + 0.120284842342096235*zb^13*Log[Q2/muf2]*Log[zb] + 0.275839400528203551*zb^14*Log[Q2/muf2]*Log[zb] + 0.407337813467560011*zb^15*Log[Q2/muf2]*Log[zb] + 0.520842599284899541*zb^16*Log[Q2/muf2]*Log[zb] + 0.620425613936376325*zb^17*Log[Q2/muf2]*Log[zb] + 0.708927366503739*zb^18*Log[Q2/muf2]*Log[zb] + 0.788397557833469285*zb^19*Log[Q2/muf2]*Log[zb] + 0.860360252312309708*zb^20*Log[Q2/muf2]*Log[zb] + 0.925978978678436068*zb^21*Log[Q2/muf2]*Log[zb] + 0.986162778545334456*zb^22*Log[Q2/muf2]*Log[zb] + 1.04163631466253432*zb^23*Log[Q2/muf2]*Log[zb] + 1.09298747111411943*zb^24*Log[Q2/muf2]*Log[zb] + 1.14070047838231493*zb^25*Log[Q2/muf2]*Log[zb] + 1.18517949632997137*zb^26*Log[Q2/muf2]*Log[zb] + 1.22676576024055332*zb^27*Log[Q2/muf2]*Log[zb] + 1.26575029008171298*zb^28*Log[Q2/muf2]*Log[zb] + 1.30238347954805159*zb^29*Log[Q2/muf2]*Log[zb] + 1.33688244923536697*zb^30*Log[Q2/muf2]*Log[zb] + 1.36943676941863563*zb^31*Log[Q2/muf2]*Log[zb] + 1.4002129744719398*zb^32*Log[Q2/muf2]*Log[zb] + 1.42935816811047134*zb^33*Log[Q2/muf2]*Log[zb] + 1.45700293492930304*zb^34*Log[Q2/muf2]*Log[zb] + 1.4832637157541144*zb^35*Log[Q2/muf2]*Log[zb] + 1.50824476356827114*zb^36*Log[Q2/muf2]*Log[zb] + 1.53203976771181126*zb^37*Log[Q2/muf2]*Log[zb] + 1.55473321302669881*zb^38*Log[Q2/muf2]*Log[zb] + 1.57640152522350221*zb^39*Log[Q2/muf2]*Log[zb] + 1.5971140423254273*zb^40*Log[Q2/muf2]*Log[zb] + 1.61693384347970421*zb^41*Log[Q2/muf2]*Log[zb] + 1.63591845993066258*zb^42*Log[Q2/muf2]*Log[zb] + 1.65412048797246612*zb^43*Log[Q2/muf2]*Log[zb] + 1.67158811985023323*zb^44*Log[Q2/muf2]*Log[zb] + 1.68836560557378042*zb^45*Log[Q2/muf2]*Log[zb] + 1.70449365624308839*zb^46*Log[Q2/muf2]*Log[zb] + 1.72000979760780309*zb^47*Log[Q2/muf2]*Log[zb] + 1.73494868108259172*zb^48*Log[Q2/muf2]*Log[zb] + 1.74934235823203324*zb^49*Log[Q2/muf2]*Log[zb] + 1.76322052375950335*zb^50*Log[Q2/muf2]*Log[zb] - 5.16666666666666667*zb*Log[Q2/muf2]^2*Log[zb] + 15.3333333333333333*zb^2*Log[Q2/muf2]^2*Log[zb] - 12.5138888888888889*zb^3*Log[Q2/muf2]^2*Log[zb] + 0.279513888888888889*zb^4*Log[Q2/muf2]^2*Log[zb] + 1.01967592592592593*zb^5*Log[Q2/muf2]^2*Log[zb] + 1.01145833333333333*zb^6*Log[Q2/muf2]^2*Log[zb] + 0.957780612244897959*zb^7*Log[Q2/muf2]^2*Log[zb] + 0.922521022297808012*zb^8*Log[Q2/muf2]^2*Log[zb] + 0.9043674414210129*zb^9*Log[Q2/muf2]^2*Log[zb] + 0.896987985008818342*zb^10*Log[Q2/muf2]^2*Log[zb] + 0.895819926659573124*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.898080309316104771*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.902139695321513503*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.907055138974781832*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.912284656481085053*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.917520541627684485*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.922592703736734879*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.927412255013718393*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.931938247405827729*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.936157853697943805*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.9400744560975828*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.943700446562420598*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.947052868477949424*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.950150789354486549*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.953013736474236271*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.955660788576572096*zb^26*Log[Q2/muf2]^2*Log[zb] + 0.9581100730817212*zb^27*Log[Q2/muf2]^2*Log[zb] + 0.960378513273211076*zb^28*Log[Q2/muf2]^2*Log[zb] + 0.962481728156257001*zb^29*Log[Q2/muf2]^2*Log[zb] + 0.964434023895410442*zb^30*Log[Q2/muf2]^2*Log[zb] + 0.9662484384027127*zb^31*Log[Q2/muf2]^2*Log[zb] + 0.967936814954977454*zb^32*Log[Q2/muf2]^2*Log[zb] + 0.969509889801661394*zb^33*Log[Q2/muf2]^2*Log[zb] + 0.970977384512807952*zb^34*Log[Q2/muf2]^2*Log[zb] + 0.972348097510319078*zb^35*Log[Q2/muf2]^2*Log[zb] + 0.9736299915797395*zb^36*Log[Q2/muf2]^2*Log[zb] + 0.974830275652165171*zb^37*Log[Q2/muf2]^2*Log[zb] + 0.975955480082519683*zb^38*Log[Q2/muf2]^2*Log[zb] + 0.977011525227995866*zb^39*Log[Q2/muf2]^2*Log[zb] + 0.978003783476242924*zb^40*Log[Q2/muf2]^2*Log[zb] + 0.978937135069641425*zb^41*Log[Q2/muf2]^2*Log[zb] + 0.979816018173703946*zb^42*Log[Q2/muf2]^2*Log[zb] + 0.980644473679492657*zb^43*Log[Q2/muf2]^2*Log[zb] + 0.981426185234943115*zb^44*Log[Q2/muf2]^2*Log[zb] + 0.982164514983081713*zb^45*Log[Q2/muf2]^2*Log[zb] + 0.982862535455994*zb^46*Log[Q2/muf2]^2*Log[zb] + 0.983523058038233371*zb^47*Log[Q2/muf2]^2*Log[zb] + 0.984148658376048988*zb^48*Log[Q2/muf2]^2*Log[zb] + 0.984741699071753899*zb^49*Log[Q2/muf2]^2*Log[zb] + 0.985304349967142122*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.541666666666666667*zb*Log[Q2/muf2]^3*Log[zb] - 0.8125*zb^2*Log[Q2/muf2]^3*Log[zb] + 0.541666666666666667*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.135416666666666667*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.0722222222222222222*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.0541666666666666667*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.0464285714285714286*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.0419146825396825397*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.0386904761904761905*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.0361111111111111111*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.0339225589225589226*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.0320075757575757576*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.030303030303030304*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.0287698412698412698*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.02738095238095238*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.0261160714285714286*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.0249591503267973856*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.0238970588235294118*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.0229188166494668043*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.0220151072124756335*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.0211779448621553885*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.0204004329004329004*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.0196765794591881548*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.0190011528326745718*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.0183695652173913043*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.0177777777777777778*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.0172222222222222222*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.0166997354497354497*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.0162075047132518397*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.0157430213464696223*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.0153040415276232851*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.0148885528673835125*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.0144947458455522972*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.0141209893048128342*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.0137658093540446482*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.0134278711484593838*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.013105963105963106*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.0127989831937200358*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.0125059269796111901*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.0122258771929824561*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.0119579945799457995*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.0117015098722415796*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.0114557167166356049*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.0112199654350817142*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.0109936575052854123*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.0107762406675450154*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.0105672045773803406*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.0103660769349367869*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.0101724200318425242*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.00998582766439909297*zb^50*Log[Q2/muf2]^3*Log[zb] + 11.688030667409462*zb*Log[zb]^2 - 72.1726710011142*zb^2*Log[zb]^2 + 84.8714797414835361*zb^3*Log[zb]^2 - 13.3809437220365234*zb^4*Log[zb]^2 - 8.51816024357380013*zb^5*Log[zb]^2 - 4.71141303086707849*zb^6*Log[zb]^2 - 2.67121647409858932*zb^7*Log[zb]^2 - 1.51750056522581103*zb^8*Log[zb]^2 - 0.806604434315906824*zb^9*Log[zb]^2 - 0.331980556973834919*zb^10*Log[zb]^2 + 0.00718199718937975019*zb^11*Log[zb]^2 + 0.263281512804467934*zb^12*Log[zb]^2 + 0.4652953315799293*zb^13*Log[zb]^2 + 0.630184260875433168*zb^14*Log[zb]^2 + 0.768402260813788696*zb^15*Log[zb]^2 + 0.886699241113596904*zb^16*Log[zb]^2 + 0.9896195567878732*zb^17*Log[zb]^2 + 1.08033900596310837*zb^18*Log[zb]^2 + 1.16115181676328046*zb^19*Log[zb]^2 + 1.23376458387634338*zb^20*Log[zb]^2 + 1.29947982103038275*zb^21*Log[zb]^2 + 1.35931420446089864*zb^22*Log[zb]^2 + 1.41407696848214981*zb^23*Log[zb]^2 + 1.46442327723446605*zb^24*Log[zb]^2 + 1.51089145950699277*zb^25*Log[zb]^2 + 1.55392957660675205*zb^26*Log[zb]^2 + 1.59391477511855531*zb^27*Log[zb]^2 + 1.63116765367527809*zb^28*Log[zb]^2 + 1.66596311481246636*zb^29*Log[zb]^2 + 1.69853869259155313*zb^30*Log[zb]^2 + 1.72910103597794489*zb^31*Log[zb]^2 + 1.7578310231014704*zb^32*Log[zb]^2 + 1.7848878439865672*zb^33*Log[zb]^2 + 1.81041229540454597*zb^34*Log[zb]^2 + 1.83452946630395245*zb^35*Log[zb]^2 + 1.85735094633147671*zb^36*Log[zb]^2 + 1.8789766571117061*zb^37*Log[zb]^2 + 1.89949638215441386*zb^38*Log[zb]^2 + 1.91899105379090687*zb^39*Log[zb]^2 + 1.9375338425663222*zb^40*Log[zb]^2 + 1.95519108476749934*zb^41*Log[zb]^2 + 1.97202307636501623*zb^42*Log[zb]^2 + 1.98808475597187741*zb^43*Log[zb]^2 + 2.00342629502700636*zb^44*Log[zb]^2 + 2.01809360997949971*zb^45*Log[zb]^2 + 2.03212880854653196*zb^46*Log[zb]^2 + 2.04557057997231637*zb^47*Log[zb]^2 + 2.05845453750009753*zb^48*Log[zb]^2 + 2.07081351988810919*zb^49*Log[zb]^2 + 2.08267785768138622*zb^50*Log[zb]^2 - 13.6041666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 39.453125*zb^2*Log[Q2/muf2]*Log[zb]^2 - 31.3819444444444444*zb^3*Log[Q2/muf2]*Log[zb]^2 + 0.642795138888888889*zb^4*Log[Q2/muf2]*Log[zb]^2 + 2.50043981481481481*zb^5*Log[Q2/muf2]*Log[zb]^2 + 2.47090277777777778*zb^6*Log[Q2/muf2]*Log[zb]^2 + 2.32065192743764172*zb^7*Log[Q2/muf2]*Log[zb]^2 + 2.21422769628684807*zb^8*Log[Q2/muf2]*Log[zb]^2 + 2.15049780328798186*zb^9*Log[Q2/muf2]*Log[zb]^2 + 2.11452518738977072*zb^10*Log[Q2/muf2]*Log[zb]^2 + 2.09523122033223043*zb^11*Log[Q2/muf2]*Log[zb]^2 + 2.0857335872250644*zb^12*Log[Q2/muf2]*Log[zb]^2 + 2.08192240047572215*zb^13*Log[Q2/muf2]*Log[zb]^2 + 2.08135837292201761*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.08258977896340534*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.08475001256390765*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.08732223672863991*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.09000078095130178*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.09260853991551672*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.0950471084061992*zb^20*Log[Q2/muf2]*Log[zb]^2 + 2.09726631176558724*zb^21*Log[Q2/muf2]*Log[zb]^2 + 2.09924539289065243*zb^22*Log[Q2/muf2]*Log[zb]^2 + 2.10098130173204086*zb^23*Log[Q2/muf2]*Log[zb]^2 + 2.10248136724315754*zb^24*Log[Q2/muf2]*Log[zb]^2 + 2.10375870342354834*zb^25*Log[Q2/muf2]*Log[zb]^2 + 2.10482933689653541*zb^26*Log[Q2/muf2]*Log[zb]^2 + 2.10571042626751583*zb^27*Log[Q2/muf2]*Log[zb]^2 + 2.10641917724394897*zb^28*Log[Q2/muf2]*Log[zb]^2 + 2.10697220208320917*zb^29*Log[Q2/muf2]*Log[zb]^2 + 2.10738516244670204*zb^30*Log[Q2/muf2]*Log[zb]^2 + 2.107672592014562*zb^31*Log[Q2/muf2]*Log[zb]^2 + 2.10784783180817368*zb^32*Log[Q2/muf2]*Log[zb]^2 + 2.10792303474223309*zb^33*Log[Q2/muf2]*Log[zb]^2 + 2.10790921122267205*zb^34*Log[Q2/muf2]*Log[zb]^2 + 2.1078162975857047*zb^35*Log[Q2/muf2]*Log[zb]^2 + 2.10765323571070899*zb^36*Log[Q2/muf2]*Log[zb]^2 + 2.10742805643274902*zb^37*Log[Q2/muf2]*Log[zb]^2 + 2.10714796220074928*zb^38*Log[Q2/muf2]*Log[zb]^2 + 2.10681940627601766*zb^39*Log[Q2/muf2]*Log[zb]^2 + 2.10644816697124548*zb^40*Log[Q2/muf2]*Log[zb]^2 + 2.10603941620857352*zb^41*Log[Q2/muf2]*Log[zb]^2 + 2.10559778217015339*zb^42*Log[Q2/muf2]*Log[zb]^2 + 2.10512740612128452*zb^43*Log[Q2/muf2]*Log[zb]^2 + 2.10463199366843237*zb^44*Log[Q2/muf2]*Log[zb]^2 + 2.10411486081494637*zb^45*Log[Q2/muf2]*Log[zb]^2 + 2.10357897522473815*zb^46*Log[Q2/muf2]*Log[zb]^2 + 2.10302699311774917*zb^47*Log[Q2/muf2]*Log[zb]^2 + 2.10246129221357257*zb^48*Log[Q2/muf2]*Log[zb]^2 + 2.10188400111964163*zb^49*Log[Q2/muf2]*Log[zb]^2 + 2.10129702553359983*zb^50*Log[Q2/muf2]*Log[zb]^2 + 2.70833333333333333*zb*Log[Q2/muf2]^2*Log[zb]^2 - 4.0625*zb^2*Log[Q2/muf2]^2*Log[zb]^2 + 2.70833333333333333*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 0.677083333333333333*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 0.361111111111111111*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 0.270833333333333333*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 0.232142857142857143*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 0.209573412698412698*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 0.193452380952380952*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 0.180555555555555556*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 0.169612794612794613*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 0.160037878787878788*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 0.151515151515151515*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 0.143849206349206349*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 0.136904761904761905*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 0.130580357142857143*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 0.124795751633986928*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 0.119485294117647059*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 0.114594083247334021*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 0.110075536062378168*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 0.105889724310776942*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 0.102002164502164502*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 0.0983828972959407742*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 0.09500576416337286*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 0.0918478260869565217*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 0.0888888888888888889*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 0.0861111111111111111*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 0.0834986772486772487*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 0.0810375235662591984*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 0.0787151067323481117*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 0.0765202076381164257*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 0.0744427643369175627*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 0.0724737292277614858*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 0.0706049465240641711*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 0.0688290467702232408*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 0.0671393557422969188*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 0.0655298155298155298*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 0.0639949159686001791*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 0.0625296348980559507*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 0.0611293859649122807*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 0.0597899728997289973*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 0.0585075493612078978*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 0.0572785835831780245*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 0.0560998271754085708*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 0.0549682875264270613*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 0.0538812033377250769*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 0.0528360228869017028*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 0.0518303846746839346*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 0.0508621001592126212*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 0.0499291383219954649*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 9.94444444444444444*zb*Log[zb]^3 + 28.1979166666666667*zb^2*Log[zb]^3 - 22.3032407407407407*zb^3*Log[zb]^3 + 0.425925925925925926*zb^4*Log[zb]^3 + 1.74693672839506173*zb^5*Log[zb]^3 + 1.72626157407407407*zb^6*Log[zb]^3 + 1.61900462962962963*zb^7*Log[zb]^3 + 1.54245825066137566*zb^8*Log[zb]^3 + 1.49603174603174603*zb^9*Log[zb]^3 + 1.46922738462669018*zb^10*Log[zb]^3 + 1.45423808845631236*zb^11*Log[zb]^3 + 1.44621090390740012*zb^12*Log[zb]^3 + 1.44224715299161686*zb^13*Log[zb]^3 + 1.44062593788345467*zb^14*Log[zb]^3 + 1.44032244426818603*zb^15*Log[zb]^3 + 1.44072413680207579*zb^16*Log[zb]^3 + 1.44146484322849783*zb^17*Log[zb]^3 + 1.44232709043238647*zb^18*Log[zb]^3 + 1.44318393354881974*zb^19*Log[zb]^3 + 1.44396385993588201*zb^20*Log[zb]^3 + 1.44462935659431883*zb^21*Log[zb]^3 + 1.44516368390890613*zb^22*Log[zb]^3 + 1.44556264620527877*zb^23*Log[zb]^3 + 1.44582944331526004*zb^24*Log[zb]^3 + 1.4459714429425146*zb^25*Log[zb]^3 + 1.44599816163523557*zb^26*Log[zb]^3 + 1.44592001175134734*zb^27*Log[zb]^3 + 1.44574753629230408*zb^28*Log[zb]^3 + 1.4454909551616395*zb^29*Log[zb]^3 + 1.44515991001038096*zb^30*Log[zb]^3 + 1.44476333505006198*zb^31*Log[zb]^3 + 1.44430940688869566*zb^32*Log[zb]^3 + 1.44380554297190279*zb^33*Log[zb]^3 + 1.4432584289245538*zb^34*Log[zb]^3 + 1.44267406207197147*zb^35*Log[zb]^3 + 1.44205780299092027*zb^36*Log[zb]^3 + 1.44141442993978097*zb^37*Log[zb]^3 + 1.44074819298574827*zb^38*Log[zb]^3 + 1.44006286593610598*zb^39*Log[zb]^3 + 1.43936179502052902*zb^40*Log[zb]^3 + 1.43864794381332798*zb^41*Log[zb]^3 + 1.43792393422881232*zb^42*Log[zb]^3 + 1.43719208363616778*zb^43*Log[zb]^3 + 1.43645443826692202*zb^44*Log[zb]^3 + 1.43571280315798483*zb^45*Log[zb]^3 + 1.43496876890634048*zb^46*Log[zb]^3 + 1.43422373552109238*zb^47*Log[zb]^3 + 1.43347893365363282*zb^48*Log[zb]^3 + 1.43273544347316146*zb^49*Log[zb]^3 + 1.43199421143651272*zb^50*Log[zb]^3 + 4.36805555555555556*zb*Log[Q2/muf2]*Log[zb]^3 - 6.55208333333333333*zb^2*Log[Q2/muf2]*Log[zb]^3 + 4.36805555555555556*zb^3*Log[Q2/muf2]*Log[zb]^3 + 1.09201388888888889*zb^4*Log[Q2/muf2]*Log[zb]^3 + 0.582407407407407407*zb^5*Log[Q2/muf2]*Log[zb]^3 + 0.436805555555555556*zb^6*Log[Q2/muf2]*Log[zb]^3 + 0.374404761904761905*zb^7*Log[Q2/muf2]*Log[zb]^3 + 0.338004298941798942*zb^8*Log[Q2/muf2]*Log[zb]^3 + 0.312003968253968254*zb^9*Log[Q2/muf2]*Log[zb]^3 + 0.291203703703703704*zb^10*Log[Q2/muf2]*Log[zb]^3 + 0.273554994388327722*zb^11*Log[Q2/muf2]*Log[zb]^3 + 0.258112373737373737*zb^12*Log[Q2/muf2]*Log[zb]^3 + 0.244366744366744367*zb^13*Log[Q2/muf2]*Log[zb]^3 + 0.232002950752950753*zb^14*Log[Q2/muf2]*Log[zb]^3 + 0.220802808302808303*zb^15*Log[Q2/muf2]*Log[zb]^3 + 0.210602678571428571*zb^16*Log[Q2/muf2]*Log[zb]^3 + 0.201273148148148148*zb^17*Log[Q2/muf2]*Log[zb]^3 + 0.192708333333333333*zb^18*Log[Q2/muf2]*Log[zb]^3 + 0.184819688109161793*zb^19*Log[Q2/muf2]*Log[zb]^3 + 0.177532082521117609*zb^20*Log[Q2/muf2]*Log[zb]^3 + 0.170781119465329992*zb^21*Log[Q2/muf2]*Log[zb]^3 + 0.164511183261183261*zb^22*Log[Q2/muf2]*Log[zb]^3 + 0.158673954869607044*zb^23*Log[Q2/muf2]*Log[zb]^3 + 0.153227245278875714*zb^24*Log[Q2/muf2]*Log[zb]^3 + 0.148134057971014493*zb^25*Log[Q2/muf2]*Log[zb]^3 + 0.143361823361823362*zb^26*Log[Q2/muf2]*Log[zb]^3 + 0.138881766381766382*zb^27*Log[Q2/muf2]*Log[zb]^3 + 0.134668379460046127*zb^28*Log[Q2/muf2]*Log[zb]^3 + 0.130698980315838553*zb^29*Log[Q2/muf2]*Log[zb]^3 + 0.126953338806787083*zb^30*Log[Q2/muf2]*Log[zb]^3 + 0.123413360524039056*zb^31*Log[Q2/muf2]*Log[zb]^3 + 0.120062817353643967*zb^32*Log[Q2/muf2]*Log[zb]^3 + 0.116887117139133268*zb^33*Log[Q2/muf2]*Log[zb]^3 + 0.113873106060606061*zb^34*Log[Q2/muf2]*Log[zb]^3 + 0.111008898508898509*zb^35*Log[Q2/muf2]*Log[zb]^3 + 0.108283730158730159*zb^36*Log[Q2/muf2]*Log[zb]^3 + 0.105687830687830688*zb^37*Log[Q2/muf2]*Log[zb]^3 + 0.103212313190383366*zb^38*Log[Q2/muf2]*Log[zb]^3 + 0.100849077822762033*zb^39*Log[Q2/muf2]*Log[zb]^3 + 0.0985907276203328835*zb^40*Log[Q2/muf2]*Log[zb]^3 + 0.0964304947536654854*zb^41*Log[Q2/muf2]*Log[zb]^3 + 0.0943621757646148*zb^42*Log[Q2/muf2]*Log[zb]^3 + 0.0923800745482537882*zb^43*Log[Q2/muf2]*Log[zb]^3 + 0.0904789520341845923*zb^44*Log[Q2/muf2]*Log[zb]^3 + 0.0886539816772374912*zb^45*Log[Q2/muf2]*Log[zb]^3 + 0.0869007099985360855*zb^46*Log[Q2/muf2]*Log[zb]^3 + 0.0852150215278491566*zb^47*Log[Q2/muf2]*Log[zb]^3 + 0.08359310759070819*zb^48*Log[Q2/muf2]*Log[zb]^3 + 0.0820314384619095865*zb^49*Log[Q2/muf2]*Log[zb]^3 + 0.0805267384731670446*zb^50*Log[Q2/muf2]*Log[zb]^3 + 2.23611111111111111*zb*Log[zb]^4 - 3.35416666666666667*zb^2*Log[zb]^4 + 2.23611111111111111*zb^3*Log[zb]^4 + 0.559027777777777778*zb^4*Log[zb]^4 + 0.298148148148148148*zb^5*Log[zb]^4 + 0.223611111111111111*zb^6*Log[zb]^4 + 0.191666666666666667*zb^7*Log[zb]^4 + 0.173032407407407407*zb^8*Log[zb]^4 + 0.159722222222222222*zb^9*Log[zb]^4 + 0.149074074074074074*zb^10*Log[zb]^4 + 0.140039281705948373*zb^11*Log[zb]^4 + 0.132133838383838384*zb^12*Log[zb]^4 + 0.125097125097125097*zb^13*Log[zb]^4 + 0.118767806267806268*zb^14*Log[zb]^4 + 0.113034188034188034*zb^15*Log[zb]^4 + 0.1078125*zb^16*Log[zb]^4 + 0.103036492374727669*zb^17*Log[zb]^4 + 0.0986519607843137255*zb^18*Log[zb]^4 + 0.0946135764247219356*zb^19*Log[zb]^4 + 0.0908828784925276153*zb^20*Log[zb]^4 + 0.0874269005847953216*zb^21*Log[zb]^4 + 0.0842171717171717172*zb^22*Log[zb]^4 + 0.08122895622895623*zb^23*Log[zb]^4 + 0.0784406565656565657*zb^24*Log[zb]^4 + 0.0758333333333333333*zb^25*Log[zb]^4 + 0.0733903133903133903*zb^26*Log[zb]^4 + 0.0710968660968660969*zb^27*Log[zb]^4 + 0.0689399335232668566*zb^28*Log[zb]^4 + 0.0669079040726550305*zb^29*Log[zb]^4 + 0.0649904214559386973*zb^30*Log[zb]^4 + 0.0631782227165986899*zb^31*Log[zb]^4 + 0.0614630002986857826*zb^32*Log[zb]^4 + 0.0598372841316389703*zb^33*Log[zb]^4 + 0.0582943404634581105*zb^34*Log[zb]^4 + 0.0568280847692612398*zb^35*Log[zb]^4 + 0.0554330065359477124*zb^36*Log[zb]^4 + 0.0541041041041041041*zb^37*Log[zb]^4 + 0.0528368280561263017*zb^38*Log[zb]^4 + 0.0516270318901897849*zb^39*Log[zb]^4 + 0.0504709289248762933*zb^40*Log[zb]^4 + 0.0493650545479813772*zb^41*Log[zb]^4 + 0.0483062330623306233*zb^42*Log[zb]^4 + 0.0472915484968803176*zb^43*Log[zb]^4 + 0.0463183188473886148*zb^44*Log[zb]^4 + 0.0453840732910500352*zb^45*Log[zb]^4 + 0.0444865319865319865*zb^46*Log[zb]^4 + 0.0436235881271342264*zb^47*Log[zb]^4 + 0.0427932919621749409*zb^48*Log[zb]^4 + 0.0419938365417088821*zb^49*Log[zb]^4 + 0.0412235449735449735*zb^50*Log[zb]^4, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, -0.0555555555555555556*zb - 0.0648148148148148148*zb^3 - 0.0324074074074074074*zb^4 + 0.023065843621399178*zb^5 + 0.0521244855967078189*zb^6 + 0.0566111950953220794*zb^7 + 0.0467454018644494835*zb^8 + 0.0306139962353744163*zb^9 + 0.0130331443105362858*zb^10 - 0.00357484488692067122*zb^11 - 0.0182171349017789614*zb^12 - 0.0306571062430567684*zb^13 - 0.0410131604093296061*zb^14 - 0.0495414161269991015*zb^15 - 0.0565275959151677789*zb^16 - 0.0622387983377074248*zb^17 - 0.0669059969975921287*zb^18 - 0.07072116040732083*zb^19 - 0.0738405756550529997*zb^20 - 0.0763902231942521122*zb^21 - 0.0784713051489978704*zb^22 - 0.0801651674984011478*zb^23 - 0.0815373990318354361*zb^24 - 0.0826411274417513462*zb^25 - 0.0835196209878685215*zb^26 - 0.0842083234157526606*zb^27 - 0.0847364404468522091*zb^28 - 0.0851281773044670479*zb^29 - 0.0854037068774840537*zb^30 - 0.0855799305457320037*zb^31 - 0.0856710793019911876*zb^32 - 0.0856891915003678816*zb^33 - 0.0856444948771417285*zb^34 - 0.0855457139014182534*zb^35 - 0.0854003185424103539*zb^36 - 0.0852147267963894613*zb^37 - 0.0849944704931022061*zb^38 - 0.0847443317658136*zb^39 - 0.0844684559466471883*zb^40 - 0.0841704454099383476*zb^41 - 0.0838534379349494251*zb^42 - 0.0835201724245030075*zb^43 - 0.0831730442452196747*zb^44 - 0.0828141520089267472*zb^45 - 0.0824453372641657496*zb^46 - 0.0820682182895892533*zb^47 - 0.0816842189608086308*zb^48 - 0.0812945934863350594*zb^49 - 0.08090044766702831*zb^50 + ALARM*zb^51 - 0.0111111111111111111*zb^5*Log[Q2/muf2] - 0.0222222222222222222*zb^6*Log[Q2/muf2] - 0.0301587301587301587*zb^7*Log[Q2/muf2] - 0.0349206349206349206*zb^8*Log[Q2/muf2] - 0.0373162845385067607*zb^9*Log[Q2/muf2] - 0.0381540270429159318*zb^10*Log[Q2/muf2] - 0.0380417935973491529*zb^11*Log[Q2/muf2] - 0.0373870984982096093*zb^12*Log[Q2/muf2] - 0.0364463211685433908*zb^13*Log[Q2/muf2] - 0.0353739881517659295*zb^14*Log[Q2/muf2] - 0.0342599684266350933*zb^15*Log[Q2/muf2] - 0.0331545820434709324*zb^16*Log[Q2/muf2] - 0.0320845848051730405*zb^17*Log[Q2/muf2] - 0.0310629917165864878*zb^18*Log[Q2/muf2] - 0.030094975480252396*zb^19*Log[Q2/muf2] - 0.0291813498710643533*zb^20*Log[Q2/muf2] - 0.0283205996107735751*zb^21*Log[Q2/muf2] - 0.027510048385644238*zb^22*Log[Q2/muf2] - 0.0267465211437914936*zb^23*Log[Q2/muf2] - 0.0260267120097749527*zb^24*Log[Q2/muf2] - 0.0253473820537341979*zb^25*Log[Q2/muf2] - 0.0247054594955335725*zb^26*Log[Q2/muf2] - 0.0240980845651449888*zb^27*Log[Q2/muf2] - 0.0235226234976667229*zb^28*Log[Q2/muf2] - 0.0229766658047248103*zb^29*Log[Q2/muf2] - 0.0224580129513196646*zb^30*Log[Q2/muf2] - 0.0219646630718967413*zb^31*Log[Q2/muf2] - 0.0214947943285178277*zb^32*Log[Q2/muf2] - 0.0210467483354128887*zb^33*Log[Q2/muf2] - 0.0206190143923667622*zb^34*Log[Q2/muf2] - 0.0202102148776229952*zb^35*Log[Q2/muf2] - 0.0198190919288138489*zb^36*Log[Q2/muf2] - 0.0194444954174487711*zb^37*Log[Q2/muf2] - 0.0190853721574237663*zb^38*Log[Q2/muf2] - 0.01874075625655398*zb^39*Log[Q2/muf2] - 0.0184097605079452688*zb^40*Log[Q2/muf2] - 0.0180915687166381584*zb^41*Log[Q2/muf2] - 0.017785428861381996*zb^42*Log[Q2/muf2] - 0.0174906469986946789*zb^43*Log[Q2/muf2] - 0.0172065818248313329*zb^44*Log[Q2/muf2] - 0.0169326398199565811*zb^45*Log[Q2/muf2] - 0.0166682709071610977*zb^46*Log[Q2/muf2] - 0.016412964566716794*zb^47*Log[Q2/muf2] - 0.0161662463530117912*zb^48*Log[Q2/muf2] - 0.0159276747679204276*zb^49*Log[Q2/muf2] - 0.0156968384499679651*zb^50*Log[Q2/muf2] - 0.0222222222222222222*zb^5*Log[zb] - 0.0444444444444444444*zb^6*Log[zb] - 0.0603174603174603175*zb^7*Log[zb] - 0.0698412698412698413*zb^8*Log[zb] - 0.0746325690770135215*zb^9*Log[zb] - 0.0763080540858318636*zb^10*Log[zb] - 0.0760835871946983058*zb^11*Log[zb] - 0.0747741969964192186*zb^12*Log[zb] - 0.0728926423370867815*zb^13*Log[zb] - 0.0707479763035318591*zb^14*Log[zb] - 0.0685199368532701866*zb^15*Log[zb] - 0.0663091640869418647*zb^16*Log[zb] - 0.0641691696103460809*zb^17*Log[zb] - 0.0621259834331729757*zb^18*Log[zb] - 0.0601899509605047961*zb^19*Log[zb] - 0.0583626997421287067*zb^20*Log[zb] - 0.0566411992215471502*zb^21*Log[zb] - 0.055020096771288475*zb^22*Log[zb] - 0.0534930422875829872*zb^23*Log[zb] - 0.0520534240195499054*zb^24*Log[zb] - 0.0506947641074683959*zb^25*Log[zb] - 0.0494109189910671449*zb^26*Log[zb] - 0.0481961691302899775*zb^27*Log[zb] - 0.0470452469953334457*zb^28*Log[zb] - 0.0459533316094496207*zb^29*Log[zb] - 0.0449160259026393293*zb^30*Log[zb] - 0.0439293261437934826*zb^31*Log[zb] - 0.0429895886570356554*zb^32*Log[zb] - 0.0420934966708257773*zb^33*Log[zb] - 0.0412380287847335245*zb^34*Log[zb] - 0.0404204297552459904*zb^35*Log[zb] - 0.0396381838576276977*zb^36*Log[zb] - 0.0388889908348975421*zb^37*Log[zb] - 0.0381707443148475326*zb^38*Log[zb] - 0.03748151251310796*zb^39*Log[zb] - 0.0368195210158905375*zb^40*Log[zb] - 0.0361831374332763168*zb^41*Log[zb] - 0.0355708577227639941*zb^42*Log[zb] - 0.0349812939973893577*zb^43*Log[zb] - 0.0344131636496626658*zb^44*Log[zb] - 0.0338652796399131621*zb^45*Log[zb] - 0.0333365418143221954*zb^46*Log[zb] - 0.0328259291334335899*zb^47*Log[zb] - 0.0323324927060235825*zb^48*Log[zb] - 0.0318553495358408552*zb^49*Log[zb] - 0.0313936768999359302*zb^50*Log[zb], -0.291666666666666667*zb^2 - 0.6188271604938271*zb^3 - 0.769868827160493827*zb^4 - 0.8238317901234568*zb^5 - 0.829904320987654321*zb^6 - 0.813394908757153655*zb^7 - 0.787087648584566102*zb^8 - 0.757331621051075731*zb^9 - 0.727200630614777755*zb^10 - 0.698114098257015785*zb^11 - 0.670663795935546436*zb^12 - 0.645034140616037135*zb^13 - 0.621215179007826912*zb^14 - 0.599109925894969376*zb^15 - 0.578587868961464567*zb^16 - 0.5595110615930025*zb^17 - 0.5417462985708466*zb^18 - 0.525170278920739012*zb^19 - 0.509671291270291244*zb^20 - 0.49514922985292226*zb^21 - 0.481514861274106012*zb^22 - 0.468688804701295408*zb^23 - 0.456600452454055688*zb^24 - 0.445186936924630259*zb^25 - 0.434392188139135225*zb^26 - 0.424166095492279421*zb^27 - 0.4144637723931112*zb^28 - 0.405244915992243671*zb^29 - 0.396473251768335774*zb^30 - 0.388116052414366618*zb^31 - 0.380143721079806464*zb^32 - 0.372529430025874704*zb^33 - 0.365248806852609525*zb^34 - 0.35827966152173935*zb^35 - 0.351601748368946618*zb^36 - 0.34519655815321165*zb^37 - 0.339047135929181609*zb^38 - 0.333137921159531642*zb^39 - 0.327454607020093609*zb^40 - 0.321984016303817401*zb^41 - 0.316713991712413322*zb^42 - 0.311633298647597646*zb^43 - 0.306731538886630115*zb^44 - 0.3019990737573392*zb^45 - 0.297426955622887595*zb^46 - 0.293006866651858523*zb^47 - 0.288731063989631285*zb^48 - 0.284592330566459695*zb^49 - 0.280583930879503466*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, -0.579365079956927575*zb + 0.18438027408079852*zb^2 + 0.791439849682223907*zb^3 + 0.855807249805852251*zb^4 + 1.40401063629012829*zb^5 + 1.21069146493451549*zb^6 + 0.666345484726805495*zb^7 + 0.0891175280516487266*zb^8 - 0.38422639844102174*zb^9 - 0.722497288441784698*zb^10 - 0.939784656895480354*zb^11 - 1.06357596432505554*zb^12 - 1.12090673508090082*zb^13 - 1.13368720205090322*zb^14 - 1.1180747746957795*zb^15 - 1.08532576578756303*zb^16 - 1.04297924352738536*zb^17 - 0.995930131463123777*zb^18 - 0.947267246838895875*zb^19 - 0.898879903487856074*zb^20 - 0.851877508237289353*zb^21 - 0.806871328585357387*zb^22 - 0.764159861300631195*zb^23 - 0.723848965595716749*zb^24 - 0.685928808449870681*zb^25 - 0.650322646818477027*zb^26 - 0.616917439179383833*zb^27 - 0.585582824385221032*zb^28 - 0.556182698547063297*zb^29 - 0.528582107386430871*zb^30 - 0.5026511908928444*zb^31 - 0.478267286722831352*zb^32 - 0.455315895508359148*zb^33 - 0.433690953992589099*zb^34 - 0.413294698018670018*zb^35 - 0.394037293016290245*zb^36 - 0.375836343142369082*zb^37 - 0.358616347876941254*zb^38 - 0.342308147907665224*zb^39 - 0.326848384997071575*zb^40 - 0.312178989676569149*zb^41 - 0.298246703792232576*zb^42 - 0.285002640694633583*zb^43 - 0.2724018832910794*zb^44 - 0.260403118666556971*zb^45 - 0.248968307144067321*zb^46 - 0.238062383246621987*zb^47 - 0.227652985880619578*zb^48 - 0.217710215079276451*zb^49 - 0.208206412757954466*zb^50 + ALARM*zb^51 + 0.037037037037037035*zb*Log[Q2/muf2] - 0.0740740740740740741*zb^2*Log[Q2/muf2] - 0.349818953717480118*zb^3*Log[Q2/muf2] - 0.541500792387158818*zb^4*Log[Q2/muf2] - 1.04887856365672841*zb^5*Log[Q2/muf2] - 1.23563596118570085*zb^6*Log[Q2/muf2] - 1.16837690198862101*zb^7*Log[Q2/muf2] - 0.981502997946312974*zb^8*Log[Q2/muf2] - 0.764053426374699213*zb^9*Log[Q2/muf2] - 0.560490533841752615*zb^10*Log[Q2/muf2] - 0.387700879012071002*zb^11*Log[Q2/muf2] - 0.248450679545956078*zb^12*Log[Q2/muf2] - 0.139421503551946555*zb^13*Log[Q2/muf2] - 0.0553805726020479428*zb^14*Log[Q2/muf2] + 0.00890883070374859386*zb^15*Log[Q2/muf2] + 0.0579592728129013381*zb^16*Log[Q2/muf2] + 0.0953922881272008065*zb^17*Log[Q2/muf2] + 0.124006064835520112*zb^18*Log[Q2/muf2] + 0.145919057603808239*zb^19*Log[Q2/muf2] + 0.162719550043454943*zb^20*Log[Q2/muf2] + 0.175594937418377772*zb^21*Log[Q2/muf2] + 0.185434485580303851*zb^22*Log[Q2/muf2] + 0.192907447984716413*zb^23*Log[Q2/muf2] + 0.198520996506475424*zb^24*Log[Q2/muf2] + 0.202662619032666315*zb^25*Log[Q2/muf2] + 0.20563097084827175*zb^26*Log[Q2/muf2] + 0.207658308776306356*zb^27*Log[Q2/muf2] + 0.208926851097207301*zb^28*Log[Q2/muf2] + 0.209580771521183239*zb^29*Log[Q2/muf2] + 0.20973505414361188*zb^30*Log[Q2/muf2] + 0.209482083987806291*zb^31*Log[Q2/muf2] + 0.208896595074603944*zb^32*Log[Q2/muf2] + 0.208039418809134484*zb^33*Log[Q2/muf2] + 0.206960349123682618*zb^34*Log[Q2/muf2] + 0.205700351797469969*zb^35*Log[Q2/muf2] + 0.204293282534816659*zb^36*Log[Q2/muf2] + 0.202767233837751307*zb^37*Log[Q2/muf2] + 0.201145598948819707*zb^38*Log[Q2/muf2] + 0.199447918338342715*zb^39*Log[Q2/muf2] + 0.19769055771510635*zb^40*Log[Q2/muf2] + 0.195887254509541515*zb^41*Log[Q2/muf2] + 0.194049560932148993*zb^42*Log[Q2/muf2] + 0.192187205150521362*zb^43*Log[Q2/muf2] + 0.190308387224645953*zb^44*Log[Q2/muf2] + 0.188420022744960322*zb^45*Log[Q2/muf2] + 0.186527944311550223*zb^46*Log[Q2/muf2] + 0.184637068846205052*zb^47*Log[Q2/muf2] + 0.1827515370752107*zb^48*Log[Q2/muf2] + 0.180874830238045765*zb^49*Log[Q2/muf2] + 0.179009868075920127*zb^50*Log[Q2/muf2] + 0.0667283950617283951*zb^5*Log[Q2/muf2]^2 + 0.118641975308641975*zb^6*Log[Q2/muf2]^2 + 0.144284454522549761*zb^7*Log[Q2/muf2]^2 + 0.1503577727387251*zb^8*Log[Q2/muf2]^2 + 0.145067867796409831*zb^9*Log[Q2/muf2]^2 + 0.134343585628124135*zb^10*Log[Q2/muf2]^2 + 0.121752080820008777*zb^11*Log[Q2/muf2]^2 + 0.109192585577198906*zb^12*Log[Q2/muf2]^2 + 0.09754919948383635*zb^13*Log[Q2/muf2]^2 + 0.0871437563823829821*zb^14*Log[Q2/muf2]^2 + 0.0780124598375837877*zb^15*Log[Q2/muf2]^2 + 0.0700620234665654267*zb^16*Log[Q2/muf2]^2 + 0.0631521726085685317*zb^17*Log[Q2/muf2]^2 + 0.0571361574285290465*zb^18*Log[Q2/muf2]^2 + 0.0518786004125821073*zb^19*Log[Q2/muf2]^2 + 0.0472617607303383802*zb^20*Log[Q2/muf2]^2 + 0.0431862755896535775*zb^21*Log[Q2/muf2]^2 + 0.0395695482665262175*zb^22*Log[Q2/muf2]^2 + 0.0363433587242871597*zb^23*Log[Q2/muf2]^2 + 0.0334514267231899214*zb^24*Log[Q2/muf2]^2 + 0.0308472259323189233*zb^25*Log[Q2/muf2]^2 + 0.0284921384710427392*zb^26*Log[Q2/muf2]^2 + 0.0263539454729728135*zb^27*Log[Q2/muf2]^2 + 0.0244056128769282864*zb^28*Log[Q2/muf2]^2 + 0.0226243223918087585*zb^29*Log[Q2/muf2]^2 + 0.0209907000603230017*zb^30*Log[Q2/muf2]^2 + 0.0194882015548858923*zb^31*Log[Q2/muf2]^2 + 0.0181026208322287688*zb^32*Log[Q2/muf2]^2 + 0.016821695627788943*zb^33*Log[Q2/muf2]^2 + 0.0156347890261908963*zb^34*Log[Q2/muf2]^2 + 0.0145326309672167216*zb^35*Log[Q2/muf2]^2 + 0.0135071071709986011*zb^36*Log[Q2/muf2]^2 + 0.0125510857701591015*zb^37*Log[Q2/muf2]^2 + 0.0116582740919747644*zb^38*Log[Q2/muf2]^2 + 0.0108230996868890022*zb^39*Log[Q2/muf2]^2 + 0.0100406109687699482*zb^40*Log[Q2/muf2]^2 + 0.00930639380906422386*zb^41*Log[Q2/muf2]^2 + 0.00861650118171427689*zb^42*Log[Q2/muf2]^2 + 0.00796739354161155442*zb^43*Log[Q2/muf2]^2 + 0.00735588807657504936*zb^44*Log[Q2/muf2]^2 + 0.00677911533158579044*zb^45*Log[Q2/muf2]^2 + 0.00623448198704509707*zb^46*Log[Q2/muf2]^2 + 0.00571963879736995638*zb^47*Log[Q2/muf2]^2 + 0.00523245287535142771*zb^48*Log[Q2/muf2]^2 + 0.00477098365133366862*zb^49*Log[Q2/muf2]^2 + 0.00433346195204398363*zb^50*Log[Q2/muf2]^2 + 0.202093881494930353*zb*Log[zb] - 0.197530864197530864*zb^2*Log[zb] - 1.5070265275751735*zb^3*Log[zb] - 1.50866996098217258*zb^4*Log[zb] - 2.16448956979401125*zb^5*Log[zb] - 2.28972748947480484*zb^6*Log[zb] - 2.03512190120090306*zb^7*Log[zb] - 1.63987625596085807*zb^8*Log[zb] - 1.24442191994209557*zb^9*Log[zb] - 0.908028937610377585*zb^10*Log[zb] - 0.645199200793188607*zb^11*Log[zb] - 0.450414866526663815*zb^12*Log[zb] - 0.311424011666034859*zb^13*Log[zb] - 0.215379402514448716*zb^14*Log[zb] - 0.151193816357007335*zb^15*Log[zb] - 0.11011003638016244*zb^16*Log[zb] - 0.0855348744861973896*zb^17*Log[zb] - 0.0726396813098299601*zb^18*Log[zb] - 0.0679440018208088264*zb^19*Log[zb] - 0.0689607103056530413*zb^20*Log[zb] - 0.0739194556605608588*zb^21*Log[zb] - 0.0815612312914434485*zb^22*Log[zb] - 0.0909899083020535083*zb^23*Log[zb] - 0.101566595232398916*zb^24*Log[zb] - 0.112835070957567571*zb^25*Log[zb] - 0.124469303469101499*zb^26*Log[zb] - 0.136236488379946062*zb^27*Log[zb] - 0.147970935044691973*zb^28*Log[zb] - 0.159555526322922973*zb^29*Log[zb] - 0.170908476292067384*zb^30*Log[zb] - 0.1819738091431733*zb^31*Log[zb] - 0.192714466408941628*zb^32*Log[zb] - 0.203107282896372349*zb^33*Log[zb] - 0.213139300820428794*zb^34*Log[zb] - 0.222805049412712369*zb^35*Log[zb] - 0.232104526320594106*zb^36*Log[zb] - 0.24104169286363214*zb^37*Log[zb] - 0.24962334817140314*zb^38*Log[zb] - 0.257858284510904917*zb^39*Log[zb] - 0.265756652558842017*zb^40*Log[zb] - 0.273329484279619919*zb^41*Log[zb] - 0.280588334689474207*zb^42*Log[zb] - 0.287545013673987546*zb^43*Log[zb] - 0.294211386256770823*zb^44*Log[zb] - 0.300599225042746666*zb^45*Log[zb] - 0.306720102508744087*zb^46*Log[zb] - 0.312585313761482085*zb^47*Log[zb] - 0.318205822595880976*zb^48*Log[zb] - 0.323592225357348047*zb^49*Log[zb] - 0.328754728379624009*zb^50*Log[zb] - 0.148148148148148148*zb*Log[Q2/muf2]*Log[zb] + 0.0708544296565273733*zb^3*Log[Q2/muf2]*Log[zb] + 0.157274182742947126*zb^4*Log[Q2/muf2]*Log[zb] + 0.537414193877458418*zb^5*Log[Q2/muf2]*Log[zb] + 0.773041173461901123*zb^6*Log[Q2/muf2]*Log[zb] + 0.840259374762069923*zb^7*Log[Q2/muf2]*Log[zb] + 0.799830310613551727*zb^8*Log[Q2/muf2]*Log[zb] + 0.706830662086678511*zb^9*Log[Q2/muf2]*Log[zb] + 0.596229719441254629*zb^10*Log[Q2/muf2]*Log[zb] + 0.486745162085199517*zb^11*Log[Q2/muf2]*Log[zb] + 0.386883595431733017*zb^12*Log[Q2/muf2]*Log[zb] + 0.299504659522118798*zb^13*Log[Q2/muf2]*Log[zb] + 0.224660030900879375*zb^14*Log[Q2/muf2]*Log[zb] + 0.161186425109016806*zb^15*Log[Q2/muf2]*Log[zb] + 0.107530486232911262*zb^16*Log[Q2/muf2]*Log[zb] + 0.0621396328166778556*zb^17*Log[Q2/muf2]*Log[zb] + 0.0236231756973916894*zb^18*Log[Q2/muf2]*Log[zb] - 0.00920044250052844019*zb^19*Log[Q2/muf2]*Log[zb] - 0.0373081642528023793*zb^20*Log[Q2/muf2]*Log[zb] - 0.0614969782213188912*zb^21*Log[Q2/muf2]*Log[zb] - 0.0824136086931772325*zb^22*Log[Q2/muf2]*Log[zb] - 0.100582653105370195*zb^23*Log[Q2/muf2]*Log[zb] - 0.116430795055092674*zb^24*Log[Q2/muf2]*Log[zb] - 0.130306663166382879*zb^25*Log[Q2/muf2]*Log[zb] - 0.142496710290089414*zb^26*Log[Q2/muf2]*Log[zb] - 0.153237746566527337*zb^27*Log[Q2/muf2]*Log[zb] - 0.162726776646689782*zb^28*Log[Q2/muf2]*Log[zb] - 0.171128714222033596*zb^29*Log[Q2/muf2]*Log[zb] - 0.178582444816124698*zb^30*Log[Q2/muf2]*Log[zb] - 0.185205609787945771*zb^31*Log[Q2/muf2]*Log[zb] - 0.191098401012480465*zb^32*Log[Q2/muf2]*Log[zb] - 0.19634658858666704*zb^33*Log[Q2/muf2]*Log[zb] - 0.201023951612360007*zb^34*Log[Q2/muf2]*Log[zb] - 0.205194242054746355*zb^35*Log[Q2/muf2]*Log[zb] - 0.208912781268405082*zb^36*Log[Q2/muf2]*Log[zb] - 0.212227765781910902*zb^37*Log[Q2/muf2]*Log[zb] - 0.215181341533097551*zb^38*Log[Q2/muf2]*Log[zb] - 0.217810492556219673*zb^39*Log[Q2/muf2]*Log[zb] - 0.220147780083317777*zb^40*Log[Q2/muf2]*Log[zb] - 0.222221960345014765*zb^41*Log[Q2/muf2]*Log[zb] - 0.224058503453062735*zb^42*Log[Q2/muf2]*Log[zb] - 0.225680031181890396*zb^43*Log[Q2/muf2]*Log[zb] - 0.227106687914966452*zb^44*Log[Q2/muf2]*Log[zb] - 0.228356456242453818*zb^45*Log[Q2/muf2]*Log[zb] - 0.229445426508731909*zb^46*Log[Q2/muf2]*Log[zb] - 0.230388027876158916*zb^47*Log[Q2/muf2]*Log[zb] - 0.231197227092388186*zb^48*Log[Q2/muf2]*Log[zb] - 0.231884700044752184*zb^49*Log[Q2/muf2]*Log[zb] - 0.232460980297184535*zb^50*Log[Q2/muf2]*Log[zb] - 0.0296296296296296296*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.0592592592592592593*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.0804232804232804233*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.0931216931216931217*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.0995100921026846953*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.101744072114442485*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.101444782926264408*zb^11*Log[Q2/muf2]^2*Log[zb] - 0.0996989293285589582*zb^12*Log[Q2/muf2]^2*Log[zb] - 0.0971901897827823754*zb^13*Log[Q2/muf2]^2*Log[zb] - 0.0943306350713758121*zb^14*Log[Q2/muf2]^2*Log[zb] - 0.0913599158043602488*zb^15*Log[Q2/muf2]^2*Log[zb] - 0.08841221878258915*zb^16*Log[Q2/muf2]^2*Log[zb] - 0.0855588928137947746*zb^17*Log[Q2/muf2]^2*Log[zb] - 0.0828346445775639675*zb^18*Log[Q2/muf2]^2*Log[zb] - 0.0802532679473397281*zb^19*Log[Q2/muf2]^2*Log[zb] - 0.0778169329895049423*zb^20*Log[Q2/muf2]^2*Log[zb] - 0.0755215989620628669*zb^21*Log[Q2/muf2]^2*Log[zb] - 0.0733601290283846347*zb^22*Log[Q2/muf2]^2*Log[zb] - 0.0713240563834439829*zb^23*Log[Q2/muf2]^2*Log[zb] - 0.0694045653593998739*zb^24*Log[Q2/muf2]^2*Log[zb] - 0.0675930188099578612*zb^25*Log[Q2/muf2]^2*Log[zb] - 0.0658812253214228599*zb^26*Log[Q2/muf2]^2*Log[zb] - 0.0642615588403866367*zb^27*Log[Q2/muf2]^2*Log[zb] - 0.0627269959937779276*zb^28*Log[Q2/muf2]^2*Log[zb] - 0.0612711088125994942*zb^29*Log[Q2/muf2]^2*Log[zb] - 0.05988803453685244*zb^30*Log[Q2/muf2]^2*Log[zb] - 0.0585724348583913101*zb^31*Log[Q2/muf2]^2*Log[zb] - 0.0573194515427142072*zb^32*Log[Q2/muf2]^2*Log[zb] - 0.0561246622277677031*zb^33*Log[Q2/muf2]^2*Log[zb] - 0.0549840383796446993*zb^34*Log[Q2/muf2]^2*Log[zb] - 0.0538939063403279872*zb^35*Log[Q2/muf2]^2*Log[zb] - 0.0528509118101702636*zb^36*Log[Q2/muf2]^2*Log[zb] - 0.0518519877798633895*zb^37*Log[Q2/muf2]^2*Log[zb] - 0.0508943257531300434*zb^38*Log[Q2/muf2]^2*Log[zb] - 0.04997535001747728*zb^39*Log[Q2/muf2]^2*Log[zb] - 0.04909269468785405*zb^40*Log[Q2/muf2]^2*Log[zb] - 0.0482441832443684223*zb^41*Log[Q2/muf2]^2*Log[zb] - 0.0474278102970186588*zb^42*Log[Q2/muf2]^2*Log[zb] - 0.046641725329852474*zb^43*Log[Q2/muf2]^2*Log[zb] - 0.0458842181995502211*zb^44*Log[Q2/muf2]^2*Log[zb] - 0.0451537061865508829*zb^45*Log[Q2/muf2]^2*Log[zb] - 0.0444487224190962606*zb^46*Log[Q2/muf2]^2*Log[zb] - 0.0437679055112447866*zb^47*Log[Q2/muf2]^2*Log[zb] - 0.04310999027469811*zb^48*Log[Q2/muf2]^2*Log[zb] - 0.0424737993811211403*zb^49*Log[Q2/muf2]^2*Log[zb] - 0.0418582358665812403*zb^50*Log[Q2/muf2]^2*Log[zb] - 0.148148148148148148*zb*Log[zb]^2 + 0.277019129267419526*zb^3*Log[zb]^2 + 0.357651845316802242*zb^4*Log[zb]^2 + 0.713117151509679711*zb^5*Log[zb]^2 + 0.916216202558524258*zb^6*Log[zb]^2 + 0.952212582162849569*zb^7*Log[zb]^2 + 0.885951246720852783*zb^8*Log[zb]^2 + 0.773072768918775304*zb^9*Log[zb]^2 + 0.647657772963172718*zb^10*Log[zb]^2 + 0.527217060148696939*zb^11*Log[zb]^2 + 0.419185448739893716*zb^12*Log[zb]^2 + 0.325602515561351518*zb^13*Log[zb]^2 + 0.245935607961558949*zb^14*Log[zb]^2 + 0.178619689255348122*zb^15*Log[zb]^2 + 0.121829272759770327*zb^16*Log[zb]^2 + 0.0738275738677838893*zb^17*Log[zb]^2 + 0.0330979792257749361*zb^18*Log[zb]^2 - 0.00162869555650030729*zb^19*Log[zb]^2 - 0.0313917987455472511*zb^20*Log[zb]^2 - 0.05703393688296358*zb^21*Log[zb]^2 - 0.0792360820821107974*zb^22*Log[zb]^2 - 0.0985492057865019502*zb^23*Log[zb]^2 - 0.115420773826128326*zb^24*Log[zb]^2 - 0.13021612046124226*zb^25*Log[zb]^2 - 0.143235355351075798*zb^26*Log[zb]^2 - 0.15472661083885395*zb^27*Log[zb]^2 - 0.164896388254781011*zb^28*Log[zb]^2 - 0.173917644506330831*zb^29*Log[zb]^2 - 0.181936133257516605*zb^30*Log[zb]^2 - 0.189075401699403774*zb^31*Log[zb]^2 - 0.195440750899992148*zb^32*Log[zb]^2 - 0.201122394588150785*zb^33*Log[zb]^2 - 0.206197995068138605*zb^34*Log[zb]^2 - 0.210734712380109246*zb^35*Log[zb]^2 - 0.214790870724818803*zb^36*Log[zb]^2 - 0.218417322012658348*zb^37*Log[zb]^2 - 0.221658568188959267*zb^38*Log[zb]^2 - 0.224553690217996927*zb^39*Log[zb]^2 - 0.227137121147142882*zb^40*Log[zb]^2 - 0.229439292682103129*zb^41*Log[zb]^2 - 0.231487178564726069*zb^42*Log[zb]^2 - 0.233304753298752712*zb^43*Log[zb]^2 - 0.234913381077174695*zb^44*Log[zb]^2 - 0.236332146875675815*zb^45*Log[zb]^2 - 0.23757813940190348*zb^46*Log[zb]^2 - 0.238666693788907126*zb^47*Log[zb]^2 - 0.239611600486463768*zb^48*Log[zb]^2 - 0.240425285655311227*zb^49*Log[zb]^2 - 0.241118967444767884*zb^50*Log[zb]^2 - 0.0888888888888888889*zb^5*Log[Q2/muf2]*Log[zb]^2 - 0.177777777777777778*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.24126984126984127*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.279365079365079365*zb^8*Log[Q2/muf2]*Log[zb]^2 - 0.298530276308054086*zb^9*Log[Q2/muf2]*Log[zb]^2 - 0.305232216343327454*zb^10*Log[Q2/muf2]*Log[zb]^2 - 0.304334348778793223*zb^11*Log[Q2/muf2]*Log[zb]^2 - 0.299096787985676875*zb^12*Log[Q2/muf2]*Log[zb]^2 - 0.291570569348347126*zb^13*Log[Q2/muf2]*Log[zb]^2 - 0.282991905214127436*zb^14*Log[Q2/muf2]*Log[zb]^2 - 0.274079747413080746*zb^15*Log[Q2/muf2]*Log[zb]^2 - 0.265236656347767459*zb^16*Log[Q2/muf2]*Log[zb]^2 - 0.256676678441384324*zb^17*Log[Q2/muf2]*Log[zb]^2 - 0.248503933732691903*zb^18*Log[Q2/muf2]*Log[zb]^2 - 0.240759803842019184*zb^19*Log[Q2/muf2]*Log[zb]^2 - 0.233450798968514827*zb^20*Log[Q2/muf2]*Log[zb]^2 - 0.226564796886188601*zb^21*Log[Q2/muf2]*Log[zb]^2 - 0.220080387085153904*zb^22*Log[Q2/muf2]*Log[zb]^2 - 0.213972169150331949*zb^23*Log[Q2/muf2]*Log[zb]^2 - 0.208213696078199622*zb^24*Log[Q2/muf2]*Log[zb]^2 - 0.202779056429873584*zb^25*Log[Q2/muf2]*Log[zb]^2 - 0.19764367596426857*zb^26*Log[Q2/muf2]*Log[zb]^2 - 0.1927846765211599*zb^27*Log[Q2/muf2]*Log[zb]^2 - 0.188180987981333783*zb^28*Log[Q2/muf2]*Log[zb]^2 - 0.183813326437798483*zb^29*Log[Q2/muf2]*Log[zb]^2 - 0.179664103610557317*zb^30*Log[Q2/muf2]*Log[zb]^2 - 0.17571730457517393*zb^31*Log[Q2/muf2]*Log[zb]^2 - 0.171958354628142621*zb^32*Log[Q2/muf2]*Log[zb]^2 - 0.168373986683303109*zb^33*Log[Q2/muf2]*Log[zb]^2 - 0.164952115138934098*zb^34*Log[Q2/muf2]*Log[zb]^2 - 0.161681719020983962*zb^35*Log[Q2/muf2]*Log[zb]^2 - 0.158552735430510791*zb^36*Log[Q2/muf2]*Log[zb]^2 - 0.155555963339590168*zb^37*Log[Q2/muf2]*Log[zb]^2 - 0.15268297725939012*zb^38*Log[Q2/muf2]*Log[zb]^2 - 0.14992605005243184*zb^39*Log[Q2/muf2]*Log[zb]^2 - 0.14727808406356216*zb^40*Log[Q2/muf2]*Log[zb]^2 - 0.144732549733105267*zb^41*Log[Q2/muf2]*Log[zb]^2 - 0.142283430891055976*zb^42*Log[Q2/muf2]*Log[zb]^2 - 0.139925175989557431*zb^43*Log[Q2/muf2]*Log[zb]^2 - 0.137652654598650663*zb^44*Log[Q2/muf2]*Log[zb]^2 - 0.135461118559652649*zb^45*Log[Q2/muf2]*Log[zb]^2 - 0.133346167257288782*zb^46*Log[Q2/muf2]*Log[zb]^2 - 0.13130371653373435*zb^47*Log[Q2/muf2]*Log[zb]^2 - 0.12932997082409434*zb^48*Log[Q2/muf2]*Log[zb]^2 - 0.127421398143363421*zb^49*Log[Q2/muf2]*Log[zb]^2 - 0.125574707599743721*zb^50*Log[Q2/muf2]*Log[zb]^2 - 0.0592592592592592593*zb^5*Log[zb]^3 - 0.118518518518518519*zb^6*Log[zb]^3 - 0.160846560846560847*zb^7*Log[zb]^3 - 0.186243386243386243*zb^8*Log[zb]^3 - 0.199020184205369391*zb^9*Log[zb]^3 - 0.20348814422888498*zb^10*Log[zb]^3 - 0.202889565852528815*zb^11*Log[zb]^3 - 0.199397858657117916*zb^12*Log[zb]^3 - 0.194380379565564751*zb^13*Log[zb]^3 - 0.188661270142751624*zb^14*Log[zb]^3 - 0.182719831608720498*zb^15*Log[zb]^3 - 0.176824437565178306*zb^16*Log[zb]^3 - 0.171117785627589549*zb^17*Log[zb]^3 - 0.165669289155127935*zb^18*Log[zb]^3 - 0.160506535894679456*zb^19*Log[zb]^3 - 0.155633865979009885*zb^20*Log[zb]^3 - 0.151043197924125734*zb^21*Log[zb]^3 - 0.146720258056769269*zb^22*Log[zb]^3 - 0.142648112766887966*zb^23*Log[zb]^3 - 0.138809130718799748*zb^24*Log[zb]^3 - 0.135186037619915722*zb^25*Log[zb]^3 - 0.13176245064284572*zb^26*Log[zb]^3 - 0.128523117680773273*zb^27*Log[zb]^3 - 0.125453991987555855*zb^28*Log[zb]^3 - 0.122542217625198988*zb^29*Log[zb]^3 - 0.119776069073704878*zb^30*Log[zb]^3 - 0.11714486971678262*zb^31*Log[zb]^3 - 0.114638903085428414*zb^32*Log[zb]^3 - 0.112249324455535406*zb^33*Log[zb]^3 - 0.109968076759289399*zb^34*Log[zb]^3 - 0.107787812680655974*zb^35*Log[zb]^3 - 0.105701823620340527*zb^36*Log[zb]^3 - 0.103703975559726779*zb^37*Log[zb]^3 - 0.101788651506260087*zb^38*Log[zb]^3 - 0.0999507000349545599*zb^39*Log[zb]^3 - 0.0981853893757081001*zb^40*Log[zb]^3 - 0.0964883664887368447*zb^41*Log[zb]^3 - 0.0948556205940373176*zb^42*Log[zb]^3 - 0.0932834506597049539*zb^43*Log[zb]^3 - 0.0917684363991004422*zb^44*Log[zb]^3 - 0.0903074123731017657*zb^45*Log[zb]^3 - 0.0888974448381925211*zb^46*Log[zb]^3 - 0.0875358110224895731*zb^47*Log[zb]^3 - 0.08621998054939622*zb^48*Log[zb]^3 - 0.0849475987622422806*zb^49*Log[zb]^3 - 0.0837164717331624806*zb^50*Log[zb]^3, -7.65610220842159155*zb^2 - 14.0172733654068717*zb^3 - 12.6605565127431053*zb^4 - 9.81834480142145766*zb^5 - 7.12810715808308012*zb^6 - 4.95386344895339011*zb^7 - 3.29240430432415228*zb^8 - 2.04724267163756484*zb^9 - 1.11647369446020782*zb^10 - 0.416551044091651223*zb^11 + 0.115188420165087311*zb^12 + 0.524031610147142865*zb^13 + 0.842256960699926749*zb^14 + 1.0928378325097512*zb^15 + 1.29221985155340699*zb^16 + 1.45229524230273454*zb^17 + 1.58177229508393015*zb^18 + 1.68711627868658645*zb^19 + 1.77319546684314967*zb^20 + 1.84372687061214386*zb^21 + 1.90158639997132035*zb^22 + 1.94902703224099577*zb^23 + 1.98783415159048607*zb^24 + 2.01943758476475643*zb^25 + 2.04499346533824361*zb^26 + 2.06544482571736483*zb^27 + 2.08156700496964095*zb^28 + 2.09400208244488072*zb^29 + 2.1032852820907166*zb^30 + 2.10986543197616633*zb^31 + 2.11412097213851026*zb^32 + 2.1163725928121466*zb^33 + 2.11689329612762765*zb^34 + 2.11591646891093432*zb^35 + 2.11364240649938034*zb^36 + 2.11024362014129902*zb^37 + 2.10586918171958633*zb^38 + 2.10064830108093009*zb^39 + 2.09469328749070076*zb^40 + 2.08810201368059165*zb^41 + 2.0809599757807753*zb^42 + 2.07334202310026988*zb^43 + 2.06531381676870072*zb^44 + 2.05693306460617385*zb^45 + 2.04825057045459295*zb^46 + 2.03931112899585835*zb^47 + 2.03015429136003744*zb^48 + 2.02081502225791475*zb^49 + 2.01132426570518231*zb^50 + ALARM*zb^51 + 1.70138888888888889*zb^2*Log[Q2/muf2] + 3.64137517146776406*zb^3*Log[Q2/muf2] + 4.22396905006858711*zb^4*Log[Q2/muf2] + 4.20528221879286694*zb^5*Log[Q2/muf2] + 3.96050641289437586*zb^6*Log[Q2/muf2] + 3.65043933401949005*zb^7*Log[Q2/muf2] + 3.34156108722363767*zb^8*Log[Q2/muf2] + 3.05840009691662315*zb^9*Log[Q2/muf2] + 2.80736302087927928*zb^10*Log[Q2/muf2] + 2.58754043364307503*zb^11*Log[Q2/muf2] + 2.39549001777867051*zb^12*Log[Q2/muf2] + 2.22725848072372375*zb^13*Log[Q2/muf2] + 2.07916210431412203*zb^14*Log[Q2/muf2] + 1.94802782487087605*zb^15*Log[Q2/muf2] + 1.83121379383449974*zb^16*Log[Q2/muf2] + 1.726550608379872*zb^17*Log[Q2/muf2] + 1.63226298268081603*zb^18*Log[Q2/muf2] + 1.54689511037932511*zb^19*Log[Q2/muf2] + 1.46924714001483158*zb^20*Log[Q2/muf2] + 1.39832372992765542*zb^21*Log[Q2/muf2] + 1.33329332594542291*zb^22*Log[Q2/muf2] + 1.27345622098965413*zb^23*Log[Q2/muf2] + 1.21821954220890822*zb^24*Log[Q2/muf2] + 1.16707760850190326*zb^25*Log[Q2/muf2] + 1.11959642389138763*zb^26*Log[Q2/muf2] + 1.07540135480520827*zb^27*Log[Q2/muf2] + 1.03416726654324771*zb^28*Log[Q2/muf2] + 0.995610569556869089*zb^29*Log[Q2/muf2] + 0.959482758772135437*zb^30*Log[Q2/muf2] + 0.9255651285748724*zb^31*Log[Q2/muf2] + 0.893664420394445481*zb^32*Log[Q2/muf2] + 0.863609215495358739*zb^33*Log[Q2/muf2] + 0.835246927469177718*zb^34*Log[Q2/muf2] + 0.808441280612656681*zb^35*Log[Q2/muf2] + 0.783070184520972176*zb^36*Log[Q2/muf2] + 0.759023933747207439*zb^37*Log[Q2/muf2] + 0.736203675692164443*zb^38*Log[Q2/muf2] + 0.714520101028162485*zb^39*Log[Q2/muf2] + 0.693892319690887286*zb^40*Log[Q2/muf2] + 0.6742468923616983*zb^41*Log[Q2/muf2] + 0.655516992832761263*zb^42*Log[Q2/muf2] + 0.637641681017657539*zb^43*Log[Q2/muf2] + 0.620565269882170654*zb^44*Log[Q2/muf2] + 0.604236772407907906*zb^45*Log[Q2/muf2] + 0.588609417006714868*zb^46*Log[Q2/muf2] + 0.573640221685779037*zb^47*Log[Q2/muf2] + 0.559289618806922948*zb^48*Log[Q2/muf2] + 0.545521123555380102*zb^49*Log[Q2/muf2] + 0.532301040285683422*zb^50*Log[Q2/muf2] + 3.86111111111111111*zb^2*Log[zb] + 6.91923868312757202*zb^3*Log[zb] + 6.769917052469136*zb^4*Log[zb] + 5.47819428155006859*zb^5*Log[zb] + 3.9912988768861455*zb^6*Log[zb] + 2.62347444467940027*zb^7*Log[zb] + 1.46050462670049281*zb^8*Log[zb] + 0.502725548097164413*zb^9*Log[zb] - 0.276993990310691299*zb^10*Log[zb] - 0.910648084653715926*zb^11*Log[zb] - 1.42718707035119274*zb^12*Log[zb] - 1.8504847267941469*zb^13*Log[zb] - 2.19947048507463204*zb^14*Log[zb] - 2.48891754498569522*zb^15*Log[zb] - 2.73031027548508613*zb^16*Log[zb] - 2.93259908495792322*zb^17*Log[zb] - 3.10280193637941816*zb^18*Log[zb] - 3.24646505053950281*zb^19*Log[zb] - 3.36800961270851678*zb^20*Log[zb] - 3.47099114868903626*zb^21*Log[zb] - 3.55829370993417408*zb^22*Log[zb] - 3.6322759293022897*zb^23*Log[zb] - 3.69488163768061293*zb^24*Log[zb] - 3.74772432413653363*zb^25*Log[zb] - 3.79215218676108608*zb^26*Log[zb] - 3.82929867750814023*zb^27*Log[zb] - 3.86012211720909834*zb^28*Log[zb] - 3.88543700453205235*zb^29*Log[zb] - 3.90593895802724788*zb^30*Log[zb] - 3.9222247360289204*zb^31*Log[zb] - 3.93480841992690274*zb^32*Log[zb] - 3.944134583310584*zb^33*Log[zb] - 3.95058907539471857*zb^34*Log[zb] - 3.95450790272040248*zb^35*Log[zb] - 3.95618458478359527*zb^36*Log[zb] - 3.95587627730747268*zb^37*Log[zb] - 3.95380889442122781*zb^38*Log[zb] - 3.95018141304454055*zb^39*Log[zb] - 3.94516950567563691*zb^40*Log[zb] - 3.93892861888411336*zb^41*Log[zb] - 3.93159659215572007*zb^42*Log[zb] - 3.923295893865847*zb^43*Log[zb] - 3.91413553697808314*zb^44*Log[zb] - 3.90421272574868615*zb^45*Log[zb] - 3.89361427564008797*zb^46*Log[zb] - 3.88241784132700429*zb^47*Log[zb] - 3.87069298174825696*zb^48*Log[zb] - 3.85850208633018739*zb^49*Log[zb] - 3.84590118256101037*zb^50*Log[zb] - 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 1.65020576131687243*zb^3*Log[Q2/muf2]*Log[zb] - 2.05298353909465021*zb^4*Log[Q2/muf2]*Log[zb] - 2.19688477366255144*zb^5*Log[Q2/muf2]*Log[zb] - 2.21307818930041152*zb^6*Log[Q2/muf2]*Log[zb] - 2.16905309001907641*zb^7*Log[Q2/muf2]*Log[zb] - 2.0989003962255097*zb^8*Log[Q2/muf2]*Log[zb] - 2.01955098946953528*zb^9*Log[Q2/muf2]*Log[zb] - 1.93920168163940735*zb^10*Log[Q2/muf2]*Log[zb] - 1.86163759535204209*zb^11*Log[Q2/muf2]*Log[zb] - 1.78843678916145716*zb^12*Log[Q2/muf2]*Log[zb] - 1.72009104164276569*zb^13*Log[Q2/muf2]*Log[zb] - 1.65657381068753843*zb^14*Log[Q2/muf2]*Log[zb] - 1.59762646905325167*zb^15*Log[Q2/muf2]*Log[zb] - 1.54290098389723885*zb^16*Log[Q2/muf2]*Log[zb] - 1.49202949758133979*zb^17*Log[Q2/muf2]*Log[zb] - 1.44465679618892405*zb^18*Log[Q2/muf2]*Log[zb] - 1.4004540771219707*zb^19*Log[Q2/muf2]*Log[zb] - 1.35912344338744332*zb^20*Log[Q2/muf2]*Log[zb] - 1.32039794627445939*zb^21*Log[Q2/muf2]*Log[zb] - 1.2840396300642827*zb^22*Log[Q2/muf2]*Log[zb] - 1.24983681253678776*zb^23*Log[Q2/muf2]*Log[zb] - 1.2176012065441486*zb^24*Log[Q2/muf2]*Log[zb] - 1.18716516513234736*zb^25*Log[Q2/muf2]*Log[zb] - 1.15837916837102727*zb^26*Log[Q2/muf2]*Log[zb] - 1.13110958797941179*zb^27*Log[Q2/muf2]*Log[zb] - 1.10523672638162987*zb^28*Log[Q2/muf2]*Log[zb] - 1.08065310931264979*zb^29*Log[Q2/muf2]*Log[zb] - 1.05726200471556206*zb^30*Log[Q2/muf2]*Log[zb] - 1.03497613977164431*zb^31*Log[Q2/muf2]*Log[zb] - 1.01371658954615057*zb^32*Log[Q2/muf2]*Log[zb] - 0.993411813402332544*zb^33*Log[Q2/muf2]*Log[zb] - 0.973996818273625401*zb^34*Log[Q2/muf2]*Log[zb] - 0.955412430724638186*zb^35*Log[Q2/muf2]*Log[zb] - 0.937604662317190982*zb^36*Log[Q2/muf2]*Log[zb] - 0.920524155075231*zb^37*Log[Q2/muf2]*Log[zb] - 0.904125695811150957*zb^38*Log[Q2/muf2]*Log[zb] - 0.888367789758751046*zb^39*Log[Q2/muf2]*Log[zb] - 0.8732122853869163*zb^40*Log[Q2/muf2]*Log[zb] - 0.858624043476846402*zb^41*Log[Q2/muf2]*Log[zb] - 0.844570644566435525*zb^42*Log[Q2/muf2]*Log[zb] - 0.831022129726927057*zb^43*Log[Q2/muf2]*Log[zb] - 0.817950770364346973*zb^44*Log[Q2/muf2]*Log[zb] - 0.805330863352904533*zb^45*Log[Q2/muf2]*Log[zb] - 0.793138548327700255*zb^46*Log[Q2/muf2]*Log[zb] - 0.781351644404956061*zb^47*Log[Q2/muf2]*Log[zb] - 0.769949503972350093*zb^48*Log[Q2/muf2]*Log[zb] - 0.758912881510559187*zb^49*Log[Q2/muf2]*Log[zb] - 0.7482238156786759*zb^50*Log[Q2/muf2]*Log[zb] - 0.777777777777777778*zb^2*Log[zb]^2 - 1.59465020576131687*zb^3*Log[zb]^2 - 2.0213477366255144*zb^4*Log[zb]^2 - 2.17867489711934156*zb^5*Log[zb]^2 - 2.20056018518518519*zb^6*Log[zb]^2 - 2.15722144686798882*zb^7*Log[zb]^2 - 2.0852652840016077*zb^8*Log[zb]^2 - 2.00317059085947397*zb^9*Log[zb]^2 - 1.91993742794410206*zb^10*Log[zb]^2 - 1.83971546311063075*zb^11*Log[zb]^2 - 1.76421684160319591*zb^12*Log[zb]^2 - 1.69395591136284425*zb^13*Log[zb]^2 - 1.62887983992933561*zb^14*Log[zb]^2 - 1.56868606287719358*zb^15*Log[zb]^2 - 1.51297962238166001*zb^16*Log[zb]^2 - 1.46134903738953804*zb^17*Log[zb]^2 - 1.41340099177257727*zb^18*Log[zb]^2 - 1.36877444352949473*zb^19*Log[zb]^2 - 1.32714466939869227*zb^20*Log[zb]^2 - 1.28822258759713098*zb^21*Log[zb]^2 - 1.25175204948773976*zb^22*Log[zb]^2 - 1.21750643193093926*zb^23*Log[zb]^2 - 1.18528516755170011*zb^24*Log[zb]^2 - 1.15491049769842487*zb^25*Log[zb]^2 - 1.12622455657392069*zb^26*Log[zb]^2 - 1.09908680928561523*zb^27*Log[zb]^2 - 1.07337182713047243*zb^28*Log[zb]^2 - 1.0489673673852071*zb^29*Log[zb]^2 - 1.02577272036138506*zb^30*Log[zb]^2 - 1.00369728740320308*zb^31*Log[zb]^2 - 0.982659356741133665*zb^32*Log[zb]^2 - 0.962585048112897072*zb^33*Log[zb]^2 - 0.943407401078239493*zb^34*Log[zb]^2 - 0.925065585655260321*zb^35*Log[zb]^2 - 0.907504217173085283*zb^36*Log[zb]^2 - 0.890672760050652184*zb^37*Log[zb]^2 - 0.874525007603224659*zb^38*Log[zb]^2 - 0.859018626994297018*zb^39*Log[zb]^2 - 0.844114760142349945*zb^40*Log[zb]^2 - 0.829777672808622933*zb^41*Log[zb]^2 - 0.815974445277713873*zb^42*Log[zb]^2 - 0.8026746990355048*zb^43*Log[zb]^2 - 0.7898503546809712*zb^44*Log[zb]^2 - 0.777475417006952565*zb^45*Log[zb]^2 - 0.765525783772491387*zb^46*Log[zb]^2 - 0.753979075184559936*zb^47*Log[zb]^2 - 0.742814481525340455*zb^48*Log[zb]^2 - 0.732012626715457038*zb^49*Log[zb]^2 - 0.721555445904221078*zb^50*Log[zb]^2, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, ALARM*zb^51, -0.291666666666666667*zb^2 - 0.6188271604938271*zb^3 - 0.769868827160493827*zb^4 - 0.8238317901234568*zb^5 - 0.829904320987654321*zb^6 - 0.813394908757153655*zb^7 - 0.787087648584566102*zb^8 - 0.757331621051075731*zb^9 - 0.727200630614777755*zb^10 - 0.698114098257015785*zb^11 - 0.670663795935546436*zb^12 - 0.645034140616037135*zb^13 - 0.621215179007826912*zb^14 - 0.599109925894969376*zb^15 - 0.578587868961464567*zb^16 - 0.5595110615930025*zb^17 - 0.5417462985708466*zb^18 - 0.525170278920739012*zb^19 - 0.509671291270291244*zb^20 - 0.49514922985292226*zb^21 - 0.481514861274106012*zb^22 - 0.468688804701295408*zb^23 - 0.456600452454055688*zb^24 - 0.445186936924630259*zb^25 - 0.434392188139135225*zb^26 - 0.424166095492279421*zb^27 - 0.4144637723931112*zb^28 - 0.405244915992243671*zb^29 - 0.396473251768335774*zb^30 - 0.388116052414366618*zb^31 - 0.380143721079806464*zb^32 - 0.372529430025874704*zb^33 - 0.365248806852609525*zb^34 - 0.35827966152173935*zb^35 - 0.351601748368946618*zb^36 - 0.34519655815321165*zb^37 - 0.339047135929181609*zb^38 - 0.333137921159531642*zb^39 - 0.327454607020093609*zb^40 - 0.321984016303817401*zb^41 - 0.316713991712413322*zb^42 - 0.311633298647597646*zb^43 - 0.306731538886630115*zb^44 - 0.3019990737573392*zb^45 - 0.297426955622887595*zb^46 - 0.293006866651858523*zb^47 - 0.288731063989631285*zb^48 - 0.284592330566459695*zb^49 - 0.280583930879503466*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.183791886422150237*zb - 5.67761395715601589*zb^2 - 1.13377612094268031*zb^3 - 7.56899140736845652*zb^4 - 1.91184945193754788*zb^5 - 0.100495527913442932*zb^6 + 0.458375956152130401*zb^7 + 0.585214919229060389*zb^8 + 0.544544429901292358*zb^9 + 0.433161378570339726*zb^10 + 0.290950749564241182*zb^11 + 0.136061090966434127*zb^12 - 0.0225772238463398187*zb^13 - 0.180313507572450164*zb^14 - 0.334643519142849*zb^15 - 0.484211377579332659*zb^16 - 0.628308558316330976*zb^17 - 0.766606429315995392*zb^18 - 0.8990056536269*zb^19 - 1.02554747973463477*zb^20 - 1.14635950428812802*zb^21 - 1.26162151298564203*zb^22 - 1.37154347878836472*zb^23 - 1.47635116953884707*zb^24 - 1.57627665229178994*zb^25 - 1.67155202085045123*zb^26 - 1.76240528328939056*zb^27 - 1.84905771669079159*zb^28 - 1.93172222793922088*zb^29 - 2.01060240808088556*zb^30 - 2.08589206538323752*zb^31 - 2.15777508763239708*zb^32 - 2.22642552876986469*zb^33 - 2.29200784577707547*zb^34 - 2.35467723327300039*zb^35 - 2.41458001852596148*zb^36 - 2.47185409043745731*zb^37 - 2.52662934384150291*zb^38 - 2.57902812607296947*zb^39 - 2.62916567681330805*zb^40 - 2.67715055515720503*zb^41 - 2.72308504996765092*zb^42 - 2.76706557112019345*zb^43 - 2.80918302033874135*zb^44 - 2.84952314111050354*zb^45 - 2.88816684772063334*zb^46 - 2.92519053382960191*zb^47 - 2.96066636127368022*zb^48 - 2.99466252993472592*zb^49 - 3.02724352962460452*zb^50 + ALARM*zb^51 - 2.18152621464832031*zb*Log[Q2/muf2] + 6.31594718819290977*zb^2*Log[Q2/muf2] - 4.46454307611833213*zb^3*Log[Q2/muf2] + 4.56077875087202062*zb^4*Log[Q2/muf2] + 2.92938373953466105*zb^5*Log[Q2/muf2] + 1.91454741414509454*zb^6*Log[Q2/muf2] + 1.3288395861476616*zb^7*Log[Q2/muf2] + 0.9534408911045147*zb^8*Log[Q2/muf2] + 0.688415843542282*zb^9*Log[Q2/muf2] + 0.487897511029543673*zb^10*Log[Q2/muf2] + 0.329105807748750821*zb^11*Log[Q2/muf2] + 0.199653414160542057*zb^12*Log[Q2/muf2] + 0.09218281345855604*zb^13*Log[Q2/muf2] + 0.00196076010406331968*zb^14*Log[Q2/muf2] - 0.0742724659155956634*zb^15*Log[Q2/muf2] - 0.138889669280515251*zb^16*Log[Q2/muf2] - 0.1936947608714436*zb^17*Log[Q2/muf2] - 0.240105668039712608*zb^18*Log[Q2/muf2] - 0.279265597620866237*zb^19*Log[Q2/muf2] - 0.312114330011943433*zb^20*Log[Q2/muf2] - 0.339436104004506305*zb^21*Log[Q2/muf2] - 0.361893140195940251*zb^22*Log[Q2/muf2] - 0.380049961486015982*zb^23*Log[Q2/muf2] - 0.394391574833013539*zb^24*Log[Q2/muf2] - 0.405337407322537079*zb^25*Log[Q2/muf2] - 0.413252210422640658*zb^26*Log[Q2/muf2] - 0.418454738296287963*zb^27*Log[Q2/muf2] - 0.421224752495470287*zb^28*Log[Q2/muf2] - 0.421808742623602886*zb^29*Log[Q2/muf2] - 0.420424644870755815*zb^30*Log[Q2/muf2] - 0.417265767028809035*zb^31*Log[Q2/muf2] - 0.412504077390552418*zb^32*Log[Q2/muf2] - 0.406292978319456734*zb^33*Log[Q2/muf2] - 0.398769658535628002*zb^34*Log[Q2/muf2] - 0.390057098268428121*zb^35*Log[Q2/muf2] - 0.380265786380447677*zb^36*Log[Q2/muf2] - 0.369495197024343238*zb^37*Log[Q2/muf2] - 0.357835064425782647*zb^38*Log[Q2/muf2] - 0.345366487340428788*zb^39*Log[Q2/muf2] - 0.332162889143947273*zb^40*Log[Q2/muf2] - 0.318290855041918646*zb^41*Log[Q2/muf2] - 0.303810864280450856*zb^42*Log[Q2/muf2] - 0.288777932310397903*zb^43*Log[Q2/muf2] - 0.27324217546601315*zb^44*Log[Q2/muf2] - 0.2572493087534731*zb^45*Log[Q2/muf2] - 0.240841085721529621*zb^46*Log[Q2/muf2] - 0.224055688039613422*zb^47*Log[Q2/muf2] - 0.206928071286087411*zb^48*Log[Q2/muf2] - 0.189490272509840518*zb^49*Log[Q2/muf2] - 0.171771684339145864*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.31985294267245906*zb*Log[zb] + 12.7893107875895501*zb^2*Log[zb] - 8.577357797026666*zb^3*Log[zb] + 10.0791789068321845*zb^4*Log[zb] + 5.83986317357968814*zb^5*Log[zb] + 3.429325775244954*zb^6*Log[zb] + 2.15861436021872591*zb^7*Log[zb] + 1.4449857538165003*zb^8*Log[zb] + 1.02422213926602902*zb^9*Log[zb] + 0.772849277535617206*zb^10*Log[zb] + 0.628081268642198738*zb^11*Log[zb] + 0.555098316493888831*zb^12*Log[zb] + 0.5330179337587244*zb^13*Log[zb] + 0.548448930545786706*zb^14*Log[zb] + 0.592314734527867743*zb^15*Log[zb] + 0.658181164929329868*zb^16*Log[zb] + 0.741321102097037515*zb^17*Log[zb] + 0.838161700279474035*zb^18*Log[zb] + 0.945941138071966342*zb^19*Log[zb] + 1.0624859440249361*zb^20*Log[zb] + 1.18606090315193718*zb^21*Log[zb] + 1.31526447693298559*zb^22*Log[zb] + 1.44895383246103952*zb^23*Log[zb] + 1.58618977577184836*zb^24*Log[zb] + 1.72619545866838332*zb^25*Log[zb] + 1.8683248621944017*zb^26*Log[zb] + 2.01203837569754163*zb^27*Log[zb] + 2.15688362639565014*zb^28*Log[zb] + 2.30248026029385284*zb^29*Log[zb] + 2.44850774090020345*zb^30*Log[zb] + 2.59469548268584302*zb^31*Log[zb] + 2.74081481145911765*zb^32*Log[zb] + 2.88667236870188245*zb^33*Log[zb] + 3.03210466742267626*zb^34*Log[zb] + 3.17697357367394667*zb^35*Log[zb] + 3.32116253754671058*zb^36*Log[zb] + 3.46457343495290707*zb^37*Log[zb] + 3.60712391012801987*zb^38*Log[zb] + 3.74874513085293178*zb^39*Log[zb] + 3.88937988556008175*zb^40*Log[zb] + 4.02898096495302786*zb^41*Log[zb] + 4.16750978140832038*zb^42*Log[zb] + 4.30493518789458095*zb^43*Log[zb] + 4.44123246492278553*zb^44*Log[zb] + 4.57638244950195129*zb^45*Log[zb] + 4.71037078449628554*zb^46*Log[zb] + 4.84318727037898593*zb^47*Log[zb] + 4.97482530432124318*zb^48*Log[zb] + 5.10528139397275995*zb^49*Log[zb] + 5.23455473528440658*zb^50*Log[zb] + 6.69038094709913614*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 10.8146093421608645*zb^3*Log[Q2/muf2]*Log[zb] - 0.6275202874687651*zb^4*Log[Q2/muf2]*Log[zb] - 1.17678356659838236*zb^5*Log[Q2/muf2]*Log[zb] - 1.00864201033705313*zb^6*Log[Q2/muf2]*Log[zb] - 0.804069726177412551*zb^7*Log[Q2/muf2]*Log[zb] - 0.6176604995502997*zb^8*Log[Q2/muf2]*Log[zb] - 0.444770896771967368*zb^9*Log[Q2/muf2]*Log[zb] - 0.279000823160936395*zb^10*Log[Q2/muf2]*Log[zb] - 0.116933996085448616*zb^11*Log[Q2/muf2]*Log[zb] + 0.0428241393127604413*zb^12*Log[Q2/muf2]*Log[zb] + 0.200647580675131489*zb^13*Log[Q2/muf2]*Log[zb] + 0.356465193751495121*zb^14*Log[Q2/muf2]*Log[zb] + 0.510048756640020271*zb^15*Log[Q2/muf2]*Log[zb] + 0.661146212028840595*zb^16*Log[Q2/muf2]*Log[zb] + 0.809537440306305132*zb^17*Log[Q2/muf2]*Log[zb] + 0.955052898073592587*zb^18*Log[Q2/muf2]*Log[zb] + 1.09757534241624802*zb^19*Log[Q2/muf2]*Log[zb] + 1.23703454162582276*zb^20*Log[Q2/muf2]*Log[zb] + 1.37339969424928275*zb^21*Log[Q2/muf2]*Log[zb] + 1.50667170840815171*zb^22*Log[Q2/muf2]*Log[zb] + 1.63687623396366808*zb^23*Log[Q2/muf2]*Log[zb] + 1.76405773676551199*zb^24*Log[Q2/muf2]*Log[zb] + 1.88827462785487377*zb^25*Log[Q2/muf2]*Log[zb] + 2.00959534542998443*zb^26*Log[Q2/muf2]*Log[zb] + 2.12809525013796419*zb^27*Log[Q2/muf2]*Log[zb] + 2.24385419288326171*zb^28*Log[Q2/muf2]*Log[zb] + 2.35695462797950203*zb^29*Log[Q2/muf2]*Log[zb] + 2.46748016298043704*zb^30*Log[Q2/muf2]*Log[zb] + 2.57551445520385978*zb^31*Log[Q2/muf2]*Log[zb] + 2.681140381830979*zb^32*Log[Q2/muf2]*Log[zb] + 2.7844394248772417*zb^33*Log[Q2/muf2]*Log[zb] + 2.88549122426560984*zb^34*Log[Q2/muf2]*Log[zb] + 2.98437326192981798*zb^35*Log[Q2/muf2]*Log[zb] + 3.08116064765956029*zb^36*Log[Q2/muf2]*Log[zb] + 3.17592598360176238*zb^37*Log[Q2/muf2]*Log[zb] + 3.26873928925005536*zb^38*Log[Q2/muf2]*Log[zb] + 3.35966797264273439*zb^39*Log[Q2/muf2]*Log[zb] + 3.44877683655820586*zb^40*Log[Q2/muf2]*Log[zb] + 3.53612811091673272*zb^41*Log[Q2/muf2]*Log[zb] + 3.62178150450469987*zb^42*Log[Q2/muf2]*Log[zb] + 3.70579427064108151*zb^43*Log[Q2/muf2]*Log[zb] + 3.78822128259100498*zb^44*Log[Q2/muf2]*Log[zb] + 3.86911511546580192*zb^45*Log[Q2/muf2]*Log[zb] + 3.94852613208584744*zb^46*Log[Q2/muf2]*Log[zb] + 4.02650257086357794*zb^47*Log[Q2/muf2]*Log[zb] + 4.10309063422218745*zb^48*Log[Q2/muf2]*Log[zb] + 4.17833457642646257*zb^49*Log[Q2/muf2]*Log[zb] + 4.25227678998636256*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.07104724021655169*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 11.3781460056486505*zb^3*Log[zb]^2 - 1.20303326389867464*zb^4*Log[zb]^2 - 1.64599098277760166*zb^5*Log[zb]^2 - 1.3057143909569402*zb^6*Log[zb]^2 - 0.937294798066183303*zb^7*Log[zb]^2 - 0.600034675865640044*zb^8*Log[zb]^2 - 0.287729471513118257*zb^9*Log[zb]^2 + 0.00769242520178899194*zb^10*Log[zb]^2 + 0.29092884241892475*zb^11*Log[zb]^2 + 0.564359538175924231*zb^12*Log[zb]^2 + 0.829149063668338934*zb^13*Log[zb]^2 + 1.08588494695592644*zb^14*Log[zb]^2 + 1.33490214423595661*zb^15*Log[zb]^2 + 1.57643820624812826*zb^16*Log[zb]^2 + 1.81070321883380732*zb^17*Log[zb]^2 + 2.03790834405379633*zb^18*Log[zb]^2 + 2.25827495448785483*zb^19*Log[zb]^2 + 2.472035182263127*zb^20*Log[zb]^2 + 2.67942910413492738*zb^21*Log[zb]^2 + 2.880701002410644*zb^22*Log[zb]^2 + 3.07609577278539614*zb^23*Log[zb]^2 + 3.26585588783005103*zb^24*Log[zb]^2 + 3.45021901481779222*zb^25*Log[zb]^2 + 3.62941625090245112*zb^26*Log[zb]^2 + 3.80367088783808936*zb^27*Log[zb]^2 + 3.97319760745946555*zb^28*Log[zb]^2 + 4.13820201559025032*zb^29*Log[zb]^2 + 4.298880434928019*zb^30*Log[zb]^2 + 4.4554198915948*zb^31*Log[zb]^2 + 4.60799824317738081*zb^32*Log[zb]^2 + 4.75678440738607894*zb^33*Log[zb]^2 + 4.90193865978634973*zb^34*Log[zb]^2 + 5.043612976553694*zb^35*Log[zb]^2 + 5.18195140412501122*zb^36*Log[zb]^2 + 5.31709044224314185*zb^37*Log[zb]^2 + 5.44915943046840936*zb^38*Log[zb]^2 + 5.57828093097831995*zb^39*Log[zb]^2 + 5.70457110257343034*zb^40*Log[zb]^2 + 5.82814006239795336*zb^41*Log[zb]^2 + 5.94909223308254008*zb^42*Log[zb]^2 + 6.06752667391377341*zb^43*Log[zb]^2 + 6.18353739530037491*zb^44*Log[zb]^2 + 6.29721365629438673*zb^45*Log[zb]^2 + 6.40864024527872257*zb^46*Log[zb]^2 + 6.51789774418293672*zb^47*Log[zb]^2 + 6.62506277676181395*zb^48*Log[zb]^2 + 6.73020824158562476*zb^49*Log[zb]^2 + 6.833403530461339*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, ALARM*zb^51, -7.65610220842159155*zb^2 - 14.0172733654068717*zb^3 - 12.6605565127431053*zb^4 - 9.81834480142145766*zb^5 - 7.12810715808308012*zb^6 - 4.95386344895339011*zb^7 - 3.29240430432415228*zb^8 - 2.04724267163756484*zb^9 - 1.11647369446020782*zb^10 - 0.416551044091651223*zb^11 + 0.115188420165087311*zb^12 + 0.524031610147142865*zb^13 + 0.842256960699926749*zb^14 + 1.0928378325097512*zb^15 + 1.29221985155340699*zb^16 + 1.45229524230273454*zb^17 + 1.58177229508393015*zb^18 + 1.68711627868658645*zb^19 + 1.77319546684314967*zb^20 + 1.84372687061214386*zb^21 + 1.90158639997132035*zb^22 + 1.94902703224099577*zb^23 + 1.98783415159048607*zb^24 + 2.01943758476475643*zb^25 + 2.04499346533824361*zb^26 + 2.06544482571736483*zb^27 + 2.08156700496964095*zb^28 + 2.09400208244488072*zb^29 + 2.1032852820907166*zb^30 + 2.10986543197616633*zb^31 + 2.11412097213851026*zb^32 + 2.1163725928121466*zb^33 + 2.11689329612762765*zb^34 + 2.11591646891093432*zb^35 + 2.11364240649938034*zb^36 + 2.11024362014129902*zb^37 + 2.10586918171958633*zb^38 + 2.10064830108093009*zb^39 + 2.09469328749070076*zb^40 + 2.08810201368059165*zb^41 + 2.0809599757807753*zb^42 + 2.07334202310026988*zb^43 + 2.06531381676870072*zb^44 + 2.05693306460617385*zb^45 + 2.04825057045459295*zb^46 + 2.03931112899585835*zb^47 + 2.03015429136003744*zb^48 + 2.02081502225791475*zb^49 + 2.01132426570518231*zb^50 + ALARM*zb^51 + 1.70138888888888889*zb^2*Log[Q2/muf2] + 3.64137517146776406*zb^3*Log[Q2/muf2] + 4.22396905006858711*zb^4*Log[Q2/muf2] + 4.20528221879286694*zb^5*Log[Q2/muf2] + 3.96050641289437586*zb^6*Log[Q2/muf2] + 3.65043933401949005*zb^7*Log[Q2/muf2] + 3.34156108722363767*zb^8*Log[Q2/muf2] + 3.05840009691662315*zb^9*Log[Q2/muf2] + 2.80736302087927928*zb^10*Log[Q2/muf2] + 2.58754043364307503*zb^11*Log[Q2/muf2] + 2.39549001777867051*zb^12*Log[Q2/muf2] + 2.22725848072372375*zb^13*Log[Q2/muf2] + 2.07916210431412203*zb^14*Log[Q2/muf2] + 1.94802782487087605*zb^15*Log[Q2/muf2] + 1.83121379383449974*zb^16*Log[Q2/muf2] + 1.726550608379872*zb^17*Log[Q2/muf2] + 1.63226298268081603*zb^18*Log[Q2/muf2] + 1.54689511037932511*zb^19*Log[Q2/muf2] + 1.46924714001483158*zb^20*Log[Q2/muf2] + 1.39832372992765542*zb^21*Log[Q2/muf2] + 1.33329332594542291*zb^22*Log[Q2/muf2] + 1.27345622098965413*zb^23*Log[Q2/muf2] + 1.21821954220890822*zb^24*Log[Q2/muf2] + 1.16707760850190326*zb^25*Log[Q2/muf2] + 1.11959642389138763*zb^26*Log[Q2/muf2] + 1.07540135480520827*zb^27*Log[Q2/muf2] + 1.03416726654324771*zb^28*Log[Q2/muf2] + 0.995610569556869089*zb^29*Log[Q2/muf2] + 0.959482758772135437*zb^30*Log[Q2/muf2] + 0.9255651285748724*zb^31*Log[Q2/muf2] + 0.893664420394445481*zb^32*Log[Q2/muf2] + 0.863609215495358739*zb^33*Log[Q2/muf2] + 0.835246927469177718*zb^34*Log[Q2/muf2] + 0.808441280612656681*zb^35*Log[Q2/muf2] + 0.783070184520972176*zb^36*Log[Q2/muf2] + 0.759023933747207439*zb^37*Log[Q2/muf2] + 0.736203675692164443*zb^38*Log[Q2/muf2] + 0.714520101028162485*zb^39*Log[Q2/muf2] + 0.693892319690887286*zb^40*Log[Q2/muf2] + 0.6742468923616983*zb^41*Log[Q2/muf2] + 0.655516992832761263*zb^42*Log[Q2/muf2] + 0.637641681017657539*zb^43*Log[Q2/muf2] + 0.620565269882170654*zb^44*Log[Q2/muf2] + 0.604236772407907906*zb^45*Log[Q2/muf2] + 0.588609417006714868*zb^46*Log[Q2/muf2] + 0.573640221685779037*zb^47*Log[Q2/muf2] + 0.559289618806922948*zb^48*Log[Q2/muf2] + 0.545521123555380102*zb^49*Log[Q2/muf2] + 0.532301040285683422*zb^50*Log[Q2/muf2] + 3.86111111111111111*zb^2*Log[zb] + 6.91923868312757202*zb^3*Log[zb] + 6.769917052469136*zb^4*Log[zb] + 5.47819428155006859*zb^5*Log[zb] + 3.9912988768861455*zb^6*Log[zb] + 2.62347444467940027*zb^7*Log[zb] + 1.46050462670049281*zb^8*Log[zb] + 0.502725548097164413*zb^9*Log[zb] - 0.276993990310691299*zb^10*Log[zb] - 0.910648084653715926*zb^11*Log[zb] - 1.42718707035119274*zb^12*Log[zb] - 1.8504847267941469*zb^13*Log[zb] - 2.19947048507463204*zb^14*Log[zb] - 2.48891754498569522*zb^15*Log[zb] - 2.73031027548508613*zb^16*Log[zb] - 2.93259908495792322*zb^17*Log[zb] - 3.10280193637941816*zb^18*Log[zb] - 3.24646505053950281*zb^19*Log[zb] - 3.36800961270851678*zb^20*Log[zb] - 3.47099114868903626*zb^21*Log[zb] - 3.55829370993417408*zb^22*Log[zb] - 3.6322759293022897*zb^23*Log[zb] - 3.69488163768061293*zb^24*Log[zb] - 3.74772432413653363*zb^25*Log[zb] - 3.79215218676108608*zb^26*Log[zb] - 3.82929867750814023*zb^27*Log[zb] - 3.86012211720909834*zb^28*Log[zb] - 3.88543700453205235*zb^29*Log[zb] - 3.90593895802724788*zb^30*Log[zb] - 3.9222247360289204*zb^31*Log[zb] - 3.93480841992690274*zb^32*Log[zb] - 3.944134583310584*zb^33*Log[zb] - 3.95058907539471857*zb^34*Log[zb] - 3.95450790272040248*zb^35*Log[zb] - 3.95618458478359527*zb^36*Log[zb] - 3.95587627730747268*zb^37*Log[zb] - 3.95380889442122781*zb^38*Log[zb] - 3.95018141304454055*zb^39*Log[zb] - 3.94516950567563691*zb^40*Log[zb] - 3.93892861888411336*zb^41*Log[zb] - 3.93159659215572007*zb^42*Log[zb] - 3.923295893865847*zb^43*Log[zb] - 3.91413553697808314*zb^44*Log[zb] - 3.90421272574868615*zb^45*Log[zb] - 3.89361427564008797*zb^46*Log[zb] - 3.88241784132700429*zb^47*Log[zb] - 3.87069298174825696*zb^48*Log[zb] - 3.85850208633018739*zb^49*Log[zb] - 3.84590118256101037*zb^50*Log[zb] - 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] - 1.65020576131687243*zb^3*Log[Q2/muf2]*Log[zb] - 2.05298353909465021*zb^4*Log[Q2/muf2]*Log[zb] - 2.19688477366255144*zb^5*Log[Q2/muf2]*Log[zb] - 2.21307818930041152*zb^6*Log[Q2/muf2]*Log[zb] - 2.16905309001907641*zb^7*Log[Q2/muf2]*Log[zb] - 2.0989003962255097*zb^8*Log[Q2/muf2]*Log[zb] - 2.01955098946953528*zb^9*Log[Q2/muf2]*Log[zb] - 1.93920168163940735*zb^10*Log[Q2/muf2]*Log[zb] - 1.86163759535204209*zb^11*Log[Q2/muf2]*Log[zb] - 1.78843678916145716*zb^12*Log[Q2/muf2]*Log[zb] - 1.72009104164276569*zb^13*Log[Q2/muf2]*Log[zb] - 1.65657381068753843*zb^14*Log[Q2/muf2]*Log[zb] - 1.59762646905325167*zb^15*Log[Q2/muf2]*Log[zb] - 1.54290098389723885*zb^16*Log[Q2/muf2]*Log[zb] - 1.49202949758133979*zb^17*Log[Q2/muf2]*Log[zb] - 1.44465679618892405*zb^18*Log[Q2/muf2]*Log[zb] - 1.4004540771219707*zb^19*Log[Q2/muf2]*Log[zb] - 1.35912344338744332*zb^20*Log[Q2/muf2]*Log[zb] - 1.32039794627445939*zb^21*Log[Q2/muf2]*Log[zb] - 1.2840396300642827*zb^22*Log[Q2/muf2]*Log[zb] - 1.24983681253678776*zb^23*Log[Q2/muf2]*Log[zb] - 1.2176012065441486*zb^24*Log[Q2/muf2]*Log[zb] - 1.18716516513234736*zb^25*Log[Q2/muf2]*Log[zb] - 1.15837916837102727*zb^26*Log[Q2/muf2]*Log[zb] - 1.13110958797941179*zb^27*Log[Q2/muf2]*Log[zb] - 1.10523672638162987*zb^28*Log[Q2/muf2]*Log[zb] - 1.08065310931264979*zb^29*Log[Q2/muf2]*Log[zb] - 1.05726200471556206*zb^30*Log[Q2/muf2]*Log[zb] - 1.03497613977164431*zb^31*Log[Q2/muf2]*Log[zb] - 1.01371658954615057*zb^32*Log[Q2/muf2]*Log[zb] - 0.993411813402332544*zb^33*Log[Q2/muf2]*Log[zb] - 0.973996818273625401*zb^34*Log[Q2/muf2]*Log[zb] - 0.955412430724638186*zb^35*Log[Q2/muf2]*Log[zb] - 0.937604662317190982*zb^36*Log[Q2/muf2]*Log[zb] - 0.920524155075231*zb^37*Log[Q2/muf2]*Log[zb] - 0.904125695811150957*zb^38*Log[Q2/muf2]*Log[zb] - 0.888367789758751046*zb^39*Log[Q2/muf2]*Log[zb] - 0.8732122853869163*zb^40*Log[Q2/muf2]*Log[zb] - 0.858624043476846402*zb^41*Log[Q2/muf2]*Log[zb] - 0.844570644566435525*zb^42*Log[Q2/muf2]*Log[zb] - 0.831022129726927057*zb^43*Log[Q2/muf2]*Log[zb] - 0.817950770364346973*zb^44*Log[Q2/muf2]*Log[zb] - 0.805330863352904533*zb^45*Log[Q2/muf2]*Log[zb] - 0.793138548327700255*zb^46*Log[Q2/muf2]*Log[zb] - 0.781351644404956061*zb^47*Log[Q2/muf2]*Log[zb] - 0.769949503972350093*zb^48*Log[Q2/muf2]*Log[zb] - 0.758912881510559187*zb^49*Log[Q2/muf2]*Log[zb] - 0.7482238156786759*zb^50*Log[Q2/muf2]*Log[zb] - 0.777777777777777778*zb^2*Log[zb]^2 - 1.59465020576131687*zb^3*Log[zb]^2 - 2.0213477366255144*zb^4*Log[zb]^2 - 2.17867489711934156*zb^5*Log[zb]^2 - 2.20056018518518519*zb^6*Log[zb]^2 - 2.15722144686798882*zb^7*Log[zb]^2 - 2.0852652840016077*zb^8*Log[zb]^2 - 2.00317059085947397*zb^9*Log[zb]^2 - 1.91993742794410206*zb^10*Log[zb]^2 - 1.83971546311063075*zb^11*Log[zb]^2 - 1.76421684160319591*zb^12*Log[zb]^2 - 1.69395591136284425*zb^13*Log[zb]^2 - 1.62887983992933561*zb^14*Log[zb]^2 - 1.56868606287719358*zb^15*Log[zb]^2 - 1.51297962238166001*zb^16*Log[zb]^2 - 1.46134903738953804*zb^17*Log[zb]^2 - 1.41340099177257727*zb^18*Log[zb]^2 - 1.36877444352949473*zb^19*Log[zb]^2 - 1.32714466939869227*zb^20*Log[zb]^2 - 1.28822258759713098*zb^21*Log[zb]^2 - 1.25175204948773976*zb^22*Log[zb]^2 - 1.21750643193093926*zb^23*Log[zb]^2 - 1.18528516755170011*zb^24*Log[zb]^2 - 1.15491049769842487*zb^25*Log[zb]^2 - 1.12622455657392069*zb^26*Log[zb]^2 - 1.09908680928561523*zb^27*Log[zb]^2 - 1.07337182713047243*zb^28*Log[zb]^2 - 1.0489673673852071*zb^29*Log[zb]^2 - 1.02577272036138506*zb^30*Log[zb]^2 - 1.00369728740320308*zb^31*Log[zb]^2 - 0.982659356741133665*zb^32*Log[zb]^2 - 0.962585048112897072*zb^33*Log[zb]^2 - 0.943407401078239493*zb^34*Log[zb]^2 - 0.925065585655260321*zb^35*Log[zb]^2 - 0.907504217173085283*zb^36*Log[zb]^2 - 0.890672760050652184*zb^37*Log[zb]^2 - 0.874525007603224659*zb^38*Log[zb]^2 - 0.859018626994297018*zb^39*Log[zb]^2 - 0.844114760142349945*zb^40*Log[zb]^2 - 0.829777672808622933*zb^41*Log[zb]^2 - 0.815974445277713873*zb^42*Log[zb]^2 - 0.8026746990355048*zb^43*Log[zb]^2 - 0.7898503546809712*zb^44*Log[zb]^2 - 0.777475417006952565*zb^45*Log[zb]^2 - 0.765525783772491387*zb^46*Log[zb]^2 - 0.753979075184559936*zb^47*Log[zb]^2 - 0.742814481525340455*zb^48*Log[zb]^2 - 0.732012626715457038*zb^49*Log[zb]^2 - 0.721555445904221078*zb^50*Log[zb]^2, ALARM*zb^51}}, {{0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb - 0.5*zb^2 - 0.0483113556160754788*zb^3 - 0.374700244504964368*zb^4 - 0.2686007464822903*zb^5 - 0.176791371916406437*zb^6 - 0.10598837382721667*zb^7 - 0.0491408577828742279*zb^8 - 0.0016164353931511805*zb^9 + 0.0392938753325835265*zb^10 + 0.0752403987074372581*zb^11 + 0.107293388314135232*zb^12 + 0.136189227710578225*zb^13 + 0.162460563800110368*zb^14 + 0.186508566035515239*zb^15 + 0.208645239577842575*zb^16 + 0.229119499409175311*zb^17 + 0.248134004192460948*zb^18 + 0.26585648381876215*zb^19 + 0.282427641929192008*zb^20 + 0.297966843199373885*zb^21 + 0.31257631679000447*zb^22 + 0.326344334509544796*zb^23 + 0.339347660880578646*zb^24 + 0.351653473613240883*zb^25 + 0.363320890714973394*zb^26 + 0.374402200024347772*zb^27 + 0.384943859994052403*zb^28 + 0.394987322136586476*zb^29 + 0.404569712697963381*zb^30 + 0.4137244019810736*zb^31 + 0.4224814831168323*zb^32 + 0.430868177205970558*zb^33 + 0.438909178113755419*zb^34 + 0.446626947445712671*zb^35 + 0.454041968124058868*zb^36 + 0.461172963353228572*zb^37 + 0.4680370864883192*zb^38 + 0.474650086315561098*zb^39 + 0.481026451455446988*zb^40 + 0.487179536959818977*zb^41 + 0.493121675658748716*zb^42 + 0.498864276394790148*zb^43 + 0.504417910940781347*zb^44 + 0.509792391117153423*zb^45 + 0.514996837393511593*zb^46 + 0.520039740067580858*zb^47 + 0.524929013954973735*zb^48 + 0.529672047389711835*zb^49 + 0.534275746223291309*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[Q2/muf2] + 0.25*zb^2*Log[Q2/muf2] - 0.166666666666666667*zb^3*Log[Q2/muf2] + 0.0416666666666666667*zb^4*Log[Q2/muf2] + 0.0968518518518518519*zb^5*Log[Q2/muf2] + 0.127037037037037037*zb^6*Log[Q2/muf2] + 0.149168556311413454*zb^7*Log[Q2/muf2] + 0.167214663643235072*zb^8*Log[Q2/muf2] + 0.182565402704291593*zb^9*Log[Q2/muf2] + 0.195896531452087008*zb^10*Log[Q2/muf2] + 0.207621015348288076*zb^11*Log[Q2/muf2] + 0.218027314997011967*zb^12*Log[Q2/muf2] + 0.227331986626858422*zb^13*Log[Q2/muf2] + 0.235704202187718671*zb^14*Log[Q2/muf2] + 0.243279322088845898*zb^15*Log[Q2/muf2] + 0.250167417459084126*zb^16*Log[Q2/muf2] + 0.256459085616741326*zb^17*Log[Q2/muf2] + 0.262229632827479809*zb^18*Log[Q2/muf2] + 0.267542185853476205*zb^19*Log[Q2/muf2] + 0.272450059867772105*zb^20*Log[Q2/muf2] + 0.276998590361593458*zb^21*Log[Q2/muf2] + 0.281226568617505854*zb^22*Log[Q2/muf2] + 0.285167378471374349*zb^23*Log[Q2/muf2] + 0.288849904762610259*zb^24*Log[Q2/muf2] + 0.292299265248070605*zb^25*Log[Q2/muf2] + 0.295537404662442715*zb^26*Log[Q2/muf2] + 0.298583580193377698*zb^27*Log[Q2/muf2] + 0.301454760752222342*zb^28*Log[Q2/muf2] + 0.304165957313125008*zb^29*Log[Q2/muf2] + 0.306730497761603397*zb^30*Log[Q2/muf2] + 0.309160256791184006*zb^31*Log[Q2/muf2] + 0.311465849168970225*zb^32*Log[Q2/muf2] + 0.313656792983057381*zb^33*Log[Q2/muf2] + 0.315741648159823665*zb^34*Log[Q2/muf2] + 0.317728134504404627*zb^35*Log[Q2/muf2] + 0.319623232704400284*zb^36*Log[Q2/muf2] + 0.321433271093811394*zb^37*Log[Q2/muf2] + 0.323164000462818996*zb^38*Log[Q2/muf2] + 0.324820658790128309*zb^39*Log[Q2/muf2] + 0.326408027445949413*zb^40*Log[Q2/muf2] + 0.327930480148218142*zb^41*Log[Q2/muf2] + 0.329392025739201242*zb^42*Log[Q2/muf2] + 0.330796345673958609*zb^43*Log[Q2/muf2] + 0.332146826968275162*zb^44*Log[Q2/muf2] + 0.333446591235367925*zb^45*Log[Q2/muf2] + 0.334698520342986561*zb^46*Log[Q2/muf2] + 0.335905279141549225*zb^47*Log[Q2/muf2] + 0.337069335646579473*zb^48*Log[Q2/muf2] + 0.338192979002447025*zb^49*Log[Q2/muf2] + 0.339278335507268719*zb^50*Log[Q2/muf2] + 0.0833333333333333333*zb*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^3*Log[Q2/muf2]^2 + 0.0833333333333333333*zb^4*Log[Q2/muf2]^2 + 0.0861111111111111111*zb^5*Log[Q2/muf2]^2 + 0.0888888888888888889*zb^6*Log[Q2/muf2]^2 + 0.0912698412698412698*zb^7*Log[Q2/muf2]^2 + 0.09325396825396826*zb^8*Log[Q2/muf2]^2 + 0.0949074074074074074*zb^9*Log[Q2/muf2]^2 + 0.0962962962962962963*zb^10*Log[Q2/muf2]^2 + 0.0974747474747474747*zb^11*Log[Q2/muf2]^2 + 0.0984848484848484848*zb^12*Log[Q2/muf2]^2 + 0.09935897435897435*zb^13*Log[Q2/muf2]^2 + 0.100122100122100122*zb^14*Log[Q2/muf2]^2 + 0.100793650793650794*zb^15*Log[Q2/muf2]^2 + 0.101388888888888889*zb^16*Log[Q2/muf2]^2 + 0.101919934640522876*zb^17*Log[Q2/muf2]^2 + 0.102396514161220044*zb^18*Log[Q2/muf2]^2 + 0.102826510721247563*zb^19*Log[Q2/muf2]^2 + 0.103216374269005848*zb^20*Log[Q2/muf2]^2 + 0.103571428571428571*zb^21*Log[Q2/muf2]^2 + 0.103896103896103896*zb^22*Log[Q2/muf2]^2 + 0.104194115063680281*zb^23*Log[Q2/muf2]^2 + 0.104468599033816425*zb^24*Log[Q2/muf2]^2 + 0.104722222222222222*zb^25*Log[Q2/muf2]^2 + 0.104957264957264957*zb^26*Log[Q2/muf2]^2 + 0.105175688509021842*zb^27*Log[Q2/muf2]^2 + 0.105379188712522046*zb^28*Log[Q2/muf2]^2 + 0.105569239189928845*zb^29*Log[Q2/muf2]^2 + 0.105747126436781609*zb^30*Log[Q2/muf2]^2 + 0.105913978494623656*zb^31*Log[Q2/muf2]^2 + 0.10607078853046595*zb^32*Log[Q2/muf2]^2 + 0.106218434343434343*zb^33*Log[Q2/muf2]^2 + 0.106357694592988711*zb^34*Log[Q2/muf2]^2 + 0.106489262371615313*zb^35*Log[Q2/muf2]^2 + 0.106613756613756614*zb^36*Log[Q2/muf2]^2 + 0.106731731731731732*zb^37*Log[Q2/muf2]^2 + 0.106843685791054212*zb^38*Log[Q2/muf2]^2 + 0.106950067476383266*zb^39*Log[Q2/muf2]^2 + 0.107051282051282051*zb^40*Log[Q2/muf2]^2 + 0.10714769647696477*zb^41*Log[Q2/muf2]^2 + 0.107239643825009679*zb^42*Log[Q2/muf2]^2 + 0.107327427094868955*zb^43*Log[Q2/muf2]^2 + 0.107411322527601597*zb^44*Log[Q2/muf2]^2 + 0.107491582491582492*zb^45*Log[Q2/muf2]^2 + 0.107568438003220612*zb^46*Log[Q2/muf2]^2 + 0.107642100935347929*zb^47*Log[Q2/muf2]^2 + 0.107712765957446809*zb^48*Log[Q2/muf2]^2 + 0.107780612244897959*zb^49*Log[Q2/muf2]^2 + 0.107845804988662132*zb^50*Log[Q2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.5*zb^2*Log[zb] - 0.333333333333333333*zb^3*Log[zb] + 0.0833333333333333333*zb^4*Log[zb] + 0.193703703703703704*zb^5*Log[zb] + 0.254074074074074074*zb^6*Log[zb] + 0.298337112622826909*zb^7*Log[zb] + 0.334429327286470144*zb^8*Log[zb] + 0.365130805408583186*zb^9*Log[zb] + 0.391793062904174015*zb^10*Log[zb] + 0.415242030696576151*zb^11*Log[zb] + 0.436054629994023933*zb^12*Log[zb] + 0.454663973253716843*zb^13*Log[zb] + 0.471408404375437342*zb^14*Log[zb] + 0.486558644177691797*zb^15*Log[zb] + 0.500334834918168252*zb^16*Log[zb] + 0.512918171233482652*zb^17*Log[zb] + 0.524459265654959619*zb^18*Log[zb] + 0.535084371706952411*zb^19*Log[zb] + 0.5449001197355442*zb^20*Log[zb] + 0.553997180723186915*zb^21*Log[zb] + 0.562453137235011707*zb^22*Log[zb] + 0.570334756942748698*zb^23*Log[zb] + 0.577699809525220517*zb^24*Log[zb] + 0.584598530496141211*zb^25*Log[zb] + 0.5910748093248854*zb^26*Log[zb] + 0.597167160386755396*zb^27*Log[zb] + 0.602909521504444684*zb^28*Log[zb] + 0.608331914626250015*zb^29*Log[zb] + 0.613460995523206793*zb^30*Log[zb] + 0.618320513582368012*zb^31*Log[zb] + 0.622931698337940449*zb^32*Log[zb] + 0.627313585966114762*zb^33*Log[zb] + 0.6314832963196473*zb^34*Log[zb] + 0.635456269008809253*zb^35*Log[zb] + 0.639246465408800569*zb^36*Log[zb] + 0.642866542187622787*zb^37*Log[zb] + 0.646328000925637993*zb^38*Log[zb] + 0.649641317580256617*zb^39*Log[zb] + 0.652816054891898826*zb^40*Log[zb] + 0.655860960296436284*zb^41*Log[zb] + 0.658784051478402483*zb^42*Log[zb] + 0.661592691347917219*zb^43*Log[zb] + 0.664293653936550324*zb^44*Log[zb] + 0.6668931824707358*zb^45*Log[zb] + 0.669397040685973121*zb^46*Log[zb] + 0.6718105582830984*zb^47*Log[zb] + 0.674138671293158945*zb^48*Log[zb] + 0.676385958004894049*zb^49*Log[zb] + 0.678556671014537437*zb^50*Log[zb] + 0.333333333333333333*zb*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[Q2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[Q2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[Q2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[Q2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[Q2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[Q2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[Q2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[Q2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[Q2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[Q2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[Q2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[Q2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[Q2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[Q2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[Q2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[Q2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[Q2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[Q2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[Q2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[Q2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[Q2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[Q2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[Q2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[Q2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[Q2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[Q2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[Q2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[Q2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[Q2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[Q2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[Q2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[Q2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[Q2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[Q2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[Q2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[Q2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[Q2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[Q2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[Q2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[Q2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[Q2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[Q2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[Q2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[Q2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[Q2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[Q2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[Q2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, ALARM*zb^51, 0.291666666666666667*zb^2 + 0.6188271604938271*zb^3 + 0.769868827160493827*zb^4 + 0.8238317901234568*zb^5 + 0.829904320987654321*zb^6 + 0.813394908757153655*zb^7 + 0.787087648584566102*zb^8 + 0.757331621051075731*zb^9 + 0.727200630614777755*zb^10 + 0.698114098257015785*zb^11 + 0.670663795935546436*zb^12 + 0.645034140616037135*zb^13 + 0.621215179007826912*zb^14 + 0.599109925894969376*zb^15 + 0.578587868961464567*zb^16 + 0.5595110615930025*zb^17 + 0.5417462985708466*zb^18 + 0.525170278920739012*zb^19 + 0.509671291270291244*zb^20 + 0.49514922985292226*zb^21 + 0.481514861274106012*zb^22 + 0.468688804701295408*zb^23 + 0.456600452454055688*zb^24 + 0.445186936924630259*zb^25 + 0.434392188139135225*zb^26 + 0.424166095492279421*zb^27 + 0.4144637723931112*zb^28 + 0.405244915992243671*zb^29 + 0.396473251768335774*zb^30 + 0.388116052414366618*zb^31 + 0.380143721079806464*zb^32 + 0.372529430025874704*zb^33 + 0.365248806852609525*zb^34 + 0.35827966152173935*zb^35 + 0.351601748368946618*zb^36 + 0.34519655815321165*zb^37 + 0.339047135929181609*zb^38 + 0.333137921159531642*zb^39 + 0.327454607020093609*zb^40 + 0.321984016303817401*zb^41 + 0.316713991712413322*zb^42 + 0.311633298647597646*zb^43 + 0.306731538886630115*zb^44 + 0.3019990737573392*zb^45 + 0.297426955622887595*zb^46 + 0.293006866651858523*zb^47 + 0.288731063989631285*zb^48 + 0.284592330566459695*zb^49 + 0.280583930879503466*zb^50 + ALARM*zb^51, ALARM*zb^51}, {0, 0, ALARM*zb^51, ALARM*zb^51, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 0.872875560559768397*zb - 6.10750008866846044*zb^2 + 0.630646044875324056*zb^3 - 7.15873414745228062*zb^4 - 1.77774191075403383*zb^5 - 0.0419134167346341674*zb^6 + 0.502830163395907847*zb^7 + 0.640367566506382343*zb^8 + 0.621497446334045098*zb^9 + 0.536726258998909651*zb^10 + 0.422770670058928892*zb^11 + 0.296125299195523658*zb^12 + 0.164859198186674596*zb^13 + 0.0331936122517652817*zb^14 - 0.0965565060913249122*zb^15 - 0.223090214568472097*zb^16 - 0.345679418536628437*zb^17 - 0.4639358118690308*zb^18 - 0.577680254265771666*zb^19 - 0.6868656912959031*zb^20 - 0.791529646953906132*zb^21 - 0.891763884024476101*zb^22 - 0.987694479928293594*zb^23 - 1.07946846651136787*zb^24 - 1.16724474123567467*zb^25 - 1.25118783223998873*zb^26 - 1.33146361106696448*zb^27 - 1.40823635689818269*zb^28 - 1.48166677049388541*zb^29 - 1.55191066150773525*zb^30 - 1.61911811595781007*zb^31 - 1.68343300691591898*zb^32 - 1.7449927503141192*zb^33 - 1.80392823499706279*zb^34 - 1.86036387549783064*zb^35 - 1.91441774991878178*zb^36 - 1.96620179538331451*zb^37 - 2.01582204089465615*zb^38 - 2.06337886285776898*zb^39 - 2.10896725252566863*zb^40 - 2.15267708760196112*zb^41 - 2.19459340243990694*zb^42 - 2.23479665292233096*zb^43 - 2.2733629733304683*zb^44 - 2.31036442341949116*zb^45 - 2.34586922459255483*zb^46 - 2.37994198456224207*zb^47 - 2.41264391025198101*zb^48 - 2.44403300895327534*zb^49 - 2.47416427794214632*zb^50 + ALARM*zb^51 - 2.45024874250174799*zb*Log[Q2/muf2] + 6.33607691969960789*zb^2*Log[Q2/muf2] - 5.03385499128801942*zb^3*Log[Q2/muf2] + 4.21657494529124843*zb^4*Log[Q2/muf2] + 2.71390281248726246*zb^5*Log[Q2/muf2] + 1.78121620729521454*zb^6*Log[Q2/muf2] + 1.25282706479948473*zb^7*Log[Q2/muf2] + 0.919673921944165965*zb^8*Log[Q2/muf2] + 0.6869394949545431*zb^9*Log[Q2/muf2] + 0.511757323774833129*zb^10*Log[Q2/muf2] + 0.373243672930461576*zb^11*Log[Q2/muf2] + 0.26027564450329366*zb^12*Log[Q2/muf2] + 0.16637366875253515*zb^13*Log[Q2/muf2] + 0.0874340546553285085*zb^14*Log[Q2/muf2] + 0.0206606163227456023*zb^15*Log[Q2/muf2] - 0.0359705033219147388*zb^16*Log[Q2/muf2] - 0.0839955235513085924*zb^17*Log[Q2/muf2] - 0.124623652014223868*zb^18*Log[Q2/muf2] - 0.158833043555117362*zb^19*Log[Q2/muf2] - 0.187431334549900398*zb^20*Log[Q2/muf2] - 0.211095805325035172*zb^21*Log[Q2/muf2] - 0.230401258838248054*zb^22*Log[Q2/muf2] - 0.245840147427362695*zb^23*Log[Q2/muf2] - 0.257837593137162147*zb^24*Log[Q2/muf2] - 0.266762909199692637*zb^25*Log[Q2/muf2] - 0.272938638230176347*zb^26*Log[Q2/muf2] - 0.276647772902953763*zb^27*Log[Q2/muf2] - 0.278139610912182456*zb^28*Log[Q2/muf2] - 0.277634560666366338*zb^29*Log[Q2/muf2] - 0.275328125719085107*zb^30*Log[Q2/muf2] - 0.271394236346897903*zb^31*Log[Q2/muf2] - 0.265988055377249861*zb^32*Log[Q2/muf2] - 0.259248355982184988*zb^33*Log[Q2/muf2] - 0.2512995477548792*zb^34*Log[Q2/muf2] - 0.242253411479420923*zb^35*Log[Q2/muf2] - 0.2322105909647208*zb^36*Log[Q2/muf2] - 0.2212618810564488*zb^37*Log[Q2/muf2] - 0.209489343725712311*zb^38*Log[Q2/muf2] - 0.196967278442626799*zb^39*Log[Q2/muf2] - 0.183763068508546897*zb^40*Log[Q2/muf2] - 0.169937921375120655*zb^41*Log[Q2/muf2] - 0.155547518024179684*zb^42*Log[Q2/muf2] - 0.140642584071945369*zb^43*Log[Q2/muf2] - 0.12526939328187073*zb^44*Log[Q2/muf2] - 0.109470212536393555*zb^45*Log[Q2/muf2] - 0.0932836959619604886*zb^46*Log[Q2/muf2] - 0.0767452347713733339*zb^47*Log[Q2/muf2] - 0.0598872684412819811*zb^48*Log[Q2/muf2] - 0.0427395620474215978*zb^49*Log[Q2/muf2] - 0.025329453909431355*zb^50*Log[Q2/muf2] + 1.51831033684539061*zb*Log[Q2/muf2]^2 - 1.84722222222222222*zb^2*Log[Q2/muf2]^2 + 2.67340292943798321*zb^3*Log[Q2/muf2]^2 + 0.340648299808353576*zb^4*Log[Q2/muf2]^2 + 0.10429362379373491*zb^5*Log[Q2/muf2]^2 + 0.0368509848161532798*zb^6*Log[Q2/muf2]^2 - 0.006543613665368836*zb^7*Log[Q2/muf2]^2 - 0.0423167746994582947*zb^8*Log[Q2/muf2]^2 - 0.0724398636184891846*zb^9*Log[Q2/muf2]^2 - 0.0973612130849775257*zb^10*Log[Q2/muf2]^2 - 0.117559298194551702*zb^11*Log[Q2/muf2]^2 - 0.133604643886945973*zb^12*Log[Q2/muf2]^2 - 0.146077907453518962*zb^13*Log[Q2/muf2]^2 - 0.15551676668547582*zb^14*Log[Q2/muf2]^2 - 0.162394555230928302*zb^15*Log[Q2/muf2]^2 - 0.167116821907012876*zb^16*Log[Q2/muf2]^2 - 0.170026098234647181*zb^17*Log[Q2/muf2]^2 - 0.171409653179460037*zb^18*Log[Q2/muf2]^2 - 0.171507731036253822*zb^19*Log[Q2/muf2]^2 - 0.170521193638932256*zb^20*Log[Q2/muf2]^2 - 0.168618186909873032*zb^21*Log[Q2/muf2]^2 - 0.165939774742756276*zb^22*Log[Q2/muf2]^2 - 0.162604619652769055*zb^23*Log[Q2/muf2]^2 - 0.158712836637729439*zb^24*Log[Q2/muf2]^2 - 0.154349152819696456*zb^25*Log[Q2/muf2]^2 - 0.149585494458261869*zb^26*Log[Q2/muf2]^2 - 0.144483106185278743*zb^27*Log[Q2/muf2]^2 - 0.139094289972386044*zb^28*Log[Q2/muf2]^2 - 0.133463835552511657*zb^29*Log[Q2/muf2]^2 - 0.127630200478857543*zb^30*Log[Q2/muf2]^2 - 0.121626486768718835*zb^31*Log[Q2/muf2]^2 - 0.115481251923931254*zb^32*Log[Q2/muf2]^2 - 0.109219184737927071*zb^33*Log[Q2/muf2]^2 - 0.102861670382099728*zb^34*Log[Q2/muf2]^2 - 0.0964272645339775313*zb^35*Log[Q2/muf2]^2 - 0.0899320925313485696*zb^36*Log[Q2/muf2]^2 - 0.08339018651667983*zb^37*Log[Q2/muf2]^2 - 0.0768137711190225374*zb^38*Log[Q2/muf2]^2 - 0.07021350628169923*zb^39*Log[Q2/muf2]^2 - 0.0635986942848096822*zb^40*Log[Q2/muf2]^2 - 0.05697745675405505*zb^41*Log[Q2/muf2]^2 - 0.0503568864300880421*zb^42*Log[Q2/muf2]^2 - 0.0437431776470474865*zb^43*Log[Q2/muf2]^2 - 0.0371417387968245682*zb^44*Log[Q2/muf2]^2 - 0.0305572895066358936*zb^45*Log[Q2/muf2]^2 - 0.023993944807626913*zb^46*Log[Q2/muf2]^2 - 0.0174552882024126586*zb^47*Log[Q2/muf2]^2 - 0.0109444352344735782*zb^48*Log[Q2/muf2]^2 - 0.00446408891001095441*zb^49*Log[Q2/muf2]^2 + 0.00198341188651013969*zb^50*Log[Q2/muf2]^2 - 0.236111111111111111*zb*Log[Q2/muf2]^3 + 0.134259259259259259*zb^2*Log[Q2/muf2]^3 - 0.37191358024691357*zb^3*Log[Q2/muf2]^3 - 0.260030864197530864*zb^4*Log[Q2/muf2]^3 - 0.235252057613168724*zb^5*Log[Q2/muf2]^3 - 0.22389917695473252*zb^6*Log[Q2/muf2]^3 - 0.215528680608045687*zb^7*Log[Q2/muf2]^3 - 0.2080094692197867*zb^8*Log[Q2/muf2]^3 - 0.200850704650858972*zb^9*Log[Q2/muf2]^3 - 0.19394514664576393*zb^10*Log[Q2/muf2]^3 - 0.18727753322871168*zb^11*Log[Q2/muf2]^3 - 0.180850315120096265*zb^12*Log[Q2/muf2]^3 - 0.174665149006317097*zb^13*Log[Q2/muf2]^3 - 0.168719471016479563*zb^14*Log[Q2/muf2]^3 - 0.163006964131302756*zb^15*Log[Q2/muf2]^3 - 0.157518752680789718*zb^16*Log[Q2/muf2]^3 - 0.152244479231245139*zb^17*Log[Q2/muf2]^3 - 0.147173100989341538*zb^18*Log[Q2/muf2]^3 - 0.142293430174128006*zb^19*Log[Q2/muf2]^3 - 0.137594480487959402*zb^20*Log[Q2/muf2]^3 - 0.133065677260785128*zb^21*Log[Q2/muf2]^3 - 0.128696975394755384*zb^22*Log[Q2/muf2]^3 - 0.124478916544560385*zb^23*Log[Q2/muf2]^3 - 0.120402647157585351*zb^24*Log[Q2/muf2]^3 - 0.116459911965006676*zb^25*Log[Q2/muf2]^3 - 0.11264303264681699*zb^26*Log[Q2/muf2]^3 - 0.108944878083172984*zb^27*Log[Q2/muf2]^3 - 0.105358830374374951*zb^28*Log[Q2/muf2]^3 - 0.101878749318005154*zb^29*Log[Q2/muf2]^3 - 0.0984989370353392777*zb^30*Log[Q2/muf2]^3 - 0.0952141037773372989*zb^31*Log[Q2/muf2]^3 - 0.0920193355034308446*zb^32*Log[Q2/muf2]^3 - 0.0889100635400409285*zb^33*Log[Q2/muf2]^3 - 0.0858820364406085637*zb^34*Log[Q2/muf2]^3 - 0.0829312940514950979*zb^35*Log[Q2/muf2]^3 - 0.08005414371591445*zb^36*Log[Q2/muf2]^3 - 0.07724713850592825*zb^37*Log[Q2/muf2]^3 - 0.0745070573502305961*zb^38*Log[Q2/muf2]^3 - 0.0718308869160618588*zb^39*Log[Q2/muf2]^3 - 0.0692158051024611144*zb^40*Log[Q2/muf2]^3 - 0.0666591660060606627*zb^41*Log[Q2/muf2]^3 - 0.06415848622764578*zb^42*Log[Q2/muf2]^3 - 0.0617114323963556408*zb^43*Log[Q2/muf2]^3 - 0.0593158097977729792*zb^44*Log[Q2/muf2]^3 - 0.05696955200165228*zb^45*Log[Q2/muf2]^3 - 0.054670711394300374*zb^46*Log[Q2/muf2]^3 - 0.0524174505294300466*zb^47*Log[Q2/muf2]^3 - 0.0502080342195353846*zb^48*Log[Q2/muf2]^3 - 0.0480408222974328274*zb^49*Log[Q2/muf2]^3 - 0.0459142629845607023*zb^50*Log[Q2/muf2]^3 - 3.86705401507409429*zb*Log[zb] + 12.9594038895674852*zb^2*Log[zb] - 11.1409052772758639*zb^3*Log[zb] + 8.80986225280713581*zb^4*Log[zb] + 5.19089583865230014*zb^5*Log[zb] + 3.14386522329262793*zb^6*Log[zb] + 2.1149230274176998*zb^7*Log[zb] + 1.57429446174790184*zb^8*Log[zb] + 1.28311353363927893*zb^9*Log[zb] + 1.13186447071033721*zb^10*Log[zb] + 1.06621262743061325*zb^11*Log[zb] + 1.05680741187641461*zb^12*Log[zb] + 1.08648388530286492*zb^13*Log[zb] + 1.14447550902636076*zb^14*Log[zb] + 1.2236159370292448*zb^15*Log[zb] + 1.31889639251567163*zb^16*Log[zb] + 1.42667582461936737*zb^17*Log[zb] + 1.54422368333038756*zb^18*Log[zb] + 1.66944137823589455*zb^19*Log[zb] + 1.80068458286790949*zb^20*Log[zb] + 1.93664512705544642*zb^21*Log[zb] + 2.076269622944605*zb^22*Log[zb] + 2.21870163051162572*zb^23*Log[zb] + 2.36323944520454847*zb^24*Log[zb] + 2.5093045828413327*zb^25*Log[zb] + 2.65641779490263261*zb^26*Log[zb] + 2.80418051498699303*zb^27*Log[zb] + 2.952260306023123*zb^28*Log[zb] + 3.10037930912156397*zb^29*Log[zb] + 3.248304980594284*zb^30*Log[zb] + 3.39584259755319418*zb^31*Log[zb] + 3.54282914706841471*zb^32*Log[zb] + 3.68912830917683527*zb^33*Log[zb] + 3.83462631277557172*zb^34*Log[zb] + 3.97922849383521839*zb^35*Log[zb] + 4.12285642286435924*zb^36*Log[zb] + 4.26544549682159192*zb^37*Log[zb] + 4.40694291222911477*zb^38*Log[zb] + 4.54730595285866336*zb^39*Log[zb] + 4.68650053829101269*zb^40*Log[zb] + 4.82449998979888544*zb^41*Log[zb] + 4.96128397803062349*zb^42*Log[zb] + 5.09683762336686544*zb^43*Log[zb] + 5.23115072494989055*zb^44*Log[zb] + 5.364217098520991*zb^45*Log[zb] + 5.49603400655539373*zb^46*Log[zb] + 5.62660166691840603*zb^47*Log[zb] + 5.75592282850580643*zb^48*Log[zb] + 5.88400240417361859*zb^49*Log[zb] + 6.01084715278410055*zb^50*Log[zb] + 6.73064041011253238*zb*Log[Q2/muf2]*Log[zb] - 10.0625*zb^2*Log[Q2/muf2]*Log[zb] + 11.2715354718409274*zb^3*Log[Q2/muf2]*Log[zb] - 0.170594157788702191*zb^4*Log[Q2/muf2]*Log[zb] - 0.738191380743798848*zb^5*Log[Q2/muf2]*Log[zb] - 0.588383768307949003*zb^6*Log[Q2/muf2]*Log[zb] - 0.400628585910535902*zb^7*Log[Q2/muf2]*Log[zb] - 0.229519618982398546*zb^8*Log[Q2/muf2]*Log[zb] - 0.0705850998548390996*zb^9*Log[Q2/muf2]*Log[zb] + 0.0824034001385726979*zb^10*Log[Q2/muf2]*Log[zb] + 0.232713999135034484*zb^11*Log[Q2/muf2]*Log[zb] + 0.381616589018738968*zb^12*Log[Q2/muf2]*Log[zb] + 0.529380321524652401*zb^13*Log[Q2/muf2]*Log[zb] + 0.6758453491108368*zb^14*Log[Q2/muf2]*Log[zb] + 0.820707825465354355*zb^15*Log[Q2/muf2]*Log[zb] + 0.963650754734696496*zb^16*Log[Q2/muf2]*Log[zb] + 1.10439788153415605*zb^17*Log[Q2/muf2]*Log[zb] + 1.24273084546735179*zb^18*Log[Q2/muf2]*Log[zb] + 1.37848972395719566*zb^19*Log[Q2/muf2]*Log[zb] + 1.51156679177747381*zb^20*Log[Q2/muf2]*Log[zb] + 1.64189816600537967*zb^21*Log[Q2/muf2]*Log[zb] + 1.76945544921674308*zb^22*Log[Q2/muf2]*Log[zb] + 1.89423823442467834*zb^23*Log[Q2/muf2]*Log[zb] + 2.01626773909101881*zb^24*Log[Q2/muf2]*Log[zb] + 2.13558156432823345*zb^25*Log[Q2/muf2]*Log[zb] + 2.25222946410467852*zb^26*Log[Q2/muf2]*Log[zb] + 2.36626997480435204*zb^27*Log[Q2/muf2]*Log[zb] + 2.47776775621249918*zb^28*Log[Q2/muf2]*Log[zb] + 2.58679151023460016*zb^29*Log[Q2/muf2]*Log[zb] + 2.69341236340426864*zb^30*Log[Q2/muf2]*Log[zb] + 2.79770261888536656*zb^31*Log[Q2/muf2]*Log[zb] + 2.89973480131221613*zb^32*Log[Q2/muf2]*Log[zb] + 2.99958093284098476*zb^33*Log[Q2/muf2]*Log[zb] + 3.09731199121658409*zb^34*Log[Q2/muf2]*Log[zb] + 3.19299751075863405*zb^35*Log[Q2/muf2]*Log[zb] + 3.28670529528320758*zb^36*Log[Q2/muf2]*Log[zb] + 3.37850121844905993*zb^37*Log[Q2/muf2]*Log[zb] + 3.46844909215747589*zb^38*Log[Q2/muf2]*Log[zb] + 3.55661058770727395*zb^39*Log[Q2/muf2]*Log[zb] + 3.64304519762842562*zb^40*Log[Q2/muf2]*Log[zb] + 3.72781022866541261*zb^41*Log[Q2/muf2]*Log[zb] + 3.81096081839594434*zb^42*Log[Q2/muf2]*Log[zb] + 3.89254996956410624*zb^43*Log[Q2/muf2]*Log[zb] + 3.97262859746807991*zb^44*Log[Q2/muf2]*Log[zb] + 4.05124558674121493*zb^45*Log[Q2/muf2]*Log[zb] + 4.12844785465653477*zb^46*Log[Q2/muf2]*Log[zb] + 4.20428041871210466*zb^47*Log[Q2/muf2]*Log[zb] + 4.27878646675224166*zb^48*Log[Q2/muf2]*Log[zb] + 4.35200742827422846*zb^49*Log[Q2/muf2]*Log[zb] + 4.42398304588324308*zb^50*Log[Q2/muf2]*Log[zb] - 2.625*zb*Log[Q2/muf2]^2*Log[zb] + 1.79166666666666667*zb^2*Log[Q2/muf2]^2*Log[zb] - 2.91666666666666667*zb^3*Log[Q2/muf2]^2*Log[zb] - 1.42361111111111111*zb^4*Log[Q2/muf2]^2*Log[zb] - 1.01604938271604938*zb^5*Log[Q2/muf2]^2*Log[zb] - 0.787654320987654321*zb^6*Log[Q2/muf2]^2*Log[zb] - 0.612351977828168304*zb^7*Log[Q2/muf2]^2*Log[zb] - 0.461703199798437894*zb^8*Log[Q2/muf2]^2*Log[zb] - 0.326846952772878699*zb^9*Log[Q2/muf2]^2*Log[zb] - 0.204041250244953949*zb^10*Log[Q2/muf2]^2*Log[zb] - 0.0911985293045899107*zb^11*Log[Q2/muf2]^2*Log[zb] + 0.0131054107695521837*zb^12*Log[Q2/muf2]^2*Log[zb] + 0.109961135335066959*zb^13*Log[Q2/muf2]^2*Log[zb] + 0.200254058450029146*zb^14*Log[Q2/muf2]^2*Log[zb] + 0.284724339446561669*zb^15*Log[Q2/muf2]^2*Log[zb] + 0.364000452993508549*zb^16*Log[Q2/muf2]^2*Log[zb] + 0.438621136595473389*zb^17*Log[Q2/muf2]^2*Log[zb] + 0.509051320610176179*zb^18*Log[Q2/muf2]^2*Log[zb] + 0.575694422391105835*zb^19*Log[Q2/muf2]^2*Log[zb] + 0.638902159648961832*zb^20*Log[Q2/muf2]^2*Log[zb] + 0.698982530507943305*zb^21*Log[Q2/muf2]^2*Log[zb] + 0.756206374019204893*zb^22*Log[Q2/muf2]^2*Log[zb] + 0.810812802568645674*zb^23*Log[Q2/muf2]^2*Log[zb] + 0.863013724552459724*zb^24*Log[Q2/muf2]^2*Log[zb] + 0.9129976269072632*zb^25*Log[Q2/muf2]^2*Log[zb] + 0.960932751852557638*zb^26*Log[Q2/muf2]^2*Log[zb] + 1.00696977551114925*zb^27*Log[Q2/muf2]^2*Log[zb] + 1.05124407528879174*zb^28*Log[Q2/muf2]^2*Log[zb] + 1.09387765646312785*zb^29*Log[Q2/muf2]^2*Log[zb] + 1.13498079532971036*zb^30*Log[Q2/muf2]^2*Log[zb] + 1.17465344574911141*zb^31*Log[Q2/muf2]^2*Log[zb] + 1.21298644748650332*zb^32*Log[Q2/muf2]^2*Log[zb] + 1.25006256791171136*zb^33*Log[Q2/muf2]^2*Log[zb] + 1.28595740310350316*zb^34*Log[Q2/muf2]^2*Log[zb] + 1.32074015991650357*zb^35*Log[Q2/muf2]^2*Log[zb] + 1.35447433691650109*zb^36*Log[Q2/muf2]^2*Log[zb] + 1.38721831910642278*zb^37*Log[Q2/muf2]^2*Log[zb] + 1.41902589892075276*zb^38*Log[Q2/muf2]^2*Log[zb] + 1.4499467339569525*zb^39*Log[Q2/muf2]^2*Log[zb] + 1.48002675025571881*zb^40*Log[Q2/muf2]^2*Log[zb] + 1.50930849857145329*zb^41*Log[Q2/muf2]^2*Log[zb] + 1.53783146993702404*zb^42*Log[Q2/muf2]^2*Log[zb] + 1.56563237588007339*zb^43*Log[Q2/muf2]^2*Log[zb] + 1.59274539785739729*zb^44*Log[Q2/muf2]^2*Log[zb] + 1.61920240981147834*zb^45*Log[Q2/muf2]^2*Log[zb] + 1.64503317719659061*zb^46*Log[Q2/muf2]^2*Log[zb] + 1.67026553535270452*zb^47*Log[Q2/muf2]^2*Log[zb] + 1.69492554970879212*zb^48*Log[Q2/muf2]^2*Log[zb] + 1.71903765996087547*zb^49*Log[Q2/muf2]^2*Log[zb] + 1.74262481008428023*zb^50*Log[Q2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[Q2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[Q2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[Q2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[Q2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[Q2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[Q2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[Q2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[Q2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[Q2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[Q2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[Q2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[Q2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[Q2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[Q2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[Q2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[Q2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[Q2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[Q2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[Q2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[Q2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[Q2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[Q2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[Q2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[Q2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[Q2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[Q2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[Q2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[Q2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[Q2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[Q2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[Q2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[Q2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[Q2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[Q2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[Q2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[Q2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[Q2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[Q2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[Q2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[Q2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[Q2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[Q2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[Q2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[Q2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[Q2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[Q2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[Q2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[Q2/muf2]^3*Log[zb] + 7.14485625574111145*zb*Log[zb]^2 - 11.3668981481481481*zb^2*Log[zb]^2 + 12.2158439100620991*zb^3*Log[zb]^2 - 0.411631655781522291*zb^4*Log[zb]^2 - 0.904405308710865216*zb^5*Log[zb]^2 - 0.603399383450907728*zb^6*Log[zb]^2 - 0.26732679634822043*zb^7*Log[zb]^2 + 0.0421483185793919975*zb^8*Log[zb]^2 + 0.329935518063247315*zb^9*Log[zb]^2 + 0.603347462926094058*zb^10*Log[zb]^2 + 0.866596131787064904*zb^11*Log[zb]^2 + 1.12172521568339091*zb^12*Log[zb]^2 + 1.36965211075979387*zb^13*Log[zb]^2 + 1.61077391125937102*zb^14*Log[zb]^2 + 1.84527363692215593*zb^15*Log[zb]^2 + 2.07326441445044422*zb^16*Log[zb]^2 + 2.29485241230871468*zb^17*Log[zb]^2 + 2.51016068472233331*zb^18*Log[zb]^2 + 2.71933501614464332*zb^19*Log[zb]^2 + 2.92254207806746171*zb^20*Log[zb]^2 + 3.11996481862313577*zb^21*Log[zb]^2 + 3.31179733989540277*zb^22*Log[zb]^2 + 3.49824021606768441*zb^23*Log[zb]^2 + 3.67949658321830151*zb^24*Log[zb]^2 + 3.85576904624595287*zb^25*Log[zb]^2 + 4.02725732851517764*zb^26*Log[zb]^2 + 4.19415654936803176*zb^27*Log[zb]^2 + 4.35665601070634666*zb^28*Log[zb]^2 + 4.514938385184323*zb^29*Log[zb]^2 + 4.66917921491847173*zb^30*Log[zb]^2 + 4.81954664630282309*zb^31*Log[zb]^2 + 4.96620134154324488*zb^32*Log[zb]^2 + 5.10929652026071395*zb^33*Log[zb]^2 + 5.24897809494018861*zb^34*Log[zb]^2 + 5.38538487235616551*zb^35*Log[zb]^2 + 5.51864879970597232*zb^36*Log[zb]^2 + 5.64889523934527768*zb^37*Log[zb]^2 + 5.77624326003156443*zb^38*Log[zb]^2 + 5.90080593568077177*zb^39*Log[zb]^2 + 6.02269064502661401*zb^40*Log[zb]^2 + 6.141999367398892*zb^41*Log[zb]^2 + 6.25882897123120112*zb^42*Log[zb]^2 + 6.37327149296770985*zb^43*Log[zb]^2 + 6.48541440483949499*zb^44*Log[zb]^2 + 6.59534087058264549*zb^45*Log[zb]^2 + 6.70312998861896542*zb^46*Log[zb]^2 + 6.80885702255123876*zb^47*Log[zb]^2 + 6.91259361906616741*zb^48*Log[zb]^2 + 7.01440801351051584*zb^49*Log[zb]^2 + 7.11436522352609089*zb^50*Log[zb]^2 - 6.85416666666666667*zb*Log[Q2/muf2]*Log[zb]^2 + 4.82638888888888889*zb^2*Log[Q2/muf2]*Log[zb]^2 - 6.87731481481481481*zb^3*Log[Q2/muf2]*Log[zb]^2 - 2.87268518518518519*zb^4*Log[Q2/muf2]*Log[zb]^2 - 1.72911265432098765*zb^5*Log[Q2/muf2]*Log[zb]^2 - 1.0666358024691358*zb^6*Log[Q2/muf2]*Log[zb]^2 - 0.554533572688334593*zb^7*Log[Q2/muf2]*Log[zb]^2 - 0.116375740110859158*zb^8*Log[Q2/muf2]*Log[zb]^2 + 0.272971934401332549*zb^9*Log[Q2/muf2]*Log[zb]^2 + 0.624876053301979228*zb^10*Log[Q2/muf2]*Log[zb]^2 + 0.946012533342078797*zb^11*Log[Q2/muf2]*Log[zb]^2 + 1.24103382004265843*zb^12*Log[Q2/muf2]*Log[zb]^2 + 1.51350275189751685*zb^13*Log[Q2/muf2]*Log[zb]^2 + 1.76628450067094756*zb^14*Log[Q2/muf2]*Log[zb]^2 + 2.00174450072267533*zb^15*Log[Q2/muf2]*Log[zb]^2 + 2.22186623401033123*zb^16*Log[Q2/muf2]*Log[zb]^2 + 2.42833040907647129*zb^17*Log[Q2/muf2]*Log[zb]^2 + 2.62257254418442423*zb^18*Log[Q2/muf2]*Log[zb]^2 + 2.80582687017197975*zb^19*Log[Q2/muf2]*Log[zb]^2 + 2.97916075981215368*zb^20*Log[Q2/muf2]*Log[zb]^2 + 3.14350220747198946*zb^21*Log[Q2/muf2]*Log[zb]^2 + 3.29966202497128743*zb^22*Log[Q2/muf2]*Log[zb]^2 + 3.44835192934263648*zb^23*Log[Q2/muf2]*Log[zb]^2 + 3.5901993892375987*zb^24*Log[Q2/muf2]*Log[zb]^2 + 3.72575988699613641*zb^25*Log[Q2/muf2]*Log[zb]^2 + 3.85552710353309064*zb^26*Log[Q2/muf2]*Log[zb]^2 + 3.97994142242483503*zb^27*Log[Q2/muf2]*Log[zb]^2 + 4.09939706586769592*zb^28*Log[Q2/muf2]*Log[zb]^2 + 4.21424811096308208*zb^29*Log[Q2/muf2]*Log[zb]^2 + 4.32481358499356731*zb^30*Log[Q2/muf2]*Log[zb]^2 + 4.43138179943222413*zb^31*Log[Q2/muf2]*Log[zb]^2 + 4.53421405179762347*zb^32*Log[Q2/muf2]*Log[zb]^2 + 4.63354780022206101*zb^33*Log[Q2/muf2]*Log[zb]^2 + 4.72959939630826839*zb^34*Log[Q2/muf2]*Log[zb]^2 + 4.82256644642258762*zb^35*Log[Q2/muf2]*Log[zb]^2 + 4.9126298591779785*zb^36*Log[Q2/muf2]*Log[zb]^2 + 4.99995562685705159*zb^37*Log[Q2/muf2]*Log[zb]^2 + 5.08469638041679911*zb^38*Log[Q2/muf2]*Log[zb]^2 + 5.16699275111597151*zb^39*Log[Q2/muf2]*Log[zb]^2 + 5.24697456641056107*zb^40*Log[Q2/muf2]*Log[zb]^2 + 5.32476190333472498*zb^41*Log[Q2/muf2]*Log[zb]^2 + 5.40046601893609628*zb^42*Log[Q2/muf2]*Log[zb]^2 + 5.47419017431702011*zb^43*Log[Q2/muf2]*Log[zb]^2 + 5.54603036632847292*zb^44*Log[Q2/muf2]*Log[zb]^2 + 5.61607597887671172*zb^45*Log[Q2/muf2]*Log[zb]^2 + 5.68441036405821906*zb^46*Log[Q2/muf2]*Log[zb]^2 + 5.75111136187519439*zb^47*Log[Q2/muf2]*Log[zb]^2 + 5.81625176605234804*zb^48*Log[Q2/muf2]*Log[zb]^2 + 5.87989974243605309*zb^49*Log[Q2/muf2]*Log[zb]^2 + 5.942119205576423*zb^50*Log[Q2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[Q2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[Q2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[Q2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[Q2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[Q2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[Q2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[Q2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[Q2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[Q2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[Q2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[Q2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[Q2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[Q2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[Q2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[Q2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[Q2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[Q2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[Q2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[Q2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[Q2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[Q2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[Q2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[Q2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[Q2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[Q2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[Q2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[Q2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[Q2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[Q2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[Q2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[Q2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[Q2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[Q2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[Q2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[Q2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[Q2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[Q2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[Q2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[Q2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[Q2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[Q2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[Q2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[Q2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[Q2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[Q2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[Q2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[Q2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[Q2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 3.53317901234567901*zb^2*Log[zb]^3 - 5.01697530864197531*zb^3*Log[zb]^3 - 2.09580761316872428*zb^4*Log[zb]^3 - 1.24200788751714678*zb^5*Log[zb]^3 - 0.739468449931412894*zb^6*Log[zb]^3 - 0.34873673749335127*zb^7*Log[zb]^3 - 0.0139693737577335461*zb^8*Log[zb]^3 + 0.283487007914734252*zb^9*Log[zb]^3 + 0.552220371459054587*zb^10*Log[zb]^3 + 0.797341060651947296*zb^11*Log[zb]^3 + 1.0224328387557906*zb^12*Log[zb]^3 + 1.23024480882980408*zb^13*Log[zb]^3 + 1.42298672663955529*zb^14*Log[zb]^3 + 1.60248062571695729*zb^15*Log[zb]^3 + 1.77025212563214106*zb^16*Log[zb]^3 + 1.92759217885346257*zb^17*Log[zb]^3 + 2.07560204503554284*zb^18*Log[zb]^3 + 2.21522754916335545*zb^19*Log[zb]^3 + 2.3472858941286203*zb^20*Log[zb]^3 + 2.47248701186960848*zb^21*Log[zb]^3 + 2.5914507700354803*zb^22*Log[zb]^3 + 2.70472096471000378*zb^23*Log[zb]^3 + 2.81277678421609501*zb^24*Log[zb]^3 + 2.91604226187258473*zb^25*Log[zb]^3 + 3.01489411620481979*zb^26*Log[zb]^3 + 3.10966828910119916*zb^27*Log[zb]^3 + 3.20066542612078696*zb^28*Log[zb]^3 + 3.28815549248867977*zb^29*Log[zb]^3 + 3.37238167916536977*zb^30*Log[zb]^3 + 3.45356372286968212*zb^31*Log[zb]^3 + 3.53190073999663807*zb^32*Log[zb]^3 + 3.60757365547221684*zb^33*Log[zb]^3 + 3.68074729258257071*zb^34*Log[zb]^3 + 3.75157217784109377*zb^35*Log[zb]^3 + 3.8201861053537036*zb^36*Log[zb]^3 + 3.88671549740481802*zb^37*Log[zb]^3 + 3.95127659172310138*zb^38*Log[zb]^3 + 4.01397648079381115*zb^39*Log[zb]^3 + 4.07491402442680053*zb^40*Log[zb]^3 + 4.13418065338040742*zb^41*Log[zb]^3 + 4.19186107903543021*zb^42*Log[zb]^3 + 4.24803392179457651*zb^43*Log[zb]^3 + 4.30277226895933478*zb^44*Log[zb]^3 + 4.35614417123490641*zb^45*Log[zb]^3 + 4.40821308567596835*zb^46*Log[zb]^3 + 4.459038271764431*zb^47*Log[zb]^3 + 4.50867514636691758*zb^48*Log[zb]^3 + 4.55717560252356976*zb^49*Log[zb]^3 + 4.60458829634584248*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[Q2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[Q2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[Q2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[Q2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[Q2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[Q2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[Q2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[Q2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[Q2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[Q2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[Q2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[Q2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[Q2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[Q2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[Q2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[Q2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[Q2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[Q2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[Q2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[Q2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[Q2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[Q2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[Q2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[Q2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[Q2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[Q2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[Q2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[Q2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[Q2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[Q2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[Q2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[Q2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[Q2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[Q2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[Q2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[Q2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[Q2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[Q2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[Q2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[Q2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[Q2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[Q2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[Q2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[Q2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[Q2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[Q2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[Q2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[Q2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, ALARM*zb^51, 7.04896812744720215*zb^2 + 12.6870503211760831*zb^3 + 11.2276505494778314*zb^4 + 8.58460276193776281*zb^5 + 6.16095465325522636*zb^6 + 4.22888714081845928*zb^7 + 2.7617168469335907*zb^8 + 1.66480706498959251*zb^9 + 0.844926103090562918*zb^10 + 0.227489900759037337*zb^11 - 0.242771338865378039*zb^12 - 0.605532313408091538*zb^13 - 0.888961574879452655*zb^14 - 1.11306593059241136*zb^15 - 1.29215624929261659*zb^16 - 1.43658322465123961*zb^17 - 1.55393385260819708*zb^18 - 1.64985005557435462*zb^19 - 1.72858916452889678*zb^20 - 1.79340992301913101*zb^21 - 1.84684080253438056*zb^22 - 1.89086865422838165*zb^23 - 1.92707304397649106*zb^24 - 1.95672319074117628*zb^25 - 1.98084886397806295*zb^26 - 2.00029292355995289*zb^27 - 2.01575075308695041*zb^28 - 2.02780021530012481*zb^29 - 2.0369246671927153*zb^30 - 2.04353083106465749*zb^31 - 2.04796280852900012*zb^32 - 2.05051317066062563*zb^33 - 2.05143180877491797*zb^34 - 2.0509330534771366*zb^35 - 2.04920144244008586*zb^36 - 2.04639642489292784*zb^37 - 2.04265622285421004*zb^38 - 2.03810101870921653*zb^39 - 2.03283560094126086*zb^40 - 2.02695157125248696*zb^41 - 2.02052919451933216*zb^42 - 2.01363895627625543*zb^43 - 2.00634287944530457*zb^44 - 1.99869564190541489*zb^45 - 1.99074552854347016*zb^46 - 1.98253524514324367*zb^47 - 1.97410261646933341*zb^48 - 1.96548118690494519*zb^49 - 1.95670073878725176*zb^50 + ALARM*zb^51 - 1.70138888888888889*zb^2*Log[Q2/muf2] - 3.64137517146776406*zb^3*Log[Q2/muf2] - 4.22396905006858711*zb^4*Log[Q2/muf2] - 4.20528221879286694*zb^5*Log[Q2/muf2] - 3.96050641289437586*zb^6*Log[Q2/muf2] - 3.65043933401949005*zb^7*Log[Q2/muf2] - 3.34156108722363767*zb^8*Log[Q2/muf2] - 3.05840009691662315*zb^9*Log[Q2/muf2] - 2.80736302087927928*zb^10*Log[Q2/muf2] - 2.58754043364307503*zb^11*Log[Q2/muf2] - 2.39549001777867051*zb^12*Log[Q2/muf2] - 2.22725848072372375*zb^13*Log[Q2/muf2] - 2.07916210431412203*zb^14*Log[Q2/muf2] - 1.94802782487087605*zb^15*Log[Q2/muf2] - 1.83121379383449974*zb^16*Log[Q2/muf2] - 1.726550608379872*zb^17*Log[Q2/muf2] - 1.63226298268081603*zb^18*Log[Q2/muf2] - 1.54689511037932511*zb^19*Log[Q2/muf2] - 1.46924714001483158*zb^20*Log[Q2/muf2] - 1.39832372992765542*zb^21*Log[Q2/muf2] - 1.33329332594542291*zb^22*Log[Q2/muf2] - 1.27345622098965413*zb^23*Log[Q2/muf2] - 1.21821954220890822*zb^24*Log[Q2/muf2] - 1.16707760850190326*zb^25*Log[Q2/muf2] - 1.11959642389138763*zb^26*Log[Q2/muf2] - 1.07540135480520827*zb^27*Log[Q2/muf2] - 1.03416726654324771*zb^28*Log[Q2/muf2] - 0.995610569556869089*zb^29*Log[Q2/muf2] - 0.959482758772135437*zb^30*Log[Q2/muf2] - 0.9255651285748724*zb^31*Log[Q2/muf2] - 0.893664420394445481*zb^32*Log[Q2/muf2] - 0.863609215495358739*zb^33*Log[Q2/muf2] - 0.835246927469177718*zb^34*Log[Q2/muf2] - 0.808441280612656681*zb^35*Log[Q2/muf2] - 0.783070184520972176*zb^36*Log[Q2/muf2] - 0.759023933747207439*zb^37*Log[Q2/muf2] - 0.736203675692164443*zb^38*Log[Q2/muf2] - 0.714520101028162485*zb^39*Log[Q2/muf2] - 0.693892319690887286*zb^40*Log[Q2/muf2] - 0.6742468923616983*zb^41*Log[Q2/muf2] - 0.655516992832761263*zb^42*Log[Q2/muf2] - 0.637641681017657539*zb^43*Log[Q2/muf2] - 0.620565269882170654*zb^44*Log[Q2/muf2] - 0.604236772407907906*zb^45*Log[Q2/muf2] - 0.588609417006714868*zb^46*Log[Q2/muf2] - 0.573640221685779037*zb^47*Log[Q2/muf2] - 0.559289618806922948*zb^48*Log[Q2/muf2] - 0.545521123555380102*zb^49*Log[Q2/muf2] - 0.532301040285683422*zb^50*Log[Q2/muf2] - 3.46180555555555556*zb^2*Log[zb] - 6.01324588477366255*zb^3*Log[zb] - 5.37005690586419753*zb^4*Log[zb] - 3.90730087019890261*zb^5*Log[zb] - 2.41655762174211248*zb^6*Log[zb] - 1.12094747889182548*zb^7*Log[zb] - 0.0573625090419385084*zb^8*Log[zb] + 0.797039440962889155*zb^9*Log[zb] + 1.47919868120115839*zb^10*Log[zb] + 2.02449998117725039*zb^11*Log[zb] + 2.46240506545459223*zb^12*Log[zb] + 2.81612823179713706*zb^13*Log[zb] + 3.10355660853554185*zb^14*Log[zb] + 3.33838073522932608*zb^15*Log[zb] + 3.53109561658528816*zb^16*Log[zb] + 3.68979528244035256*zb^17*Log[zb] + 3.82077438707386827*zb^18*Log[zb] + 3.92897437093027603*zb^19*Log[zb] + 4.01831198045074099*zb^20*Log[zb] + 4.09192126947378278*zb^21*Log[zb] + 4.15233273691861067*zb^22*Log[zb] + 4.20160691922469655*zb^23*Log[zb] + 4.24143489967276982*zb^24*Log[zb] + 4.27321464551579941*zb^25*Log[zb] + 4.29810954550274826*zb^26*Log[zb] + 4.31709372390967278*zb^27*Log[zb] + 4.33098743880357097*zb^28*Log[zb] + 4.34048497468409239*zb^29*Log[zb] + 4.346176801152503*zb^30*Log[zb] + 4.34856731185160948*zb^31*Log[zb] + 4.34808912756985213*zb^32*Log[zb] + 4.34511470673064582*zb^33*Log[zb] + 4.33996582957988888*zb^34*Log[zb] + 4.33292139118590395*zb^35*Log[zb] + 4.32422384021606538*zb^36*Log[zb] + 4.31408452640754154*zb^37*Log[zb] + 4.30268816333389516*zb^38*Log[zb] + 4.29019656990758839*zb^39*Log[zb] + 4.27675182073496928*zb^40*Log[zb] + 4.26247890953294574*zb^41*Log[zb] + 4.24748800954147732*zb^42*Log[zb] + 4.23187639889913148*zb^43*Log[zb] + 4.21573010629991871*zb^44*Log[zb] + 4.19912532217232952*zb^45*Log[zb] + 4.18212961254992595*zb^46*Log[zb] + 4.16480296630473742*zb^47*Log[zb] + 4.14719870115788384*zb^48*Log[zb] + 4.12936424960946312*zb^49*Log[zb] + 4.11134184244207429*zb^50*Log[zb] + 0.777777777777777778*zb^2*Log[Q2/muf2]*Log[zb] + 1.65020576131687243*zb^3*Log[Q2/muf2]*Log[zb] + 2.05298353909465021*zb^4*Log[Q2/muf2]*Log[zb] + 2.19688477366255144*zb^5*Log[Q2/muf2]*Log[zb] + 2.21307818930041152*zb^6*Log[Q2/muf2]*Log[zb] + 2.16905309001907641*zb^7*Log[Q2/muf2]*Log[zb] + 2.0989003962255097*zb^8*Log[Q2/muf2]*Log[zb] + 2.01955098946953528*zb^9*Log[Q2/muf2]*Log[zb] + 1.93920168163940735*zb^10*Log[Q2/muf2]*Log[zb] + 1.86163759535204209*zb^11*Log[Q2/muf2]*Log[zb] + 1.78843678916145716*zb^12*Log[Q2/muf2]*Log[zb] + 1.72009104164276569*zb^13*Log[Q2/muf2]*Log[zb] + 1.65657381068753843*zb^14*Log[Q2/muf2]*Log[zb] + 1.59762646905325167*zb^15*Log[Q2/muf2]*Log[zb] + 1.54290098389723885*zb^16*Log[Q2/muf2]*Log[zb] + 1.49202949758133979*zb^17*Log[Q2/muf2]*Log[zb] + 1.44465679618892405*zb^18*Log[Q2/muf2]*Log[zb] + 1.4004540771219707*zb^19*Log[Q2/muf2]*Log[zb] + 1.35912344338744332*zb^20*Log[Q2/muf2]*Log[zb] + 1.32039794627445939*zb^21*Log[Q2/muf2]*Log[zb] + 1.2840396300642827*zb^22*Log[Q2/muf2]*Log[zb] + 1.24983681253678776*zb^23*Log[Q2/muf2]*Log[zb] + 1.2176012065441486*zb^24*Log[Q2/muf2]*Log[zb] + 1.18716516513234736*zb^25*Log[Q2/muf2]*Log[zb] + 1.15837916837102727*zb^26*Log[Q2/muf2]*Log[zb] + 1.13110958797941179*zb^27*Log[Q2/muf2]*Log[zb] + 1.10523672638162987*zb^28*Log[Q2/muf2]*Log[zb] + 1.08065310931264979*zb^29*Log[Q2/muf2]*Log[zb] + 1.05726200471556206*zb^30*Log[Q2/muf2]*Log[zb] + 1.03497613977164431*zb^31*Log[Q2/muf2]*Log[zb] + 1.01371658954615057*zb^32*Log[Q2/muf2]*Log[zb] + 0.993411813402332544*zb^33*Log[Q2/muf2]*Log[zb] + 0.973996818273625401*zb^34*Log[Q2/muf2]*Log[zb] + 0.955412430724638186*zb^35*Log[Q2/muf2]*Log[zb] + 0.937604662317190982*zb^36*Log[Q2/muf2]*Log[zb] + 0.920524155075231*zb^37*Log[Q2/muf2]*Log[zb] + 0.904125695811150957*zb^38*Log[Q2/muf2]*Log[zb] + 0.888367789758751046*zb^39*Log[Q2/muf2]*Log[zb] + 0.8732122853869163*zb^40*Log[Q2/muf2]*Log[zb] + 0.858624043476846402*zb^41*Log[Q2/muf2]*Log[zb] + 0.844570644566435525*zb^42*Log[Q2/muf2]*Log[zb] + 0.831022129726927057*zb^43*Log[Q2/muf2]*Log[zb] + 0.817950770364346973*zb^44*Log[Q2/muf2]*Log[zb] + 0.805330863352904533*zb^45*Log[Q2/muf2]*Log[zb] + 0.793138548327700255*zb^46*Log[Q2/muf2]*Log[zb] + 0.781351644404956061*zb^47*Log[Q2/muf2]*Log[zb] + 0.769949503972350093*zb^48*Log[Q2/muf2]*Log[zb] + 0.758912881510559187*zb^49*Log[Q2/muf2]*Log[zb] + 0.7482238156786759*zb^50*Log[Q2/muf2]*Log[zb] + 0.777777777777777778*zb^2*Log[zb]^2 + 1.59465020576131687*zb^3*Log[zb]^2 + 1.97505144032921811*zb^4*Log[zb]^2 + 2.10923045267489712*zb^5*Log[zb]^2 + 2.12198508230452675*zb^6*Log[zb]^2 + 2.077433821941475*zb^7*Log[zb]^2 + 2.00817230560654597*zb^8*Log[zb]^2 + 1.93042003358924078*zb^9*Log[zb]^2 + 1.8520119254385732*zb^10*Log[zb]^2 + 1.77654004872489891*zb^11*Log[zb]^2 + 1.70547627001057957*zb^12*Log[zb]^2 + 1.63925302478509546*zb^13*Log[zb]^2 + 1.57781063147016675*zb^14*Log[zb]^2 + 1.5208724074884785*zb^15*Log[zb]^2 + 1.46808114503660893*zb^16*Log[zb]^2 + 1.41906512366581621*zb^17*Log[zb]^2 + 1.3734684703044697*zb^18*Log[zb]^2 + 1.33096365092031016*zb^19*Log[zb]^2 + 1.29125517688725604*zb^20*Log[zb]^2 + 1.25407915322687026*zb^21*Log[zb]^2 + 1.21920100960756504*zb^22*Log[zb]^2 + 1.18641258081744881*zb^23*Log[zb]^2 + 1.15552910112608651*zb^24*Log[zb]^2 + 1.12638636954112609*zb^25*Log[zb]^2 + 1.09883818789887562*zb^26*Log[zb]^2 + 1.07275409735371559*zb^27*Log[zb]^2 + 1.04801740296469969*zb^28*Log[zb]^2 + 1.02452346087075959*zb^29*Log[zb]^2 + 1.00217819767360314*zb^30*Log[zb]^2 + 0.980896831750403589*zb^31*Log[zb]^2 + 0.9606027685349349*zb^32*Log[zb]^2 + 0.941226644934985168*zb^33*Log[zb]^2 + 0.922705501306929281*zb^34*Log[zb]^2 + 0.9049820624671671*zb^35*Log[zb]^2 + 0.888004111957106849*zb^36*Log[zb]^2 + 0.871723946161207687*zb^37*Log[zb]^2 + 0.856097896919434066*zb^38*Log[zb]^2 + 0.8410859130088724*zb^39*Log[zb]^2 + 0.826651192332972129*zb^40*Log[zb]^2 + 0.812759857889397903*zb^41*Log[zb]^2 + 0.799380671624138654*zb^42*Log[zb]^2 + 0.786484781151419979*zb^43*Log[zb]^2 + 0.774045495052819545*zb^44*Log[zb]^2 + 0.762038083087428032*zb^45*Log[zb]^2 + 0.750439598166916991*zb^46*Log[zb]^2 + 0.739228717390824726*zb^47*Log[zb]^2 + 0.728385599811444022*zb^48*Log[zb]^2 + 0.717891758915352862*zb^49*Log[zb]^2 + 0.707729948078975142*zb^50*Log[zb]^2, ALARM*zb^51}}}

==> anc/info.txt <==
Description of the ancillary files of the article 
"Lepton-pair production at hadron colliders at N3LO in QCD"
By Claude Duhr and Bernhard Mistlberger

Files:
SV_Vector.txt		
SV_Axial.txt		
XSReg_Vector.txt	
XSReg_Axial.txt		
XS_Vector_zb.txt
XS_Axial_zb.txt		
XS_Vector_w.txt		
XS_Axial_w.txt		
XS_Vector_z.txt
XS_Axial_z.txt		


Definitions:
nc= number of colours = 3
nf= number of light quark flavours = 5
zb=1-z=1-Q2/s
Q2= invariant mass squared
muf2= perturbative scale squared mu^2.

The functions G[a1,a2,…,zb] are GPLs
The functions J[a1,a2,…,zb] are iterated integrals as defined in eq. 3.28 of arXiv:1802.00833.
The function t[i,j] are the elliptic integrals defined via eq. 3.14 of arXiv:1802.00833.
delta[zb] corresponds to a Dirac delta function with argument zb.
PlusD[zb,a] corresponds to Plus distributions [Log(zb)^a/zb]_+.



File content:
The files contain partonic coefficient functions for the production of a Z- boson. 
The partonic coefficient functions for the axial vector contributions contain the five flavor results only. In order to add the non-decoupling effects of the top quark and to obtain the phenomenological results we present in our paper, the Wilson coefficient of eq. 3.18 of the paper needs to be applied.

-- Specific information for the files:
SV_Vector.txt		
SV_Axial.txt	

The files contain a list of lists. 
For example load into Mathematica via:
lst=Get[“SV_Vector.txt”];
The entry 
lst[[a,b]]
corresponds to the distribution-valued (soft and virtual) contributions of the vector and axial-vector partonic coefficient functions. 
These contributions are to be convoluted with the quark anti-quark luminosity. 
The index b specifies the order and the index a specifies the charge configuration of the coefficient function.
a=1,2 correspond to the distribution valued contributions to eta^(7) or eta^(9) of eq. 2.15 respectively.
b=1,2,3,4 correspond to the contribution at LO,NLO,NNLO,N3LO respectively.





-- Specific information for the files:
XSReg_Vector.txt	
XSReg_Axial.txt		
XS_Vector_zb.txt
XS_Axial_zb.txt		
XS_Vector_w.txt		
XS_Axial_w.txt		
XS_Vector_z.txt
XS_Axial_z.txt		

The files contain a list of lists of lists. 
For example load into Mathematica via:
lst=Get[“SV_Vector.txt”];
The entry 
lst[[a,b,c]]
Corresponds to the non-distribution-valued contribution of the partonic coefficient function.
The index a specifies the partonic initial state 
a=1: q qbar 
a=2: q g
a=3: g g
a=4: q q
a=5: q Q2
a=6: q Q2bar 
Here, q, qbar, g, Q2, Q2bar correspond to a quark, an anti-quark, a gluon, a quark of a different flavor and an anti-quark of a different flavor respectively. 
The index b indicates the perturbative order
b=1,2,3,4 corresponds to LO,NLO,NNLO,N3LO respectively.
c=1 ... 9 refers to the charge configuration of the partonic coefficient function corresponding to eta^(c) as in eq. 2.15 of the paper.

The files XSReg_Vector.txt and XSReg_Axial.txt contain the analytic results.
The files XS_Vector_zb.txt and XS_Axial_zb.txt contains an expansion of the regular coefficient functions around the point zb=0=1-z.
The files XS_Vector_z.txt and XS_Axial_z.txt contain an expansion of the regular coefficient functions around the point z=0.
The files XS_Vector_w.txt and XS_Axial_w.txt contain an expansion of the regular coefficient functions around the point w=0=1/2-z.







